Phase Stability and Raman/IR Signatures of Ni-Doped MoS$_2$ from Density-Functional Theory Studies

Ni-doped MoS$_2$ is a layered material with useful tribological, optoelectronic, and catalytic properties. Experiment and theory on doped MoS$_2$ has focused mostly on monolayers or finite particles: theoretical studies of bulk Ni-doped MoS$_2$ are lacking and the mechanisms by which Ni alters bulk properties are largely unsettled. We use density functional theory calculations to determine the structure, mechanical properties, electronic properties, and formation energies of bulk Ni-doped 2H-MoS$_2$ as a function of doping concentration. We find four meta-stable structures: Mo or S substitution, and tetrahedral (t-) or octahedral (o-) intercalation. We compute phase diagrams as a function of chemical potential to guide experimental synthesis. A convex hull analysis shows that t-intercalation (favored over o-intercalation) is quite stable against phase segregation and in comparison with other compounds containing Ni, Mo, and S; the doping formation energy is around 0.1 meV/atom. Intercalation forms strong interlayer covalent bonds and does not increase the $c$-parameter. Ni-doping creates new states in the electronic density of states in MoS$_2$ and shifts the Fermi level, which are of interest for tuning the electronic and optical properties. We calculate the infrared and Raman spectra and find new peaks and shifts in existing peaks that are unique to each dopant site, and therefore may be used to identify the site experimentally, which has been a challenge to do conclusively.

==> anc/ModeVectorsAXSF/1x1.MoSubst.axsf <==
ANIMSTEPS  18
CRYSTAL
PRIMVEC
    3.146151101    0.003802850   -0.000038270
   -1.569788778    2.726535031    0.000047255
   -0.000189024    0.000091707   10.814354558
freq: -0.00 cm-1
PRIMCOORD  1
      6   1
   Mo     0.02028   1.81104   2.71082   0.00023   0.00360  -0.04067
   Ni     1.55937   0.92224   8.11796   0.00023   0.00360  -0.04067
   S     -0.01622   1.83190   6.87164   0.00023   0.00360  -0.04067
   S      1.59377   0.90260   1.16675   0.00023   0.00360  -0.04067
   S     -0.01618   1.83186   9.36435   0.00023   0.00360  -0.04067
   S      1.59381   0.90257   4.25483   0.00023   0.00360  -0.04067
freq: -0.00 cm-1
PRIMCOORD  2
      6   1
   Mo     0.02028   1.81104   2.71082   0.04081   0.00105   0.00032
   Ni     1.55937   0.92224   8.11796   0.04081   0.00105   0.00032
   S     -0.01622   1.83190   6.87164   0.04081   0.00105   0.00032
   S      1.59377   0.90260   1.16675   0.04081   0.00105   0.00032
   S     -0.01618   1.83186   9.36435   0.04081   0.00105   0.00032
   S      1.59381   0.90257   4.25483   0.04081   0.00105   0.00032
freq: 0.00 cm-1
PRIMCOORD  3
      6   1
   Mo     0.02028   1.81104   2.71082  -0.00108   0.04065   0.00359
   Ni     1.55937   0.92224   8.11796  -0.00108   0.04065   0.00359
   S     -0.01622   1.83190   6.87164  -0.00108   0.04065   0.00359
   S      1.59377   0.90260   1.16675  -0.00108   0.04065   0.00359
   S     -0.01618   1.83186   9.36435  -0.00108   0.04065   0.00359
   S      1.59381   0.90257   4.25483  -0.00108   0.04065   0.00359
freq: 38.80 cm-1
PRIMCOORD  4
      6   1
   Mo     0.02028   1.81104   2.71082  -0.02988   0.01838   0.00005
   Ni     1.55937   0.92224   8.11796   0.03860  -0.02375  -0.00007
   S     -0.01622   1.83190   6.87164   0.03927  -0.02416   0.00000
   S      1.59377   0.90260   1.16675  -0.02990   0.01839   0.00004
   S     -0.01618   1.83186   9.36435   0.03927  -0.02415  -0.00011
   S      1.59381   0.90257   4.25483  -0.02990   0.01839   0.00006
freq: 43.68 cm-1
PRIMCOORD  5
      6   1
   Mo     0.02028   1.81104   2.71082   0.01840   0.02992  -0.00003
   Ni     1.55937   0.92224   8.11796  -0.02387  -0.03881   0.00005
   S     -0.01622   1.83190   6.87164  -0.02409  -0.03915   0.00008
   S      1.59377   0.90260   1.16675   0.01840   0.02990  -0.00004
   S     -0.01618   1.83186   9.36435  -0.02408  -0.03913  -0.00001
   S      1.59381   0.90257   4.25483   0.01840   0.02990  -0.00003
freq: 86.57 cm-1
PRIMCOORD  6
      6   1
   Mo     0.02028   1.81104   2.71082   0.00005   0.00000   0.03639
   Ni     1.55937   0.92224   8.11796  -0.00008  -0.00000  -0.05088
   S     -0.01622   1.83190   6.87164  -0.00028   0.00020  -0.04274
   S      1.59377   0.90260   1.16675   0.00005  -0.00001   0.03487
   S     -0.01618   1.83186   9.36435   0.00014  -0.00022  -0.04275
   S      1.59381   0.90257   4.25483   0.00008   0.00001   0.03488
freq: 228.78 cm-1
PRIMCOORD  7
      6   1
   Mo     0.02028   1.81104   2.71082  -0.00000   0.00000   0.00003
   Ni     1.55937   0.92224   8.11796   0.00000   0.00000   0.00138
   S     -0.01622   1.83190   6.87164  -0.06049   0.03657  -0.00113
   S      1.59377   0.90260   1.16675  -0.00061   0.00035  -0.00017
   S     -0.01618   1.83186   9.36435   0.06049  -0.03659  -0.00114
   S      1.59381   0.90257   4.25483   0.00060  -0.00035  -0.00017
freq: 231.40 cm-1
PRIMCOORD  8
      6   1
   Mo     0.02028   1.81104   2.71082  -0.00000  -0.00000   0.00004
   Ni     1.55937   0.92224   8.11796  -0.00000  -0.00001   0.00009
   S     -0.01622   1.83190   6.87164  -0.03658  -0.06049  -0.00016
   S      1.59377   0.90260   1.16675  -0.00003  -0.00002   0.00002
   S     -0.01618   1.83186   9.36435   0.03659   0.06053  -0.00015
   S      1.59381   0.90257   4.25483   0.00003   0.00002   0.00001
freq: 282.59 cm-1
PRIMCOORD  9
      6   1
   Mo     0.02028   1.81104   2.71082  -0.00000   0.00000  -0.00253
   Ni     1.55937   0.92224   8.11796  -0.00003   0.00001  -0.05514
   S     -0.01622   1.83190   6.87164  -0.00152   0.00070   0.05557
   S      1.59377   0.90260   1.16675  -0.01763   0.00776  -0.00143
   S     -0.01618   1.83186   9.36435   0.00157  -0.00073   0.05579
   S      1.59381   0.90257   4.25483   0.01763  -0.00776  -0.00144
freq: 284.04 cm-1
PRIMCOORD 10
      6   1
   Mo     0.02028   1.81104   2.71082   0.00000   0.00000  -0.00072
   Ni     1.55937   0.92224   8.11796  -0.00001   0.00000  -0.01230
   S     -0.01622   1.83190   6.87164  -0.00097   0.00052   0.01234
   S      1.59377   0.90260   1.16675   0.05856  -0.03660  -0.00008
   S     -0.01618   1.83186   9.36435   0.00098  -0.00052   0.01248
   S      1.59381   0.90257   4.25483  -0.05856   0.03659  -0.00009
freq: 284.41 cm-1
PRIMCOORD 11
      6   1
   Mo     0.02028   1.81104   2.71082   0.00000  -0.00000  -0.00007
   Ni     1.55937   0.92224   8.11796  -0.00000   0.00000  -0.00172
   S     -0.01622   1.83190   6.87164  -0.00008   0.00000   0.00168
   S      1.59377   0.90260   1.16675   0.03695   0.06025  -0.00004
   S     -0.01618   1.83186   9.36435   0.00009  -0.00001   0.00177
   S      1.59381   0.90257   4.25483  -0.03695  -0.06025  -0.00005
freq: 299.85 cm-1
PRIMCOORD 12
      6   1
   Mo     0.02028   1.81104   2.71082   0.00007  -0.00002  -0.00000
   Ni     1.55937   0.92224   8.11796  -0.00174   0.00081   0.00008
   S     -0.01622   1.83190   6.87164   0.00160  -0.00079  -0.07056
   S      1.59377   0.90260   1.16675  -0.00018   0.00006   0.00530
   S     -0.01618   1.83186   9.36435   0.00160  -0.00080   0.07039
   S      1.59381   0.90257   4.25483  -0.00006   0.00009  -0.00528
freq: 310.40 cm-1
PRIMCOORD 13
      6   1
   Mo     0.02028   1.81104   2.71082   0.00124  -0.00073  -0.00000
   Ni     1.55937   0.92224   8.11796  -0.05266   0.03164   0.00003
   S     -0.01622   1.83190   6.87164   0.04773  -0.02868   0.00283
   S      1.59377   0.90260   1.16675  -0.00138   0.00082  -0.00104
   S     -0.01618   1.83186   9.36435   0.04772  -0.02866  -0.00288
   S      1.59381   0.90257   4.25483  -0.00138   0.00082   0.00104
freq: 314.30 cm-1
PRIMCOORD 14
      6   1
   Mo     0.02028   1.81104   2.71082  -0.00068  -0.00111   0.00000
   Ni     1.55937   0.92224   8.11796   0.03156   0.05255  -0.00000
   S     -0.01622   1.83190   6.87164  -0.02875  -0.04788  -0.00027
   S      1.59377   0.90260   1.16675   0.00087   0.00143   0.00002
   S     -0.01618   1.83186   9.36435  -0.02874  -0.04784   0.00027
   S      1.59381   0.90257   4.25483   0.00087   0.00144  -0.00002
freq: 382.42 cm-1
PRIMCOORD 15
      6   1
   Mo     0.02028   1.81104   2.71082  -0.02788  -0.03235  -0.00000
   Ni     1.55937   0.92224   8.11796  -0.00118  -0.00135   0.00000
   S     -0.01622   1.83190   6.87164   0.00107   0.00121  -0.00003
   S      1.59377   0.90260   1.16675   0.04171   0.04841   0.00002
   S     -0.01618   1.83186   9.36435   0.00107   0.00121   0.00003
   S      1.59381   0.90257   4.25483   0.04171   0.04842  -0.00002
freq: 382.47 cm-1
PRIMCOORD 16
      6   1
   Mo     0.02028   1.81104   2.71082   0.03236  -0.02788   0.00000
   Ni     1.55937   0.92224   8.11796   0.00138  -0.00118  -0.00001
   S     -0.01622   1.83190   6.87164  -0.00127   0.00107   0.00007
   S      1.59377   0.90260   1.16675  -0.04841   0.04171  -0.00038
   S     -0.01618   1.83186   9.36435  -0.00127   0.00107  -0.00008
   S      1.59381   0.90257   4.25483  -0.04841   0.04172   0.00039
freq: 408.04 cm-1
PRIMCOORD 17
      6   1
   Mo     0.02028   1.81104   2.71082  -0.00014   0.00011   0.00000
   Ni     1.55937   0.92224   8.11796   0.00046  -0.00027   0.00000
   S     -0.01622   1.83190   6.87164  -0.00042   0.00025  -0.00532
   S      1.59377   0.90260   1.16675   0.00021  -0.00016  -0.07052
   S     -0.01618   1.83186   9.36435  -0.00042   0.00025   0.00532
   S      1.59381   0.90257   4.25483   0.00021  -0.00016   0.07050
freq: 450.13 cm-1
PRIMCOORD 18
      6   1
   Mo     0.02028   1.81104   2.71082  -0.00000   0.00000  -0.04205
   Ni     1.55937   0.92224   8.11796   0.00000  -0.00000   0.00005
   S     -0.01622   1.83190   6.87164  -0.00015   0.00006  -0.00127
   S      1.59377   0.90260   1.16675  -0.00029   0.00018   0.06413
   S     -0.01618   1.83186   9.36435   0.00014  -0.00006  -0.00130
   S      1.59381   0.90257   4.25483   0.00029  -0.00019   0.06415


==> anc/ModeVectorsAXSF/1x1.SSubst.axsf <==
ANIMSTEPS  18
CRYSTAL
PRIMVEC
    3.120864989   -0.009065910    0.002142028
   -1.568275948    2.698226481    0.000639112
   -0.002166364   -0.010051955   10.438055081
freq: -0.00 cm-1
PRIMCOORD  1
      6   1
   Mo    -0.00430   1.79430   2.97780  -0.00523  -0.01117   0.03892
   Mo     1.55389   0.88994   7.58533  -0.00523  -0.01117   0.03892
   Ni    -0.00153   1.78992   5.67864  -0.00523  -0.01117   0.03892
   S      1.55786   0.89398   1.42319  -0.00523  -0.01117   0.03892
   S     -0.00415   1.78793   9.09872  -0.00523  -0.01117   0.03892
   S      1.55569   0.89196   4.60060  -0.00523  -0.01117   0.03892
freq: -0.00 cm-1
PRIMCOORD  2
      6   1
   Mo    -0.00430   1.79430   2.97780   0.02312   0.03139   0.01212
   Mo     1.55389   0.88994   7.58533   0.02312   0.03139   0.01212
   Ni    -0.00153   1.78992   5.67864   0.02312   0.03139   0.01212
   S      1.55786   0.89398   1.42319   0.02312   0.03139   0.01212
   S     -0.00415   1.78793   9.09872   0.02312   0.03139   0.01212
   S      1.55569   0.89196   4.60060   0.02312   0.03139   0.01212
freq: -0.00 cm-1
PRIMCOORD  3
      6   1
   Mo    -0.00430   1.79430   2.97780   0.03324  -0.02359  -0.00230
   Mo     1.55389   0.88994   7.58533   0.03324  -0.02359  -0.00230
   Ni    -0.00153   1.78992   5.67864   0.03324  -0.02359  -0.00230
   S      1.55786   0.89398   1.42319   0.03324  -0.02359  -0.00230
   S     -0.00415   1.78793   9.09872   0.03324  -0.02359  -0.00230
   S      1.55569   0.89196   4.60060   0.03324  -0.02359  -0.00230
freq: 87.73 cm-1
PRIMCOORD  4
      6   1
   Mo    -0.00430   1.79430   2.97780   0.01938   0.03572   0.00002
   Mo     1.55389   0.88994   7.58533  -0.02396  -0.04420  -0.00002
   Ni    -0.00153   1.78992   5.67864   0.00474   0.00865  -0.00001
   S      1.55786   0.89398   1.42319   0.02115   0.03912   0.00003
   S     -0.00415   1.78793   9.09872  -0.02712  -0.04980  -0.00002
   S      1.55569   0.89196   4.60060   0.01101   0.02021   0.00001
freq: 88.47 cm-1
PRIMCOORD  5
      6   1
   Mo    -0.00430   1.79430   2.97780   0.03640  -0.01976  -0.00008
   Mo     1.55389   0.88994   7.58533  -0.04463   0.02424  -0.00012
   Ni    -0.00153   1.78992   5.67864   0.00779  -0.00418   0.00059
   S      1.55786   0.89398   1.42319   0.03952  -0.02152  -0.00008
   S     -0.00415   1.78793   9.09872  -0.04895   0.02645  -0.00025
   S      1.55569   0.89196   4.60060   0.01978  -0.01070  -0.00015
freq: 132.37 cm-1
PRIMCOORD  6
      6   1
   Mo    -0.00430   1.79430   2.97780  -0.00017   0.00015  -0.04186
   Mo     1.55389   0.88994   7.58533   0.00008  -0.00009   0.05079
   Ni    -0.00153   1.78992   5.67864   0.00044  -0.00036   0.00168
   S      1.55786   0.89398   1.42319  -0.00006   0.00015  -0.04334
   S     -0.00415   1.78793   9.09872  -0.00069   0.00047   0.04976
   S      1.55569   0.89196   4.60060   0.00022  -0.00013  -0.03620
freq: 171.79 cm-1
PRIMCOORD  7
      6   1
   Mo    -0.00430   1.79430   2.97780   0.01429   0.02184   0.00011
   Mo     1.55389   0.88994   7.58533   0.00540   0.00806   0.00001
   Ni    -0.00153   1.78992   5.67864  -0.04062  -0.06187  -0.00028
   S      1.55786   0.89398   1.42319   0.02297   0.03492   0.00015
   S     -0.00415   1.78793   9.09872   0.01314   0.02030   0.00005
   S      1.55569   0.89196   4.60060  -0.02065  -0.03144  -0.00007
freq: 175.56 cm-1
PRIMCOORD  8
      6   1
   Mo    -0.00430   1.79430   2.97780   0.02090  -0.01377   0.00041
   Mo     1.55389   0.88994   7.58533   0.00974  -0.00630   0.00073
   Ni    -0.00153   1.78992   5.67864  -0.06171   0.04050  -0.00243
   S      1.55786   0.89398   1.42319   0.03573  -0.02341   0.00033
   S     -0.00415   1.78793   9.09872   0.01789  -0.01188   0.00129
   S      1.55569   0.89196   4.60060  -0.03234   0.02121  -0.00058
freq: 245.73 cm-1
PRIMCOORD  9
      6   1
   Mo    -0.00430   1.79430   2.97780   0.00018  -0.00002  -0.02304
   Mo     1.55389   0.88994   7.58533   0.00149  -0.00082  -0.01789
   Ni    -0.00153   1.78992   5.67864  -0.00156   0.00073   0.08586
   S      1.55786   0.89398   1.42319   0.00234  -0.00132  -0.03055
   S     -0.00415   1.78793   9.09872  -0.00165   0.00097  -0.02217
   S      1.55569   0.89196   4.60060  -0.00281   0.00153   0.01802
freq: 282.46 cm-1
PRIMCOORD 10
      6   1
   Mo    -0.00430   1.79430   2.97780   0.00121   0.00212   0.00001
   Mo     1.55389   0.88994   7.58533  -0.01738  -0.03014  -0.00005
   Ni    -0.00153   1.78992   5.67864   0.00257   0.00438   0.00001
   S      1.55786   0.89398   1.42319  -0.00581  -0.01011  -0.00001
   S     -0.00415   1.78793   9.09872   0.04619   0.08028   0.00005
   S      1.55569   0.89196   4.60060   0.00328   0.00565   0.00004
freq: 323.74 cm-1
PRIMCOORD 11
      6   1
   Mo    -0.00430   1.79430   2.97780  -0.00528   0.00308   0.00103
   Mo     1.55389   0.88994   7.58533   0.02840  -0.01633   0.00047
   Ni    -0.00153   1.78992   5.67864   0.00133  -0.00082  -0.00168
   S      1.55786   0.89398   1.42319   0.01884  -0.01100   0.00161
   S     -0.00415   1.78793   9.09872  -0.07851   0.04521  -0.00073
   S      1.55569   0.89196   4.60060  -0.01195   0.00692  -0.00229
freq: 331.08 cm-1
PRIMCOORD 12
      6   1
   Mo    -0.00430   1.79430   2.97780   0.01466   0.02516   0.00002
   Mo     1.55389   0.88994   7.58533   0.00201   0.00346   0.00002
   Ni    -0.00153   1.78992   5.67864  -0.01009  -0.01731  -0.00004
   S      1.55786   0.89398   1.42319  -0.04378  -0.07496  -0.00010
   S     -0.00415   1.78793   9.09872  -0.00451  -0.00787   0.00001
   S      1.55569   0.89196   4.60060   0.01687   0.02886   0.00007
freq: 331.58 cm-1
PRIMCOORD 13
      6   1
   Mo    -0.00430   1.79430   2.97780  -0.02542   0.01486   0.00090
   Mo     1.55389   0.88994   7.58533  -0.00778   0.00450   0.00024
   Ni    -0.00153   1.78992   5.67864   0.01756  -0.01025  -0.00061
   S      1.55786   0.89398   1.42319   0.07371  -0.04299  -0.00099
   S     -0.00415   1.78793   9.09872   0.01900  -0.01104  -0.00014
   S      1.55569   0.89196   4.60060  -0.02551   0.01488  -0.00115
freq: 389.42 cm-1
PRIMCOORD 14
      6   1
   Mo    -0.00430   1.79430   2.97780  -0.00116   0.00066  -0.01699
   Mo     1.55389   0.88994   7.58533   0.00045  -0.00026   0.00177
   Ni    -0.00153   1.78992   5.67864  -0.00094   0.00054  -0.02030
   S      1.55786   0.89398   1.42319   0.00211  -0.00113  -0.01788
   S     -0.00415   1.78793   9.09872  -0.00158   0.00090   0.00618
   S      1.55569   0.89196   4.60060   0.00330  -0.00198   0.09440
freq: 418.02 cm-1
PRIMCOORD 15
      6   1
   Mo    -0.00430   1.79430   2.97780  -0.01199  -0.01752   0.00012
   Mo     1.55389   0.88994   7.58533   0.00012  -0.00004  -0.00015
   Ni    -0.00153   1.78992   5.67864  -0.01648  -0.02394   0.00014
   S      1.55786   0.89398   1.42319   0.01430   0.02097  -0.00013
   S     -0.00415   1.78793   9.09872   0.00053   0.00141   0.00030
   S      1.55569   0.89196   4.60060   0.05085   0.07397  -0.00034
freq: 420.19 cm-1
PRIMCOORD 16
      6   1
   Mo    -0.00430   1.79430   2.97780   0.01687  -0.01165  -0.00246
   Mo     1.55389   0.88994   7.58533  -0.00137   0.00080   0.00153
   Ni    -0.00153   1.78992   5.67864   0.02438  -0.01673  -0.00157
   S      1.55786   0.89398   1.42319  -0.01966   0.01362   0.00427
   S     -0.00415   1.78793   9.09872   0.00263  -0.00136  -0.00343
   S      1.55569   0.89196   4.60060  -0.07398   0.05084   0.00483
freq: 428.75 cm-1
PRIMCOORD 17
      6   1
   Mo    -0.00430   1.79430   2.97780   0.00110  -0.00072   0.03225
   Mo     1.55389   0.88994   7.58533   0.00006  -0.00004   0.00874
   Ni    -0.00153   1.78992   5.67864   0.00085  -0.00056  -0.00399
   S      1.55786   0.89398   1.42319  -0.00198   0.00133  -0.09084
   S     -0.00415   1.78793   9.09872  -0.00023   0.00015  -0.02444
   S      1.55569   0.89196   4.60060  -0.00279   0.00182  -0.00005
freq: 453.26 cm-1
PRIMCOORD 18
      6   1
   Mo    -0.00430   1.79430   2.97780  -0.00092   0.00054  -0.00842
   Mo     1.55389   0.88994   7.58533  -0.00018   0.00007   0.03075
   Ni    -0.00153   1.78992   5.67864  -0.00161   0.00094  -0.00171
   S      1.55786   0.89398   1.42319   0.00114  -0.00069   0.02432
   S     -0.00415   1.78793   9.09872   0.00077  -0.00037  -0.09136
   S      1.55569   0.89196   4.60060   0.00432  -0.00249   0.00336


==> anc/ModeVectorsAXSF/1x1.oIntercal.axsf <==
ANIMSTEPS  21
CRYSTAL
PRIMVEC
    3.104533189    0.005896025   -0.192569360
   -1.548928172    2.690510910    0.192867393
   -0.769349717    0.442716278   12.570593462
freq: -0.00 cm-1
PRIMCOORD  1
      7   1
   Mo     0.29968   1.62407   2.89534  -0.02170  -0.02152  -0.02224
   Mo     0.71556   1.38343   9.48948  -0.02170  -0.02152  -0.02224
   S     -0.93879   2.33802   7.97022  -0.02170  -0.02152  -0.02224
   S      1.75509   0.78461   1.21225  -0.02170  -0.02152  -0.02224
   S     -0.74140   2.22379  11.15005  -0.02170  -0.02152  -0.02224
   S      1.94831   0.67279   4.32419  -0.02170  -0.02152  -0.02224
   Ni    -1.01940   0.58774   6.62760  -0.02170  -0.02152  -0.02224
freq: -0.00 cm-1
PRIMCOORD  2
      7   1
   Mo     0.29968   1.62407   2.89534   0.02998  -0.02135  -0.00859
   Mo     0.71556   1.38343   9.48948   0.02998  -0.02135  -0.00859
   S     -0.93879   2.33802   7.97022   0.02998  -0.02135  -0.00859
   S      1.75509   0.78461   1.21225   0.02998  -0.02135  -0.00859
   S     -0.74140   2.22379  11.15005   0.02998  -0.02135  -0.00859
   S      1.94831   0.67279   4.32419   0.02998  -0.02135  -0.00859
   Ni    -1.01940   0.58774   6.62760   0.02998  -0.02135  -0.00859
freq: 0.00 cm-1
PRIMCOORD  3
      7   1
   Mo     0.29968   1.62407   2.89534   0.00767   0.02257  -0.02933
   Mo     0.71556   1.38343   9.48948   0.00767   0.02257  -0.02933
   S     -0.93879   2.33802   7.97022   0.00767   0.02257  -0.02933
   S      1.75509   0.78461   1.21225   0.00767   0.02257  -0.02933
   S     -0.74140   2.22379  11.15005   0.00767   0.02257  -0.02933
   S      1.94831   0.67279   4.32419   0.00767   0.02257  -0.02933
   Ni    -1.01940   0.58774   6.62760   0.00767   0.02257  -0.02933
freq: 48.35 cm-1
PRIMCOORD  4
      7   1
   Mo     0.29968   1.62407   2.89534   0.01566  -0.04164  -0.00254
   Mo     0.71556   1.38343   9.48948  -0.01209   0.03220   0.00198
   S     -0.93879   2.33802   7.97022  -0.01106   0.02952   0.00179
   S      1.75509   0.78461   1.21225   0.01570  -0.04165  -0.00252
   S     -0.74140   2.22379  11.15005  -0.01197   0.03185   0.00196
   S      1.94831   0.67279   4.32419   0.01514  -0.04035  -0.00249
   Ni    -1.01940   0.58774   6.62760  -0.01011   0.02670   0.00160
freq: 49.07 cm-1
PRIMCOORD  5
      7   1
   Mo     0.29968   1.62407   2.89534  -0.04161  -0.01578   0.00214
   Mo     0.71556   1.38343   9.48948   0.03213   0.01221  -0.00164
   S     -0.93879   2.33802   7.97022   0.02950   0.01123  -0.00151
   S      1.75509   0.78461   1.21225  -0.04166  -0.01576   0.00213
   S     -0.74140   2.22379  11.15005   0.03181   0.01207  -0.00161
   S      1.94831   0.67279   4.32419  -0.04030  -0.01531   0.00206
   Ni    -1.01940   0.58774   6.62760   0.02678   0.01009  -0.00140
freq: 108.43 cm-1
PRIMCOORD  6
      7   1
   Mo     0.29968   1.62407   2.89534  -0.00265   0.00150  -0.03966
   Mo     0.71556   1.38343   9.48948   0.00207  -0.00114   0.04768
   S     -0.93879   2.33802   7.97022   0.00211  -0.00121   0.03329
   S      1.75509   0.78461   1.21225  -0.00268   0.00155  -0.03847
   S     -0.74140   2.22379  11.15005   0.00168  -0.00088   0.04668
   S      1.94831   0.67279   4.32419  -0.00200   0.00111  -0.03166
   Ni    -1.01940   0.58774   6.62760   0.00144  -0.00090  -0.01850
freq: 123.18 cm-1
PRIMCOORD  7
      7   1
   Mo     0.29968   1.62407   2.89534   0.00099   0.00190   0.00012
   Mo     0.71556   1.38343   9.48948   0.01560   0.02939  -0.00001
   S     -0.93879   2.33802   7.97022  -0.00228  -0.00439  -0.00010
   S      1.75509   0.78461   1.21225   0.00190   0.00360   0.00013
   S     -0.74140   2.22379  11.15005   0.02118   0.03989   0.00004
   S      1.94831   0.67279   4.32419   0.00034   0.00065   0.00008
   Ni    -1.01940   0.58774   6.62760  -0.03867  -0.07287  -0.00027
freq: 123.41 cm-1
PRIMCOORD  8
      7   1
   Mo     0.29968   1.62407   2.89534  -0.00173   0.00094   0.00184
   Mo     0.71556   1.38343   9.48948  -0.02938   0.01558   0.00078
   S     -0.93879   2.33802   7.97022   0.00445  -0.00242  -0.00123
   S      1.75509   0.78461   1.21225  -0.00342   0.00184   0.00194
   S     -0.74140   2.22379  11.15005  -0.04015   0.02128   0.00158
   S      1.94831   0.67279   4.32419  -0.00048   0.00026   0.00125
   Ni    -1.01940   0.58774   6.62760   0.07248  -0.03845  -0.00622
freq: 207.49 cm-1
PRIMCOORD  9
      7   1
   Mo     0.29968   1.62407   2.89534   0.00190  -0.00104   0.02919
   Mo     0.71556   1.38343   9.48948   0.00094  -0.00062   0.01075
   S     -0.93879   2.33802   7.97022  -0.00120   0.00053  -0.00889
   S      1.75509   0.78461   1.21225   0.00249  -0.00130   0.03616
   S     -0.74140   2.22379  11.15005   0.00145  -0.00080   0.01381
   S      1.94831   0.67279   4.32419  -0.00027   0.00008  -0.00336
   Ni    -1.01940   0.58774   6.62760  -0.00600   0.00354  -0.08589
freq: 281.94 cm-1
PRIMCOORD 10
      7   1
   Mo     0.29968   1.62407   2.89534   0.00062   0.00128  -0.00001
   Mo     0.71556   1.38343   9.48948   0.00014   0.00026  -0.00001
   S     -0.93879   2.33802   7.97022  -0.02255  -0.04499  -0.00023
   S      1.75509   0.78461   1.21225   0.02358   0.04891   0.00028
   S     -0.74140   2.22379  11.15005   0.01297   0.02585   0.00010
   S      1.94831   0.67279   4.32419  -0.02587  -0.05360  -0.00034
   Ni    -1.01940   0.58774   6.62760   0.00523   0.01050   0.00014
freq: 282.22 cm-1
PRIMCOORD 11
      7   1
   Mo     0.29968   1.62407   2.89534   0.00116  -0.00056  -0.00020
   Mo     0.71556   1.38343   9.48948   0.00013  -0.00004  -0.00012
   S     -0.93879   2.33802   7.97022  -0.04188   0.01985   0.00369
   S      1.75509   0.78461   1.21225   0.05059  -0.02506  -0.00419
   S     -0.74140   2.22379  11.15005   0.02419  -0.01145  -0.00200
   S      1.94831   0.67279   4.32419  -0.05502   0.02722   0.00462
   Ni    -1.01940   0.58774   6.62760   0.00998  -0.00477  -0.00064
freq: 289.39 cm-1
PRIMCOORD 12
      7   1
   Mo     0.29968   1.62407   2.89534   0.00006   0.00011   0.00001
   Mo     0.71556   1.38343   9.48948   0.00013   0.00023  -0.00000
   S     -0.93879   2.33802   7.97022   0.03277   0.05808   0.00010
   S      1.75509   0.78461   1.21225   0.02092   0.03631   0.00003
   S     -0.74140   2.22379  11.15005  -0.02047  -0.03624  -0.00007
   S      1.94831   0.67279   4.32419  -0.02166  -0.03758  -0.00003
   Ni    -1.01940   0.58774   6.62760  -0.00664  -0.01179  -0.00003
freq: 289.76 cm-1
PRIMCOORD 13
      7   1
   Mo     0.29968   1.62407   2.89534   0.00001  -0.00000   0.00002
   Mo     0.71556   1.38343   9.48948  -0.00057   0.00032  -0.00016
   S     -0.93879   2.33802   7.97022  -0.05978   0.03419   0.00538
   S      1.75509   0.78461   1.21225  -0.03383   0.01898   0.00265
   S     -0.74140   2.22379  11.15005   0.03785  -0.02163  -0.00325
   S      1.94831   0.67279   4.32419   0.03484  -0.01953  -0.00280
   Ni    -1.01940   0.58774   6.62760   0.01234  -0.00708  -0.00084
freq: 358.72 cm-1
PRIMCOORD 14
      7   1
   Mo     0.29968   1.62407   2.89534   0.00087   0.00169   0.00001
   Mo     0.71556   1.38343   9.48948   0.01806   0.03483   0.00014
   S     -0.93879   2.33802   7.97022  -0.02137  -0.04130  -0.00015
   S      1.75509   0.78461   1.21225  -0.00170  -0.00328   0.00002
   S     -0.74140   2.22379  11.15005  -0.03644  -0.07028  -0.00026
   S      1.94831   0.67279   4.32419  -0.00021  -0.00042  -0.00002
   Ni    -1.01940   0.58774   6.62760   0.00168   0.00328  -0.00001
freq: 359.54 cm-1
PRIMCOORD 15
      7   1
   Mo     0.29968   1.62407   2.89534  -0.00131   0.00069   0.00012
   Mo     0.71556   1.38343   9.48948  -0.03478   0.01801   0.00296
   S     -0.93879   2.33802   7.97022   0.04196  -0.02177  -0.00414
   S      1.75509   0.78461   1.21225   0.00279  -0.00145  -0.00025
   S     -0.74140   2.22379  11.15005   0.06964  -0.03607  -0.00536
   S      1.94831   0.67279   4.32419  -0.00026   0.00013   0.00000
   Ni    -1.01940   0.58774   6.62760  -0.00336   0.00176   0.00028
freq: 384.14 cm-1
PRIMCOORD 16
      7   1
   Mo     0.29968   1.62407   2.89534  -0.03368   0.02552   0.00286
   Mo     0.71556   1.38343   9.48948   0.00070  -0.00062   0.00028
   S     -0.93879   2.33802   7.97022  -0.00266   0.00212  -0.00192
   S      1.75509   0.78461   1.21225   0.05325  -0.04040  -0.00407
   S     -0.74140   2.22379  11.15005  -0.00111   0.00103   0.00070
   S      1.94831   0.67279   4.32419   0.04837  -0.03661  -0.00469
   Ni    -1.01940   0.58774   6.62760   0.00044  -0.00034   0.00032
freq: 384.41 cm-1
PRIMCOORD 17
      7   1
   Mo     0.29968   1.62407   2.89534   0.02556   0.03375  -0.00036
   Mo     0.71556   1.38343   9.48948  -0.00072  -0.00108   0.00003
   S     -0.93879   2.33802   7.97022   0.00219   0.00309  -0.00029
   S      1.75509   0.78461   1.21225  -0.04052  -0.05358   0.00050
   S     -0.74140   2.22379  11.15005   0.00127   0.00190   0.00015
   S      1.94831   0.67279   4.32419  -0.03661  -0.04830   0.00058
   Ni    -1.01940   0.58774   6.62760  -0.00035  -0.00049   0.00003
freq: 388.38 cm-1
PRIMCOORD 18
      7   1
   Mo     0.29968   1.62407   2.89534   0.00058  -0.00055   0.00045
   Mo     0.71556   1.38343   9.48948   0.00092  -0.00052   0.01265
   S     -0.93879   2.33802   7.97022  -0.00635   0.00367  -0.09181
   S      1.75509   0.78461   1.21225  -0.00076   0.00082   0.00144
   S     -0.74140   2.22379  11.15005   0.00187  -0.00116   0.03452
   S      1.94831   0.67279   4.32419  -0.00112   0.00093  -0.00444
   Ni    -1.01940   0.58774   6.62760   0.00102  -0.00058   0.01152
freq: 435.48 cm-1
PRIMCOORD 19
      7   1
   Mo     0.29968   1.62407   2.89534  -0.00124   0.00072  -0.02314
   Mo     0.71556   1.38343   9.48948  -0.00038   0.00021  -0.00558
   S     -0.93879   2.33802   7.97022   0.00034  -0.00020   0.00599
   S      1.75509   0.78461   1.21225   0.00522  -0.00304   0.08951
   S     -0.74140   2.22379  11.15005   0.00073  -0.00039   0.01019
   S      1.94831   0.67279   4.32419  -0.00245   0.00143  -0.03422
   Ni    -1.01940   0.58774   6.62760   0.00056  -0.00032   0.00788
freq: 447.54 cm-1
PRIMCOORD 20
      7   1
   Mo     0.29968   1.62407   2.89534   0.00010  -0.00005  -0.00001
   Mo     0.71556   1.38343   9.48948   0.00217  -0.00125   0.03458
   S     -0.93879   2.33802   7.97022  -0.00130   0.00074  -0.01789
   S      1.75509   0.78461   1.21225   0.00058  -0.00038   0.01214
   S     -0.74140   2.22379  11.15005  -0.00549   0.00320  -0.08993
   S      1.94831   0.67279   4.32419  -0.00101   0.00058  -0.01369
   Ni    -1.01940   0.58774   6.62760   0.00023  -0.00014   0.00326
freq: 496.29 cm-1
PRIMCOORD 21
      7   1
   Mo     0.29968   1.62407   2.89534   0.00171  -0.00098   0.02772
   Mo     0.71556   1.38343   9.48948  -0.00024   0.00014  -0.00358
   S     -0.93879   2.33802   7.97022   0.00052  -0.00031   0.00866
   S      1.75509   0.78461   1.21225  -0.00103   0.00057  -0.01803
   S     -0.74140   2.22379  11.15005   0.00044  -0.00024   0.00665
   S      1.94831   0.67279   4.32419  -0.00588   0.00341  -0.09254
   Ni    -1.01940   0.58774   6.62760   0.00084  -0.00049   0.01258


==> anc/ModeVectorsAXSF/1x1.tIntercal.axsf <==
ANIMSTEPS  21
CRYSTAL
PRIMVEC
    3.144268570    0.001624968   -0.000248913
   -1.570723007    2.723817309    0.000337562
   -0.001525961    0.001399712   12.250193796
freq: -0.00 cm-1
PRIMCOORD  1
      7   1
   Mo     0.00862   1.81154   2.85740  -0.03685  -0.00821   0.00174
   Mo     1.57966   0.90427   9.25189  -0.03685  -0.00821   0.00174
   S      0.00722   1.81218   7.64545  -0.03685  -0.00821   0.00174
   S      1.58117   0.90369   1.31480  -0.03685  -0.00821   0.00174
   S      0.00724   1.81204  10.78919  -0.03685  -0.00821   0.00174
   S      1.58096   0.90370   4.41180  -0.03685  -0.00821   0.00174
   Ni     1.57992   0.90424   6.53185  -0.03685  -0.00821   0.00174
freq: -0.00 cm-1
PRIMCOORD  2
      7   1
   Mo     0.00862   1.81154   2.85740  -0.00809   0.03684   0.00249
   Mo     1.57966   0.90427   9.25189  -0.00809   0.03684   0.00249
   S      0.00722   1.81218   7.64545  -0.00809   0.03684   0.00249
   S      1.58117   0.90369   1.31480  -0.00809   0.03684   0.00249
   S      0.00724   1.81204  10.78919  -0.00809   0.03684   0.00249
   S      1.58096   0.90370   4.41180  -0.00809   0.03684   0.00249
   Ni     1.57992   0.90424   6.53185  -0.00809   0.03684   0.00249
freq: 0.00 cm-1
PRIMCOORD  3
      7   1
   Mo     0.00862   1.81154   2.85740   0.00224  -0.00205   0.03767
   Mo     1.57966   0.90427   9.25189   0.00224  -0.00205   0.03767
   S      0.00722   1.81218   7.64545   0.00224  -0.00205   0.03767
   S      1.58117   0.90369   1.31480   0.00224  -0.00205   0.03767
   S      0.00724   1.81204  10.78919   0.00224  -0.00205   0.03767
   S      1.58096   0.90370   4.41180   0.00224  -0.00205   0.03767
   Ni     1.57992   0.90424   6.53185   0.00224  -0.00205   0.03767
freq: 57.30 cm-1
PRIMCOORD  4
      7   1
   Mo     0.00862   1.81154   2.85740  -0.04019   0.01970   0.00014
   Mo     1.57966   0.90427   9.25189   0.03202  -0.01560  -0.00015
   S      0.00722   1.81218   7.64545   0.02796  -0.01377  -0.00009
   S      1.58117   0.90369   1.31480  -0.04084   0.02002   0.00012
   S      0.00724   1.81204  10.78919   0.03273  -0.01592  -0.00013
   S      1.58096   0.90370   4.41180  -0.03718   0.01822   0.00010
   Ni     1.57992   0.90424   6.53185   0.02281  -0.01137   0.00001
freq: 57.57 cm-1
PRIMCOORD  5
      7   1
   Mo     0.00862   1.81154   2.85740   0.01969   0.04021   0.00008
   Mo     1.57966   0.90427   9.25189  -0.01565  -0.03177  -0.00008
   S      0.00722   1.81218   7.64545  -0.01370  -0.02812  -0.00006
   S      1.58117   0.90369   1.31480   0.02001   0.04086   0.00010
   S      0.00724   1.81204  10.78919  -0.01599  -0.03240  -0.00007
   S      1.58096   0.90370   4.41180   0.01822   0.03719   0.00004
   Ni     1.57992   0.90424   6.53185  -0.01126  -0.02337  -0.00002
freq: 126.69 cm-1
PRIMCOORD  6
      7   1
   Mo     0.00862   1.81154   2.85740   0.00007  -0.00011   0.04549
   Mo     1.57966   0.90427   9.25189  -0.00028   0.00039  -0.04394
   S      0.00722   1.81218   7.64545  -0.00002  -0.00006  -0.03212
   S      1.58117   0.90369   1.31480   0.00013  -0.00010   0.04587
   S      0.00724   1.81204  10.78919  -0.00045   0.00062  -0.04386
   S      1.58096   0.90370   4.41180  -0.00004  -0.00008   0.03053
   Ni     1.57992   0.90424   6.53185   0.00054  -0.00066  -0.00277
freq: 153.56 cm-1
PRIMCOORD  7
      7   1
   Mo     0.00862   1.81154   2.85740   0.00178   0.00398  -0.00023
   Mo     1.57966   0.90427   9.25189   0.01310   0.03109   0.00027
   S      0.00722   1.81218   7.64545  -0.01071  -0.02510   0.00014
   S      1.58117   0.90369   1.31480   0.00269   0.00615  -0.00022
   S      0.00724   1.81204  10.78919   0.01841   0.04381   0.00029
   S      1.58096   0.90370   4.41180  -0.00057  -0.00155  -0.00018
   Ni     1.57992   0.90424   6.53185  -0.02969  -0.07007  -0.00009
freq: 154.40 cm-1
PRIMCOORD  8
      7   1
   Mo     0.00862   1.81154   2.85740   0.00436  -0.00175   0.00048
   Mo     1.57966   0.90427   9.25189   0.03073  -0.01305  -0.00040
   S      0.00722   1.81218   7.64545  -0.02529   0.01061  -0.00030
   S      1.58117   0.90369   1.31480   0.00656  -0.00269   0.00054
   S      0.00724   1.81204  10.78919   0.04370  -0.01861  -0.00028
   S      1.58096   0.90370   4.41180  -0.00152   0.00073   0.00028
   Ni     1.57992   0.90424   6.53185  -0.07017   0.02963  -0.00027
freq: 248.22 cm-1
PRIMCOORD  9
      7   1
   Mo     0.00862   1.81154   2.85740   0.00009  -0.00001  -0.01930
   Mo     1.57966   0.90427   9.25189   0.00008   0.00002  -0.02243
   S      0.00722   1.81218   7.64545  -0.00060   0.00024   0.01446
   S      1.58117   0.90369   1.31480   0.00092  -0.00057  -0.02667
   S      0.00724   1.81204  10.78919   0.00035  -0.00011  -0.03086
   S      1.58096   0.90370   4.41180  -0.00114   0.00065   0.01436
   Ni     1.57992   0.90424   6.53185  -0.00002  -0.00012   0.08391
freq: 285.63 cm-1
PRIMCOORD 10
      7   1
   Mo     0.00862   1.81154   2.85740  -0.00125   0.00011  -0.00003
   Mo     1.57966   0.90427   9.25189   0.00119  -0.00013  -0.00022
   S      0.00722   1.81218   7.64545  -0.00192   0.00024   0.00024
   S      1.58117   0.90369   1.31480  -0.06597   0.00726  -0.00042
   S      0.00724   1.81204  10.78919  -0.00028  -0.00005  -0.00044
   S      1.58096   0.90370   4.41180   0.07424  -0.00810   0.00008
   Ni     1.57992   0.90424   6.53185  -0.00322   0.00038   0.00070
freq: 285.68 cm-1
PRIMCOORD 11
      7   1
   Mo     0.00862   1.81154   2.85740  -0.00017  -0.00133   0.00003
   Mo     1.57966   0.90427   9.25189   0.00013   0.00118   0.00010
   S      0.00722   1.81218   7.64545  -0.00016  -0.00181  -0.00009
   S      1.58117   0.90369   1.31480  -0.00719  -0.06587   0.00019
   S      0.00724   1.81204  10.78919  -0.00014  -0.00045   0.00016
   S      1.58096   0.90370   4.41180   0.00818   0.07433  -0.00004
   Ni     1.57992   0.90424   6.53185  -0.00032  -0.00315  -0.00033
freq: 325.12 cm-1
PRIMCOORD 12
      7   1
   Mo     0.00862   1.81154   2.85740  -0.00045  -0.00023   0.00001
   Mo     1.57966   0.90427   9.25189  -0.02086  -0.01349   0.00004
   S      0.00722   1.81218   7.64545  -0.03708  -0.02356  -0.00012
   S      1.58117   0.90369   1.31480  -0.00067  -0.00058   0.00006
   S      0.00724   1.81204  10.78919   0.07070   0.04562   0.00013
   S      1.58096   0.90370   4.41180   0.00107   0.00072  -0.00004
   Ni     1.57992   0.90424   6.53185   0.01625   0.01030  -0.00010
freq: 325.31 cm-1
PRIMCOORD 13
      7   1
   Mo     0.00862   1.81154   2.85740  -0.00034   0.00045   0.00005
   Mo     1.57966   0.90427   9.25189  -0.01334   0.02086   0.00007
   S      0.00722   1.81218   7.64545  -0.02416   0.03712  -0.00020
   S      1.58117   0.90369   1.31480  -0.00029   0.00067   0.00012
   S      0.00724   1.81204  10.78919   0.04529  -0.07067   0.00015
   S      1.58096   0.90370   4.41180   0.00066  -0.00108  -0.00009
   Ni     1.57992   0.90424   6.53185   0.01062  -0.01627  -0.00017
freq: 378.97 cm-1
PRIMCOORD 14
      7   1
   Mo     0.00862   1.81154   2.85740   0.03862  -0.01648  -0.00011
   Mo     1.57966   0.90427   9.25189  -0.00157   0.00067  -0.00006
   S      0.00722   1.81218   7.64545   0.00449  -0.00187   0.00031
   S      1.58117   0.90369   1.31480  -0.06331   0.02702   0.00021
   S      0.00724   1.81204  10.78919   0.00208  -0.00091   0.00005
   S      1.58096   0.90370   4.41180  -0.05415   0.02310   0.00019
   Ni     1.57992   0.90424   6.53185   0.00003  -0.00003  -0.00014
freq: 379.43 cm-1
PRIMCOORD 15
      7   1
   Mo     0.00862   1.81154   2.85740   0.01648   0.03862   0.00002
   Mo     1.57966   0.90427   9.25189  -0.00064  -0.00148   0.00001
   S      0.00722   1.81218   7.64545   0.00202   0.00461  -0.00010
   S      1.58117   0.90369   1.31480  -0.02708  -0.06347   0.00000
   S      0.00724   1.81204  10.78919   0.00081   0.00193   0.00005
   S      1.58096   0.90370   4.41180  -0.02303  -0.05396  -0.00002
   Ni     1.57992   0.90424   6.53185  -0.00007  -0.00012  -0.00000
freq: 406.57 cm-1
PRIMCOORD 16
      7   1
   Mo     0.00862   1.81154   2.85740  -0.00174  -0.00037   0.00006
   Mo     1.57966   0.90427   9.25189  -0.02527  -0.00495   0.00003
   S      0.00722   1.81218   7.64545   0.08543   0.01730   0.00233
   S      1.58117   0.90369   1.31480   0.00259   0.00054   0.00008
   S      0.00724   1.81204  10.78919   0.03270   0.00627  -0.00201
   S      1.58096   0.90370   4.41180   0.00385   0.00079  -0.00018
   Ni     1.57992   0.90424   6.53185  -0.02391  -0.00492  -0.00028
freq: 406.79 cm-1
PRIMCOORD 17
      7   1
   Mo     0.00862   1.81154   2.85740  -0.00033   0.00174   0.00004
   Mo     1.57966   0.90427   9.25189  -0.00515   0.02520  -0.00009
   S      0.00722   1.81218   7.64545   0.01691  -0.08552   0.00311
   S      1.58117   0.90369   1.31480   0.00050  -0.00259   0.00026
   S      0.00724   1.81204  10.78919   0.00678  -0.03251  -0.00212
   S      1.58096   0.90370   4.41180   0.00074  -0.00382  -0.00024
   Ni     1.57992   0.90424   6.53185  -0.00466   0.02395  -0.00047
freq: 410.46 cm-1
PRIMCOORD 18
      7   1
   Mo     0.00862   1.81154   2.85740  -0.00004   0.00003  -0.00083
   Mo     1.57966   0.90427   9.25189   0.00072  -0.00065  -0.01143
   S      0.00722   1.81218   7.64545  -0.00266   0.00230   0.09313
   S      1.58117   0.90369   1.31480   0.00016  -0.00009   0.00664
   S      0.00724   1.81204  10.78919  -0.00086   0.00082  -0.02816
   S      1.58096   0.90370   4.41180  -0.00010   0.00003  -0.00108
   Ni     1.57992   0.90424   6.53185   0.00078  -0.00067  -0.01849
freq: 429.75 cm-1
PRIMCOORD 19
      7   1
   Mo     0.00862   1.81154   2.85740   0.00010  -0.00004   0.01603
   Mo     1.57966   0.90427   9.25189   0.00033  -0.00019   0.02997
   S      0.00722   1.81218   7.64545  -0.00117   0.00064  -0.01028
   S      1.58117   0.90369   1.31480   0.00001  -0.00000  -0.05075
   S      0.00724   1.81204  10.78919  -0.00034   0.00022  -0.07758
   S      1.58096   0.90370   4.41180  -0.00034   0.00015   0.01068
   Ni     1.57992   0.90424   6.53185   0.00030  -0.00017  -0.00531
freq: 434.90 cm-1
PRIMCOORD 20
      7   1
   Mo     0.00862   1.81154   2.85740   0.00001   0.00000   0.01922
   Mo     1.57966   0.90427   9.25189  -0.00021   0.00014  -0.01760
   S      0.00722   1.81218   7.64545   0.00063  -0.00044   0.01083
   S      1.58117   0.90369   1.31480   0.00011  -0.00006  -0.07752
   S      0.00724   1.81204  10.78919   0.00026  -0.00020   0.04620
   S      1.58096   0.90370   4.41180  -0.00010   0.00006   0.03139
   Ni     1.57992   0.90424   6.53185  -0.00015   0.00011  -0.00860
freq: 491.96 cm-1
PRIMCOORD 21
      7   1
   Mo     0.00862   1.81154   2.85740   0.00009  -0.00005   0.02638
   Mo     1.57966   0.90427   9.25189   0.00005  -0.00003  -0.00366
   S      0.00722   1.81218   7.64545  -0.00012   0.00009   0.00658
   S      1.58117   0.90369   1.31480  -0.00003   0.00002  -0.01450
   S      0.00724   1.81204  10.78919  -0.00006   0.00006   0.00591
   S      1.58096   0.90370   4.41180  -0.00025   0.00012  -0.09367
   Ni     1.57992   0.90424   6.53185   0.00003  -0.00002   0.01512


==> anc/ModeVectorsAXSF/2x2.MoSubst.axsf <==
ANIMSTEPS  72
CRYSTAL
PRIMVEC
    6.231257360   -0.060988502   -0.010721613
   -3.168152192    5.462835224    0.046771809
   -0.019763658    0.090590305   11.928463421
freq: -0.00 cm-1
PRIMCOORD  1
     24   1
   Ni     0.15626   1.47287   2.74859   0.02031   0.00042  -0.00200
   Mo    -1.63273   4.57431   3.05670   0.02031   0.00042  -0.00200
   Mo     3.03695   1.84548   2.99774   0.02031   0.00042  -0.00200
   Mo     1.44071   4.55226   3.07058   0.02031   0.00042  -0.00200
   Mo     1.52638   0.96143   8.96224   0.02031   0.00042  -0.00200
   Mo    -0.05753   3.69500   8.97819   0.02031   0.00042  -0.00200
   Mo     4.64392   0.93150   8.95476   0.02031   0.00042  -0.00200
   Mo     3.05480   3.66444   8.97619   0.02031   0.00042  -0.00200
   S     -0.03414   1.89604   7.41935   0.02031   0.00042  -0.00200
   S     -1.62449   4.63021   7.43985   0.02031   0.00042  -0.00200
   S      3.07997   1.86255   7.40897   0.02031   0.00042  -0.00200
   S      1.49681   4.60128   7.43193   0.02031   0.00042  -0.00200
   S      1.68926   0.77182   1.34713   0.02031   0.00042  -0.00200
   S     -0.07983   3.41693   1.66064   0.02031   0.00042  -0.00200
   S      4.66044   0.86142   1.44861   0.02031   0.00042  -0.00200
   S      3.00570   3.64433   1.48440   0.02031   0.00042  -0.00200
   S     -0.02976   1.87574  10.52227   0.02031   0.00042  -0.00200
   S     -1.61482   4.59943  10.54345   0.02031   0.00042  -0.00200
   S      3.08790   1.84603  10.51298   0.02031   0.00042  -0.00200
   S      1.49544   4.57461  10.54059   0.02031   0.00042  -0.00200
   S      1.46517   0.97563   4.46138   0.02031   0.00042  -0.00200
   S     -0.08374   3.93084   4.74197   0.02031   0.00042  -0.00200
   S      4.83829   1.10154   4.32933   0.02031   0.00042  -0.00200
   S      3.01127   3.64552   4.58416   0.02031   0.00042  -0.00200
freq: -0.00 cm-1
PRIMCOORD  2
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00203   0.00238  -0.02017
   Mo    -1.63273   4.57431   3.05670  -0.00203   0.00238  -0.02017
   Mo     3.03695   1.84548   2.99774  -0.00203   0.00238  -0.02017
   Mo     1.44071   4.55226   3.07058  -0.00203   0.00238  -0.02017
   Mo     1.52638   0.96143   8.96224  -0.00203   0.00238  -0.02017
   Mo    -0.05753   3.69500   8.97819  -0.00203   0.00238  -0.02017
   Mo     4.64392   0.93150   8.95476  -0.00203   0.00238  -0.02017
   Mo     3.05480   3.66444   8.97619  -0.00203   0.00238  -0.02017
   S     -0.03414   1.89604   7.41935  -0.00203   0.00238  -0.02017
   S     -1.62449   4.63021   7.43985  -0.00203   0.00238  -0.02017
   S      3.07997   1.86255   7.40897  -0.00203   0.00238  -0.02017
   S      1.49681   4.60128   7.43193  -0.00203   0.00238  -0.02017
   S      1.68926   0.77182   1.34713  -0.00203   0.00238  -0.02017
   S     -0.07983   3.41693   1.66064  -0.00203   0.00238  -0.02017
   S      4.66044   0.86142   1.44861  -0.00203   0.00238  -0.02017
   S      3.00570   3.64433   1.48440  -0.00203   0.00238  -0.02017
   S     -0.02976   1.87574  10.52227  -0.00203   0.00238  -0.02017
   S     -1.61482   4.59943  10.54345  -0.00203   0.00238  -0.02017
   S      3.08790   1.84603  10.51298  -0.00203   0.00238  -0.02017
   S      1.49544   4.57461  10.54059  -0.00203   0.00238  -0.02017
   S      1.46517   0.97563   4.46138  -0.00203   0.00238  -0.02017
   S     -0.08374   3.93084   4.74197  -0.00203   0.00238  -0.02017
   S      4.83829   1.10154   4.32933  -0.00203   0.00238  -0.02017
   S      3.01127   3.64552   4.58416  -0.00203   0.00238  -0.02017
freq: -0.00 cm-1
PRIMCOORD  3
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00018   0.02027   0.00241
   Mo    -1.63273   4.57431   3.05670  -0.00018   0.02027   0.00241
   Mo     3.03695   1.84548   2.99774  -0.00018   0.02027   0.00241
   Mo     1.44071   4.55226   3.07058  -0.00018   0.02027   0.00241
   Mo     1.52638   0.96143   8.96224  -0.00018   0.02027   0.00241
   Mo    -0.05753   3.69500   8.97819  -0.00018   0.02027   0.00241
   Mo     4.64392   0.93150   8.95476  -0.00018   0.02027   0.00241
   Mo     3.05480   3.66444   8.97619  -0.00018   0.02027   0.00241
   S     -0.03414   1.89604   7.41935  -0.00018   0.02027   0.00241
   S     -1.62449   4.63021   7.43985  -0.00018   0.02027   0.00241
   S      3.07997   1.86255   7.40897  -0.00018   0.02027   0.00241
   S      1.49681   4.60128   7.43193  -0.00018   0.02027   0.00241
   S      1.68926   0.77182   1.34713  -0.00018   0.02027   0.00241
   S     -0.07983   3.41693   1.66064  -0.00018   0.02027   0.00241
   S      4.66044   0.86142   1.44861  -0.00018   0.02027   0.00241
   S      3.00570   3.64433   1.48440  -0.00018   0.02027   0.00241
   S     -0.02976   1.87574  10.52227  -0.00018   0.02027   0.00241
   S     -1.61482   4.59943  10.54345  -0.00018   0.02027   0.00241
   S      3.08790   1.84603  10.51298  -0.00018   0.02027   0.00241
   S      1.49544   4.57461  10.54059  -0.00018   0.02027   0.00241
   S      1.46517   0.97563   4.46138  -0.00018   0.02027   0.00241
   S     -0.08374   3.93084   4.74197  -0.00018   0.02027   0.00241
   S      4.83829   1.10154   4.32933  -0.00018   0.02027   0.00241
   S      3.01127   3.64552   4.58416  -0.00018   0.02027   0.00241
freq: 25.72 cm-1
PRIMCOORD  4
     24   1
   Ni     0.15626   1.47287   2.74859   0.00316   0.02250   0.00270
   Mo    -1.63273   4.57431   3.05670   0.00232   0.02037   0.00172
   Mo     3.03695   1.84548   2.99774   0.00227   0.02070   0.00041
   Mo     1.44071   4.55226   3.07058   0.00266   0.02098   0.00183
   Mo     1.52638   0.96143   8.96224  -0.00227  -0.01948  -0.00182
   Mo    -0.05753   3.69500   8.97819  -0.00252  -0.01962  -0.00136
   Mo     4.64392   0.93150   8.95476  -0.00247  -0.01955  -0.00186
   Mo     3.05480   3.66444   8.97619  -0.00229  -0.01955  -0.00089
   S     -0.03414   1.89604   7.41935  -0.00249  -0.01952  -0.00168
   S     -1.62449   4.63021   7.43985  -0.00266  -0.01981  -0.00114
   S      3.07997   1.86255   7.40897  -0.00234  -0.01931  -0.00212
   S      1.49681   4.60128   7.43193  -0.00220  -0.02013  -0.00090
   S      1.68926   0.77182   1.34713   0.00151   0.01999   0.00164
   S     -0.07983   3.41693   1.66064   0.00273   0.02156   0.00108
   S      4.66044   0.86142   1.44861   0.00351   0.02141   0.00204
   S      3.00570   3.64433   1.48440   0.00226   0.02114   0.00133
   S     -0.02976   1.87574  10.52227  -0.00246  -0.01983  -0.00178
   S     -1.61482   4.59943  10.54345  -0.00211  -0.01911  -0.00092
   S      3.08790   1.84603  10.51298  -0.00219  -0.01987  -0.00179
   S      1.49544   4.57461  10.54059  -0.00275  -0.01958  -0.00131
   S      1.46517   0.97563   4.46138   0.00370   0.02005   0.00188
   S     -0.08374   3.93084   4.74197   0.00249   0.01948   0.00142
   S      4.83829   1.10154   4.32933   0.00171   0.02107   0.00177
   S      3.01127   3.64552   4.58416   0.00237   0.01960   0.00140
freq: 29.97 cm-1
PRIMCOORD  5
     24   1
   Ni     0.15626   1.47287   2.74859  -0.02247   0.00278   0.00072
   Mo    -1.63273   4.57431   3.05670  -0.02045   0.00245   0.00081
   Mo     3.03695   1.84548   2.99774  -0.02116   0.00253   0.00066
   Mo     1.44071   4.55226   3.07058  -0.02041   0.00257  -0.00050
   Mo     1.52638   0.96143   8.96224   0.01990  -0.00243  -0.00025
   Mo    -0.05753   3.69500   8.97819   0.01924  -0.00229  -0.00041
   Mo     4.64392   0.93150   8.95476   0.01971  -0.00223  -0.00057
   Mo     3.05480   3.66444   8.97619   0.01956  -0.00252  -0.00025
   S     -0.03414   1.89604   7.41935   0.02000  -0.00227  -0.00033
   S     -1.62449   4.63021   7.43985   0.01913  -0.00232  -0.00004
   S      3.07997   1.86255   7.40897   0.02018  -0.00243  -0.00058
   S      1.49681   4.60128   7.43193   0.01931  -0.00237  -0.00055
   S      1.68926   0.77182   1.34713  -0.02106   0.00257   0.00080
   S     -0.07983   3.41693   1.66064  -0.02087   0.00254   0.00017
   S      4.66044   0.86142   1.44861  -0.02120   0.00272   0.00017
   S      3.00570   3.64433   1.48440  -0.01965   0.00228   0.00038
   S     -0.02976   1.87574  10.52227   0.01967  -0.00230  -0.00039
   S     -1.61482   4.59943  10.54345   0.01975  -0.00248   0.00006
   S      3.08790   1.84603  10.51298   0.01985  -0.00267  -0.00010
   S      1.49544   4.57461  10.54059   0.01961  -0.00215  -0.00100
   S      1.46517   0.97563   4.46138  -0.02115   0.00254   0.00017
   S     -0.08374   3.93084   4.74197  -0.01923   0.00240   0.00005
   S      4.83829   1.10154   4.32933  -0.02163   0.00202   0.00116
   S      3.01127   3.64552   4.58416  -0.02060   0.00257   0.00027
freq: 62.73 cm-1
PRIMCOORD  6
     24   1
   Ni     0.15626   1.47287   2.74859   0.00064  -0.00048   0.02450
   Mo    -1.63273   4.57431   3.05670  -0.00018  -0.00161   0.02033
   Mo     3.03695   1.84548   2.99774   0.00018  -0.00179   0.02155
   Mo     1.44071   4.55226   3.07058   0.00053  -0.00154   0.02018
   Mo     1.52638   0.96143   8.96224  -0.00019   0.00185  -0.02022
   Mo    -0.05753   3.69500   8.97819  -0.00039   0.00195  -0.01965
   Mo     4.64392   0.93150   8.95476  -0.00013   0.00115  -0.01992
   Mo     3.05480   3.66444   8.97619  -0.00007   0.00130  -0.01976
   S     -0.03414   1.89604   7.41935  -0.00047   0.00205  -0.01928
   S     -1.62449   4.63021   7.43985  -0.00032   0.00154  -0.01961
   S      3.07997   1.86255   7.40897   0.00029   0.00109  -0.02003
   S      1.49681   4.60128   7.43193  -0.00008   0.00121  -0.01962
   S      1.68926   0.77182   1.34713  -0.00034  -0.00116   0.02071
   S     -0.07983   3.41693   1.66064   0.00004  -0.00141   0.01979
   S      4.66044   0.86142   1.44861   0.00133   0.00010   0.02137
   S      3.00570   3.64433   1.48440  -0.00027  -0.00200   0.01972
   S     -0.02976   1.87574  10.52227  -0.00049   0.00160  -0.01961
   S     -1.61482   4.59943  10.54345  -0.00061   0.00233  -0.01959
   S      3.08790   1.84603  10.51298  -0.00023   0.00103  -0.01939
   S      1.49544   4.57461  10.54059   0.00031   0.00107  -0.01947
   S      1.46517   0.97563   4.46138   0.00154  -0.00237   0.02241
   S     -0.08374   3.93084   4.74197  -0.00024  -0.00317   0.01735
   S      4.83829   1.10154   4.32933  -0.00114  -0.00289   0.02280
   S      3.01127   3.64552   4.58416   0.00023  -0.00205   0.01990
freq: 105.71 cm-1
PRIMCOORD  7
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00594  -0.03625  -0.03798
   Mo    -1.63273   4.57431   3.05670   0.01100  -0.00260   0.01153
   Mo     3.03695   1.84548   2.99774  -0.00540   0.00925   0.00079
   Mo     1.44071   4.55226   3.07058  -0.00458   0.00787   0.01998
   Mo     1.52638   0.96143   8.96224   0.00012  -0.00047   0.00005
   Mo    -0.05753   3.69500   8.97819   0.00026  -0.00079  -0.00080
   Mo     4.64392   0.93150   8.95476  -0.00027  -0.00011   0.00053
   Mo     3.05480   3.66444   8.97619   0.00017  -0.00002  -0.00421
   S     -0.03414   1.89604   7.41935  -0.00024  -0.00125   0.00088
   S     -1.62449   4.63021   7.43985   0.00143   0.00094  -0.00152
   S      3.07997   1.86255   7.40897  -0.00016  -0.00172  -0.00142
   S      1.49681   4.60128   7.43193  -0.00095   0.00123  -0.00101
   S      1.68926   0.77182   1.34713   0.02047  -0.01904  -0.01043
   S     -0.07983   3.41693   1.66064   0.00670  -0.01302   0.01453
   S      4.66044   0.86142   1.44861  -0.02848  -0.01677  -0.01383
   S      3.00570   3.64433   1.48440   0.00081   0.01037   0.01283
   S     -0.02976   1.87574  10.52227   0.00018  -0.00069   0.00117
   S     -1.61482   4.59943  10.54345  -0.00080  -0.00197  -0.00191
   S      3.08790   1.84603  10.51298  -0.00028   0.00228  -0.00176
   S      1.49544   4.57461  10.54059   0.00102  -0.00151  -0.00154
   S      1.46517   0.97563   4.46138  -0.01661   0.01804  -0.01403
   S     -0.08374   3.93084   4.74197   0.00647   0.00814   0.01857
   S      4.83829   1.10154   4.32933   0.01385   0.03210  -0.02629
   S      3.01127   3.64552   4.58416   0.00359   0.00997   0.01186
freq: 116.04 cm-1
PRIMCOORD  8
     24   1
   Ni     0.15626   1.47287   2.74859  -0.03064  -0.01442   0.01370
   Mo    -1.63273   4.57431   3.05670   0.02636  -0.00515   0.00240
   Mo     3.03695   1.84548   2.99774  -0.02471   0.00564   0.00616
   Mo     1.44071   4.55226   3.07058   0.01987   0.00735  -0.02039
   Mo     1.52638   0.96143   8.96224  -0.00192  -0.00009  -0.00142
   Mo    -0.05753   3.69500   8.97819   0.00102  -0.00039   0.00039
   Mo     4.64392   0.93150   8.95476  -0.00225   0.00001   0.00058
   Mo     3.05480   3.66444   8.97619   0.00118   0.00034   0.00140
   S     -0.03414   1.89604   7.41935  -0.00297  -0.00008  -0.00049
   S     -1.62449   4.63021   7.43985   0.00158  -0.00116  -0.00057
   S      3.07997   1.86255   7.40897  -0.00179   0.00119  -0.00020
   S      1.49681   4.60128   7.43193   0.00173  -0.00008   0.00138
   S      1.68926   0.77182   1.34713  -0.01975   0.00214   0.00968
   S     -0.07983   3.41693   1.66064   0.02257  -0.01298  -0.00122
   S      4.66044   0.86142   1.44861  -0.02501   0.01184  -0.00178
   S      3.00570   3.64433   1.48440   0.02982   0.00457  -0.00553
   S     -0.02976   1.87574  10.52227  -0.00171  -0.00069  -0.00050
   S     -1.61482   4.59943  10.54345   0.00201   0.00095   0.00011
   S      3.08790   1.84603  10.51298  -0.00334  -0.00056   0.00009
   S      1.49544   4.57461  10.54059   0.00083  -0.00021   0.00122
   S      1.46517   0.97563   4.46138  -0.01586  -0.00064   0.00839
   S     -0.08374   3.93084   4.74197   0.03020  -0.00401  -0.00667
   S      4.83829   1.10154   4.32933  -0.03663  -0.01340   0.00923
   S      3.01127   3.64552   4.58416   0.01594   0.01641  -0.00565
freq: 126.41 cm-1
PRIMCOORD  9
     24   1
   Ni     0.15626   1.47287   2.74859   0.02374  -0.02151   0.02377
   Mo    -1.63273   4.57431   3.05670   0.00064  -0.01854  -0.01293
   Mo     3.03695   1.84548   2.99774  -0.01491   0.00467  -0.01481
   Mo     1.44071   4.55226   3.07058  -0.00764   0.02393   0.00706
   Mo     1.52638   0.96143   8.96224   0.00110  -0.00112   0.00019
   Mo    -0.05753   3.69500   8.97819   0.00062   0.00001  -0.00083
   Mo     4.64392   0.93150   8.95476   0.00057   0.00152  -0.00114
   Mo     3.05480   3.66444   8.97619  -0.00137   0.00065   0.00298
   S     -0.03414   1.89604   7.41935   0.00227  -0.00037  -0.00130
   S     -1.62449   4.63021   7.43985  -0.00154  -0.00209   0.00150
   S      3.07997   1.86255   7.40897  -0.00019   0.00213   0.00071
   S      1.49681   4.60128   7.43193   0.00060   0.00088  -0.00006
   S      1.68926   0.77182   1.34713  -0.00056  -0.01479  -0.00766
   S     -0.07983   3.41693   1.66064   0.01288  -0.01733   0.01339
   S      4.66044   0.86142   1.44861   0.01296   0.02932   0.00851
   S      3.00570   3.64433   1.48440  -0.02310   0.01574  -0.00710
   S     -0.02976   1.87574  10.52227   0.00125   0.00019  -0.00133
   S     -1.61482   4.59943  10.54345   0.00107  -0.00137   0.00080
   S      3.08790   1.84603  10.51298   0.00048  -0.00083   0.00111
   S      1.49544   4.57461  10.54059  -0.00223   0.00317   0.00022
   S      1.46517   0.97563   4.46138   0.02920  -0.04064   0.01164
   S     -0.08374   3.93084   4.74197   0.00320  -0.00275   0.00548
   S      4.83829   1.10154   4.32933  -0.00619   0.02903  -0.00045
   S      3.01127   3.64552   4.58416  -0.01076   0.00582  -0.01070
freq: 141.16 cm-1
PRIMCOORD 10
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00516   0.01973  -0.00225
   Mo    -1.63273   4.57431   3.05670  -0.00710  -0.00169   0.00837
   Mo     3.03695   1.84548   2.99774  -0.01285  -0.02312  -0.02469
   Mo     1.44071   4.55226   3.07058   0.02284   0.00783   0.01385
   Mo     1.52638   0.96143   8.96224  -0.00359  -0.00076   0.00100
   Mo    -0.05753   3.69500   8.97819   0.00184   0.00445  -0.00481
   Mo     4.64392   0.93150   8.95476   0.00118   0.00160   0.00009
   Mo     3.05480   3.66444   8.97619   0.00055  -0.00414   0.00274
   S     -0.03414   1.89604   7.41935  -0.00036   0.00308  -0.00205
   S     -1.62449   4.63021   7.43985  -0.00428  -0.00010  -0.00009
   S      3.07997   1.86255   7.40897  -0.00230  -0.00363   0.00210
   S      1.49681   4.60128   7.43193   0.00714   0.00192  -0.00047
   S      1.68926   0.77182   1.34713  -0.02993  -0.01694  -0.00867
   S     -0.07983   3.41693   1.66064   0.01467   0.02069   0.01870
   S      4.66044   0.86142   1.44861   0.01394  -0.00674  -0.00667
   S      3.00570   3.64433   1.48440   0.00304  -0.01129  -0.00049
   S     -0.02976   1.87574  10.52227  -0.00103   0.00733  -0.00166
   S     -1.61482   4.59943  10.54345   0.00144  -0.00230  -0.00095
   S      3.08790   1.84603  10.51298  -0.00197  -0.00550   0.00261
   S      1.49544   4.57461  10.54059   0.00138   0.00111  -0.00112
   S      1.46517   0.97563   4.46138  -0.01636   0.00198  -0.00558
   S     -0.08374   3.93084   4.74197   0.01289   0.04444   0.02094
   S      4.83829   1.10154   4.32933  -0.00495   0.01268  -0.00229
   S      3.01127   3.64552   4.58416   0.00753  -0.03549   0.00016
freq: 146.80 cm-1
PRIMCOORD 11
     24   1
   Ni     0.15626   1.47287   2.74859  -0.01861  -0.01529   0.01581
   Mo    -1.63273   4.57431   3.05670   0.00789   0.01487  -0.02920
   Mo     3.03695   1.84548   2.99774   0.00860   0.00866  -0.01133
   Mo     1.44071   4.55226   3.07058  -0.00331  -0.01485   0.02440
   Mo     1.52638   0.96143   8.96224   0.00006   0.00315   0.00352
   Mo    -0.05753   3.69500   8.97819  -0.00199   0.00023  -0.00335
   Mo     4.64392   0.93150   8.95476   0.00060  -0.00319  -0.00613
   Mo     3.05480   3.66444   8.97619   0.00161  -0.00052   0.00576
   S     -0.03414   1.89604   7.41935   0.00191  -0.00058  -0.00333
   S     -1.62449   4.63021   7.43985  -0.00401   0.00438   0.00434
   S      3.07997   1.86255   7.40897  -0.00078   0.00231   0.00118
   S      1.49681   4.60128   7.43193   0.00347  -0.00654  -0.00229
   S      1.68926   0.77182   1.34713  -0.01922   0.03167  -0.00988
   S     -0.07983   3.41693   1.66064   0.00291  -0.01923   0.01594
   S      4.66044   0.86142   1.44861  -0.00917  -0.03256   0.00842
   S      3.00570   3.64433   1.48440  -0.00494   0.00923  -0.00886
   S     -0.02976   1.87574  10.52227  -0.00541   0.00136  -0.00303
   S     -1.61482   4.59943  10.54345   0.00283   0.00260   0.00351
   S      3.08790   1.84603  10.51298   0.00569  -0.00346   0.00146
   S      1.49544   4.57461  10.54059  -0.00324  -0.00080  -0.00238
   S      1.46517   0.97563   4.46138   0.01815   0.00146  -0.00976
   S     -0.08374   3.93084   4.74197  -0.01514   0.02194   0.01665
   S      4.83829   1.10154   4.32933  -0.01175  -0.01084   0.01564
   S      3.01127   3.64552   4.58416   0.03251   0.00206  -0.00770
freq: 154.62 cm-1
PRIMCOORD 12
     24   1
   Ni     0.15626   1.47287   2.74859   0.00318  -0.02028   0.01772
   Mo    -1.63273   4.57431   3.05670  -0.00020   0.00894   0.03061
   Mo     3.03695   1.84548   2.99774   0.01171   0.00745  -0.02456
   Mo     1.44071   4.55226   3.07058  -0.01194  -0.00642  -0.02327
   Mo     1.52638   0.96143   8.96224  -0.00141   0.00085  -0.00423
   Mo    -0.05753   3.69500   8.97819  -0.00066   0.00225  -0.00582
   Mo     4.64392   0.93150   8.95476   0.00122  -0.00071   0.00438
   Mo     3.05480   3.66444   8.97619   0.00058  -0.00228   0.00544
   S     -0.03414   1.89604   7.41935  -0.00384   0.00037  -0.00329
   S     -1.62449   4.63021   7.43985  -0.00567  -0.00070  -0.00266
   S      3.07997   1.86255   7.40897   0.00357  -0.00024   0.00245
   S      1.49681   4.60128   7.43193   0.00560   0.00105   0.00296
   S      1.68926   0.77182   1.34713   0.00167  -0.00999   0.00857
   S     -0.07983   3.41693   1.66064  -0.02901  -0.02175   0.02517
   S      4.66044   0.86142   1.44861   0.01523  -0.00585  -0.01791
   S      3.00570   3.64433   1.48440   0.01185   0.01488  -0.00901
   S     -0.02976   1.87574  10.52227   0.00259   0.00491  -0.00286
   S     -1.61482   4.59943  10.54345   0.00285   0.00230  -0.00273
   S      3.08790   1.84603  10.51298  -0.00263  -0.00465   0.00303
   S      1.49544   4.57461  10.54059  -0.00281  -0.00309   0.00192
   S      1.46517   0.97563   4.46138   0.02133   0.02521   0.00862
   S     -0.08374   3.93084   4.74197   0.00599   0.02339   0.02255
   S      4.83829   1.10154   4.32933  -0.01217  -0.01812  -0.00809
   S      3.01127   3.64552   4.58416  -0.01825  -0.00077  -0.00899
freq: 157.23 cm-1
PRIMCOORD 13
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00316  -0.00490  -0.00067
   Mo    -1.63273   4.57431   3.05670   0.00023   0.00015  -0.00562
   Mo     3.03695   1.84548   2.99774   0.00523   0.00193   0.00783
   Mo     1.44071   4.55226   3.07058  -0.00262   0.00085  -0.00269
   Mo     1.52638   0.96143   8.96224  -0.01366  -0.02389  -0.00101
   Mo    -0.05753   3.69500   8.97819   0.01319   0.02348   0.00340
   Mo     4.64392   0.93150   8.95476   0.01155   0.02346  -0.00274
   Mo     3.05480   3.66444   8.97619  -0.01139  -0.02375   0.00035
   S     -0.03414   1.89604   7.41935   0.01364   0.02702   0.00032
   S     -1.62449   4.63021   7.43985  -0.01211  -0.02647   0.00076
   S      3.07997   1.86255   7.40897  -0.01588  -0.02438  -0.00255
   S      1.49681   4.60128   7.43193   0.01420   0.02313   0.00122
   S      1.68926   0.77182   1.34713   0.00325   0.00449   0.00286
   S     -0.07983   3.41693   1.66064  -0.00172  -0.00514  -0.00081
   S      4.66044   0.86142   1.44861  -0.00433  -0.00080  -0.00111
   S      3.00570   3.64433   1.48440  -0.00206  -0.00376  -0.00020
   S     -0.02976   1.87574  10.52227   0.01224   0.02302  -0.00057
   S     -1.61482   4.59943  10.54345  -0.01401  -0.02408   0.00235
   S      3.08790   1.84603  10.51298  -0.01436  -0.02629  -0.00182
   S      1.49544   4.57461  10.54059   0.01604   0.02692  -0.00010
   S      1.46517   0.97563   4.46138   0.00102  -0.00213  -0.00115
   S     -0.08374   3.93084   4.74197  -0.00129   0.00779  -0.00021
   S      4.83829   1.10154   4.32933   0.00337  -0.00252   0.00446
   S      3.01127   3.64552   4.58416   0.00018   0.00549  -0.00079
freq: 157.96 cm-1
PRIMCOORD 14
     24   1
   Ni     0.15626   1.47287   2.74859   0.00282   0.00066   0.00064
   Mo    -1.63273   4.57431   3.05670  -0.00115   0.00047  -0.00011
   Mo     3.03695   1.84548   2.99774   0.00121   0.00133  -0.00144
   Mo     1.44071   4.55226   3.07058  -0.00284  -0.00151   0.00182
   Mo     1.52638   0.96143   8.96224  -0.02498  -0.00106   0.00177
   Mo    -0.05753   3.69500   8.97819   0.02825  -0.00488  -0.00105
   Mo     4.64392   0.93150   8.95476  -0.02877   0.00339  -0.00073
   Mo     3.05480   3.66444   8.97619   0.02626   0.00248  -0.00014
   S     -0.03414   1.89604   7.41935  -0.02691  -0.00399  -0.00072
   S     -1.62449   4.63021   7.43985   0.03106  -0.00202   0.00097
   S      3.07997   1.86255   7.40897  -0.03117   0.00413   0.00019
   S      1.49681   4.60128   7.43193   0.02709   0.00174  -0.00051
   S      1.68926   0.77182   1.34713   0.00054   0.00084  -0.00061
   S     -0.07983   3.41693   1.66064  -0.00218   0.00018  -0.00062
   S      4.66044   0.86142   1.44861   0.00106  -0.00063   0.00132
   S      3.00570   3.64433   1.48440  -0.00210   0.00226   0.00018
   S     -0.02976   1.87574  10.52227  -0.02847  -0.00273   0.00070
   S     -1.61482   4.59943  10.54345   0.03217  -0.00375   0.00001
   S      3.08790   1.84603  10.51298  -0.02935   0.00456   0.00108
   S      1.49544   4.57461  10.54059   0.02696   0.00197  -0.00201
   S      1.46517   0.97563   4.46138   0.00318  -0.00020   0.00030
   S     -0.08374   3.93084   4.74197  -0.00176  -0.00500  -0.00047
   S      4.83829   1.10154   4.32933   0.00132   0.00074  -0.00151
   S      3.01127   3.64552   4.58416  -0.00058   0.00004   0.00016
freq: 160.46 cm-1
PRIMCOORD 15
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00231   0.00283   0.00242
   Mo    -1.63273   4.57431   3.05670   0.00114   0.00305   0.00365
   Mo     3.03695   1.84548   2.99774  -0.00068   0.00095  -0.00773
   Mo     1.44071   4.55226   3.07058   0.00137  -0.00461   0.00417
   Mo     1.52638   0.96143   8.96224   0.01656  -0.02430   0.00208
   Mo    -0.05753   3.69500   8.97819   0.01054  -0.02145  -0.00418
   Mo     4.64392   0.93150   8.95476  -0.00958   0.02360   0.00041
   Mo     3.05480   3.66444   8.97619  -0.01749   0.02228   0.00045
   S     -0.03414   1.89604   7.41935   0.01937  -0.02567  -0.00023
   S     -1.62449   4.63021   7.43985   0.00864  -0.02386  -0.00103
   S      3.07997   1.86255   7.40897  -0.01211   0.02308   0.00202
   S      1.49681   4.60128   7.43193  -0.01601   0.02672  -0.00184
   S      1.68926   0.77182   1.34713  -0.00489   0.00057  -0.00162
   S     -0.07983   3.41693   1.66064  -0.00043   0.00231   0.00210
   S      4.66044   0.86142   1.44861   0.00181  -0.00484   0.00083
   S      3.00570   3.64433   1.48440   0.00276   0.00530  -0.00088
   S     -0.02976   1.87574  10.52227   0.01800  -0.02148  -0.00119
   S     -1.61482   4.59943  10.54345   0.01168  -0.02725  -0.00069
   S      3.08790   1.84603  10.51298  -0.01076   0.02404   0.00201
   S      1.49544   4.57461  10.54059  -0.01896   0.02511  -0.00098
   S      1.46517   0.97563   4.46138   0.00172   0.00588  -0.00122
   S     -0.08374   3.93084   4.74197  -0.00113  -0.00708   0.00152
   S      4.83829   1.10154   4.32933  -0.00491  -0.00278  -0.00057
   S      3.01127   3.64552   4.58416   0.00386  -0.00382   0.00072
freq: 164.94 cm-1
PRIMCOORD 16
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00560  -0.01077  -0.00383
   Mo    -1.63273   4.57431   3.05670  -0.00715  -0.00447  -0.01255
   Mo     3.03695   1.84548   2.99774   0.01277  -0.01000   0.02417
   Mo     1.44071   4.55226   3.07058  -0.00068   0.01420  -0.01611
   Mo     1.52638   0.96143   8.96224   0.00355  -0.00023  -0.00645
   Mo    -0.05753   3.69500   8.97819   0.00064  -0.00821   0.00209
   Mo     4.64392   0.93150   8.95476  -0.00501   0.00012  -0.00753
   Mo     3.05480   3.66444   8.97619   0.00050   0.00718   0.01120
   S     -0.03414   1.89604   7.41935  -0.00017  -0.00412  -0.00634
   S     -1.62449   4.63021   7.43985   0.00140  -0.00535   0.00429
   S      3.07997   1.86255   7.40897  -0.00145   0.01515  -0.00188
   S      1.49681   4.60128   7.43193  -0.00006  -0.00547   0.00383
   S      1.68926   0.77182   1.34713   0.00769   0.00138   0.00975
   S     -0.07983   3.41693   1.66064  -0.00437  -0.01403   0.00801
   S      4.66044   0.86142   1.44861  -0.00591   0.00273  -0.01183
   S      3.00570   3.64433   1.48440  -0.00733  -0.02754  -0.00051
   S     -0.02976   1.87574  10.52227  -0.00071  -0.01232  -0.00566
   S     -1.61482   4.59943  10.54345   0.00818   0.00467   0.00412
   S      3.08790   1.84603  10.51298  -0.00062   0.00074  -0.00240
   S      1.49544   4.57461  10.54059  -0.00714   0.00515   0.00307
   S      1.46517   0.97563   4.46138  -0.00610  -0.01224  -0.00012
   S     -0.08374   3.93084   4.74197   0.00610   0.06928   0.01177
   S      4.83829   1.10154   4.32933   0.01596  -0.00022   0.01209
   S      3.01127   3.64552   4.58416  -0.00904   0.00612  -0.00564
freq: 175.32 cm-1
PRIMCOORD 17
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00062  -0.00075   0.00400
   Mo    -1.63273   4.57431   3.05670  -0.00021   0.00350  -0.00481
   Mo     3.03695   1.84548   2.99774  -0.00127  -0.00108  -0.00506
   Mo     1.44071   4.55226   3.07058   0.00078  -0.00232   0.00617
   Mo     1.52638   0.96143   8.96224   0.00023  -0.00030  -0.04334
   Mo    -0.05753   3.69500   8.97819   0.00181  -0.00215   0.03136
   Mo     4.64392   0.93150   8.95476  -0.00158   0.00091   0.02320
   Mo     3.05480   3.66444   8.97619   0.00017   0.00158  -0.01075
   S     -0.03414   1.89604   7.41935  -0.02322   0.01480   0.00530
   S     -1.62449   4.63021   7.43985   0.01586  -0.02243  -0.01059
   S      3.07997   1.86255   7.40897   0.02186   0.00100  -0.01602
   S      1.49681   4.60128   7.43193  -0.01321   0.00621   0.02190
   S      1.68926   0.77182   1.34713  -0.00477   0.00380  -0.00376
   S     -0.07983   3.41693   1.66064   0.00091  -0.00118   0.00370
   S      4.66044   0.86142   1.44861   0.00072  -0.00512   0.00142
   S      3.00570   3.64433   1.48440  -0.00132   0.00056  -0.00122
   S     -0.02976   1.87574  10.52227   0.02247  -0.01851   0.00553
   S     -1.61482   4.59943  10.54345  -0.01293   0.02053  -0.01144
   S      3.08790   1.84603  10.51298  -0.02372   0.00300  -0.01524
   S      1.49544   4.57461  10.54059   0.01380  -0.00407   0.02167
   S      1.46517   0.97563   4.46138   0.00264  -0.00061   0.00059
   S     -0.08374   3.93084   4.74197  -0.00175   0.00482   0.00196
   S      4.83829   1.10154   4.32933  -0.00148   0.00151   0.00011
   S      3.01127   3.64552   4.58416   0.00550  -0.00339  -0.00155
freq: 176.15 cm-1
PRIMCOORD 18
     24   1
   Ni     0.15626   1.47287   2.74859  -0.01079  -0.00335   0.00394
   Mo    -1.63273   4.57431   3.05670  -0.00243  -0.00508  -0.00846
   Mo     3.03695   1.84548   2.99774   0.01110  -0.00052   0.00586
   Mo     1.44071   4.55226   3.07058  -0.00053   0.00905  -0.00112
   Mo     1.52638   0.96143   8.96224  -0.00034  -0.00084   0.00941
   Mo    -0.05753   3.69500   8.97819   0.00019   0.00040  -0.02657
   Mo     4.64392   0.93150   8.95476  -0.00007  -0.00019   0.04214
   Mo     3.05480   3.66444   8.97619   0.00019  -0.00073  -0.02518
   S     -0.03414   1.89604   7.41935  -0.01084  -0.02063   0.01240
   S     -1.62449   4.63021   7.43985  -0.00101   0.01336  -0.02058
   S      3.07997   1.86255   7.40897   0.01148  -0.02065   0.01280
   S      1.49681   4.60128   7.43193   0.00081   0.02753  -0.00456
   S      1.68926   0.77182   1.34713  -0.00355   0.00444   0.00651
   S     -0.07983   3.41693   1.66064   0.00200  -0.00178   0.00119
   S      4.66044   0.86142   1.44861  -0.00365  -0.00063  -0.00738
   S      3.00570   3.64433   1.48440  -0.00582  -0.00567  -0.00111
   S     -0.02976   1.87574  10.52227   0.01080   0.02066   0.01237
   S     -1.61482   4.59943  10.54345   0.00088  -0.01416  -0.02038
   S      3.08790   1.84603  10.51298  -0.01238   0.01935   0.01340
   S      1.49544   4.57461  10.54059   0.00007  -0.02749  -0.00541
   S      1.46517   0.97563   4.46138   0.00464  -0.00747  -0.00577
   S     -0.08374   3.93084   4.74197   0.00052   0.01361  -0.00080
   S      4.83829   1.10154   4.32933   0.00250  -0.00158   0.01310
   S      3.01127   3.64552   4.58416  -0.00098   0.00098  -0.00130
freq: 182.13 cm-1
PRIMCOORD 19
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00219  -0.00627   0.00902
   Mo    -1.63273   4.57431   3.05670  -0.00209   0.00245   0.00174
   Mo     3.03695   1.84548   2.99774   0.00318  -0.00298  -0.00427
   Mo     1.44071   4.55226   3.07058   0.00079   0.00376  -0.00542
   Mo     1.52638   0.96143   8.96224   0.00127   0.00009   0.02485
   Mo    -0.05753   3.69500   8.97819  -0.00043  -0.00229   0.02946
   Mo     4.64392   0.93150   8.95476  -0.00104  -0.00014  -0.01386
   Mo     3.05480   3.66444   8.97619   0.00003   0.00155  -0.04050
   S     -0.03414   1.89604   7.41935   0.01396   0.00752   0.01980
   S     -1.62449   4.63021   7.43985   0.02380   0.01258   0.00747
   S      3.07997   1.86255   7.40897  -0.01325  -0.01639  -0.01551
   S      1.49681   4.60128   7.43193  -0.02443  -0.00332  -0.01151
   S      1.68926   0.77182   1.34713  -0.00223  -0.00090  -0.00004
   S     -0.07983   3.41693   1.66064  -0.00356  -0.00558   0.00935
   S      4.66044   0.86142   1.44861   0.00347  -0.00062  -0.00564
   S      3.00570   3.64433   1.48440   0.00049  -0.00277  -0.00267
   S     -0.02976   1.87574  10.52227  -0.01336  -0.01224   0.02003
   S     -1.61482   4.59943  10.54345  -0.02359  -0.01162   0.00696
   S      3.08790   1.84603  10.51298   0.01297   0.02016  -0.01403
   S      1.49544   4.57461  10.54059   0.02341   0.00283  -0.01275
   S      1.46517   0.97563   4.46138   0.00378   0.00221   0.00239
   S     -0.08374   3.93084   4.74197   0.00224   0.01848   0.00256
   S      4.83829   1.10154   4.32933  -0.00268  -0.00318   0.00481
   S      3.01127   3.64552   4.58416  -0.00212  -0.00299  -0.00380
freq: 183.50 cm-1
PRIMCOORD 20
     24   1
   Ni     0.15626   1.47287   2.74859  -0.03765   0.00076  -0.00061
   Mo    -1.63273   4.57431   3.05670  -0.00522  -0.02496   0.00820
   Mo     3.03695   1.84548   2.99774   0.03343   0.00875  -0.01128
   Mo     1.44071   4.55226   3.07058   0.00061   0.02304   0.00755
   Mo     1.52638   0.96143   8.96224   0.00016   0.00075  -0.00375
   Mo    -0.05753   3.69500   8.97819  -0.00155  -0.00011   0.00616
   Mo     4.64392   0.93150   8.95476  -0.00048  -0.00008  -0.00744
   Mo     3.05480   3.66444   8.97619   0.00137   0.00044   0.00523
   S     -0.03414   1.89604   7.41935   0.00132   0.00412  -0.00233
   S     -1.62449   4.63021   7.43985   0.00085  -0.00261   0.00267
   S      3.07997   1.86255   7.40897  -0.00080   0.00459  -0.00268
   S      1.49681   4.60128   7.43193  -0.00094  -0.00612   0.00248
   S      1.68926   0.77182   1.34713  -0.01715  -0.00468   0.02635
   S     -0.07983   3.41693   1.66064   0.00844   0.01837  -0.00552
   S      4.66044   0.86142   1.44861  -0.00467  -0.00457  -0.02746
   S      3.00570   3.64433   1.48440  -0.00899   0.00903  -0.00234
   S     -0.02976   1.87574  10.52227  -0.00173  -0.00447  -0.00302
   S     -1.61482   4.59943  10.54345  -0.00032   0.00536   0.00490
   S      3.08790   1.84603  10.51298   0.00074  -0.00404  -0.00208
   S      1.49544   4.57461  10.54059   0.00001   0.00458   0.00047
   S      1.46517   0.97563   4.46138   0.01542  -0.00143  -0.03108
   S     -0.08374   3.93084   4.74197   0.00393  -0.03075  -0.00705
   S      4.83829   1.10154   4.32933  -0.00349  -0.00214   0.02651
   S      3.01127   3.64552   4.58416  -0.00843  -0.01002   0.00730
freq: 210.97 cm-1
PRIMCOORD 21
     24   1
   Ni     0.15626   1.47287   2.74859   0.00436  -0.00088  -0.00137
   Mo    -1.63273   4.57431   3.05670  -0.03270  -0.01639  -0.00280
   Mo     3.03695   1.84548   2.99774  -0.00262   0.03704   0.00146
   Mo     1.44071   4.55226   3.07058   0.03360  -0.01799  -0.00308
   Mo     1.52638   0.96143   8.96224  -0.00237   0.00128   0.00014
   Mo    -0.05753   3.69500   8.97819  -0.00031  -0.00296   0.00007
   Mo     4.64392   0.93150   8.95476   0.00233   0.00158   0.00052
   Mo     3.05480   3.66444   8.97619   0.00048  -0.00010  -0.00057
   S     -0.03414   1.89604   7.41935  -0.00010   0.00011  -0.00326
   S     -1.62449   4.63021   7.43985   0.00063   0.00060   0.00035
   S      3.07997   1.86255   7.40897  -0.00011  -0.00118   0.00095
   S      1.49681   4.60128   7.43193  -0.00075   0.00042   0.00163
   S      1.68926   0.77182   1.34713   0.01112  -0.00897   0.00913
   S     -0.07983   3.41693   1.66064   0.00084  -0.01540   0.03076
   S      4.66044   0.86142   1.44861  -0.00009   0.00191   0.02171
   S      3.00570   3.64433   1.48440  -0.00188  -0.00455  -0.04207
   S     -0.02976   1.87574  10.52227   0.00040  -0.00022   0.00424
   S     -1.61482   4.59943  10.54345   0.00048   0.00025  -0.00125
   S      3.08790   1.84603  10.51298  -0.00020  -0.00009  -0.00106
   S      1.49544   4.57461  10.54059  -0.00034   0.00008  -0.00182
   S      1.46517   0.97563   4.46138  -0.00530   0.00276  -0.01587
   S     -0.08374   3.93084   4.74197  -0.00283   0.01164  -0.01448
   S      4.83829   1.10154   4.32933  -0.00391   0.00258  -0.00870
   S      3.01127   3.64552   4.58416  -0.00116   0.00429   0.03498
freq: 215.13 cm-1
PRIMCOORD 22
     24   1
   Ni     0.15626   1.47287   2.74859   0.00491   0.03901  -0.00389
   Mo    -1.63273   4.57431   3.05670   0.01969  -0.02833   0.00028
   Mo     3.03695   1.84548   2.99774  -0.00187   0.01487  -0.00232
   Mo     1.44071   4.55226   3.07058  -0.01991  -0.01653   0.00058
   Mo     1.52638   0.96143   8.96224   0.00165   0.00289   0.00062
   Mo    -0.05753   3.69500   8.97819  -0.00086  -0.00239   0.00162
   Mo     4.64392   0.93150   8.95476  -0.00126   0.00369   0.00017
   Mo     3.05480   3.66444   8.97619   0.00043  -0.00366  -0.00356
   S     -0.03414   1.89604   7.41935   0.00074   0.00014  -0.00033
   S     -1.62449   4.63021   7.43985   0.00034   0.00153   0.00234
   S      3.07997   1.86255   7.40897  -0.00004  -0.00161  -0.00565
   S      1.49681   4.60128   7.43193  -0.00072   0.00117   0.00353
   S      1.68926   0.77182   1.34713   0.00621  -0.01470   0.01609
   S     -0.07983   3.41693   1.66064   0.00499  -0.00472  -0.03163
   S      4.66044   0.86142   1.44861  -0.00522  -0.00356   0.01693
   S      3.00570   3.64433   1.48440   0.00057   0.01327  -0.00349
   S     -0.02976   1.87574  10.52227   0.00015  -0.00171   0.00244
   S     -1.61482   4.59943  10.54345  -0.00211   0.00003  -0.00264
   S      3.08790   1.84603  10.51298   0.00009   0.00194   0.00231
   S      1.49544   4.57461  10.54059   0.00137  -0.00023  -0.00368
   S      1.46517   0.97563   4.46138  -0.00386  -0.01057  -0.02097
   S     -0.08374   3.93084   4.74197   0.00913   0.03416   0.04523
   S      4.83829   1.10154   4.32933  -0.01214  -0.00540  -0.00337
   S      3.01127   3.64552   4.58416  -0.00208   0.00699  -0.00220
freq: 226.01 cm-1
PRIMCOORD 23
     24   1
   Ni     0.15626   1.47287   2.74859   0.00309  -0.00977  -0.00457
   Mo    -1.63273   4.57431   3.05670   0.00244   0.00210  -0.00369
   Mo     3.03695   1.84548   2.99774   0.00252  -0.00196  -0.00354
   Mo     1.44071   4.55226   3.07058  -0.00145   0.00645   0.00512
   Mo     1.52638   0.96143   8.96224  -0.00016  -0.00024  -0.00073
   Mo    -0.05753   3.69500   8.97819   0.00047   0.00028  -0.00011
   Mo     4.64392   0.93150   8.95476  -0.00049  -0.00041   0.00052
   Mo     3.05480   3.66444   8.97619   0.00031   0.00013   0.00069
   S     -0.03414   1.89604   7.41935  -0.00141   0.00053   0.00048
   S     -1.62449   4.63021   7.43985  -0.00058   0.00034  -0.00047
   S      3.07997   1.86255   7.40897  -0.00039   0.00039   0.00016
   S      1.49681   4.60128   7.43193   0.00030  -0.00014   0.00001
   S      1.68926   0.77182   1.34713   0.03520  -0.02157  -0.01273
   S     -0.07983   3.41693   1.66064   0.01948  -0.00286  -0.00020
   S      4.66044   0.86142   1.44861   0.02750   0.02210   0.01466
   S      3.00570   3.64433   1.48440  -0.00540   0.00369   0.00069
   S     -0.02976   1.87574  10.52227   0.00097  -0.00058  -0.00023
   S     -1.61482   4.59943  10.54345   0.00110  -0.00039  -0.00054
   S      3.08790   1.84603  10.51298  -0.00016  -0.00029  -0.00003
   S      1.49544   4.57461  10.54059   0.00045  -0.00009   0.00095
   S      1.46517   0.97563   4.46138  -0.03371   0.02573  -0.01759
   S     -0.08374   3.93084   4.74197  -0.02505   0.00451  -0.00209
   S      4.83829   1.10154   4.32933  -0.03027  -0.03117   0.03593
   S      3.01127   3.64552   4.58416  -0.00457  -0.00126  -0.00542
freq: 234.32 cm-1
PRIMCOORD 24
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00143   0.00212  -0.00037
   Mo    -1.63273   4.57431   3.05670   0.00177  -0.00150   0.00059
   Mo     3.03695   1.84548   2.99774   0.00095   0.00007  -0.00023
   Mo     1.44071   4.55226   3.07058  -0.00226   0.00035  -0.00003
   Mo     1.52638   0.96143   8.96224  -0.02899   0.01386   0.00044
   Mo    -0.05753   3.69500   8.97819   0.03153  -0.01284   0.00007
   Mo     4.64392   0.93150   8.95476   0.02894  -0.02071  -0.00039
   Mo     3.05480   3.66444   8.97619  -0.03093   0.01925  -0.00035
   S     -0.03414   1.89604   7.41935  -0.00087   0.00253  -0.02167
   S     -1.62449   4.63021   7.43985   0.00158  -0.00252   0.02317
   S      3.07997   1.86255   7.40897   0.00076  -0.00203   0.02657
   S      1.49681   4.60128   7.43193  -0.00086   0.00236  -0.02859
   S      1.68926   0.77182   1.34713  -0.00010  -0.00071   0.00043
   S     -0.07983   3.41693   1.66064   0.00047   0.00128  -0.00270
   S      4.66044   0.86142   1.44861  -0.00189   0.00024  -0.00040
   S      3.00570   3.64433   1.48440   0.00110   0.00133   0.00121
   S     -0.02976   1.87574  10.52227  -0.00158   0.00190   0.02197
   S     -1.61482   4.59943  10.54345   0.00070  -0.00251  -0.02393
   S      3.08790   1.84603  10.51298   0.00133  -0.00169  -0.02667
   S      1.49544   4.57461  10.54059  -0.00069   0.00167   0.02848
   S      1.46517   0.97563   4.46138   0.00159  -0.00145  -0.00104
   S     -0.08374   3.93084   4.74197  -0.00038   0.00188   0.00290
   S      4.83829   1.10154   4.32933  -0.00098  -0.00126   0.00096
   S      3.01127   3.64552   4.58416  -0.00057  -0.00039  -0.00028
freq: 235.35 cm-1
PRIMCOORD 25
     24   1
   Ni     0.15626   1.47287   2.74859   0.00106   0.00520  -0.00017
   Mo    -1.63273   4.57431   3.05670   0.00059  -0.00430  -0.00032
   Mo     3.03695   1.84548   2.99774  -0.00036   0.00346  -0.00044
   Mo     1.44071   4.55226   3.07058  -0.00089  -0.00272  -0.00014
   Mo     1.52638   0.96143   8.96224  -0.00039  -0.03672  -0.00036
   Mo    -0.05753   3.69500   8.97819  -0.00504   0.03411   0.00106
   Mo     4.64392   0.93150   8.95476  -0.00077  -0.03108  -0.00016
   Mo     3.05480   3.66444   8.97619   0.00640   0.03372  -0.00049
   S     -0.03414   1.89604   7.41935  -0.00133   0.00272   0.02538
   S     -1.62449   4.63021   7.43985   0.00240  -0.00056  -0.02975
   S      3.07997   1.86255   7.40897  -0.00160   0.00246   0.02440
   S      1.49681   4.60128   7.43193   0.00097  -0.00179  -0.02034
   S      1.68926   0.77182   1.34713   0.00096  -0.00092   0.00198
   S     -0.07983   3.41693   1.66064  -0.00021  -0.00285  -0.00083
   S      4.66044   0.86142   1.44861  -0.00096  -0.00094   0.00196
   S      3.00570   3.64433   1.48440  -0.00006   0.00109  -0.00212
   S     -0.02976   1.87574  10.52227  -0.00150   0.00118  -0.02457
   S     -1.61482   4.59943  10.54345   0.00143  -0.00260   0.02969
   S      3.08790   1.84603  10.51298  -0.00210   0.00197  -0.02545
   S      1.49544   4.57461  10.54059   0.00183  -0.00375   0.02028
   S      1.46517   0.97563   4.46138  -0.00134  -0.00091  -0.00313
   S     -0.08374   3.93084   4.74197   0.00193   0.00501   0.00549
   S      4.83829   1.10154   4.32933  -0.00085   0.00072  -0.00087
   S      3.01127   3.64552   4.58416  -0.00014   0.00024   0.00076
freq: 237.98 cm-1
PRIMCOORD 26
     24   1
   Ni     0.15626   1.47287   2.74859   0.00092   0.00094   0.00060
   Mo    -1.63273   4.57431   3.05670   0.00227   0.00112  -0.00006
   Mo     3.03695   1.84548   2.99774  -0.00076  -0.00246  -0.00020
   Mo     1.44071   4.55226   3.07058  -0.00205   0.00080   0.00062
   Mo     1.52638   0.96143   8.96224  -0.03020  -0.01331  -0.00020
   Mo    -0.05753   3.69500   8.97819  -0.02835  -0.02079  -0.00015
   Mo     4.64392   0.93150   8.95476   0.03078   0.01912   0.00019
   Mo     3.05480   3.66444   8.97619   0.02752   0.01497  -0.00023
   S     -0.03414   1.89604   7.41935   0.00252   0.00132  -0.02879
   S     -1.62449   4.63021   7.43985   0.00197   0.00154  -0.02244
   S      3.07997   1.86255   7.40897  -0.00159  -0.00084   0.02485
   S      1.49681   4.60128   7.43193  -0.00283  -0.00099   0.02636
   S      1.68926   0.77182   1.34713   0.00153   0.00082  -0.00070
   S     -0.07983   3.41693   1.66064   0.00020   0.00058  -0.00118
   S      4.66044   0.86142   1.44861  -0.00010  -0.00072  -0.00115
   S      3.00570   3.64433   1.48440  -0.00097   0.00103   0.00228
   S     -0.02976   1.87574  10.52227   0.00313   0.00057   0.02863
   S     -1.61482   4.59943  10.54345   0.00216   0.00072   0.02232
   S      3.08790   1.84603  10.51298  -0.00241  -0.00105  -0.02439
   S      1.49544   4.57461  10.54059  -0.00239  -0.00076  -0.02695
   S      1.46517   0.97563   4.46138  -0.00000  -0.00044   0.00095
   S     -0.08374   3.93084   4.74197   0.00057  -0.00034   0.00039
   S      4.83829   1.10154   4.32933  -0.00117  -0.00088   0.00029
   S      3.01127   3.64552   4.58416   0.00006  -0.00062  -0.00149
freq: 263.40 cm-1
PRIMCOORD 27
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00124   0.01231   0.02258
   Mo    -1.63273   4.57431   3.05670   0.00060  -0.00247  -0.00354
   Mo     3.03695   1.84548   2.99774   0.00160  -0.00453  -0.00149
   Mo     1.44071   4.55226   3.07058  -0.00510   0.00336  -0.00124
   Mo     1.52638   0.96143   8.96224  -0.00030   0.00017   0.00001
   Mo    -0.05753   3.69500   8.97819   0.00033  -0.00006  -0.00029
   Mo     4.64392   0.93150   8.95476   0.00020   0.00019  -0.00014
   Mo     3.05480   3.66444   8.97619  -0.00018  -0.00028   0.00081
   S     -0.03414   1.89604   7.41935  -0.00007   0.00076  -0.00008
   S     -1.62449   4.63021   7.43985  -0.00124   0.00046  -0.00016
   S      3.07997   1.86255   7.40897  -0.00103   0.00184   0.00025
   S      1.49681   4.60128   7.43193  -0.00166   0.00115  -0.00038
   S      1.68926   0.77182   1.34713   0.01209  -0.00732   0.00542
   S     -0.07983   3.41693   1.66064   0.01697  -0.01648   0.00382
   S      4.66044   0.86142   1.44861   0.01384  -0.04542  -0.00607
   S      3.00570   3.64433   1.48440   0.03398  -0.02153  -0.00554
   S     -0.02976   1.87574  10.52227   0.00033  -0.00026   0.00029
   S     -1.61482   4.59943  10.54345   0.00170  -0.00036  -0.00029
   S      3.08790   1.84603  10.51298   0.00054  -0.00200   0.00051
   S      1.49544   4.57461  10.54059   0.00119  -0.00133   0.00025
   S      1.46517   0.97563   4.46138  -0.01586   0.01310  -0.00453
   S     -0.08374   3.93084   4.74197  -0.02023  -0.00694  -0.01332
   S      4.83829   1.10154   4.32933  -0.00961   0.04765   0.00010
   S      3.01127   3.64552   4.58416  -0.02013   0.02498  -0.00401
freq: 274.65 cm-1
PRIMCOORD 28
     24   1
   Ni     0.15626   1.47287   2.74859   0.00567   0.02093   0.00688
   Mo    -1.63273   4.57431   3.05670   0.00457  -0.00203  -0.00399
   Mo     3.03695   1.84548   2.99774  -0.00069  -0.00370   0.00073
   Mo     1.44071   4.55226   3.07058   0.00209   0.00642   0.00187
   Mo     1.52638   0.96143   8.96224  -0.00009   0.00079  -0.00008
   Mo    -0.05753   3.69500   8.97819   0.00047  -0.00007  -0.00011
   Mo     4.64392   0.93150   8.95476   0.00028  -0.00026   0.00004
   Mo     3.05480   3.66444   8.97619  -0.00072  -0.00034   0.00063
   S     -0.03414   1.89604   7.41935   0.00038   0.00063   0.00037
   S     -1.62449   4.63021   7.43985   0.00320   0.00113   0.00033
   S      3.07997   1.86255   7.40897   0.00090   0.00163   0.00010
   S      1.49681   4.60128   7.43193   0.00307  -0.00025  -0.00074
   S      1.68926   0.77182   1.34713   0.00678  -0.02367   0.00314
   S     -0.07983   3.41693   1.66064  -0.03378  -0.02632   0.01738
   S      4.66044   0.86142   1.44861  -0.00246  -0.01139  -0.01547
   S      3.00570   3.64433   1.48440  -0.04952  -0.00871   0.00007
   S     -0.02976   1.87574  10.52227   0.00003  -0.00021   0.00070
   S     -1.61482   4.59943  10.54345  -0.00308  -0.00112  -0.00005
   S      3.08790   1.84603  10.51298  -0.00127  -0.00160   0.00044
   S      1.49544   4.57461  10.54059  -0.00329  -0.00008  -0.00022
   S      1.46517   0.97563   4.46138  -0.00875   0.02614  -0.00024
   S     -0.08374   3.93084   4.74197   0.03028  -0.01316  -0.01216
   S      4.83829   1.10154   4.32933  -0.00584  -0.00224   0.00274
   S      3.01127   3.64552   4.58416   0.03526   0.01848  -0.00625
freq: 280.86 cm-1
PRIMCOORD 29
     24   1
   Ni     0.15626   1.47287   2.74859  -0.01006  -0.02151   0.01518
   Mo    -1.63273   4.57431   3.05670   0.00392  -0.00263   0.00001
   Mo     3.03695   1.84548   2.99774   0.00462   0.00360  -0.00048
   Mo     1.44071   4.55226   3.07058  -0.00550  -0.00997  -0.00148
   Mo     1.52638   0.96143   8.96224  -0.00064  -0.00001   0.00010
   Mo    -0.05753   3.69500   8.97819  -0.00025  -0.00059   0.00003
   Mo     4.64392   0.93150   8.95476   0.00078  -0.00004   0.00005
   Mo     3.05480   3.66444   8.97619   0.00011   0.00057  -0.00012
   S     -0.03414   1.89604   7.41935   0.00012   0.00144   0.00044
   S     -1.62449   4.63021   7.43985   0.00255   0.00287  -0.00183
   S      3.07997   1.86255   7.40897   0.00131   0.00327   0.00240
   S      1.49681   4.60128   7.43193  -0.00004   0.00090  -0.00082
   S      1.68926   0.77182   1.34713  -0.03627  -0.01350   0.00799
   S     -0.07983   3.41693   1.66064   0.00383   0.00750  -0.03090
   S      4.66044   0.86142   1.44861   0.02597   0.02678   0.02694
   S      3.00570   3.64433   1.48440  -0.01648  -0.02281  -0.00323
   S     -0.02976   1.87574  10.52227  -0.00041  -0.00199  -0.00003
   S     -1.61482   4.59943  10.54345  -0.00179  -0.00257  -0.00102
   S      3.08790   1.84603  10.51298  -0.00081  -0.00416   0.00223
   S      1.49544   4.57461  10.54059  -0.00078  -0.00003  -0.00040
   S      1.46517   0.97563   4.46138  -0.01400   0.03699  -0.00535
   S     -0.08374   3.93084   4.74197   0.00506   0.00502  -0.00403
   S      4.83829   1.10154   4.32933   0.02851   0.02541  -0.01218
   S      3.01127   3.64552   4.58416   0.01248   0.00139  -0.00229
freq: 286.48 cm-1
PRIMCOORD 30
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00064  -0.00152   0.00507
   Mo    -1.63273   4.57431   3.05670   0.00065  -0.00029  -0.00067
   Mo     3.03695   1.84548   2.99774   0.00032   0.00125   0.00014
   Mo     1.44071   4.55226   3.07058  -0.00142  -0.00041  -0.00020
   Mo     1.52638   0.96143   8.96224  -0.00014  -0.00029   0.00031
   Mo    -0.05753   3.69500   8.97819  -0.00003  -0.00009  -0.00044
   Mo     4.64392   0.93150   8.95476   0.00008  -0.00020  -0.00023
   Mo     3.05480   3.66444   8.97619   0.00015   0.00049   0.00005
   S     -0.03414   1.89604   7.41935   0.01802  -0.02891   0.00043
   S     -1.62449   4.63021   7.43985   0.01829  -0.02910  -0.00038
   S      3.07997   1.86255   7.40897   0.01792  -0.03005  -0.00044
   S      1.49681   4.60128   7.43193   0.01876  -0.02908   0.00011
   S      1.68926   0.77182   1.34713   0.00641   0.00610   0.00290
   S     -0.07983   3.41693   1.66064  -0.00076  -0.00135  -0.00132
   S      4.66044   0.86142   1.44861   0.00313  -0.00055  -0.00123
   S      3.00570   3.64433   1.48440   0.00030   0.00247  -0.00065
   S     -0.02976   1.87574  10.52227  -0.01829   0.02935   0.00027
   S     -1.61482   4.59943  10.54345  -0.01793   0.02928   0.00028
   S      3.08790   1.84603  10.51298  -0.01777   0.02921   0.00000
   S      1.49544   4.57461  10.54059  -0.01904   0.02955   0.00122
   S      1.46517   0.97563   4.46138  -0.01128   0.00005  -0.00161
   S     -0.08374   3.93084   4.74197   0.00373   0.00051  -0.00204
   S      4.83829   1.10154   4.32933   0.00130   0.00521  -0.00229
   S      3.01127   3.64552   4.58416  -0.00046  -0.01127  -0.00137
freq: 288.34 cm-1
PRIMCOORD 31
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00184  -0.00259   0.01250
   Mo    -1.63273   4.57431   3.05670   0.00173  -0.00129  -0.00190
   Mo     3.03695   1.84548   2.99774   0.00027   0.00391   0.00062
   Mo     1.44071   4.55226   3.07058  -0.00213  -0.00034   0.00046
   Mo     1.52638   0.96143   8.96224   0.00006   0.00024   0.00038
   Mo    -0.05753   3.69500   8.97819   0.00037  -0.00013   0.00020
   Mo     4.64392   0.93150   8.95476   0.00007  -0.00020   0.00049
   Mo     3.05480   3.66444   8.97619  -0.00048  -0.00001   0.00063
   S     -0.03414   1.89604   7.41935  -0.02745  -0.01008  -0.00056
   S     -1.62449   4.63021   7.43985  -0.02522  -0.01117  -0.00079
   S      3.07997   1.86255   7.40897  -0.02829  -0.01166   0.00030
   S      1.49681   4.60128   7.43193  -0.02513  -0.01122  -0.00143
   S      1.68926   0.77182   1.34713   0.01700   0.01790   0.00946
   S     -0.07983   3.41693   1.66064  -0.00654  -0.00334  -0.00300
   S      4.66044   0.86142   1.44861   0.00656  -0.00020  -0.00911
   S      3.00570   3.64433   1.48440  -0.00603   0.01096   0.00071
   S     -0.02976   1.87574  10.52227   0.02823   0.01038  -0.00073
   S     -1.61482   4.59943  10.54345   0.02514   0.01167  -0.00020
   S      3.08790   1.84603  10.51298   0.02770   0.01133   0.00011
   S      1.49544   4.57461  10.54059   0.02453   0.01102  -0.00127
   S      1.46517   0.97563   4.46138  -0.02724  -0.00374  -0.00127
   S     -0.08374   3.93084   4.74197   0.01266   0.00056  -0.00544
   S      4.83829   1.10154   4.32933   0.00319   0.00756  -0.01006
   S      3.01127   3.64552   4.58416   0.00462  -0.03177  -0.00226
freq: 289.81 cm-1
PRIMCOORD 32
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00034  -0.00337   0.01517
   Mo    -1.63273   4.57431   3.05670   0.00117   0.00000  -0.00160
   Mo     3.03695   1.84548   2.99774   0.00037   0.00543   0.00010
   Mo     1.44071   4.55226   3.07058  -0.00279   0.00018   0.00016
   Mo     1.52638   0.96143   8.96224   0.00016   0.00060  -0.00011
   Mo    -0.05753   3.69500   8.97819   0.00035  -0.00024  -0.00065
   Mo     4.64392   0.93150   8.95476  -0.00017   0.00042  -0.00049
   Mo     3.05480   3.66444   8.97619  -0.00043  -0.00098   0.00034
   S     -0.03414   1.89604   7.41935   0.01427   0.01877   0.00044
   S     -1.62449   4.63021   7.43985   0.01501   0.01460   0.00083
   S      3.07997   1.86255   7.40897   0.01354   0.01520   0.00154
   S      1.49681   4.60128   7.43193   0.01712   0.01735  -0.00048
   S      1.68926   0.77182   1.34713   0.02523   0.02324   0.00957
   S     -0.07983   3.41693   1.66064  -0.00562  -0.00412  -0.00525
   S      4.66044   0.86142   1.44861   0.00124  -0.00381  -0.00812
   S      3.00570   3.64433   1.48440  -0.00129   0.01854   0.00028
   S     -0.02976   1.87574  10.52227  -0.01448  -0.01869   0.00032
   S     -1.61482   4.59943  10.54345  -0.01454  -0.01499   0.00065
   S      3.08790   1.84603  10.51298  -0.01346  -0.01456   0.00086
   S      1.49544   4.57461  10.54059  -0.01769  -0.01749  -0.00007
   S      1.46517   0.97563   4.46138  -0.03395  -0.00892  -0.00149
   S     -0.08374   3.93084   4.74197   0.01490   0.00199  -0.01007
   S      4.83829   1.10154   4.32933   0.00398   0.00977  -0.00675
   S      3.01127   3.64552   4.58416   0.00041  -0.04689  -0.00327
freq: 296.36 cm-1
PRIMCOORD 33
     24   1
   Ni     0.15626   1.47287   2.74859   0.00646   0.01382   0.00880
   Mo    -1.63273   4.57431   3.05670   0.00533   0.00282   0.00135
   Mo     3.03695   1.84548   2.99774   0.00695  -0.00104  -0.00191
   Mo     1.44071   4.55226   3.07058  -0.00128   0.00305  -0.00462
   Mo     1.52638   0.96143   8.96224   0.00013   0.00017  -0.00027
   Mo    -0.05753   3.69500   8.97819  -0.00042  -0.00001   0.00005
   Mo     4.64392   0.93150   8.95476  -0.00001   0.00032  -0.00023
   Mo     3.05480   3.66444   8.97619   0.00031  -0.00040   0.00104
   S     -0.03414   1.89604   7.41935   0.00063   0.00222   0.00179
   S     -1.62449   4.63021   7.43985  -0.00575  -0.00020  -0.00274
   S      3.07997   1.86255   7.40897   0.00120  -0.00299   0.00070
   S      1.49681   4.60128   7.43193  -0.00225  -0.00315   0.00003
   S      1.68926   0.77182   1.34713  -0.00961  -0.02483  -0.01008
   S     -0.07983   3.41693   1.66064   0.01056  -0.02599   0.01288
   S      4.66044   0.86142   1.44861  -0.05974   0.01519   0.02060
   S      3.00570   3.64433   1.48440   0.00882   0.00845  -0.00664
   S     -0.02976   1.87574  10.52227  -0.00076  -0.00159   0.00175
   S     -1.61482   4.59943  10.54345   0.00651   0.00006  -0.00254
   S      3.08790   1.84603  10.51298  -0.00085   0.00320   0.00067
   S      1.49544   4.57461  10.54059   0.00184   0.00310   0.00075
   S      1.46517   0.97563   4.46138   0.00184   0.01588  -0.00396
   S     -0.08374   3.93084   4.74197  -0.02205  -0.00030  -0.01447
   S      4.83829   1.10154   4.32933   0.02893   0.00363   0.01219
   S      3.01127   3.64552   4.58416  -0.00409  -0.03267  -0.01337
freq: 303.04 cm-1
PRIMCOORD 34
     24   1
   Ni     0.15626   1.47287   2.74859   0.00102  -0.00565   0.01816
   Mo    -1.63273   4.57431   3.05670  -0.00266   0.00284   0.00038
   Mo     3.03695   1.84548   2.99774  -0.00356   0.00197  -0.00067
   Mo     1.44071   4.55226   3.07058   0.00493   0.00053   0.00264
   Mo     1.52638   0.96143   8.96224   0.00041  -0.00042   0.00021
   Mo    -0.05753   3.69500   8.97819   0.00006   0.00086  -0.00023
   Mo     4.64392   0.93150   8.95476  -0.00047  -0.00042  -0.00003
   Mo     3.05480   3.66444   8.97619   0.00033  -0.00003   0.00066
   S     -0.03414   1.89604   7.41935  -0.00493   0.00374  -0.00355
   S     -1.62449   4.63021   7.43985   0.00009   0.00349   0.00265
   S      3.07997   1.86255   7.40897   0.00243  -0.00500   0.00297
   S      1.49681   4.60128   7.43193   0.00315  -0.00484  -0.00133
   S      1.68926   0.77182   1.34713   0.01882  -0.02896   0.01150
   S     -0.07983   3.41693   1.66064   0.02121   0.01770  -0.04139
   S      4.66044   0.86142   1.44861  -0.01901  -0.01873  -0.02318
   S      3.00570   3.64433   1.48440  -0.01975   0.00724   0.00754
   S     -0.02976   1.87574  10.52227   0.00491  -0.00367  -0.00310
   S     -1.61482   4.59943  10.54345  -0.00017  -0.00372   0.00237
   S      3.08790   1.84603  10.51298  -0.00211   0.00536   0.00241
   S      1.49544   4.57461  10.54059  -0.00312   0.00510  -0.00094
   S      1.46517   0.97563   4.46138   0.02131   0.00853   0.02273
   S     -0.08374   3.93084   4.74197  -0.02120   0.02530  -0.02077
   S      4.83829   1.10154   4.32933  -0.01040  -0.01331  -0.01968
   S      3.01127   3.64552   4.58416   0.00977  -0.00383   0.01965
freq: 306.52 cm-1
PRIMCOORD 35
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00948   0.01061   0.00625
   Mo    -1.63273   4.57431   3.05670   0.00607  -0.00498  -0.00418
   Mo     3.03695   1.84548   2.99774   0.00042  -0.00221   0.00420
   Mo     1.44071   4.55226   3.07058   0.00151  -0.00244  -0.00001
   Mo     1.52638   0.96143   8.96224  -0.00008   0.00016  -0.00062
   Mo    -0.05753   3.69500   8.97819   0.00022  -0.00027   0.00068
   Mo     4.64392   0.93150   8.95476  -0.00005   0.00014   0.00050
   Mo     3.05480   3.66444   8.97619   0.00014  -0.00023  -0.00096
   S     -0.03414   1.89604   7.41935  -0.00489  -0.01048  -0.00132
   S     -1.62449   4.63021   7.43985   0.00388   0.01717   0.00526
   S      3.07997   1.86255   7.40897   0.01498   0.01109  -0.00172
   S      1.49681   4.60128   7.43193  -0.00720  -0.01306  -0.00206
   S      1.68926   0.77182   1.34713  -0.00030   0.00888   0.01191
   S     -0.07983   3.41693   1.66064   0.01647  -0.01003   0.03009
   S      4.66044   0.86142   1.44861   0.01113   0.02970  -0.03137
   S      3.00570   3.64433   1.48440  -0.00386  -0.00122   0.00487
   S     -0.02976   1.87574  10.52227   0.00504   0.01047  -0.00159
   S     -1.61482   4.59943  10.54345  -0.00415  -0.01742   0.00482
   S      3.08790   1.84603  10.51298  -0.01487  -0.01064  -0.00200
   S      1.49544   4.57461  10.54059   0.00728   0.01297  -0.00148
   S      1.46517   0.97563   4.46138  -0.00769   0.00272  -0.00030
   S     -0.08374   3.93084   4.74197  -0.03867  -0.00979   0.01720
   S      4.83829   1.10154   4.32933   0.00994  -0.01322  -0.04192
   S      3.01127   3.64552   4.58416   0.00565   0.00285  -0.00064
freq: 308.21 cm-1
PRIMCOORD 36
     24   1
   Ni     0.15626   1.47287   2.74859   0.00305  -0.00236   0.00024
   Mo    -1.63273   4.57431   3.05670  -0.00031  -0.00038   0.00011
   Mo     3.03695   1.84548   2.99774  -0.00083   0.00086  -0.00012
   Mo     1.44071   4.55226   3.07058   0.00044   0.00045   0.00038
   Mo     1.52638   0.96143   8.96224   0.00007   0.00002  -0.00142
   Mo    -0.05753   3.69500   8.97819   0.00025  -0.00004   0.00136
   Mo     4.64392   0.93150   8.95476   0.00003   0.00001  -0.00133
   Mo     3.05480   3.66444   8.97619  -0.00050   0.00009   0.00173
   S     -0.03414   1.89604   7.41935   0.03458   0.00092   0.00169
   S     -1.62449   4.63021   7.43985  -0.03629  -0.00143  -0.00163
   S      3.07997   1.86255   7.40897   0.03413  -0.00315   0.00196
   S      1.49681   4.60128   7.43193  -0.03457   0.00258  -0.00185
   S      1.68926   0.77182   1.34713  -0.00003   0.00177   0.00146
   S     -0.07983   3.41693   1.66064  -0.00295   0.00159  -0.00546
   S      4.66044   0.86142   1.44861   0.00295  -0.00489  -0.00172
   S      3.00570   3.64433   1.48440  -0.00351   0.00138   0.00157
   S     -0.02976   1.87574  10.52227  -0.03574  -0.00074   0.00156
   S     -1.61482   4.59943  10.54345   0.03595   0.00113  -0.00137
   S      3.08790   1.84603  10.51298  -0.03342   0.00300   0.00212
   S      1.49544   4.57461  10.54059   0.03447  -0.00270  -0.00271
   S      1.46517   0.97563   4.46138  -0.00266   0.00050   0.00075
   S     -0.08374   3.93084   4.74197   0.00494   0.00204  -0.00267
   S      4.83829   1.10154   4.32933  -0.00257  -0.00068   0.00155
   S      3.01127   3.64552   4.58416   0.00167  -0.00005   0.00222
freq: 308.65 cm-1
PRIMCOORD 37
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00591   0.00414   0.00145
   Mo    -1.63273   4.57431   3.05670   0.00255  -0.00230  -0.00153
   Mo     3.03695   1.84548   2.99774  -0.00007  -0.00182   0.00157
   Mo     1.44071   4.55226   3.07058   0.00096  -0.00138  -0.00002
   Mo     1.52638   0.96143   8.96224  -0.00014   0.00000   0.00120
   Mo    -0.05753   3.69500   8.97819  -0.00011   0.00013  -0.00104
   Mo     4.64392   0.93150   8.95476   0.00027   0.00015  -0.00095
   Mo     3.05480   3.66444   8.97619   0.00025   0.00040   0.00082
   S     -0.03414   1.89604   7.41935   0.00961   0.03433   0.00061
   S     -1.62449   4.63021   7.43985  -0.01842  -0.01895   0.00069
   S      3.07997   1.86255   7.40897  -0.01092  -0.03633  -0.00344
   S      1.49681   4.60128   7.43193   0.02047   0.02061   0.00113
   S      1.68926   0.77182   1.34713  -0.00141   0.00299   0.00464
   S     -0.07983   3.41693   1.66064   0.00591  -0.00370   0.01239
   S      4.66044   0.86142   1.44861   0.00827   0.01400  -0.01184
   S      3.00570   3.64433   1.48440  -0.00311  -0.00343   0.00172
   S     -0.02976   1.87574  10.52227  -0.00950  -0.03501   0.00046
   S     -1.61482   4.59943  10.54345   0.01893   0.01946   0.00074
   S      3.08790   1.84603  10.51298   0.01045   0.03466  -0.00178
   S      1.49544   4.57461  10.54059  -0.02071  -0.02045   0.00135
   S      1.46517   0.97563   4.46138  -0.00056   0.00263  -0.00003
   S     -0.08374   3.93084   4.74197  -0.01663  -0.00586   0.00834
   S      4.83829   1.10154   4.32933   0.00379  -0.00390  -0.01759
   S      3.01127   3.64552   4.58416   0.00358   0.00579  -0.00023
freq: 309.44 cm-1
PRIMCOORD 38
     24   1
   Ni     0.15626   1.47287   2.74859   0.00060   0.00154   0.00414
   Mo    -1.63273   4.57431   3.05670   0.00126  -0.00111  -0.00071
   Mo     3.03695   1.84548   2.99774  -0.00011   0.00005   0.00053
   Mo     1.44071   4.55226   3.07058   0.00092   0.00007   0.00023
   Mo     1.52638   0.96143   8.96224   0.00030  -0.00015  -0.00023
   Mo    -0.05753   3.69500   8.97819  -0.00014  -0.00010  -0.00019
   Mo     4.64392   0.93150   8.95476   0.00010   0.00011   0.00004
   Mo     3.05480   3.66444   8.97619   0.00006  -0.00011   0.00059
   S     -0.03414   1.89604   7.41935   0.02001  -0.02229   0.00023
   S     -1.62449   4.63021   7.43985   0.01436  -0.03581   0.00093
   S      3.07997   1.86255   7.40897  -0.02010   0.02325   0.00087
   S      1.49681   4.60128   7.43193  -0.01318   0.03481  -0.00118
   S      1.68926   0.77182   1.34713   0.00000  -0.00289   0.00302
   S     -0.07983   3.41693   1.66064   0.00686  -0.00111   0.00097
   S      4.66044   0.86142   1.44861  -0.00366   0.00419  -0.00864
   S      3.00570   3.64433   1.48440  -0.00409   0.00157   0.00265
   S     -0.02976   1.87574  10.52227  -0.01973   0.02254   0.00025
   S     -1.61482   4.59943  10.54345  -0.01457   0.03592   0.00115
   S      3.08790   1.84603  10.51298   0.01906  -0.02212  -0.00015
   S      1.49544   4.57461  10.54059   0.01405  -0.03567  -0.00191
   S      1.46517   0.97563   4.46138   0.00005   0.00406   0.00183
   S     -0.08374   3.93084   4.74197  -0.01165   0.00240  -0.00046
   S      4.83829   1.10154   4.32933   0.00228  -0.00630  -0.01051
   S      3.01127   3.64552   4.58416   0.00209  -0.00165   0.00258
freq: 316.24 cm-1
PRIMCOORD 39
     24   1
   Ni     0.15626   1.47287   2.74859   0.04535  -0.00764   0.00545
   Mo    -1.63273   4.57431   3.05670  -0.00163  -0.01168  -0.00161
   Mo     3.03695   1.84548   2.99774   0.00204   0.00616   0.00163
   Mo     1.44071   4.55226   3.07058  -0.00260   0.00894   0.00285
   Mo     1.52638   0.96143   8.96224   0.00029   0.00014   0.00011
   Mo    -0.05753   3.69500   8.97819   0.00028  -0.00063   0.00019
   Mo     4.64392   0.93150   8.95476   0.00055   0.00018   0.00003
   Mo     3.05480   3.66444   8.97619  -0.00045   0.00007  -0.00046
   S     -0.03414   1.89604   7.41935  -0.00338   0.00319  -0.00352
   S     -1.62449   4.63021   7.43985   0.00282   0.00103   0.00193
   S      3.07997   1.86255   7.40897  -0.00081  -0.00391   0.00131
   S      1.49681   4.60128   7.43193   0.00182  -0.00062   0.00037
   S      1.68926   0.77182   1.34713  -0.05130   0.02564  -0.00630
   S     -0.07983   3.41693   1.66064   0.01235  -0.00403  -0.00413
   S      4.66044   0.86142   1.44861  -0.00932  -0.01700  -0.02250
   S      3.00570   3.64433   1.48440   0.00618   0.00100   0.01293
   S     -0.02976   1.87574  10.52227   0.00321  -0.00167  -0.00455
   S     -1.61482   4.59943  10.54345  -0.00115  -0.00159   0.00240
   S      3.08790   1.84603  10.51298   0.00074   0.00325   0.00168
   S      1.49544   4.57461  10.54059  -0.00301   0.00018   0.00033
   S      1.46517   0.97563   4.46138  -0.02958   0.02039  -0.00954
   S     -0.08374   3.93084   4.74197   0.00335   0.00180  -0.00462
   S      4.83829   1.10154   4.32933   0.00016  -0.03129  -0.00017
   S      3.01127   3.64552   4.58416  -0.01056   0.00809   0.01616
freq: 328.23 cm-1
PRIMCOORD 40
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00863   0.00505  -0.00899
   Mo    -1.63273   4.57431   3.05670   0.00562  -0.00236   0.00353
   Mo     3.03695   1.84548   2.99774  -0.00138  -0.00649  -0.00017
   Mo     1.44071   4.55226   3.07058   0.01175  -0.00324  -0.00533
   Mo     1.52638   0.96143   8.96224  -0.00033   0.00011   0.00014
   Mo    -0.05753   3.69500   8.97819  -0.00006  -0.00018   0.00080
   Mo     4.64392   0.93150   8.95476   0.00001   0.00008  -0.00031
   Mo     3.05480   3.66444   8.97619   0.00006  -0.00010  -0.00082
   S     -0.03414   1.89604   7.41935  -0.00190   0.00231  -0.01477
   S     -1.62449   4.63021   7.43985   0.00669   0.00004   0.00406
   S      3.07997   1.86255   7.40897   0.00105  -0.00483   0.01064
   S      1.49681   4.60128   7.43193  -0.00503   0.00115   0.00021
   S      1.68926   0.77182   1.34713  -0.01501   0.00624  -0.00533
   S     -0.07983   3.41693   1.66064  -0.01614  -0.04292  -0.01268
   S      4.66044   0.86142   1.44861   0.02429   0.00043   0.00600
   S      3.00570   3.64433   1.48440  -0.00765   0.03861   0.03860
   S     -0.02976   1.87574  10.52227   0.00250  -0.00136  -0.01579
   S     -1.61482   4.59943  10.54345  -0.00618  -0.00047   0.00415
   S      3.08790   1.84603  10.51298  -0.00139   0.00519   0.01099
   S      1.49544   4.57461  10.54059   0.00507  -0.00205   0.00077
   S      1.46517   0.97563   4.46138   0.00702  -0.00724  -0.01193
   S     -0.08374   3.93084   4.74197  -0.01995   0.01487  -0.02429
   S      4.83829   1.10154   4.32933   0.00329   0.01489   0.00887
   S      3.01127   3.64552   4.58416  -0.00774   0.00235   0.02345
freq: 334.68 cm-1
PRIMCOORD 41
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00538   0.00229   0.01512
   Mo    -1.63273   4.57431   3.05670  -0.00527   0.00222  -0.00344
   Mo     3.03695   1.84548   2.99774   0.00463  -0.00207  -0.00135
   Mo     1.44071   4.55226   3.07058  -0.00529  -0.00198   0.00316
   Mo     1.52638   0.96143   8.96224   0.00027   0.00022   0.00135
   Mo    -0.05753   3.69500   8.97819   0.00002   0.00008  -0.00029
   Mo     4.64392   0.93150   8.95476  -0.00031   0.00029  -0.00049
   Mo     3.05480   3.66444   8.97619   0.00054   0.00008  -0.00055
   S     -0.03414   1.89604   7.41935   0.01010  -0.01217  -0.01672
   S     -1.62449   4.63021   7.43985  -0.00248   0.01612   0.00029
   S      3.07997   1.86255   7.40897  -0.00798  -0.00954  -0.02299
   S      1.49681   4.60128   7.43193  -0.00140   0.00673   0.03906
   S      1.68926   0.77182   1.34713   0.00804  -0.00644  -0.02490
   S     -0.07983   3.41693   1.66064  -0.00276  -0.00145  -0.00110
   S      4.66044   0.86142   1.44861  -0.00815   0.01744  -0.00142
   S      3.00570   3.64433   1.48440   0.01407  -0.00900   0.01869
   S     -0.02976   1.87574  10.52227  -0.01099   0.01509  -0.01619
   S     -1.61482   4.59943  10.54345   0.00556  -0.01691   0.00044
   S      3.08790   1.84603  10.51298   0.00878   0.00680  -0.02309
   S      1.49544   4.57461  10.54059  -0.00327  -0.00690   0.03958
   S      1.46517   0.97563   4.46138   0.00369  -0.00189  -0.01910
   S     -0.08374   3.93084   4.74197   0.02105   0.00129  -0.00458
   S      4.83829   1.10154   4.32933  -0.00757  -0.00278  -0.01354
   S      3.01127   3.64552   4.58416  -0.00063   0.00294   0.02271
freq: 336.91 cm-1
PRIMCOORD 42
     24   1
   Ni     0.15626   1.47287   2.74859   0.00069  -0.00112  -0.00176
   Mo    -1.63273   4.57431   3.05670   0.00325  -0.00285   0.00230
   Mo     3.03695   1.84548   2.99774  -0.00233  -0.00157   0.00070
   Mo     1.44071   4.55226   3.07058   0.00691  -0.00011  -0.00340
   Mo     1.52638   0.96143   8.96224  -0.00046  -0.00038   0.00039
   Mo    -0.05753   3.69500   8.97819   0.00094   0.00010   0.00025
   Mo     4.64392   0.93150   8.95476  -0.00021   0.00015  -0.00067
   Mo     3.05480   3.66444   8.97619   0.00059   0.00005  -0.00007
   S     -0.03414   1.89604   7.41935   0.01526  -0.00369   0.03408
   S     -1.62449   4.63021   7.43985  -0.01259   0.00585  -0.03909
   S      3.07997   1.86255   7.40897  -0.01535   0.01321  -0.01477
   S      1.49681   4.60128   7.43193   0.01199  -0.01438   0.01878
   S      1.68926   0.77182   1.34713  -0.00521   0.00745   0.00447
   S     -0.07983   3.41693   1.66064   0.00031  -0.00398  -0.00468
   S      4.66044   0.86142   1.44861   0.00724  -0.00985  -0.00230
   S      3.00570   3.64433   1.48440  -0.01407   0.01518   0.00483
   S     -0.02976   1.87574  10.52227  -0.01251   0.00091   0.03442
   S     -1.61482   4.59943  10.54345   0.01198  -0.00089  -0.03851
   S      3.08790   1.84603  10.51298   0.01411  -0.01564  -0.01402
   S      1.49544   4.57461  10.54059  -0.01404   0.01460   0.01902
   S      1.46517   0.97563   4.46138  -0.00140  -0.00037   0.00151
   S     -0.08374   3.93084   4.74197  -0.01552   0.00326  -0.00109
   S      4.83829   1.10154   4.32933   0.00546   0.00075   0.00223
   S      3.01127   3.64552   4.58416  -0.00293   0.00341  -0.00020
freq: 337.97 cm-1
PRIMCOORD 43
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00543   0.00349   0.00853
   Mo    -1.63273   4.57431   3.05670  -0.00827   0.00039  -0.00565
   Mo     3.03695   1.84548   2.99774   0.00248  -0.00304  -0.00133
   Mo     1.44071   4.55226   3.07058  -0.00792  -0.00003   0.00614
   Mo     1.52638   0.96143   8.96224  -0.00012  -0.00060   0.00092
   Mo    -0.05753   3.69500   8.97819   0.00024   0.00060   0.00209
   Mo     4.64392   0.93150   8.95476   0.00000   0.00033  -0.00203
   Mo     3.05480   3.66444   8.97619  -0.00007  -0.00166  -0.00104
   S     -0.03414   1.89604   7.41935   0.00522   0.01565  -0.00154
   S     -1.62449   4.63021   7.43985   0.00676  -0.00795  -0.03353
   S      3.07997   1.86255   7.40897  -0.00480   0.00909   0.04217
   S      1.49681   4.60128   7.43193  -0.00616  -0.01576  -0.00555
   S      1.68926   0.77182   1.34713   0.00819  -0.00536  -0.01152
   S     -0.07983   3.41693   1.66064   0.00028  -0.00340   0.00378
   S      4.66044   0.86142   1.44861  -0.00424   0.01726  -0.00432
   S      3.00570   3.64433   1.48440   0.02310  -0.00404   0.01046
   S     -0.02976   1.87574  10.52227  -0.00509  -0.01846  -0.00183
   S     -1.61482   4.59943  10.54345  -0.01114   0.00890  -0.03330
   S      3.08790   1.84603  10.51298   0.00518  -0.00254   0.03939
   S      1.49544   4.57461  10.54059   0.00935   0.01354  -0.00549
   S      1.46517   0.97563   4.46138   0.00284   0.00001  -0.00868
   S     -0.08374   3.93084   4.74197   0.02008   0.00182  -0.00221
   S      4.83829   1.10154   4.32933  -0.00234  -0.01089  -0.01517
   S      3.01127   3.64552   4.58416   0.00356   0.00769   0.01440
freq: 342.11 cm-1
PRIMCOORD 44
     24   1
   Ni     0.15626   1.47287   2.74859   0.00475   0.00010  -0.00599
   Mo    -1.63273   4.57431   3.05670   0.01723   0.01188   0.00381
   Mo     3.03695   1.84548   2.99774   0.00076   0.01429   0.00648
   Mo     1.44071   4.55226   3.07058   0.00404  -0.00289  -0.00689
   Mo     1.52638   0.96143   8.96224  -0.00030  -0.00027   0.00196
   Mo    -0.05753   3.69500   8.97819   0.00096  -0.00038   0.00211
   Mo     4.64392   0.93150   8.95476  -0.00027  -0.00019  -0.00164
   Mo     3.05480   3.66444   8.97619   0.00019  -0.00007  -0.00266
   S     -0.03414   1.89604   7.41935   0.00874   0.00373  -0.02646
   S     -1.62449   4.63021   7.43985   0.00769   0.00679  -0.01555
   S      3.07997   1.86255   7.40897  -0.00754  -0.00605   0.01988
   S      1.49681   4.60128   7.43193  -0.00908  -0.00283   0.02338
   S      1.68926   0.77182   1.34713  -0.01181  -0.00745   0.00014
   S     -0.07983   3.41693   1.66064   0.01234   0.01224   0.01311
   S      4.66044   0.86142   1.44861   0.00501  -0.01641  -0.00721
   S      3.00570   3.64433   1.48440  -0.03651  -0.02369  -0.01070
   S     -0.02976   1.87574  10.52227  -0.00639  -0.00291  -0.02750
   S     -1.61482   4.59943  10.54345  -0.01058  -0.00526  -0.01508
   S      3.08790   1.84603  10.51298   0.00664   0.00850   0.01946
   S      1.49544   4.57461  10.54059   0.01015   0.00040   0.02204
   S      1.46517   0.97563   4.46138  -0.00285  -0.01586  -0.00005
   S     -0.08374   3.93084   4.74197  -0.01149  -0.00775   0.00832
   S      4.83829   1.10154   4.32933  -0.01029   0.00850   0.00676
   S      3.01127   3.64552   4.58416  -0.02042  -0.01907  -0.00903
freq: 345.21 cm-1
PRIMCOORD 45
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00234   0.00490   0.00553
   Mo    -1.63273   4.57431   3.05670   0.00946   0.01661  -0.00252
   Mo     3.03695   1.84548   2.99774   0.00649   0.01067   0.00514
   Mo     1.44071   4.55226   3.07058  -0.00082  -0.00729  -0.00128
   Mo     1.52638   0.96143   8.96224   0.00028   0.00077  -0.00169
   Mo    -0.05753   3.69500   8.97819  -0.00071   0.00006  -0.00121
   Mo     4.64392   0.93150   8.95476  -0.00070  -0.00061   0.00098
   Mo     3.05480   3.66444   8.97619  -0.00007   0.00039   0.00243
   S     -0.03414   1.89604   7.41935  -0.00716   0.00080   0.02479
   S     -1.62449   4.63021   7.43985  -0.00618  -0.00882   0.00706
   S      3.07997   1.86255   7.40897   0.00691   0.00654  -0.00890
   S      1.49681   4.60128   7.43193   0.00722   0.00073  -0.02381
   S      1.68926   0.77182   1.34713  -0.01262  -0.01955  -0.02478
   S     -0.07983   3.41693   1.66064   0.01165  -0.00702   0.00584
   S      4.66044   0.86142   1.44861   0.00452   0.00591  -0.01126
   S      3.00570   3.64433   1.48440  -0.01499  -0.01991   0.02225
   S     -0.02976   1.87574  10.52227   0.00577  -0.00190   0.02598
   S     -1.61482   4.59943  10.54345   0.00742   0.00732   0.00754
   S      3.08790   1.84603  10.51298  -0.00456  -0.00954  -0.00937
   S      1.49544   4.57461  10.54059  -0.00706   0.00391  -0.02384
   S      1.46517   0.97563   4.46138   0.00358  -0.01833  -0.01951
   S     -0.08374   3.93084   4.74197   0.01877  -0.00124  -0.00486
   S      4.83829   1.10154   4.32933  -0.01902   0.00407  -0.00710
   S      3.01127   3.64552   4.58416  -0.03161  -0.01362   0.02433
freq: 350.65 cm-1
PRIMCOORD 46
     24   1
   Ni     0.15626   1.47287   2.74859   0.00377  -0.00811   0.02321
   Mo    -1.63273   4.57431   3.05670   0.00930  -0.00856   0.01066
   Mo     3.03695   1.84548   2.99774   0.00304  -0.00685  -0.00503
   Mo     1.44071   4.55226   3.07058   0.01074   0.00155  -0.01247
   Mo     1.52638   0.96143   8.96224  -0.00022  -0.00036  -0.00064
   Mo    -0.05753   3.69500   8.97819  -0.00031   0.00061  -0.00034
   Mo     4.64392   0.93150   8.95476  -0.00060   0.00045   0.00041
   Mo     3.05480   3.66444   8.97619   0.00030  -0.00090   0.00087
   S     -0.03414   1.89604   7.41935  -0.00470   0.00305   0.00131
   S     -1.62449   4.63021   7.43985   0.00110  -0.00551   0.00206
   S      3.07997   1.86255   7.40897   0.00536   0.00351   0.00598
   S      1.49681   4.60128   7.43193  -0.00021  -0.00097  -0.00880
   S      1.68926   0.77182   1.34713   0.01684   0.01875  -0.03429
   S     -0.07983   3.41693   1.66064  -0.02859   0.03651   0.00199
   S      4.66044   0.86142   1.44861  -0.02410  -0.00425   0.01331
   S      3.00570   3.64433   1.48440  -0.01629  -0.00741   0.00456
   S     -0.02976   1.87574  10.52227   0.00087  -0.00303   0.00200
   S     -1.61482   4.59943  10.54345  -0.00196   0.00083   0.00085
   S      3.08790   1.84603  10.51298   0.00023   0.00098   0.00358
   S      1.49544   4.57461  10.54059   0.00167   0.00100  -0.00782
   S      1.46517   0.97563   4.46138  -0.01182  -0.01456  -0.03412
   S     -0.08374   3.93084   4.74197  -0.02804  -0.00021   0.01496
   S      4.83829   1.10154   4.32933   0.00181   0.00909  -0.00117
   S      3.01127   3.64552   4.58416   0.01432   0.01914   0.01269
freq: 351.43 cm-1
PRIMCOORD 47
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00721   0.00202   0.00639
   Mo    -1.63273   4.57431   3.05670  -0.00788   0.00216   0.00225
   Mo     3.03695   1.84548   2.99774   0.00042  -0.01424  -0.00735
   Mo     1.44071   4.55226   3.07058   0.00572  -0.01077  -0.00309
   Mo     1.52638   0.96143   8.96224  -0.00033   0.00080   0.00001
   Mo    -0.05753   3.69500   8.97819   0.00060   0.00031   0.00005
   Mo     4.64392   0.93150   8.95476   0.00048  -0.00033  -0.00008
   Mo     3.05480   3.66444   8.97619  -0.00117  -0.00056  -0.00010
   S     -0.03414   1.89604   7.41935  -0.00175   0.00025  -0.00340
   S     -1.62449   4.63021   7.43985   0.00005  -0.00217   0.00041
   S      3.07997   1.86255   7.40897   0.00177   0.00105   0.00207
   S      1.49681   4.60128   7.43193  -0.00036   0.00006   0.00027
   S      1.68926   0.77182   1.34713   0.01725   0.02700  -0.00068
   S     -0.07983   3.41693   1.66064   0.04737  -0.00677   0.00034
   S      4.66044   0.86142   1.44861  -0.01564  -0.00345   0.00982
   S      3.00570   3.64433   1.48440  -0.03898   0.01739   0.00065
   S     -0.02976   1.87574  10.52227  -0.00006  -0.00049  -0.00411
   S     -1.61482   4.59943  10.54345  -0.00193  -0.00233   0.00354
   S      3.08790   1.84603  10.51298  -0.00017   0.00394   0.00225
   S      1.49544   4.57461  10.54059   0.00342  -0.00188  -0.00201
   S      1.46517   0.97563   4.46138  -0.00110   0.01546  -0.00204
   S     -0.08374   3.93084   4.74197   0.03073  -0.00595   0.01209
   S      4.83829   1.10154   4.32933   0.01713  -0.00348   0.00044
   S      3.01127   3.64552   4.58416  -0.03808   0.02542  -0.00647
freq: 357.12 cm-1
PRIMCOORD 48
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00261   0.00102  -0.00051
   Mo    -1.63273   4.57431   3.05670   0.00219  -0.00101  -0.00043
   Mo     3.03695   1.84548   2.99774  -0.00120   0.00007   0.00026
   Mo     1.44071   4.55226   3.07058  -0.00075   0.00126   0.00099
   Mo     1.52638   0.96143   8.96224   0.00352   0.00097   0.00034
   Mo    -0.05753   3.69500   8.97819  -0.00482  -0.00059   0.00037
   Mo     4.64392   0.93150   8.95476  -0.00514  -0.00182   0.00004
   Mo     3.05480   3.66444   8.97619   0.00563   0.00094  -0.00094
   S     -0.03414   1.89604   7.41935  -0.02640   0.01747  -0.00572
   S     -1.62449   4.63021   7.43985   0.02736  -0.01899   0.00280
   S      3.07997   1.86255   7.40897   0.02788  -0.02159   0.00669
   S      1.49681   4.60128   7.43193  -0.02887   0.02414  -0.00444
   S      1.68926   0.77182   1.34713   0.00083  -0.00068   0.00000
   S     -0.07983   3.41693   1.66064  -0.00060   0.00198   0.00323
   S      4.66044   0.86142   1.44861   0.00317  -0.00393   0.00229
   S      3.00570   3.64433   1.48440  -0.00054   0.00209  -0.00360
   S     -0.02976   1.87574  10.52227  -0.02737   0.01488   0.00406
   S     -1.61482   4.59943  10.54345   0.02548  -0.01719  -0.00705
   S      3.08790   1.84603  10.51298   0.03018  -0.02338  -0.00079
   S      1.49544   4.57461  10.54059  -0.02656   0.02593   0.00486
   S      1.46517   0.97563   4.46138  -0.00016   0.00023   0.00236
   S     -0.08374   3.93084   4.74197   0.00090   0.00188  -0.00307
   S      4.83829   1.10154   4.32933   0.00530  -0.00545  -0.00179
   S      3.01127   3.64552   4.58416  -0.00415   0.00125  -0.00078
freq: 357.80 cm-1
PRIMCOORD 49
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00249   0.00019   0.00138
   Mo    -1.63273   4.57431   3.05670   0.00089   0.00028  -0.00147
   Mo     3.03695   1.84548   2.99774  -0.00147   0.00281   0.00068
   Mo     1.44071   4.55226   3.07058   0.00032  -0.00107   0.00121
   Mo     1.52638   0.96143   8.96224   0.00448   0.00422  -0.00030
   Mo    -0.05753   3.69500   8.97819  -0.00455  -0.00235   0.00060
   Mo     4.64392   0.93150   8.95476   0.00387   0.00267  -0.00003
   Mo     3.05480   3.66444   8.97619  -0.00369  -0.00377  -0.00054
   S     -0.03414   1.89604   7.41935  -0.00397   0.03530   0.00491
   S     -1.62449   4.63021   7.43985   0.00915  -0.03473  -0.00383
   S      3.07997   1.86255   7.40897  -0.00647   0.03072   0.00302
   S      1.49681   4.60128   7.43193   0.00098  -0.03342  -0.00367
   S      1.68926   0.77182   1.34713  -0.00182  -0.00813  -0.00215
   S     -0.07983   3.41693   1.66064  -0.00310   0.00374   0.00104
   S      4.66044   0.86142   1.44861   0.00448  -0.00224  -0.00386
   S      3.00570   3.64433   1.48440   0.00252   0.00413  -0.00036
   S     -0.02976   1.87574  10.52227  -0.00469   0.03627  -0.00096
   S     -1.61482   4.59943  10.54345   0.01228  -0.03500   0.00274
   S      3.08790   1.84603  10.51298  -0.00516   0.03113  -0.00532
   S      1.49544   4.57461  10.54059  -0.00225  -0.03257   0.00358
   S      1.46517   0.97563   4.46138  -0.00323  -0.00354   0.00193
   S     -0.08374   3.93084   4.74197   0.00023   0.00083  -0.00080
   S      4.83829   1.10154   4.32933   0.00917  -0.00385   0.00300
   S      3.01127   3.64552   4.58416  -0.00308   0.00267  -0.00225
freq: 360.53 cm-1
PRIMCOORD 50
     24   1
   Ni     0.15626   1.47287   2.74859   0.01121   0.00030  -0.01447
   Mo    -1.63273   4.57431   3.05670  -0.00676  -0.00454   0.00980
   Mo     3.03695   1.84548   2.99774   0.00879  -0.00607  -0.00189
   Mo     1.44071   4.55226   3.07058  -0.00763  -0.00297  -0.00841
   Mo     1.52638   0.96143   8.96224   0.00244   0.00010   0.00012
   Mo    -0.05753   3.69500   8.97819  -0.00118  -0.00120  -0.00004
   Mo     4.64392   0.93150   8.95476   0.00015   0.00164   0.00023
   Mo     3.05480   3.66444   8.97619  -0.00103  -0.00042  -0.00030
   S     -0.03414   1.89604   7.41935  -0.00480   0.00927   0.00260
   S     -1.62449   4.63021   7.43985   0.00393  -0.00731  -0.00325
   S      3.07997   1.86255   7.40897   0.00162   0.00446   0.00248
   S      1.49681   4.60128   7.43193  -0.00103  -0.00588  -0.00233
   S      1.68926   0.77182   1.34713   0.00224   0.03448   0.00679
   S     -0.07983   3.41693   1.66064   0.02504  -0.01655  -0.00163
   S      4.66044   0.86142   1.44861  -0.01358   0.01681   0.00518
   S      3.00570   3.64433   1.48440  -0.01110  -0.02272   0.00810
   S     -0.02976   1.87574  10.52227  -0.00557   0.00807   0.00286
   S     -1.61482   4.59943  10.54345   0.00457  -0.00633  -0.00250
   S      3.08790   1.84603  10.51298   0.00263   0.00067  -0.00129
   S      1.49544   4.57461  10.54059  -0.00207  -0.00298   0.00121
   S      1.46517   0.97563   4.46138   0.01630   0.01187   0.00389
   S     -0.08374   3.93084   4.74197  -0.00528   0.00145  -0.00196
   S      4.83829   1.10154   4.32933  -0.05081   0.03093  -0.00087
   S      3.01127   3.64552   4.58416   0.03300  -0.01654   0.00865
freq: 363.95 cm-1
PRIMCOORD 51
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00071   0.00049  -0.00037
   Mo    -1.63273   4.57431   3.05670  -0.00074  -0.00100  -0.00129
   Mo     3.03695   1.84548   2.99774   0.00020   0.00169   0.00164
   Mo     1.44071   4.55226   3.07058   0.00134   0.00196   0.00017
   Mo     1.52638   0.96143   8.96224   0.00102  -0.00380  -0.00005
   Mo    -0.05753   3.69500   8.97819  -0.00189  -0.00517   0.00015
   Mo     4.64392   0.93150   8.95476   0.00135   0.00401   0.00002
   Mo     3.05480   3.66444   8.97619  -0.00148   0.00473   0.00026
   S     -0.03414   1.89604   7.41935  -0.03249  -0.01096   0.00165
   S     -1.62449   4.63021   7.43985  -0.03182  -0.01465   0.00011
   S      3.07997   1.86255   7.40897   0.02862   0.01490  -0.00353
   S      1.49681   4.60128   7.43193   0.03653   0.01089   0.00075
   S      1.68926   0.77182   1.34713  -0.00156  -0.00154  -0.00157
   S     -0.07983   3.41693   1.66064  -0.00213  -0.00236  -0.00179
   S      4.66044   0.86142   1.44861   0.00267  -0.00261   0.00115
   S      3.00570   3.64433   1.48440   0.00176   0.00071   0.00170
   S     -0.02976   1.87574  10.52227  -0.03365  -0.00815  -0.00166
   S     -1.61482   4.59943  10.54345  -0.02972  -0.01710  -0.00056
   S      3.08790   1.84603  10.51298   0.03141   0.01597  -0.00022
   S      1.49544   4.57461  10.54059   0.03401   0.00999   0.00277
   S      1.46517   0.97563   4.46138   0.00114   0.00345   0.00259
   S     -0.08374   3.93084   4.74197  -0.00047  -0.00186   0.00164
   S      4.83829   1.10154   4.32933  -0.00115  -0.00099  -0.00245
   S      3.01127   3.64552   4.58416  -0.00120  -0.00383  -0.00258
freq: 366.95 cm-1
PRIMCOORD 52
     24   1
   Ni     0.15626   1.47287   2.74859   0.00189  -0.00085   0.00284
   Mo    -1.63273   4.57431   3.05670  -0.01914   0.01083   0.00502
   Mo     3.03695   1.84548   2.99774   0.00936   0.00213   0.00613
   Mo     1.44071   4.55226   3.07058  -0.00840  -0.00432  -0.01628
   Mo     1.52638   0.96143   8.96224   0.00082   0.00124  -0.00015
   Mo    -0.05753   3.69500   8.97819  -0.00262  -0.00019   0.00034
   Mo     4.64392   0.93150   8.95476   0.00142  -0.00228   0.00000
   Mo     3.05480   3.66444   8.97619   0.00057   0.00140  -0.00029
   S     -0.03414   1.89604   7.41935  -0.00149  -0.00147  -0.00121
   S     -1.62449   4.63021   7.43985   0.00113  -0.00201   0.00222
   S      3.07997   1.86255   7.40897  -0.00155  -0.00335  -0.00185
   S      1.49681   4.60128   7.43193   0.00130   0.00598   0.00100
   S      1.68926   0.77182   1.34713  -0.01599  -0.03062  -0.00963
   S     -0.07983   3.41693   1.66064   0.03359   0.00324   0.00555
   S      4.66044   0.86142   1.44861   0.00712  -0.01260  -0.00510
   S      3.00570   3.64433   1.48440  -0.00074   0.03648   0.00856
   S     -0.02976   1.87574  10.52227  -0.00154  -0.00119  -0.00135
   S     -1.61482   4.59943  10.54345   0.00100  -0.00156  -0.00111
   S      3.08790   1.84603  10.51298  -0.00145  -0.00174   0.00171
   S      1.49544   4.57461  10.54059   0.00187   0.00471  -0.00037
   S      1.46517   0.97563   4.46138  -0.02718  -0.03338  -0.00344
   S     -0.08374   3.93084   4.74197   0.00218  -0.00884   0.01635
   S      4.83829   1.10154   4.32933   0.00531   0.00902   0.00623
   S      3.01127   3.64552   4.58416   0.04682   0.01254  -0.00716
freq: 368.67 cm-1
PRIMCOORD 53
     24   1
   Ni     0.15626   1.47287   2.74859   0.00154  -0.00018  -0.00134
   Mo    -1.63273   4.57431   3.05670   0.00003   0.00009   0.00001
   Mo     3.03695   1.84548   2.99774   0.00074   0.00003  -0.00023
   Mo     1.44071   4.55226   3.07058   0.00124  -0.00057   0.00114
   Mo     1.52638   0.96143   8.96224  -0.01473   0.01567   0.00019
   Mo    -0.05753   3.69500   8.97819  -0.00831   0.02060  -0.00037
   Mo     4.64392   0.93150   8.95476   0.01103  -0.01473   0.00073
   Mo     3.05480   3.66444   8.97619   0.01207  -0.02162  -0.00135
   S     -0.03414   1.89604   7.41935   0.00976  -0.03398   0.00038
   S     -1.62449   4.63021   7.43985   0.00627  -0.02678   0.00213
   S      3.07997   1.86255   7.40897  -0.00404   0.03493  -0.00079
   S      1.49681   4.60128   7.43193  -0.01233   0.02468  -0.00115
   S      1.68926   0.77182   1.34713  -0.00121   0.00187   0.00201
   S     -0.07983   3.41693   1.66064  -0.00199  -0.00270  -0.00297
   S      4.66044   0.86142   1.44861  -0.00107   0.00294  -0.00286
   S      3.00570   3.64433   1.48440   0.00082  -0.00258  -0.00102
   S     -0.02976   1.87574  10.52227   0.00754  -0.03376  -0.00204
   S     -1.61482   4.59943  10.54345   0.00850  -0.02554   0.00013
   S      3.08790   1.84603  10.51298  -0.00256   0.03365  -0.00163
   S      1.49544   4.57461  10.54059  -0.01310   0.02679   0.00464
   S      1.46517   0.97563   4.46138   0.00009   0.00119   0.00211
   S     -0.08374   3.93084   4.74197  -0.00122   0.00001   0.00163
   S      4.83829   1.10154   4.32933  -0.00387   0.00257   0.00183
   S      3.01127   3.64552   4.58416  -0.00056  -0.00132  -0.00036
freq: 370.93 cm-1
PRIMCOORD 54
     24   1
   Ni     0.15626   1.47287   2.74859   0.00083   0.00007  -0.00003
   Mo    -1.63273   4.57431   3.05670  -0.00227   0.00072   0.00027
   Mo     3.03695   1.84548   2.99774   0.00045   0.00073  -0.00013
   Mo     1.44071   4.55226   3.07058   0.00011  -0.00237  -0.00052
   Mo     1.52638   0.96143   8.96224  -0.02120  -0.00281   0.00067
   Mo    -0.05753   3.69500   8.97819   0.02328  -0.00258   0.00027
   Mo     4.64392   0.93150   8.95476  -0.02111   0.00719  -0.00077
   Mo     3.05480   3.66444   8.97619   0.01901  -0.00256  -0.00041
   S     -0.03414   1.89604   7.41935   0.02254   0.00686   0.00525
   S     -1.62449   4.63021   7.43985  -0.03086  -0.00310  -0.00335
   S      3.07997   1.86255   7.40897   0.03646   0.00830   0.00488
   S      1.49681   4.60128   7.43193  -0.02828  -0.01105  -0.00696
   S      1.68926   0.77182   1.34713  -0.00163  -0.00238  -0.00138
   S     -0.07983   3.41693   1.66064   0.00219  -0.00188  -0.00265
   S      4.66044   0.86142   1.44861  -0.00085   0.00290  -0.00682
   S      3.00570   3.64433   1.48440   0.00130   0.00164   0.00034
   S     -0.02976   1.87574  10.52227   0.02505   0.00801  -0.00467
   S     -1.61482   4.59943  10.54345  -0.02937  -0.00093   0.00560
   S      3.08790   1.84603  10.51298   0.03412   0.00829  -0.00582
   S      1.49544   4.57461  10.54059  -0.02968  -0.01392   0.00535
   S      1.46517   0.97563   4.46138  -0.00265  -0.00166   0.00236
   S     -0.08374   3.93084   4.74197   0.00086  -0.00125   0.00399
   S      4.83829   1.10154   4.32933   0.00059   0.00365   0.00614
   S      3.01127   3.64552   4.58416   0.00390   0.00138  -0.00037
freq: 371.51 cm-1
PRIMCOORD 55
     24   1
   Ni     0.15626   1.47287   2.74859   0.00233  -0.00088   0.00063
   Mo    -1.63273   4.57431   3.05670   0.00036   0.00063  -0.00077
   Mo     3.03695   1.84548   2.99774   0.00070  -0.00110  -0.00265
   Mo     1.44071   4.55226   3.07058   0.00309  -0.00310   0.00279
   Mo     1.52638   0.96143   8.96224   0.00474   0.02229  -0.00057
   Mo    -0.05753   3.69500   8.97819  -0.00787  -0.01739   0.00032
   Mo     4.64392   0.93150   8.95476  -0.01036  -0.02110  -0.00007
   Mo     3.05480   3.66444   8.97619   0.01296   0.01684   0.00080
   S     -0.03414   1.89604   7.41935   0.02604   0.02036   0.00580
   S     -1.62449   4.63021   7.43985  -0.02099  -0.02647  -0.00719
   S      3.07997   1.86255   7.40897  -0.01788  -0.01912  -0.00160
   S      1.49681   4.60128   7.43193   0.01409   0.02515   0.00303
   S      1.68926   0.77182   1.34713   0.00225   0.00220   0.00375
   S     -0.07983   3.41693   1.66064  -0.00588  -0.00206  -0.00606
   S      4.66044   0.86142   1.44861  -0.00615   0.00829  -0.00815
   S      3.00570   3.64433   1.48440   0.00204  -0.00309  -0.00140
   S     -0.02976   1.87574  10.52227   0.02380   0.02038  -0.00561
   S     -1.61482   4.59943  10.54345  -0.02203  -0.02890   0.00261
   S      3.08790   1.84603  10.51298  -0.01618  -0.01862   0.00525
   S      1.49544   4.57461  10.54059   0.01468   0.02490  -0.00352
   S      1.46517   0.97563   4.46138  -0.00252   0.00009   0.00200
   S     -0.08374   3.93084   4.74197  -0.00171  -0.00087   0.00355
   S      4.83829   1.10154   4.32933  -0.00155   0.00479   0.00581
   S      3.01127   3.64552   4.58416  -0.00313   0.00334   0.00100
freq: 373.53 cm-1
PRIMCOORD 56
     24   1
   Ni     0.15626   1.47287   2.74859  -0.01054   0.00398  -0.00144
   Mo    -1.63273   4.57431   3.05670   0.00128  -0.00997   0.00311
   Mo     3.03695   1.84548   2.99774  -0.00943   0.00386   0.00978
   Mo     1.44071   4.55226   3.07058  -0.01432   0.01500  -0.01106
   Mo     1.52638   0.96143   8.96224  -0.00121   0.00470  -0.00089
   Mo    -0.05753   3.69500   8.97819   0.00101  -0.00133   0.00013
   Mo     4.64392   0.93150   8.95476  -0.00262  -0.00422   0.00003
   Mo     3.05480   3.66444   8.97619   0.00389   0.00097   0.00077
   S     -0.03414   1.89604   7.41935   0.00904   0.00120   0.00041
   S     -1.62449   4.63021   7.43985  -0.00736  -0.00472  -0.00234
   S      3.07997   1.86255   7.40897  -0.00341   0.00058  -0.00189
   S      1.49681   4.60128   7.43193  -0.00003   0.00284  -0.00214
   S      1.68926   0.77182   1.34713   0.00222   0.00818  -0.01913
   S     -0.07983   3.41693   1.66064   0.01987   0.01217   0.02822
   S      4.66044   0.86142   1.44861   0.02251  -0.03530   0.03918
   S      3.00570   3.64433   1.48440  -0.00594   0.00193   0.00939
   S     -0.02976   1.87574  10.52227   0.00996   0.00176   0.00164
   S     -1.61482   4.59943  10.54345  -0.00654  -0.00535   0.00510
   S      3.08790   1.84603  10.51298  -0.00502   0.00157   0.00065
   S      1.49544   4.57461  10.54059  -0.00031   0.00178  -0.00137
   S      1.46517   0.97563   4.46138   0.02483   0.01601  -0.01266
   S     -0.08374   3.93084   4.74197   0.00478   0.00561  -0.02127
   S      4.83829   1.10154   4.32933   0.00740  -0.02272  -0.02623
   S      3.01127   3.64552   4.58416   0.01135  -0.01977  -0.00056
freq: 380.05 cm-1
PRIMCOORD 57
     24   1
   Ni     0.15626   1.47287   2.74859   0.00196  -0.00345   0.00504
   Mo    -1.63273   4.57431   3.05670  -0.00695  -0.00855  -0.01866
   Mo     3.03695   1.84548   2.99774  -0.00071  -0.00314   0.02076
   Mo     1.44071   4.55226   3.07058   0.01090  -0.00264  -0.00876
   Mo     1.52638   0.96143   8.96224  -0.00021   0.00079   0.00044
   Mo    -0.05753   3.69500   8.97819  -0.00110   0.00084  -0.00046
   Mo     4.64392   0.93150   8.95476  -0.00029   0.00085   0.00014
   Mo     3.05480   3.66444   8.97619  -0.00075   0.00076   0.00035
   S     -0.03414   1.89604   7.41935   0.00142   0.00231   0.00025
   S     -1.62449   4.63021   7.43985   0.00669  -0.00101   0.00138
   S      3.07997   1.86255   7.40897  -0.00033  -0.00340   0.00243
   S      1.49681   4.60128   7.43193  -0.00405  -0.00196   0.00061
   S      1.68926   0.77182   1.34713  -0.00299  -0.01120  -0.02354
   S     -0.07983   3.41693   1.66064  -0.01234   0.01300  -0.00434
   S      4.66044   0.86142   1.44861   0.00291  -0.00469  -0.01281
   S      3.00570   3.64433   1.48440   0.00600   0.02972   0.00689
   S     -0.02976   1.87574  10.52227   0.00173  -0.00134  -0.00207
   S     -1.61482   4.59943  10.54345   0.00278   0.00043  -0.00253
   S      3.08790   1.84603  10.51298  -0.00137  -0.00323   0.00050
   S      1.49544   4.57461  10.54059   0.00012  -0.00100  -0.00187
   S      1.46517   0.97563   4.46138   0.02190   0.04433   0.00255
   S     -0.08374   3.93084   4.74197   0.00320  -0.01773   0.04527
   S      4.83829   1.10154   4.32933  -0.01965   0.02101   0.00317
   S      3.01127   3.64552   4.58416  -0.01228  -0.02571  -0.00660
freq: 383.34 cm-1
PRIMCOORD 58
     24   1
   Ni     0.15626   1.47287   2.74859   0.00759  -0.00593  -0.00290
   Mo    -1.63273   4.57431   3.05670   0.00430   0.00449  -0.00768
   Mo     3.03695   1.84548   2.99774   0.02042  -0.01372   0.00439
   Mo     1.44071   4.55226   3.07058   0.00616   0.00134   0.00471
   Mo     1.52638   0.96143   8.96224   0.00052  -0.00036   0.00013
   Mo    -0.05753   3.69500   8.97819   0.00242   0.00003   0.00095
   Mo     4.64392   0.93150   8.95476   0.00019  -0.00100   0.00034
   Mo     3.05480   3.66444   8.97619   0.00231   0.00043  -0.00193
   S     -0.03414   1.89604   7.41935   0.00110   0.00215  -0.00449
   S     -1.62449   4.63021   7.43985  -0.00526  -0.00143  -0.00148
   S      3.07997   1.86255   7.40897  -0.00160   0.00248  -0.00249
   S      1.49681   4.60128   7.43193  -0.00157  -0.00169  -0.00090
   S      1.68926   0.77182   1.34713  -0.01404  -0.01494   0.03223
   S     -0.07983   3.41693   1.66064  -0.01390   0.01633   0.01351
   S      4.66044   0.86142   1.44861  -0.01113  -0.00120   0.03647
   S      3.00570   3.64433   1.48440  -0.00103   0.02673  -0.00239
   S     -0.02976   1.87574  10.52227  -0.00026   0.00279   0.00160
   S     -1.61482   4.59943  10.54345  -0.00227  -0.00163   0.00270
   S      3.08790   1.84603  10.51298  -0.00063   0.00135   0.00326
   S      1.49544   4.57461  10.54059  -0.00473  -0.00139   0.00261
   S      1.46517   0.97563   4.46138  -0.01425  -0.00760  -0.00450
   S     -0.08374   3.93084   4.74197   0.00364   0.00432  -0.01415
   S      4.83829   1.10154   4.32933  -0.03936   0.00100  -0.04468
   S      3.01127   3.64552   4.58416  -0.01726   0.00992  -0.01466
freq: 385.54 cm-1
PRIMCOORD 59
     24   1
   Ni     0.15626   1.47287   2.74859   0.00044  -0.00014  -0.00076
   Mo    -1.63273   4.57431   3.05670   0.00069   0.00045   0.00033
   Mo     3.03695   1.84548   2.99774   0.00142  -0.00054  -0.00073
   Mo     1.44071   4.55226   3.07058  -0.00063   0.00053   0.00069
   Mo     1.52638   0.96143   8.96224  -0.01370   0.01638   0.00043
   Mo    -0.05753   3.69500   8.97819  -0.01192   0.01704  -0.00188
   Mo     4.64392   0.93150   8.95476  -0.01283   0.01621  -0.00255
   Mo     3.05480   3.66444   8.97619  -0.01327   0.01669   0.00489
   S     -0.03414   1.89604   7.41935   0.01795  -0.02484   0.00424
   S     -1.62449   4.63021   7.43985   0.02445  -0.02327  -0.00298
   S      3.07997   1.86255   7.40897   0.02119  -0.02822  -0.00108
   S      1.49681   4.60128   7.43193   0.01377  -0.02281   0.00392
   S      1.68926   0.77182   1.34713  -0.00085  -0.00018   0.00332
   S     -0.07983   3.41693   1.66064   0.00007   0.00032   0.00141
   S      4.66044   0.86142   1.44861  -0.00043  -0.00034   0.00307
   S      3.00570   3.64433   1.48440  -0.00011  -0.00001  -0.00103
   S     -0.02976   1.87574  10.52227   0.02108  -0.02545   0.00169
   S     -1.61482   4.59943  10.54345   0.01411  -0.02607  -0.00450
   S      3.08790   1.84603  10.51298   0.01887  -0.02020  -0.00147
   S      1.49544   4.57461  10.54059   0.02315  -0.02723  -0.00206
   S      1.46517   0.97563   4.46138  -0.00221  -0.00270   0.00061
   S     -0.08374   3.93084   4.74197  -0.00031   0.00159  -0.00361
   S      4.83829   1.10154   4.32933  -0.00154  -0.00143  -0.00344
   S      3.01127   3.64552   4.58416   0.00028   0.00138  -0.00022
freq: 390.13 cm-1
PRIMCOORD 60
     24   1
   Ni     0.15626   1.47287   2.74859   0.00025  -0.00012   0.00006
   Mo    -1.63273   4.57431   3.05670   0.00057  -0.00084  -0.00014
   Mo     3.03695   1.84548   2.99774  -0.00130   0.00050  -0.00039
   Mo     1.44071   4.55226   3.07058  -0.00074  -0.00240  -0.00033
   Mo     1.52638   0.96143   8.96224   0.01567   0.01178  -0.00575
   Mo    -0.05753   3.69500   8.97819   0.01588   0.01211  -0.00459
   Mo     4.64392   0.93150   8.95476   0.01596   0.01262   0.00398
   Mo     3.05480   3.66444   8.97619   0.01631   0.01199   0.00689
   S     -0.03414   1.89604   7.41935  -0.01877  -0.01557  -0.00293
   S     -1.62449   4.63021   7.43985  -0.01590  -0.01276  -0.00482
   S      3.07997   1.86255   7.40897  -0.02890  -0.02363  -0.00868
   S      1.49681   4.60128   7.43193  -0.03151  -0.02021  -0.01145
   S      1.68926   0.77182   1.34713   0.00062   0.00015  -0.00042
   S     -0.07983   3.41693   1.66064   0.00026   0.00255   0.00216
   S      4.66044   0.86142   1.44861  -0.00026   0.00171  -0.00468
   S      3.00570   3.64433   1.48440   0.00012  -0.00018   0.00126
   S     -0.02976   1.87574  10.52227  -0.03081  -0.02183   0.01068
   S     -1.61482   4.59943  10.54345  -0.03254  -0.02337   0.00791
   S      3.08790   1.84603  10.51298  -0.01609  -0.01265   0.00503
   S      1.49544   4.57461  10.54059  -0.01612  -0.01487   0.00328
   S      1.46517   0.97563   4.46138   0.00077   0.00054  -0.00013
   S     -0.08374   3.93084   4.74197   0.00002   0.00142  -0.00181
   S      4.83829   1.10154   4.32933   0.00200   0.00176   0.00520
   S      3.01127   3.64552   4.58416   0.00010   0.00028   0.00029
freq: 392.05 cm-1
PRIMCOORD 61
     24   1
   Ni     0.15626   1.47287   2.74859   0.00500  -0.00344  -0.00219
   Mo    -1.63273   4.57431   3.05670   0.00855  -0.01108  -0.00518
   Mo     3.03695   1.84548   2.99774  -0.00476  -0.00362   0.00067
   Mo     1.44071   4.55226   3.07058  -0.01175  -0.02402  -0.00157
   Mo     1.52638   0.96143   8.96224  -0.00107  -0.00208   0.00248
   Mo    -0.05753   3.69500   8.97819  -0.00156  -0.00121  -0.00796
   Mo     4.64392   0.93150   8.95476  -0.00186  -0.00211   0.00084
   Mo     3.05480   3.66444   8.97619  -0.00197  -0.00212   0.00484
   S     -0.03414   1.89604   7.41935   0.00008   0.00641   0.00072
   S     -1.62449   4.63021   7.43985   0.00717   0.00119  -0.00089
   S      3.07997   1.86255   7.40897   0.00425   0.00164  -0.00636
   S      1.49681   4.60128   7.43193  -0.00247   0.00203   0.00295
   S      1.68926   0.77182   1.34713  -0.00083  -0.00376   0.00851
   S     -0.07983   3.41693   1.66064   0.00420   0.04255   0.04236
   S      4.66044   0.86142   1.44861  -0.00249   0.01330  -0.02515
   S      3.00570   3.64433   1.48440   0.00143   0.01826   0.00864
   S     -0.02976   1.87574  10.52227   0.00128  -0.00681   0.00528
   S     -1.61482   4.59943  10.54345  -0.00712   0.00536   0.00140
   S      3.08790   1.84603  10.51298   0.00296   0.00524  -0.00594
   S      1.49544   4.57461  10.54059   0.01285   0.00684   0.00372
   S      1.46517   0.97563   4.46138   0.00572   0.00919  -0.00110
   S     -0.08374   3.93084   4.74197   0.00572   0.01862  -0.04085
   S      4.83829   1.10154   4.32933   0.00144   0.01776   0.02769
   S      3.01127   3.64552   4.58416  -0.00021   0.00682   0.00057
freq: 393.04 cm-1
PRIMCOORD 62
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00094   0.00062   0.00024
   Mo    -1.63273   4.57431   3.05670  -0.00152   0.00186   0.00093
   Mo     3.03695   1.84548   2.99774   0.00094   0.00109  -0.00073
   Mo     1.44071   4.55226   3.07058   0.00215   0.00409   0.00073
   Mo     1.52638   0.96143   8.96224   0.00254   0.00008   0.03120
   Mo    -0.05753   3.69500   8.97819   0.00142   0.00020  -0.02217
   Mo     4.64392   0.93150   8.95476   0.00171  -0.00059  -0.00961
   Mo     3.05480   3.66444   8.97619   0.00235   0.00105   0.00088
   S     -0.03414   1.89604   7.41935  -0.02730   0.02254   0.00003
   S     -1.62449   4.63021   7.43985   0.00927  -0.02996  -0.00748
   S      3.07997   1.86255   7.40897   0.02350   0.00942  -0.02005
   S      1.49681   4.60128   7.43193  -0.01809  -0.00243   0.02295
   S      1.68926   0.77182   1.34713  -0.00034   0.00052  -0.00078
   S     -0.07983   3.41693   1.66064  -0.00062  -0.00738  -0.00688
   S      4.66044   0.86142   1.44861   0.00061  -0.00284   0.00524
   S      3.00570   3.64433   1.48440  -0.00064  -0.00323   0.00050
   S     -0.02976   1.87574  10.52227   0.02183  -0.01994   0.00384
   S     -1.61482   4.59943  10.54345  -0.01611   0.02607  -0.00700
   S      3.08790   1.84603  10.51298  -0.03065  -0.00888  -0.01691
   S      1.49544   4.57461  10.54059   0.01396   0.00137   0.02396
   S      1.46517   0.97563   4.46138  -0.00144  -0.00234   0.00010
   S     -0.08374   3.93084   4.74197  -0.00111  -0.00269   0.00550
   S      4.83829   1.10154   4.32933   0.00009  -0.00379  -0.00539
   S      3.01127   3.64552   4.58416   0.00008  -0.00084  -0.00170
freq: 393.17 cm-1
PRIMCOORD 63
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00098   0.00077  -0.00001
   Mo    -1.63273   4.57431   3.05670  -0.00158   0.00228   0.00144
   Mo     3.03695   1.84548   2.99774   0.00176   0.00067  -0.00055
   Mo     1.44071   4.55226   3.07058   0.00235   0.00481   0.00059
   Mo     1.52638   0.96143   8.96224  -0.00372  -0.00363  -0.01070
   Mo    -0.05753   3.69500   8.97819  -0.00211  -0.00299  -0.02466
   Mo     4.64392   0.93150   8.95476  -0.00355  -0.00348   0.02516
   Mo     3.05480   3.66444   8.97619  -0.00292  -0.00238   0.01022
   S     -0.03414   1.89604   7.41935   0.03009   0.03018   0.00563
   S     -1.62449   4.63021   7.43985   0.02621   0.00829   0.01713
   S      3.07997   1.86255   7.40897  -0.01711   0.00148  -0.01514
   S      1.49681   4.60128   7.43193  -0.02020  -0.02101  -0.00151
   S      1.68926   0.77182   1.34713  -0.00108   0.00021  -0.00034
   S     -0.07983   3.41693   1.66064  -0.00052  -0.00875  -0.00802
   S      4.66044   0.86142   1.44861   0.00082  -0.00288   0.00613
   S      3.00570   3.64433   1.48440  -0.00040  -0.00290  -0.00164
   S     -0.02976   1.87574  10.52227  -0.01912  -0.01734   0.00293
   S     -1.61482   4.59943  10.54345  -0.01806   0.00001   0.01357
   S      3.08790   1.84603  10.51298   0.02770   0.00911  -0.01586
   S      1.49544   4.57461  10.54059   0.02728   0.02689  -0.00700
   S      1.46517   0.97563   4.46138  -0.00222  -0.00286   0.00119
   S     -0.08374   3.93084   4.74197  -0.00099  -0.00304   0.00680
   S      4.83829   1.10154   4.32933  -0.00108  -0.00409  -0.00702
   S      3.01127   3.64552   4.58416  -0.00032  -0.00060  -0.00132
freq: 394.35 cm-1
PRIMCOORD 64
     24   1
   Ni     0.15626   1.47287   2.74859   0.00026  -0.00014   0.00018
   Mo    -1.63273   4.57431   3.05670   0.00048  -0.00096   0.00002
   Mo     3.03695   1.84548   2.99774  -0.00180   0.00028   0.00002
   Mo     1.44071   4.55226   3.07058  -0.00130  -0.00222  -0.00049
   Mo     1.52638   0.96143   8.96224   0.00117   0.00406   0.00876
   Mo    -0.05753   3.69500   8.97819   0.00035   0.00259   0.00103
   Mo     4.64392   0.93150   8.95476  -0.00063   0.00426   0.02136
   Mo     3.05480   3.66444   8.97619  -0.00027   0.00435  -0.03156
   S     -0.03414   1.89604   7.41935   0.00942   0.00509  -0.02339
   S     -1.62449   4.63021   7.43985  -0.02497  -0.02338   0.01683
   S      3.07997   1.86255   7.40897  -0.00600   0.02494   0.00200
   S      1.49681   4.60128   7.43193   0.02017  -0.02954   0.00345
   S      1.68926   0.77182   1.34713   0.00145  -0.00057  -0.00042
   S     -0.07983   3.41693   1.66064   0.00083   0.00388   0.00394
   S      4.66044   0.86142   1.44861  -0.00038   0.00080  -0.00301
   S      3.00570   3.64433   1.48440   0.00036   0.00038   0.00181
   S     -0.02976   1.87574  10.52227  -0.00938  -0.01585  -0.02337
   S     -1.61482   4.59943  10.54345   0.02147   0.01463   0.02038
   S      3.08790   1.84603  10.51298   0.00447  -0.03939  -0.00131
   S      1.49544   4.57461  10.54059  -0.01732   0.01833   0.00625
   S      1.46517   0.97563   4.46138   0.00159   0.00177  -0.00177
   S     -0.08374   3.93084   4.74197   0.00090   0.00083  -0.00390
   S      4.83829   1.10154   4.32933   0.00236   0.00156   0.00471
   S      3.01127   3.64552   4.58416   0.00055  -0.00021   0.00001
freq: 409.27 cm-1
PRIMCOORD 65
     24   1
   Ni     0.15626   1.47287   2.74859   0.00845  -0.00467   0.00336
   Mo    -1.63273   4.57431   3.05670  -0.00815   0.00705  -0.00233
   Mo     3.03695   1.84548   2.99774  -0.01248   0.00528  -0.00225
   Mo     1.44071   4.55226   3.07058   0.00621  -0.00071  -0.00186
   Mo     1.52638   0.96143   8.96224  -0.00301  -0.00157  -0.00056
   Mo    -0.05753   3.69500   8.97819  -0.00307  -0.00143   0.00037
   Mo     4.64392   0.93150   8.95476  -0.00090  -0.00013  -0.00002
   Mo     3.05480   3.66444   8.97619  -0.00111  -0.00032   0.00002
   S     -0.03414   1.89604   7.41935   0.00224   0.00210  -0.01874
   S     -1.62449   4.63021   7.43985   0.00487   0.00154  -0.01870
   S      3.07997   1.86255   7.40897   0.00309   0.00064  -0.02224
   S      1.49681   4.60128   7.43193   0.00134   0.00153  -0.02398
   S      1.68926   0.77182   1.34713   0.00664  -0.00310   0.03587
   S     -0.07983   3.41693   1.66064  -0.00057   0.00044  -0.00254
   S      4.66044   0.86142   1.44861  -0.00497  -0.00134  -0.00120
   S      3.00570   3.64433   1.48440   0.00481  -0.01300   0.03847
   S     -0.02976   1.87574  10.52227   0.00187   0.00245   0.01865
   S     -1.61482   4.59943  10.54345   0.00429   0.00011   0.01786
   S      3.08790   1.84603  10.51298   0.00427   0.00119   0.02412
   S      1.49544   4.57461  10.54059   0.00180   0.00093   0.02248
   S      1.46517   0.97563   4.46138   0.01432   0.00065  -0.04122
   S     -0.08374   3.93084   4.74197  -0.00081  -0.00478   0.00814
   S      4.83829   1.10154   4.32933   0.00536  -0.00237   0.00455
   S      3.01127   3.64552   4.58416   0.00332  -0.00292  -0.02785
freq: 412.37 cm-1
PRIMCOORD 66
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00746   0.00401  -0.00190
   Mo    -1.63273   4.57431   3.05670   0.00328  -0.00784   0.00288
   Mo     3.03695   1.84548   2.99774   0.01031   0.00088   0.00093
   Mo     1.44071   4.55226   3.07058  -0.00125  -0.00060   0.00277
   Mo     1.52638   0.96143   8.96224  -0.00580  -0.00030   0.00013
   Mo    -0.05753   3.69500   8.97819  -0.00191  -0.00407   0.00040
   Mo     4.64392   0.93150   8.95476   0.00220  -0.00002   0.00031
   Mo     3.05480   3.66444   8.97619  -0.00303  -0.00004  -0.00037
   S     -0.03414   1.89604   7.41935   0.00357   0.00115  -0.01722
   S     -1.62449   4.63021   7.43985   0.00452   0.00317  -0.03031
   S      3.07997   1.86255   7.40897   0.00228   0.00172  -0.03371
   S      1.49681   4.60128   7.43193   0.00247   0.00146  -0.02820
   S      1.68926   0.77182   1.34713  -0.00291   0.00321  -0.03479
   S     -0.07983   3.41693   1.66064  -0.00074  -0.00171  -0.00203
   S      4.66044   0.86142   1.44861   0.00214   0.00170  -0.00208
   S      3.00570   3.64433   1.48440  -0.00285   0.00466  -0.01702
   S     -0.02976   1.87574  10.52227   0.00291   0.00112   0.01537
   S     -1.61482   4.59943  10.54345   0.00513   0.00366   0.03047
   S      3.08790   1.84603  10.51298   0.00218  -0.00079   0.03579
   S      1.49544   4.57461  10.54059   0.00261   0.00165   0.02789
   S      1.46517   0.97563   4.46138  -0.01157  -0.00102   0.03660
   S     -0.08374   3.93084   4.74197  -0.00029   0.00416  -0.00291
   S      4.83829   1.10154   4.32933  -0.00429   0.00164  -0.00259
   S      3.01127   3.64552   4.58416  -0.00287   0.00277   0.00711
freq: 414.70 cm-1
PRIMCOORD 67
     24   1
   Ni     0.15626   1.47287   2.74859   0.00268  -0.00101   0.00019
   Mo    -1.63273   4.57431   3.05670   0.00191   0.00481  -0.00126
   Mo     3.03695   1.84548   2.99774  -0.00377  -0.00560   0.00179
   Mo     1.44071   4.55226   3.07058  -0.00310   0.00196  -0.00171
   Mo     1.52638   0.96143   8.96224  -0.00178   0.00391   0.00033
   Mo    -0.05753   3.69500   8.97819   0.01904   0.00615   0.00037
   Mo     4.64392   0.93150   8.95476   0.00042  -0.01472  -0.00021
   Mo     3.05480   3.66444   8.97619  -0.01665   0.00336  -0.00054
   S     -0.03414   1.89604   7.41935  -0.00627   0.00219  -0.01222
   S     -1.62449   4.63021   7.43985   0.00209  -0.00467  -0.03397
   S      3.07997   1.86255   7.40897   0.00757   0.00424  -0.01485
   S      1.49681   4.60128   7.43193  -0.00432   0.00056   0.04839
   S      1.68926   0.77182   1.34713  -0.00065  -0.00162   0.00933
   S     -0.07983   3.41693   1.66064  -0.00044  -0.00161  -0.00135
   S      4.66044   0.86142   1.44861   0.00118   0.00132  -0.00237
   S      3.00570   3.64433   1.48440   0.00181   0.00377  -0.01561
   S     -0.02976   1.87574  10.52227  -0.00565   0.00246   0.01175
   S     -1.61482   4.59943  10.54345   0.00239  -0.00417   0.03370
   S      3.08790   1.84603  10.51298   0.00760   0.00282   0.01521
   S      1.49544   4.57461  10.54059  -0.00658   0.00092  -0.04809
   S      1.46517   0.97563   4.46138   0.00400   0.00074  -0.01269
   S     -0.08374   3.93084   4.74197  -0.00175  -0.00296   0.00441
   S      4.83829   1.10154   4.32933   0.00214   0.00155   0.00328
   S      3.01127   3.64552   4.58416   0.00375  -0.00338   0.01837
freq: 414.93 cm-1
PRIMCOORD 68
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00004  -0.00002  -0.00001
   Mo    -1.63273   4.57431   3.05670  -0.00052   0.00041   0.00053
   Mo     3.03695   1.84548   2.99774   0.00077  -0.00002   0.00079
   Mo     1.44071   4.55226   3.07058   0.00067   0.00038   0.00056
   Mo     1.52638   0.96143   8.96224   0.01549   0.01383  -0.00038
   Mo    -0.05753   3.69500   8.97819   0.00294  -0.00254  -0.00087
   Mo     4.64392   0.93150   8.95476  -0.01350   0.00638  -0.00040
   Mo     3.05480   3.66444   8.97619  -0.00689  -0.01803   0.00074
   S     -0.03414   1.89604   7.41935  -0.00052  -0.00565  -0.01585
   S     -1.62449   4.63021   7.43985  -0.00015   0.00451  -0.03684
   S      3.07997   1.86255   7.40897  -0.00192  -0.00526   0.04857
   S      1.49681   4.60128   7.43193   0.00571   0.00579  -0.01278
   S      1.68926   0.77182   1.34713  -0.00242  -0.00189  -0.00099
   S     -0.07983   3.41693   1.66064  -0.00044  -0.00146  -0.00224
   S      4.66044   0.86142   1.44861   0.00140  -0.00047   0.00003
   S      3.00570   3.64433   1.48440   0.00034   0.00221  -0.00244
   S     -0.02976   1.87574  10.52227  -0.00053  -0.00584   0.01759
   S     -1.61482   4.59943  10.54345  -0.00221   0.00339   0.03771
   S      3.08790   1.84603  10.51298  -0.00184  -0.00073  -0.05053
   S      1.49544   4.57461  10.54059   0.00774   0.00471   0.01431
   S      1.46517   0.97563   4.46138  -0.00108  -0.00124   0.00080
   S     -0.08374   3.93084   4.74197  -0.00090  -0.00039   0.00252
   S      4.83829   1.10154   4.32933  -0.00044  -0.00008  -0.00070
   S      3.01127   3.64552   4.58416   0.00043   0.00124  -0.00198
freq: 416.11 cm-1
PRIMCOORD 69
     24   1
   Ni     0.15626   1.47287   2.74859   0.00018  -0.00034   0.00019
   Mo    -1.63273   4.57431   3.05670  -0.00155  -0.00103  -0.00026
   Mo     3.03695   1.84548   2.99774   0.00011   0.00282  -0.00126
   Mo     1.44071   4.55226   3.07058   0.00182  -0.00096   0.00023
   Mo     1.52638   0.96143   8.96224  -0.01098   0.01203   0.00072
   Mo    -0.05753   3.69500   8.97819   0.00488  -0.01633  -0.00073
   Mo     4.64392   0.93150   8.95476   0.01552   0.00883  -0.00005
   Mo     3.05480   3.66444   8.97619  -0.00686  -0.00395   0.00053
   S     -0.03414   1.89604   7.41935  -0.00800  -0.00237   0.05902
   S     -1.62449   4.63021   7.43985   0.00838   0.00368  -0.02695
   S      3.07997   1.86255   7.40897   0.00160  -0.00635  -0.00190
   S      1.49681   4.60128   7.43193  -0.00580   0.00423  -0.00144
   S      1.68926   0.77182   1.34713   0.00213  -0.00179   0.00202
   S     -0.07983   3.41693   1.66064  -0.00098   0.00330   0.00216
   S      4.66044   0.86142   1.44861  -0.00218  -0.00101   0.00230
   S      3.00570   3.64433   1.48440   0.00098  -0.00295   0.01253
   S     -0.02976   1.87574  10.52227  -0.00689  -0.00360  -0.05801
   S     -1.61482   4.59943  10.54345   0.00643   0.00454   0.02583
   S      3.08790   1.84603  10.51298   0.00095  -0.00618   0.00096
   S      1.49544   4.57461  10.54059  -0.00422   0.00445   0.00109
   S      1.46517   0.97563   4.46138   0.00106  -0.00172  -0.00069
   S     -0.08374   3.93084   4.74197  -0.00077   0.00215  -0.00195
   S      4.83829   1.10154   4.32933  -0.00188  -0.00120  -0.00207
   S      3.01127   3.64552   4.58416   0.00009   0.00119  -0.01079
freq: 416.91 cm-1
PRIMCOORD 70
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00579   0.00218   0.00006
   Mo    -1.63273   4.57431   3.05670  -0.00689  -0.01283   0.00356
   Mo     3.03695   1.84548   2.99774   0.00872   0.01692  -0.00465
   Mo     1.44071   4.55226   3.07058   0.00956  -0.00562   0.00497
   Mo     1.52638   0.96143   8.96224   0.00239  -0.00035  -0.00036
   Mo    -0.05753   3.69500   8.97819   0.00621   0.00560   0.00089
   Mo     4.64392   0.93150   8.95476  -0.00255  -0.00642  -0.00019
   Mo     3.05480   3.66444   8.97619  -0.00399   0.00180  -0.00014
   S     -0.03414   1.89604   7.41935  -0.00014  -0.00038  -0.00887
   S     -1.62449   4.63021   7.43985  -0.00065  -0.00076   0.00026
   S      3.07997   1.86255   7.40897   0.00039  -0.00021   0.00506
   S      1.49681   4.60128   7.43193  -0.00200  -0.00010   0.02415
   S      1.68926   0.77182   1.34713   0.00234   0.00255  -0.02459
   S     -0.07983   3.41693   1.66064  -0.00268   0.00245   0.00017
   S      4.66044   0.86142   1.44861  -0.00431   0.00067   0.00247
   S      3.00570   3.64433   1.48440   0.00140  -0.01438   0.04961
   S     -0.02976   1.87574  10.52227  -0.00058   0.00093   0.00830
   S     -1.61482   4.59943  10.54345   0.00052  -0.00112  -0.00039
   S      3.08790   1.84603  10.51298   0.00049  -0.00002  -0.00266
   S      1.49544   4.57461  10.54059  -0.00428  -0.00008  -0.02551
   S      1.46517   0.97563   4.46138  -0.00912  -0.00286   0.03018
   S     -0.08374   3.93084   4.74197  -0.00193   0.00697  -0.00984
   S      4.83829   1.10154   4.32933  -0.00562  -0.00154  -0.00563
   S      3.01127   3.64552   4.58416  -0.00349   0.00655  -0.05499
freq: 431.62 cm-1
PRIMCOORD 71
     24   1
   Ni     0.15626   1.47287   2.74859   0.00263   0.00003   0.00871
   Mo    -1.63273   4.57431   3.05670  -0.00371   0.00045   0.02387
   Mo     3.03695   1.84548   2.99774  -0.00372  -0.00468   0.02399
   Mo     1.44071   4.55226   3.07058   0.00194  -0.00512   0.01863
   Mo     1.52638   0.96143   8.96224  -0.00036  -0.00021   0.00065
   Mo    -0.05753   3.69500   8.97819  -0.00016  -0.00019   0.00063
   Mo     4.64392   0.93150   8.95476   0.00051   0.00008   0.00065
   Mo     3.05480   3.66444   8.97619   0.00007   0.00062   0.00098
   S     -0.03414   1.89604   7.41935  -0.00066   0.00041   0.00134
   S     -1.62449   4.63021   7.43985   0.00008  -0.00052   0.00095
   S      3.07997   1.86255   7.40897   0.00043  -0.00041  -0.00071
   S      1.49681   4.60128   7.43193  -0.00007  -0.00016  -0.00037
   S      1.68926   0.77182   1.34713  -0.00681   0.00677  -0.02462
   S     -0.07983   3.41693   1.66064   0.00347  -0.01162  -0.01628
   S      4.66044   0.86142   1.44861   0.00732   0.00911  -0.02311
   S      3.00570   3.64433   1.48440  -0.00053   0.01137  -0.03890
   S     -0.02976   1.87574  10.52227  -0.00023   0.00006  -0.00247
   S     -1.61482   4.59943  10.54345  -0.00008   0.00011  -0.00195
   S      3.08790   1.84603  10.51298  -0.00039  -0.00060   0.00041
   S      1.49544   4.57461  10.54059   0.00040  -0.00034  -0.00152
   S      1.46517   0.97563   4.46138   0.01766  -0.00481  -0.04018
   S     -0.08374   3.93084   4.74197   0.00112   0.01300  -0.02163
   S      4.83829   1.10154   4.32933  -0.01123   0.00062  -0.00876
   S      3.01127   3.64552   4.58416   0.00094   0.00399  -0.04575
freq: 470.20 cm-1
PRIMCOORD 72
     24   1
   Ni     0.15626   1.47287   2.74859  -0.00008  -0.00007  -0.00047
   Mo    -1.63273   4.57431   3.05670   0.00019   0.00002  -0.00043
   Mo     3.03695   1.84548   2.99774   0.00012   0.00004  -0.00049
   Mo     1.44071   4.55226   3.07058  -0.00019   0.00014  -0.00008
   Mo     1.52638   0.96143   8.96224   0.00018  -0.00009   0.02124
   Mo    -0.05753   3.69500   8.97819   0.00005   0.00004   0.02136
   Mo     4.64392   0.93150   8.95476  -0.00015  -0.00014   0.02132
   Mo     3.05480   3.66444   8.97619   0.00012  -0.00066   0.02085
   S     -0.03414   1.89604   7.41935   0.00116   0.00034  -0.03288
   S     -1.62449   4.63021   7.43985   0.00119   0.00070  -0.03210
   S      3.07997   1.86255   7.40897   0.00081   0.00120  -0.03115
   S      1.49681   4.60128   7.43193   0.00084   0.00053  -0.03190
   S      1.68926   0.77182   1.34713   0.00005  -0.00022   0.00123
   S     -0.07983   3.41693   1.66064  -0.00012   0.00034   0.00046
   S      4.66044   0.86142   1.44861  -0.00012  -0.00027   0.00075
   S      3.00570   3.64433   1.48440   0.00016  -0.00019   0.00099
   S     -0.02976   1.87574  10.52227  -0.00105  -0.00027  -0.03172
   S     -1.61482   4.59943  10.54345  -0.00082  -0.00033  -0.03180
   S      3.08790   1.84603  10.51298  -0.00095   0.00026  -0.03259
   S      1.49544   4.57461  10.54059  -0.00173   0.00003  -0.03167
   S      1.46517   0.97563   4.46138  -0.00063   0.00000   0.00107
   S     -0.08374   3.93084   4.74197  -0.00006   0.00004   0.00027
   S      4.83829   1.10154   4.32933   0.00050  -0.00002   0.00005
   S      3.01127   3.64552   4.58416  -0.00005  -0.00011   0.00126


==> anc/ModeVectorsAXSF/2x2.SSubst.axsf <==
ANIMSTEPS  72
CRYSTAL
PRIMVEC
    6.203337178   -0.000009243    0.000361351
   -3.101680245    5.372298172    0.000401530
    0.000671914    0.001241536   11.753592625
freq: -0.00 cm-1
PRIMCOORD  1
     24   1
   Mo     0.00034   1.79123   2.97923   0.00087   0.00029  -0.02039
   Mo    -1.55190   4.47658   3.01711   0.00087   0.00029  -0.02039
   Mo     3.10202   1.79308   3.01692   0.00087   0.00029  -0.02039
   Mo     1.55267   4.47653   3.01721   0.00087   0.00029  -0.02039
   Mo     1.53785   0.90604   8.76556   0.00087   0.00029  -0.02039
   Mo     0.00128   3.56765   8.76592   0.00087   0.00029  -0.02039
   Mo     4.66818   0.90611   8.76560   0.00087   0.00029  -0.02039
   Mo     3.10291   3.58388   8.77952   0.00087   0.00029  -0.02039
   Ni     0.00190   1.79439   6.94019   0.00087   0.00029  -0.02039
   S     -1.56218   4.47208   7.22749   0.00087   0.00029  -0.02039
   S      3.10298   1.80795   7.22732   0.00087   0.00029  -0.02039
   S      1.56484   4.47205   7.22760   0.00087   0.00029  -0.02039
   S      1.56066   0.89062   1.44190   0.00087   0.00029  -0.02039
   S      0.00044   3.59300   1.44215   0.00087   0.00029  -0.02039
   S      4.64356   0.89061   1.44203   0.00087   0.00029  -0.02039
   S      3.10218   3.58231   1.45282   0.00087   0.00029  -0.02039
   S      0.00122   1.79309  10.30654   0.00087   0.00029  -0.02039
   S     -1.53034   4.49044  10.33200   0.00087   0.00029  -0.02039
   S      3.10294   1.77052  10.33182   0.00087   0.00029  -0.02039
   S      1.53269   4.49054  10.33211   0.00087   0.00029  -0.02039
   S      1.52468   0.91115   4.57207   0.00087   0.00029  -0.02039
   S      0.00034   3.55104   4.57249   0.00087   0.00029  -0.02039
   S      4.67910   0.91100   4.57208   0.00087   0.00029  -0.02039
   S      3.10198   3.58195   4.57160   0.00087   0.00029  -0.02039
freq: -0.00 cm-1
PRIMCOORD  2
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00752   0.01898  -0.00005
   Mo    -1.55190   4.47658   3.01711  -0.00752   0.01898  -0.00005
   Mo     3.10202   1.79308   3.01692  -0.00752   0.01898  -0.00005
   Mo     1.55267   4.47653   3.01721  -0.00752   0.01898  -0.00005
   Mo     1.53785   0.90604   8.76556  -0.00752   0.01898  -0.00005
   Mo     0.00128   3.56765   8.76592  -0.00752   0.01898  -0.00005
   Mo     4.66818   0.90611   8.76560  -0.00752   0.01898  -0.00005
   Mo     3.10291   3.58388   8.77952  -0.00752   0.01898  -0.00005
   Ni     0.00190   1.79439   6.94019  -0.00752   0.01898  -0.00005
   S     -1.56218   4.47208   7.22749  -0.00752   0.01898  -0.00005
   S      3.10298   1.80795   7.22732  -0.00752   0.01898  -0.00005
   S      1.56484   4.47205   7.22760  -0.00752   0.01898  -0.00005
   S      1.56066   0.89062   1.44190  -0.00752   0.01898  -0.00005
   S      0.00044   3.59300   1.44215  -0.00752   0.01898  -0.00005
   S      4.64356   0.89061   1.44203  -0.00752   0.01898  -0.00005
   S      3.10218   3.58231   1.45282  -0.00752   0.01898  -0.00005
   S      0.00122   1.79309  10.30654  -0.00752   0.01898  -0.00005
   S     -1.53034   4.49044  10.33200  -0.00752   0.01898  -0.00005
   S      3.10294   1.77052  10.33182  -0.00752   0.01898  -0.00005
   S      1.53269   4.49054  10.33211  -0.00752   0.01898  -0.00005
   S      1.52468   0.91115   4.57207  -0.00752   0.01898  -0.00005
   S      0.00034   3.55104   4.57249  -0.00752   0.01898  -0.00005
   S      4.67910   0.91100   4.57208  -0.00752   0.01898  -0.00005
   S      3.10198   3.58195   4.57160  -0.00752   0.01898  -0.00005
freq: 0.00 cm-1
PRIMCOORD  3
     24   1
   Mo     0.00034   1.79123   2.97923   0.01896   0.00751   0.00091
   Mo    -1.55190   4.47658   3.01711   0.01896   0.00751   0.00091
   Mo     3.10202   1.79308   3.01692   0.01896   0.00751   0.00091
   Mo     1.55267   4.47653   3.01721   0.01896   0.00751   0.00091
   Mo     1.53785   0.90604   8.76556   0.01896   0.00751   0.00091
   Mo     0.00128   3.56765   8.76592   0.01896   0.00751   0.00091
   Mo     4.66818   0.90611   8.76560   0.01896   0.00751   0.00091
   Mo     3.10291   3.58388   8.77952   0.01896   0.00751   0.00091
   Ni     0.00190   1.79439   6.94019   0.01896   0.00751   0.00091
   S     -1.56218   4.47208   7.22749   0.01896   0.00751   0.00091
   S      3.10298   1.80795   7.22732   0.01896   0.00751   0.00091
   S      1.56484   4.47205   7.22760   0.01896   0.00751   0.00091
   S      1.56066   0.89062   1.44190   0.01896   0.00751   0.00091
   S      0.00044   3.59300   1.44215   0.01896   0.00751   0.00091
   S      4.64356   0.89061   1.44203   0.01896   0.00751   0.00091
   S      3.10218   3.58231   1.45282   0.01896   0.00751   0.00091
   S      0.00122   1.79309  10.30654   0.01896   0.00751   0.00091
   S     -1.53034   4.49044  10.33200   0.01896   0.00751   0.00091
   S      3.10294   1.77052  10.33182   0.01896   0.00751   0.00091
   S      1.53269   4.49054  10.33211   0.01896   0.00751   0.00091
   S      1.52468   0.91115   4.57207   0.01896   0.00751   0.00091
   S      0.00034   3.55104   4.57249   0.01896   0.00751   0.00091
   S      4.67910   0.91100   4.57208   0.01896   0.00751   0.00091
   S      3.10198   3.58195   4.57160   0.01896   0.00751   0.00091
freq: 23.69 cm-1
PRIMCOORD  4
     24   1
   Mo     0.00034   1.79123   2.97923  -0.02150   0.00060   0.00064
   Mo    -1.55190   4.47658   3.01711  -0.01947   0.00135   0.00193
   Mo     3.10202   1.79308   3.01692  -0.02114   0.00053   0.00078
   Mo     1.55267   4.47653   3.01721  -0.01941  -0.00019  -0.00049
   Mo     1.53785   0.90604   8.76556   0.02006  -0.00181   0.00182
   Mo     0.00128   3.56765   8.76592   0.01728  -0.00070  -0.00073
   Mo     4.66818   0.90611   8.76560   0.02019   0.00087  -0.00308
   Mo     3.10291   3.58388   8.77952   0.01615  -0.00047  -0.00051
   Ni     0.00190   1.79439   6.94019   0.03717  -0.00092  -0.00160
   S     -1.56218   4.47208   7.22749   0.01615  -0.00003   0.00059
   S      3.10298   1.80795   7.22732   0.01551  -0.00044  -0.00046
   S      1.56484   4.47205   7.22760   0.01624  -0.00095  -0.00162
   S      1.56066   0.89062   1.44190  -0.02103   0.00075   0.00130
   S      0.00044   3.59300   1.44215  -0.02038   0.00064   0.00068
   S      4.64356   0.89061   1.44203  -0.02105   0.00040   0.00011
   S      3.10218   3.58231   1.45282  -0.01832   0.00051   0.00073
   S      0.00122   1.79309  10.30654   0.01853  -0.00052  -0.00056
   S     -1.53034   4.49044  10.33200   0.01682  -0.00245   0.00070
   S      3.10294   1.77052  10.33182   0.02034  -0.00051  -0.00057
   S      1.53269   4.49054  10.33211   0.01663   0.00139  -0.00193
   S      1.52468   0.91115   4.57207  -0.02331   0.00301   0.00366
   S      0.00034   3.55104   4.57249  -0.01851   0.00058   0.00064
   S      4.67910   0.91100   4.57208  -0.02298  -0.00176  -0.00207
   S      3.10198   3.58195   4.57160  -0.01923   0.00054   0.00069
freq: 26.65 cm-1
PRIMCOORD  5
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00064  -0.02151  -0.00076
   Mo    -1.55190   4.47658   3.01711   0.00024  -0.02068  -0.00007
   Mo     3.10202   1.79308   3.01692  -0.00062  -0.01927  -0.00219
   Mo     1.55267   4.47653   3.01721  -0.00137  -0.02074  -0.00014
   Mo     1.53785   0.90604   8.76556  -0.00042   0.01882  -0.00025
   Mo     0.00128   3.56765   8.76592   0.00051   0.02100   0.00291
   Mo     4.66818   0.90611   8.76560   0.00160   0.01890  -0.00038
   Mo     3.10291   3.58388   8.77952   0.00047   0.01718   0.00062
   Ni     0.00190   1.79439   6.94019   0.00106   0.03211   0.00133
   S     -1.56218   4.47208   7.22749   0.00085   0.01704   0.00118
   S      3.10298   1.80795   7.22732   0.00046   0.01740  -0.00052
   S      1.56484   4.47205   7.22760   0.00011   0.01701   0.00111
   S      1.56066   0.89062   1.44190  -0.00044  -0.02091  -0.00105
   S      0.00044   3.59300   1.44215  -0.00060  -0.02120  -0.00007
   S      4.64356   0.89061   1.44203  -0.00080  -0.02093  -0.00108
   S      3.10218   3.58231   1.45282  -0.00053  -0.01858  -0.00077
   S      0.00122   1.79309  10.30654   0.00056   0.01901   0.00066
   S     -1.53034   4.49044  10.33200  -0.00112   0.01943   0.00131
   S      3.10294   1.77052  10.33182   0.00058   0.01682  -0.00036
   S      1.53269   4.49054  10.33211   0.00211   0.01954   0.00124
   S      1.52468   0.91115   4.57207   0.00172  -0.02026  -0.00239
   S      0.00034   3.55104   4.57249  -0.00055  -0.02436   0.00244
   S      4.67910   0.91100   4.57208  -0.00308  -0.02041  -0.00255
   S      3.10198   3.58195   4.57160  -0.00055  -0.01950  -0.00077
freq: 57.76 cm-1
PRIMCOORD  6
     24   1
   Mo     0.00034   1.79123   2.97923   0.00097  -0.00085   0.01841
   Mo    -1.55190   4.47658   3.01711   0.00060  -0.00099   0.02146
   Mo     3.10202   1.79308   3.01692   0.00071  -0.00084   0.02128
   Mo     1.55267   4.47653   3.01721   0.00073  -0.00067   0.02141
   Mo     1.53785   0.90604   8.76556  -0.00247   0.00178  -0.01909
   Mo     0.00128   3.56765   8.76592  -0.00088  -0.00099  -0.01957
   Mo     4.66818   0.90611   8.76560   0.00083   0.00143  -0.01939
   Mo     3.10291   3.58388   8.77952  -0.00052   0.00071  -0.01636
   Ni     0.00190   1.79439   6.94019  -0.00028   0.00156  -0.03750
   S     -1.56218   4.47208   7.22749  -0.00142   0.00074  -0.01534
   S      3.10298   1.80795   7.22732  -0.00065   0.00126  -0.01517
   S      1.56484   4.47205   7.22760  -0.00012   0.00019  -0.01534
   S      1.56066   0.89062   1.44190   0.00140  -0.00138   0.01991
   S      0.00044   3.59300   1.44215   0.00087   0.00037   0.02007
   S      4.64356   0.89061   1.44203   0.00025  -0.00105   0.01992
   S      3.10218   3.58231   1.45282   0.00056  -0.00083   0.02118
   S      0.00122   1.79309  10.30654  -0.00133   0.00119  -0.01800
   S     -1.53034   4.49044  10.33200   0.00040   0.00101  -0.01853
   S      3.10294   1.77052  10.33182  -0.00043  -0.00046  -0.01858
   S      1.53269   4.49054  10.33211  -0.00194   0.00072  -0.01872
   S      1.52468   0.91115   4.57207  -0.00123   0.00025   0.02075
   S      0.00034   3.55104   4.57249   0.00098  -0.00347   0.02103
   S      4.67910   0.91100   4.57208   0.00297   0.00067   0.02084
   S      3.10198   3.58195   4.57160   0.00030  -0.00080   0.02023
freq: 88.84 cm-1
PRIMCOORD  7
     24   1
   Mo     0.00034   1.79123   2.97923   0.00352   0.00002  -0.00026
   Mo    -1.55190   4.47658   3.01711   0.00502   0.00038   0.00022
   Mo     3.10202   1.79308   3.01692   0.00446   0.00002  -0.00028
   Mo     1.55267   4.47653   3.01721   0.00501  -0.00033  -0.00077
   Mo     1.53785   0.90604   8.76556  -0.00368  -0.00679   0.01316
   Mo     0.00128   3.56765   8.76592  -0.01404  -0.00006   0.00036
   Mo     4.66818   0.90611   8.76560  -0.00350   0.00673  -0.01272
   Mo     3.10291   3.58388   8.77952  -0.02105  -0.00011   0.00035
   Ni     0.00190   1.79439   6.94019   0.07918   0.00048  -0.00011
   S     -1.56218   4.47208   7.22749  -0.01920   0.00104   0.00477
   S      3.10298   1.80795   7.22732  -0.02325  -0.00007   0.00024
   S      1.56484   4.47205   7.22760  -0.01919  -0.00133  -0.00419
   S      1.56066   0.89062   1.44190   0.00449   0.00023   0.00009
   S      0.00044   3.59300   1.44215   0.00465   0.00001  -0.00025
   S      4.64356   0.89061   1.44203   0.00451  -0.00017  -0.00060
   S      3.10218   3.58231   1.45282   0.00562   0.00002  -0.00027
   S      0.00122   1.79309  10.30654  -0.00961  -0.00006   0.00034
   S     -1.53034   4.49044  10.33200  -0.01786  -0.01100   0.00738
   S      3.10294   1.77052  10.33182   0.00016  -0.00015   0.00026
   S      1.53269   4.49054  10.33211  -0.01778   0.01099  -0.00671
   S      1.52468   0.91115   4.57207   0.00252   0.00150   0.00076
   S      0.00034   3.55104   4.57249   0.00501   0.00000  -0.00024
   S      4.67910   0.91100   4.57208   0.00252  -0.00145  -0.00126
   S      3.10198   3.58195   4.57160   0.00508   0.00002  -0.00028
freq: 95.50 cm-1
PRIMCOORD  8
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00004   0.00219   0.00004
   Mo    -1.55190   4.47658   3.01711   0.00034   0.00341   0.00033
   Mo     3.10202   1.79308   3.01692  -0.00004   0.00406  -0.00063
   Mo     1.55267   4.47653   3.01721  -0.00039   0.00341   0.00033
   Mo     1.53785   0.90604   8.76556  -0.00691  -0.00962  -0.00811
   Mo     0.00128   3.56765   8.76592   0.00008   0.00247   0.01614
   Mo     4.66818   0.90611   8.76560   0.00697  -0.00973  -0.00795
   Mo     3.10291   3.58388   8.77952   0.00014  -0.02053  -0.00024
   Ni     0.00190   1.79439   6.94019  -0.00045   0.08047   0.00041
   S     -1.56218   4.47208   7.22749   0.00215  -0.02082   0.00270
   S      3.10298   1.80795   7.22732   0.00015  -0.01760  -0.00571
   S      1.56484   4.47205   7.22760  -0.00193  -0.02086   0.00275
   S      1.56066   0.89062   1.44190   0.00016   0.00354  -0.00022
   S      0.00044   3.59300   1.44215  -0.00003   0.00315   0.00043
   S      4.64356   0.89061   1.44203  -0.00025   0.00354  -0.00022
   S      3.10218   3.58231   1.45282  -0.00003   0.00449  -0.00001
   S      0.00122   1.79309  10.30654   0.00006  -0.00817  -0.00003
   S     -1.53034   4.49044  10.33200  -0.01157  -0.00394   0.00427
   S      3.10294   1.77052  10.33182   0.00001  -0.02365  -0.00887
   S      1.53269   4.49054  10.33211   0.01179  -0.00409   0.00435
   S      1.52468   0.91115   4.57207   0.00164   0.00295  -0.00068
   S      0.00034   3.55104   4.57249  -0.00003   0.00020   0.00137
   S      4.67910   0.91100   4.57208  -0.00170   0.00296  -0.00067
   S      3.10198   3.58195   4.57160  -0.00003   0.00380   0.00003
freq: 138.71 cm-1
PRIMCOORD  9
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00006  -0.00000   0.00004
   Mo    -1.55190   4.47658   3.01711   0.00243  -0.00448   0.00018
   Mo     3.10202   1.79308   3.01692  -0.00523  -0.00000   0.00008
   Mo     1.55267   4.47653   3.01721   0.00243   0.00448  -0.00001
   Mo     1.53785   0.90604   8.76556  -0.01432  -0.02461  -0.00066
   Mo     0.00128   3.56765   8.76592   0.02842  -0.00001  -0.00006
   Mo     4.66818   0.90611   8.76560  -0.01426   0.02463   0.00053
   Mo     3.10291   3.58388   8.77952   0.00042  -0.00002  -0.00001
   Ni     0.00190   1.79439   6.94019  -0.00052   0.00002  -0.00029
   S     -1.56218   4.47208   7.22749   0.02103  -0.03616  -0.00035
   S      3.10298   1.80795   7.22732  -0.04045  -0.00000  -0.00003
   S      1.56484   4.47205   7.22760   0.02108   0.03614   0.00031
   S      1.56066   0.89062   1.44190  -0.00282  -0.00490   0.00013
   S      0.00044   3.59300   1.44215   0.00531   0.00002   0.00007
   S      4.64356   0.89061   1.44203  -0.00284   0.00489   0.00000
   S      3.10218   3.58231   1.45282  -0.00004   0.00000   0.00008
   S      0.00122   1.79309  10.30654   0.00039   0.00002  -0.00005
   S     -1.53034   4.49044  10.33200   0.01356  -0.02280  -0.00026
   S      3.10294   1.77052  10.33182  -0.02686  -0.00004  -0.00006
   S      1.53269   4.49054  10.33211   0.01354   0.02282   0.00015
   S      1.52468   0.91115   4.57207  -0.00341  -0.00574   0.00013
   S      0.00034   3.55104   4.57249   0.00656  -0.00003   0.00007
   S      4.67910   0.91100   4.57208  -0.00337   0.00577   0.00001
   S      3.10198   3.58195   4.57160  -0.00017  -0.00000   0.00007
freq: 148.19 cm-1
PRIMCOORD 10
     24   1
   Mo     0.00034   1.79123   2.97923   0.00016   0.00072  -0.01111
   Mo    -1.55190   4.47658   3.01711  -0.00014   0.00027  -0.00316
   Mo     3.10202   1.79308   3.01692   0.00022  -0.00115  -0.00227
   Mo     1.55267   4.47653   3.01721  -0.00012   0.00018  -0.00266
   Mo     1.53785   0.90604   8.76556  -0.00914   0.00541   0.00278
   Mo     0.00128   3.56765   8.76592  -0.00005  -0.01144   0.00477
   Mo     4.66818   0.90611   8.76560   0.00916   0.00532   0.00372
   Mo     3.10291   3.58388   8.77952  -0.00007   0.00056   0.03168
   Ni     0.00190   1.79439   6.94019  -0.00044   0.00045  -0.07757
   S     -1.56218   4.47208   7.22749  -0.00705  -0.00546   0.01924
   S      3.10298   1.80795   7.22732   0.00052   0.00967   0.01886
   S      1.56484   4.47205   7.22760   0.00703  -0.00516   0.01959
   S      1.56066   0.89062   1.44190   0.00219  -0.00099  -0.00577
   S      0.00044   3.59300   1.44215   0.00006   0.00349  -0.00597
   S      4.64356   0.89061   1.44203  -0.00176  -0.00121  -0.00557
   S      3.10218   3.58231   1.45282  -0.00046  -0.00124  -0.00325
   S      0.00122   1.79309  10.30654   0.00042  -0.00129   0.01194
   S     -1.53034   4.49044  10.33200   0.00928   0.00603   0.01034
   S      3.10294   1.77052  10.33182  -0.00036  -0.00992   0.00979
   S      1.53269   4.49054  10.33211  -0.00941   0.00568   0.01079
   S      1.52468   0.91115   4.57207  -0.00544   0.00280  -0.00178
   S      0.00034   3.55104   4.57249  -0.00044  -0.00516  -0.00198
   S      4.67910   0.91100   4.57208   0.00596   0.00283  -0.00154
   S      3.10198   3.58195   4.57160   0.00017  -0.00049  -0.00378
freq: 159.61 cm-1
PRIMCOORD 11
     24   1
   Mo     0.00034   1.79123   2.97923   0.02611   0.00118   0.00005
   Mo    -1.55190   4.47658   3.01711  -0.01873  -0.01643   0.00182
   Mo     3.10202   1.79308   3.01692   0.00709  -0.00124  -0.00008
   Mo     1.55267   4.47653   3.01721  -0.01731   0.01636  -0.00168
   Mo     1.53785   0.90604   8.76556   0.01360  -0.01107  -0.01020
   Mo     0.00128   3.56765   8.76592  -0.00609   0.00100  -0.00058
   Mo     4.66818   0.90611   8.76560   0.01457   0.01107   0.01073
   Mo     3.10291   3.58388   8.77952  -0.01698  -0.00078  -0.00022
   Ni     0.00190   1.79439   6.94019  -0.00344  -0.00015   0.00047
   S     -1.56218   4.47208   7.22749  -0.01250  -0.01480  -0.00491
   S      3.10298   1.80795   7.22732   0.01535  -0.00101   0.00013
   S      1.56484   4.47205   7.22760  -0.01119   0.01544   0.00440
   S      1.56066   0.89062   1.44190   0.01684  -0.01855   0.00122
   S      0.00044   3.59300   1.44215  -0.01067   0.00128   0.00011
   S      4.64356   0.89061   1.44203   0.01845   0.01838  -0.00121
   S      3.10218   3.58231   1.45282  -0.02809  -0.00127   0.00002
   S      0.00122   1.79309  10.30654   0.03048   0.00140  -0.00004
   S     -1.53034   4.49044  10.33200  -0.01174  -0.00782  -0.00468
   S      3.10294   1.77052  10.33182   0.00281  -0.00064   0.00018
   S      1.53269   4.49054  10.33211  -0.01089   0.00754   0.00432
   S      1.52468   0.91115   4.57207   0.01834  -0.01681   0.00091
   S      0.00034   3.55104   4.57249  -0.00682   0.00133   0.00006
   S      4.67910   0.91100   4.57208   0.01974   0.01691  -0.00095
   S      3.10198   3.58195   4.57160  -0.03058  -0.00140   0.00003
freq: 159.73 cm-1
PRIMCOORD 12
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00117   0.02601   0.00005
   Mo    -1.55190   4.47658   3.01711  -0.01455   0.00008   0.00087
   Mo     3.10202   1.79308   3.01692  -0.00026  -0.02725  -0.00232
   Mo     1.55267   4.47653   3.01721   0.01610  -0.00148   0.00106
   Mo     1.53785   0.90604   8.76556  -0.01212   0.00107   0.00708
   Mo     0.00128   3.56765   8.76592   0.00029   0.02038  -0.01296
   Mo     4.66818   0.90611   8.76560   0.01080   0.00004   0.00604
   Mo     3.10291   3.58388   8.77952   0.00079  -0.01686   0.00010
   Ni     0.00190   1.79439   6.94019   0.00015  -0.00334   0.00020
   S     -1.56218   4.47208   7.22749  -0.01523   0.00735  -0.00268
   S      3.10298   1.80795   7.22732  -0.00075  -0.02065   0.00596
   S      1.56484   4.47205   7.22760   0.01634   0.00591  -0.00315
   S      1.56066   0.89062   1.44190  -0.01815  -0.00094  -0.00085
   S      0.00044   3.59300   1.44215   0.00043   0.02805   0.00143
   S      4.64356   0.89061   1.44203   0.01664  -0.00271  -0.00072
   S      3.10218   3.58231   1.45282   0.00124  -0.02772  -0.00013
   S      0.00122   1.79309  10.30654  -0.00144   0.03079   0.00006
   S     -1.53034   4.49044  10.33200  -0.00694  -0.00220  -0.00243
   S      3.10294   1.77052  10.33182  -0.00011  -0.01562   0.00561
   S      1.53269   4.49054  10.33211   0.00802  -0.00289  -0.00288
   S      1.52468   0.91115   4.57207  -0.01654   0.00209  -0.00072
   S      0.00034   3.55104   4.57249   0.00023   0.02874   0.00113
   S      4.67910   0.91100   4.57208   0.01490   0.00050  -0.00062
   S      3.10198   3.58195   4.57160   0.00138  -0.03050  -0.00016
freq: 162.11 cm-1
PRIMCOORD 13
     24   1
   Mo     0.00034   1.79123   2.97923   0.00008   0.01802   0.00044
   Mo    -1.55190   4.47658   3.01711  -0.01117  -0.00080  -0.00692
   Mo     3.10202   1.79308   3.01692  -0.00000  -0.01994   0.01423
   Mo     1.55267   4.47653   3.01721   0.01110  -0.00067  -0.00687
   Mo     1.53785   0.90604   8.76556   0.01035   0.00203  -0.01413
   Mo     0.00128   3.56765   8.76592   0.00005  -0.01514   0.02814
   Mo     4.66818   0.90611   8.76560  -0.01049   0.00192  -0.01435
   Mo     3.10291   3.58388   8.77952   0.00010   0.01691  -0.00127
   Ni     0.00190   1.79439   6.94019   0.00001  -0.00205   0.00230
   S     -1.56218   4.47208   7.22749   0.02185  -0.01392   0.00587
   S      3.10298   1.80795   7.22732  -0.00014   0.02257  -0.01376
   S      1.56484   4.47205   7.22760  -0.02171  -0.01412   0.00576
   S      1.56066   0.89062   1.44190  -0.00687   0.00423   0.00380
   S      0.00044   3.59300   1.44215   0.00002   0.01590  -0.00682
   S      4.64356   0.89061   1.44203   0.00694   0.00436   0.00382
   S      3.10218   3.58231   1.45282  -0.00009  -0.02950   0.00014
   S      0.00122   1.79309  10.30654  -0.00019  -0.03292  -0.00028
   S     -1.53034   4.49044  10.33200   0.00061   0.01225   0.00597
   S      3.10294   1.77052  10.33182   0.00003   0.01456  -0.01304
   S      1.53269   4.49054  10.33211  -0.00046   0.01222   0.00587
   S      1.52468   0.91115   4.57207  -0.01697  -0.00537   0.00426
   S      0.00034   3.55104   4.57249  -0.00001   0.02460  -0.00808
   S      4.67910   0.91100   4.57208   0.01705  -0.00520   0.00429
   S      3.10198   3.58195   4.57160  -0.00007  -0.01285   0.00020
freq: 162.20 cm-1
PRIMCOORD 14
     24   1
   Mo     0.00034   1.79123   2.97923   0.01760  -0.00012  -0.00010
   Mo    -1.55190   4.47658   3.01711  -0.01247  -0.01223  -0.01204
   Mo     3.10202   1.79308   3.01692   0.00407   0.00013  -0.00023
   Mo     1.55267   4.47653   3.01721  -0.01262   0.01225   0.01178
   Mo     1.53785   0.90604   8.76556  -0.00998   0.01029   0.02481
   Mo     0.00128   3.56765   8.76592   0.00777   0.00001   0.00004
   Mo     4.66818   0.90611   8.76560  -0.00983  -0.01027  -0.02448
   Mo     3.10291   3.58388   8.77952   0.01747  -0.00006   0.00021
   Ni     0.00190   1.79439   6.94019  -0.00144  -0.00001   0.00000
   S     -1.56218   4.47208   7.22749   0.01084   0.02188   0.01136
   S      3.10298   1.80795   7.22732  -0.02660  -0.00005   0.00020
   S      1.56484   4.47205   7.22760   0.01103  -0.02181  -0.01108
   S      1.56066   0.89062   1.44190   0.01104  -0.00815  -0.00611
   S      0.00044   3.59300   1.44215   0.00177  -0.00014  -0.00010
   S      4.64356   0.89061   1.44203   0.01097   0.00814   0.00580
   S      3.10218   3.58231   1.45282  -0.02894   0.00018  -0.00018
   S      0.00122   1.79309  10.30654  -0.03374   0.00010   0.00016
   S     -1.53034   4.49044  10.33200   0.01377   0.00118   0.01132
   S      3.10294   1.77052  10.33182   0.01163  -0.00008   0.00019
   S      1.53269   4.49054  10.33211   0.01373  -0.00122  -0.01105
   S      1.52468   0.91115   4.57207   0.01351  -0.01809  -0.00714
   S      0.00034   3.55104   4.57249  -0.01310  -0.00013  -0.00008
   S      4.67910   0.91100   4.57208   0.01326   0.01812   0.00686
   S      3.10198   3.58195   4.57160  -0.01253   0.00010  -0.00017
freq: 164.44 cm-1
PRIMCOORD 15
     24   1
   Mo     0.00034   1.79123   2.97923   0.00157  -0.00005   0.00002
   Mo    -1.55190   4.47658   3.01711  -0.01714   0.02627  -0.00060
   Mo     3.10202   1.79308   3.01692   0.03199   0.00005   0.00014
   Mo     1.55267   4.47653   3.01721  -0.01717  -0.02627   0.00079
   Mo     1.53785   0.90604   8.76556  -0.00266  -0.00497   0.00066
   Mo     0.00128   3.56765   8.76592   0.00597   0.00001  -0.00000
   Mo     4.66818   0.90611   8.76560  -0.00275   0.00493  -0.00083
   Mo     3.10291   3.58388   8.77952   0.00034   0.00002  -0.00023
   Ni     0.00190   1.79439   6.94019  -0.00031  -0.00000   0.00017
   S     -1.56218   4.47208   7.22749   0.00348  -0.00510   0.00019
   S      3.10298   1.80795   7.22732  -0.00694  -0.00003  -0.00017
   S      1.56484   4.47205   7.22760   0.00330   0.00511  -0.00044
   S      1.56066   0.89062   1.44190   0.01777   0.02816  -0.00021
   S      0.00044   3.59300   1.44215  -0.03361  -0.00002   0.00007
   S      4.64356   0.89061   1.44203   0.01764  -0.02817   0.00040
   S      3.10218   3.58231   1.45282  -0.00261   0.00004   0.00012
   S      0.00122   1.79309  10.30654  -0.00029  -0.00006  -0.00008
   S     -1.53034   4.49044  10.33200   0.00287  -0.00476   0.00028
   S      3.10294   1.77052  10.33182  -0.00444   0.00009  -0.00014
   S      1.53269   4.49054  10.33211   0.00300   0.00473  -0.00047
   S      1.52468   0.91115   4.57207   0.01800   0.02751  -0.00035
   S      0.00034   3.55104   4.57249  -0.03441  -0.00008   0.00004
   S      4.67910   0.91100   4.57208   0.01801  -0.02749   0.00049
   S      3.10198   3.58195   4.57160  -0.00168   0.00007   0.00013
freq: 169.75 cm-1
PRIMCOORD 16
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00006   0.00013  -0.04948
   Mo    -1.55190   4.47658   3.01711  -0.00024  -0.00015   0.01565
   Mo     3.10202   1.79308   3.01692  -0.00008   0.00025   0.01586
   Mo     1.55267   4.47653   3.01721   0.00038  -0.00011   0.01589
   Mo     1.53785   0.90604   8.76556  -0.00130   0.00073   0.00697
   Mo     0.00128   3.56765   8.76592  -0.00004  -0.00179   0.00638
   Mo     4.66818   0.90611   8.76560   0.00155   0.00086   0.00662
   Mo     3.10291   3.58388   8.77952  -0.00009   0.00000  -0.01640
   Ni     0.00190   1.79439   6.94019  -0.00019   0.00011   0.00151
   S     -1.56218   4.47208   7.22749   0.00851   0.00523  -0.00184
   S      3.10298   1.80795   7.22732  -0.00011  -0.00996  -0.00173
   S      1.56484   4.47205   7.22760  -0.00866   0.00512  -0.00199
   S      1.56066   0.89062   1.44190   0.02141  -0.01238  -0.00793
   S      0.00044   3.59300   1.44215   0.00016   0.02490  -0.00791
   S      4.64356   0.89061   1.44203  -0.02157  -0.01243  -0.00780
   S      3.10218   3.58231   1.45282  -0.00003  -0.00009   0.02277
   S      0.00122   1.79309  10.30654   0.00009   0.00002   0.01129
   S     -1.53034   4.49044  10.33200  -0.00793  -0.00495  -0.00224
   S      3.10294   1.77052  10.33182   0.00023   0.00918  -0.00213
   S      1.53269   4.49054  10.33211   0.00789  -0.00469  -0.00242
   S      1.52468   0.91115   4.57207  -0.02459   0.01400  -0.00918
   S      0.00034   3.55104   4.57249  -0.00001  -0.02806  -0.00914
   S      4.67910   0.91100   4.57208   0.02446   0.01415  -0.00904
   S      3.10198   3.58195   4.57160   0.00014  -0.00004   0.02210
freq: 171.70 cm-1
PRIMCOORD 17
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00925  -0.00012   0.00034
   Mo    -1.55190   4.47658   3.01711   0.00610   0.00500  -0.01365
   Mo     3.10202   1.79308   3.01692  -0.00308   0.00012   0.00025
   Mo     1.55267   4.47653   3.01721   0.00595  -0.00500   0.01339
   Mo     1.53785   0.90604   8.76556   0.02147  -0.01576   0.02457
   Mo     0.00128   3.56765   8.76592  -0.00487   0.00044   0.00031
   Mo     4.66818   0.90611   8.76560   0.02197   0.01589  -0.02532
   Mo     3.10291   3.58388   8.77952  -0.01703  -0.00024   0.00020
   Ni     0.00190   1.79439   6.94019  -0.03536  -0.00056  -0.00035
   S     -1.56218   4.47208   7.22749  -0.01358   0.00048   0.01117
   S      3.10298   1.80795   7.22732  -0.01571  -0.00005  -0.00019
   S      1.56484   4.47205   7.22760  -0.01341  -0.00109  -0.01095
   S      1.56066   0.89062   1.44190  -0.00649   0.01097  -0.00719
   S      0.00044   3.59300   1.44215   0.01258  -0.00032  -0.00002
   S      4.64356   0.89061   1.44203  -0.00657  -0.01064   0.00757
   S      3.10218   3.58231   1.45282  -0.00044  -0.00003  -0.00005
   S      0.00122   1.79309  10.30654   0.01992   0.00028  -0.00018
   S     -1.53034   4.49044  10.33200  -0.00583  -0.02380   0.01335
   S      3.10294   1.77052  10.33182   0.03492  -0.00041  -0.00029
   S      1.53269   4.49054  10.33211  -0.00536   0.02462  -0.01321
   S      1.52468   0.91115   4.57207  -0.00521  -0.00081  -0.00745
   S      0.00034   3.55104   4.57249  -0.00576   0.00009   0.00001
   S      4.67910   0.91100   4.57208  -0.00542   0.00048   0.00787
   S      3.10198   3.58195   4.57160   0.01748   0.00026  -0.00004
freq: 172.04 cm-1
PRIMCOORD 18
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00013   0.00910   0.00026
   Mo    -1.55190   4.47658   3.01711  -0.00496   0.00007   0.00767
   Mo     3.10202   1.79308   3.01692  -0.00002  -0.00869  -0.01654
   Mo     1.55267   4.47653   3.01721   0.00509  -0.00009   0.00814
   Mo     1.53785   0.90604   8.76556   0.01614  -0.00398   0.01436
   Mo     0.00128   3.56765   8.76592  -0.00006  -0.03114  -0.02737
   Mo     4.66818   0.90611   8.76560  -0.01549  -0.00348   0.01361
   Mo     3.10291   3.58388   8.77952  -0.00026   0.01659  -0.00017
   Ni     0.00190   1.79439   6.94019  -0.00055   0.03722   0.00017
   S     -1.56218   4.47208   7.22749  -0.00054   0.01437  -0.00577
   S      3.10298   1.80795   7.22732  -0.00024   0.01318   0.01202
   S      1.56484   4.47205   7.22760   0.00017   0.01437  -0.00610
   S      1.56066   0.89062   1.44190  -0.01127  -0.00609  -0.00461
   S      0.00044   3.59300   1.44215   0.00017   0.01255   0.00879
   S      4.64356   0.89061   1.44203   0.01112  -0.00645  -0.00435
   S      3.10218   3.58231   1.45282  -0.00006   0.00108  -0.00030
   S      0.00122   1.79309  10.30654   0.00032  -0.02089   0.00025
   S     -1.53034   4.49044  10.33200   0.02312  -0.02202  -0.00720
   S      3.10294   1.77052  10.33182   0.00052   0.01903   0.01510
   S      1.53269   4.49054  10.33211  -0.02329  -0.02127  -0.00760
   S      1.52468   0.91115   4.57207   0.00095   0.00583  -0.00483
   S      0.00034   3.55104   4.57249  -0.00014   0.00476   0.00921
   S      4.67910   0.91100   4.57208  -0.00106   0.00586  -0.00455
   S      3.10198   3.58195   4.57160   0.00026  -0.01770  -0.00027
freq: 184.06 cm-1
PRIMCOORD 19
     24   1
   Mo     0.00034   1.79123   2.97923   0.00038   0.00367  -0.00017
   Mo    -1.55190   4.47658   3.01711  -0.00100   0.00028   0.02695
   Mo     3.10202   1.79308   3.01692   0.00011  -0.00122  -0.04486
   Mo     1.55267   4.47653   3.01721   0.00085   0.00042   0.01825
   Mo     1.53785   0.90604   8.76556  -0.00166   0.00048  -0.00841
   Mo     0.00128   3.56765   8.76592  -0.00003   0.00408   0.02053
   Mo     4.66818   0.90611   8.76560   0.00221   0.00087  -0.01224
   Mo     3.10291   3.58388   8.77952   0.00019   0.00169  -0.00002
   Ni     0.00190   1.79439   6.94019  -0.00166  -0.01665  -0.00005
   S     -1.56218   4.47208   7.22749   0.00740  -0.00921   0.00428
   S      3.10298   1.80795   7.22732  -0.00154   0.00307  -0.00728
   S      1.56484   4.47205   7.22760  -0.00763  -0.01085   0.00292
   S      1.56066   0.89062   1.44190  -0.01615  -0.01742  -0.00881
   S      0.00044   3.59300   1.44215  -0.00279   0.01341   0.02190
   S      4.64356   0.89061   1.44203   0.01697  -0.01377  -0.01304
   S      3.10218   3.58231   1.45282   0.00293   0.02590   0.00015
   S      0.00122   1.79309  10.30654  -0.00077  -0.00654  -0.00006
   S     -1.53034   4.49044  10.33200  -0.00662   0.01045   0.00556
   S      3.10294   1.77052  10.33182   0.00157  -0.00088  -0.00952
   S      1.53269   4.49054  10.33211   0.00730   0.01195   0.00381
   S      1.52468   0.91115   4.57207   0.01269   0.01582  -0.00948
   S      0.00034   3.55104   4.57249   0.00238  -0.00807   0.02347
   S      4.67910   0.91100   4.57208  -0.01285   0.01289  -0.01403
   S      3.10198   3.58195   4.57160  -0.00299  -0.02695   0.00013
freq: 184.11 cm-1
PRIMCOORD 20
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00352   0.00041   0.00029
   Mo    -1.55190   4.47658   3.01711   0.00062   0.00076  -0.03676
   Mo     3.10202   1.79308   3.01692  -0.00096  -0.00014  -0.00493
   Mo     1.55267   4.47653   3.01721   0.00083  -0.00069   0.04176
   Mo     1.53785   0.90604   8.76556  -0.00277   0.00192  -0.01857
   Mo     0.00128   3.56765   8.76592   0.00027   0.00045   0.00234
   Mo     4.66818   0.90611   8.76560  -0.00229  -0.00174   0.01636
   Mo     3.10291   3.58388   8.77952  -0.00175   0.00018  -0.00064
   Ni     0.00190   1.79439   6.94019   0.01516  -0.00188   0.00039
   S     -1.56218   4.47208   7.22749   0.00207  -0.00841  -0.00603
   S      3.10298   1.80795   7.22732   0.01406   0.00009  -0.00105
   S      1.56484   4.47205   7.22760  -0.00003   0.00643   0.00634
   S      1.56066   0.89062   1.44190  -0.00564   0.01498  -0.02020
   S      0.00044   3.59300   1.44215   0.02521   0.00137   0.00254
   S      4.64356   0.89061   1.44203  -0.00180  -0.01831   0.01807
   S      3.10218   3.58231   1.45282  -0.02634   0.00284   0.00002
   S      0.00122   1.79309  10.30654   0.00694  -0.00071   0.00016
   S     -1.53034   4.49044  10.33200  -0.00408   0.00796  -0.00763
   S      3.10294   1.77052  10.33182  -0.01432   0.00016  -0.00123
   S      1.53269   4.49054  10.33211  -0.00205  -0.00572   0.00836
   S      1.52468   0.91115   4.57207   0.00214  -0.01168  -0.02174
   S      0.00034   3.55104   4.57249  -0.02150  -0.00077   0.00270
   S      4.67910   0.91100   4.57208  -0.00087   0.01473   0.01937
   S      3.10198   3.58195   4.57160   0.02714  -0.00297   0.00003
freq: 194.14 cm-1
PRIMCOORD 21
     24   1
   Mo     0.00034   1.79123   2.97923   0.00001  -0.00016   0.01613
   Mo    -1.55190   4.47658   3.01711   0.00008  -0.00002  -0.00604
   Mo     3.10202   1.79308   3.01692  -0.00001   0.00017  -0.00632
   Mo     1.55267   4.47653   3.01721  -0.00000  -0.00003  -0.00664
   Mo     1.53785   0.90604   8.76556  -0.01265   0.00704   0.01843
   Mo     0.00128   3.56765   8.76592  -0.00002  -0.01400   0.01834
   Mo     4.66818   0.90611   8.76560   0.01273   0.00709   0.01813
   Mo     3.10291   3.58388   8.77952  -0.00000   0.00006  -0.04149
   Ni     0.00190   1.79439   6.94019  -0.00029  -0.00039  -0.02567
   S     -1.56218   4.47208   7.22749   0.02070   0.01208  -0.00046
   S      3.10298   1.80795   7.22732  -0.00011  -0.02388  -0.00032
   S      1.56484   4.47205   7.22760  -0.02074   0.01193  -0.00059
   S      1.56066   0.89062   1.44190  -0.00707   0.00402   0.00197
   S      0.00044   3.59300   1.44215  -0.00012  -0.00832   0.00183
   S      4.64356   0.89061   1.44203   0.00711   0.00429   0.00167
   S      3.10218   3.58231   1.45282   0.00018   0.00002  -0.00888
   S      0.00122   1.79309  10.30654  -0.00000   0.00030   0.04059
   S     -1.53034   4.49044  10.33200  -0.01935  -0.01114  -0.00737
   S      3.10294   1.77052  10.33182   0.00012   0.02203  -0.00773
   S      1.53269   4.49054  10.33211   0.01941  -0.01098  -0.00751
   S      1.52468   0.91115   4.57207   0.00742  -0.00412   0.00347
   S      0.00034   3.55104   4.57249   0.00016   0.00827   0.00330
   S      4.67910   0.91100   4.57208  -0.00746  -0.00436   0.00313
   S      3.10198   3.58195   4.57160  -0.00013   0.00016  -0.00762
freq: 227.81 cm-1
PRIMCOORD 22
     24   1
   Mo     0.00034   1.79123   2.97923   0.00006   0.01287   0.00014
   Mo    -1.55190   4.47658   3.01711   0.00790  -0.00827   0.00038
   Mo     3.10202   1.79308   3.01692  -0.00006   0.00456  -0.00086
   Mo     1.55267   4.47653   3.01721  -0.00789  -0.00834   0.00037
   Mo     1.53785   0.90604   8.76556   0.02327   0.02633  -0.00053
   Mo     0.00128   3.56765   8.76592   0.00014  -0.01083   0.00222
   Mo     4.66818   0.90611   8.76560  -0.02326   0.02618  -0.00054
   Mo     3.10291   3.58388   8.77952  -0.00014  -0.04232  -0.00050
   Ni     0.00190   1.79439   6.94019  -0.00000  -0.00135  -0.00150
   S     -1.56218   4.47208   7.22749  -0.00268   0.00334   0.02008
   S      3.10298   1.80795   7.22732   0.00001  -0.00249  -0.04017
   S      1.56484   4.47205   7.22760   0.00268   0.00336   0.01984
   S      1.56066   0.89062   1.44190  -0.00107  -0.00077   0.00653
   S      0.00044   3.59300   1.44215  -0.00000   0.00074  -0.01343
   S      4.64356   0.89061   1.44203   0.00107  -0.00075   0.00663
   S      3.10218   3.58231   1.45282   0.00000   0.00305   0.00026
   S      0.00122   1.79309  10.30654  -0.00000  -0.00167  -0.00096
   S     -1.53034   4.49044  10.33200  -0.00573   0.00237  -0.01763
   S      3.10294   1.77052  10.33182   0.00002  -0.00571   0.03675
   S      1.53269   4.49054  10.33211   0.00572   0.00239  -0.01741
   S      1.52468   0.91115   4.57207  -0.00113  -0.00190  -0.00732
   S      0.00034   3.55104   4.57249  -0.00002   0.00001   0.01538
   S      4.67910   0.91100   4.57208   0.00114  -0.00188  -0.00745
   S      3.10198   3.58195   4.57160   0.00000   0.00180  -0.00039
freq: 228.55 cm-1
PRIMCOORD 23
     24   1
   Mo     0.00034   1.79123   2.97923   0.01487  -0.00004   0.00003
   Mo    -1.55190   4.47658   3.01711   0.00029   0.00878   0.00063
   Mo     3.10202   1.79308   3.01692  -0.01478  -0.00004   0.00003
   Mo     1.55267   4.47653   3.01721   0.00029  -0.00870  -0.00058
   Mo     1.53785   0.90604   8.76556   0.00061   0.02195   0.00153
   Mo     0.00128   3.56765   8.76592   0.03905   0.00008  -0.00002
   Mo     4.66818   0.90611   8.76560   0.00070  -0.02218  -0.00155
   Mo     3.10291   3.58388   8.77952  -0.04111   0.00015  -0.00004
   Ni     0.00190   1.79439   6.94019  -0.00106   0.00001  -0.00007
   S     -1.56218   4.47208   7.22749   0.00030  -0.00307   0.03412
   S      3.10298   1.80795   7.22732   0.00458  -0.00000   0.00012
   S      1.56484   4.47205   7.22760   0.00027   0.00305  -0.03433
   S      1.56066   0.89062   1.44190   0.00041  -0.00099  -0.01327
   S      0.00044   3.59300   1.44215  -0.00147  -0.00001   0.00006
   S      4.64356   0.89061   1.44203   0.00041   0.00101   0.01326
   S      3.10218   3.58231   1.45282   0.00296  -0.00001   0.00005
   S      0.00122   1.79309  10.30654  -0.00227   0.00001  -0.00007
   S     -1.53034   4.49044  10.33200  -0.00289  -0.00490  -0.03081
   S      3.10294   1.77052  10.33182   0.00509   0.00004  -0.00014
   S      1.53269   4.49054  10.33211  -0.00290   0.00486   0.03093
   S      1.52468   0.91115   4.57207  -0.00071  -0.00120   0.01501
   S      0.00034   3.55104   4.57249  -0.00279  -0.00000  -0.00001
   S      4.67910   0.91100   4.57208  -0.00071   0.00122  -0.01487
   S      3.10198   3.58195   4.57160   0.00192  -0.00001  -0.00001
freq: 235.03 cm-1
PRIMCOORD 24
     24   1
   Mo     0.00034   1.79123   2.97923   0.00215  -0.03507   0.00053
   Mo    -1.55190   4.47658   3.01711  -0.00594   0.03156   0.00035
   Mo     3.10202   1.79308   3.01692  -0.00207  -0.02696  -0.00201
   Mo     1.55267   4.47653   3.01721   0.00594   0.02918   0.00054
   Mo     1.53785   0.90604   8.76556   0.01451   0.00276   0.00257
   Mo     0.00128   3.56765   8.76592  -0.00089   0.00655   0.00294
   Mo     4.66818   0.90611   8.76560  -0.01459   0.00373   0.00260
   Mo     3.10291   3.58388   8.77952   0.00090  -0.01185  -0.00313
   Ni     0.00190   1.79439   6.94019  -0.00002  -0.00006  -0.00857
   S     -1.56218   4.47208   7.22749   0.00218   0.00036   0.00319
   S      3.10298   1.80795   7.22732   0.00003  -0.00317  -0.01084
   S      1.56484   4.47205   7.22760  -0.00211   0.00033   0.00452
   S      1.56066   0.89062   1.44190  -0.00043   0.00028  -0.02546
   S      0.00044   3.59300   1.44215  -0.00000  -0.00430   0.02865
   S      4.64356   0.89061   1.44203   0.00067   0.00041  -0.02176
   S      3.10218   3.58231   1.45282   0.00009  -0.00167   0.01733
   S      0.00122   1.79309  10.30654  -0.00004   0.00111  -0.01000
   S     -1.53034   4.49044  10.33200  -0.00515  -0.00084   0.00113
   S      3.10294   1.77052  10.33182  -0.00014   0.00419   0.01563
   S      1.53269   4.49054  10.33211   0.00514  -0.00101  -0.00022
   S      1.52468   0.91115   4.57207  -0.00036   0.00408   0.02650
   S      0.00034   3.55104   4.57249  -0.00025  -0.00050  -0.03064
   S      4.67910   0.91100   4.57208   0.00011   0.00423   0.02261
   S      3.10198   3.58195   4.57160   0.00019  -0.00312  -0.01812
freq: 235.09 cm-1
PRIMCOORD 25
     24   1
   Mo     0.00034   1.79123   2.97923  -0.03919  -0.00170   0.00007
   Mo    -1.55190   4.47658   3.01711   0.00010  -0.02007   0.00169
   Mo     3.10202   1.79308   3.01692   0.03764  -0.00175  -0.00007
   Mo     1.55267   4.47653   3.01721  -0.00009   0.02346  -0.00162
   Mo     1.53785   0.90604   8.76556   0.00167   0.00865   0.00049
   Mo     0.00128   3.56765   8.76592   0.01572   0.00061   0.00021
   Mo     4.66818   0.90611   8.76560  -0.00023  -0.00864  -0.00012
   Mo     3.10291   3.58388   8.77952  -0.01601  -0.00057  -0.00027
   Ni     0.00190   1.79439   6.94019   0.00002  -0.00000  -0.00072
   S     -1.56218   4.47208   7.22749  -0.00054  -0.00015   0.01197
   S      3.10298   1.80795   7.22732  -0.00083  -0.00023  -0.00057
   S      1.56484   4.47205   7.22760  -0.00087   0.00025  -0.01171
   S      1.56066   0.89062   1.44190  -0.00213   0.00120   0.03234
   S      0.00044   3.59300   1.44215  -0.00002  -0.00026   0.00124
   S      4.64356   0.89061   1.44203  -0.00198  -0.00111  -0.03492
   S      3.10218   3.58231   1.45282  -0.00163  -0.00008   0.00136
   S      0.00122   1.79309  10.30654   0.00091   0.00005  -0.00081
   S     -1.53034   4.49044  10.33200  -0.00019  -0.00156  -0.01183
   S      3.10294   1.77052  10.33182   0.00257   0.00034   0.00089
   S      1.53269   4.49054  10.33211   0.00056   0.00133   0.01216
   S      1.52468   0.91115   4.57207   0.00205   0.00152  -0.03403
   S      0.00034   3.55104   4.57249   0.00443  -0.00007  -0.00128
   S      4.67910   0.91100   4.57208   0.00215  -0.00109   0.03680
   S      3.10198   3.58195   4.57160  -0.00337  -0.00015  -0.00136
freq: 235.27 cm-1
PRIMCOORD 26
     24   1
   Mo     0.00034   1.79123   2.97923   0.00047   0.01906   0.00098
   Mo    -1.55190   4.47658   3.01711   0.03606   0.00279  -0.00111
   Mo     3.10202   1.79308   3.01692  -0.00044  -0.02330   0.00030
   Mo     1.55267   4.47653   3.01721  -0.03607   0.00229  -0.00107
   Mo     1.53785   0.90604   8.76556   0.01025  -0.01347   0.00469
   Mo     0.00128   3.56765   8.76592  -0.00023   0.01849   0.00445
   Mo     4.66818   0.90611   8.76560  -0.01026  -0.01321   0.00470
   Mo     3.10291   3.58388   8.77952   0.00024   0.00763  -0.00542
   Ni     0.00190   1.79439   6.94019  -0.00002  -0.00000  -0.01454
   S     -1.56218   4.47208   7.22749   0.00358   0.00247  -0.00529
   S      3.10298   1.80795   7.22732  -0.00000  -0.00358   0.00454
   S      1.56484   4.47205   7.22760  -0.00357   0.00243  -0.00494
   S      1.56066   0.89062   1.44190  -0.00353   0.00201  -0.00251
   S      0.00044   3.59300   1.44215  -0.00003  -0.00213  -0.03045
   S      4.64356   0.89061   1.44203   0.00360   0.00204  -0.00171
   S      3.10218   3.58231   1.45282  -0.00001   0.00081   0.03262
   S      0.00122   1.79309  10.30654   0.00001  -0.00061  -0.01760
   S     -1.53034   4.49044  10.33200  -0.00636  -0.00500   0.01304
   S      3.10294   1.77052  10.33182  -0.00004   0.00834   0.00301
   S      1.53269   4.49054  10.33211   0.00638  -0.00504   0.01267
   S      1.52468   0.91115   4.57207  -0.00345  -0.00022   0.00201
   S      0.00034   3.55104   4.57249  -0.00006  -0.00389   0.03149
   S      4.67910   0.91100   4.57208   0.00342  -0.00018   0.00118
   S      3.10198   3.58195   4.57160   0.00004   0.00169  -0.03395
freq: 240.11 cm-1
PRIMCOORD 27
     24   1
   Mo     0.00034   1.79123   2.97923   0.00003   0.00036   0.00142
   Mo    -1.55190   4.47658   3.01711  -0.01831  -0.01082  -0.00129
   Mo     3.10202   1.79308   3.01692  -0.00003   0.02148  -0.00117
   Mo     1.55267   4.47653   3.01721   0.01832  -0.01082  -0.00127
   Mo     1.53785   0.90604   8.76556   0.02639  -0.01638   0.00855
   Mo     0.00128   3.56765   8.76592  -0.00004   0.03160   0.00844
   Mo     4.66818   0.90611   8.76560  -0.02639  -0.01634   0.00852
   Mo     3.10291   3.58388   8.77952   0.00004   0.00117  -0.00856
   Ni     0.00190   1.79439   6.94019  -0.00002  -0.00011  -0.03157
   S     -1.56218   4.47208   7.22749   0.00794   0.00438  -0.00318
   S      3.10298   1.80795   7.22732  -0.00003  -0.00903  -0.00138
   S      1.56484   4.47205   7.22760  -0.00796   0.00433  -0.00313
   S      1.56066   0.89062   1.44190  -0.00014   0.00001   0.00754
   S      0.00044   3.59300   1.44215  -0.00003  -0.00022   0.00708
   S      4.64356   0.89061   1.44203   0.00014   0.00003   0.00759
   S      3.10218   3.58231   1.45282  -0.00000  -0.00007  -0.02506
   S      0.00122   1.79309  10.30654   0.00003   0.00007  -0.03298
   S     -1.53034   4.49044  10.33200  -0.01233  -0.00737   0.01895
   S      3.10294   1.77052  10.33182   0.00000   0.01425   0.01732
   S      1.53269   4.49054  10.33211   0.01237  -0.00737   0.01887
   S      1.52468   0.91115   4.57207   0.00143  -0.00076  -0.00671
   S      0.00034   3.55104   4.57249   0.00000   0.00175  -0.00635
   S      4.67910   0.91100   4.57208  -0.00143  -0.00071  -0.00675
   S      3.10198   3.58195   4.57160   0.00002   0.00012   0.02220
freq: 283.94 cm-1
PRIMCOORD 28
     24   1
   Mo     0.00034   1.79123   2.97923   0.00003   0.00000  -0.00001
   Mo    -1.55190   4.47658   3.01711  -0.00033   0.00056  -0.00002
   Mo     3.10202   1.79308   3.01692   0.00076  -0.00000  -0.00001
   Mo     1.55267   4.47653   3.01721  -0.00033  -0.00056   0.00001
   Mo     1.53785   0.90604   8.76556   0.00382   0.00631   0.00034
   Mo     0.00128   3.56765   8.76592  -0.00747   0.00000   0.00003
   Mo     4.66818   0.90611   8.76560   0.00383  -0.00631  -0.00032
   Mo     3.10291   3.58388   8.77952   0.00005   0.00000   0.00001
   Ni     0.00190   1.79439   6.94019  -0.00025   0.00000  -0.00003
   S     -1.56218   4.47208   7.22749   0.02115  -0.03531   0.00036
   S      3.10298   1.80795   7.22732  -0.03955   0.00004   0.00000
   S      1.56484   4.47205   7.22760   0.02116   0.03543  -0.00028
   S      1.56066   0.89062   1.44190   0.00354   0.00552   0.00011
   S      0.00044   3.59300   1.44215  -0.00608   0.00000  -0.00002
   S      4.64356   0.89061   1.44203   0.00354  -0.00552  -0.00015
   S      3.10218   3.58231   1.45282   0.00028  -0.00000  -0.00002
   S      0.00122   1.79309  10.30654  -0.00062  -0.00003   0.00001
   S     -1.53034   4.49044  10.33200  -0.02061   0.03393   0.00045
   S      3.10294   1.77052  10.33182   0.03844  -0.00006  -0.00003
   S      1.53269   4.49054  10.33211  -0.02058  -0.03400  -0.00042
   S      1.52468   0.91115   4.57207  -0.00345  -0.00541   0.00013
   S      0.00034   3.55104   4.57249   0.00576   0.00001  -0.00001
   S      4.67910   0.91100   4.57208  -0.00346   0.00541  -0.00016
   S      3.10198   3.58195   4.57160  -0.00013   0.00001  -0.00001
freq: 286.43 cm-1
PRIMCOORD 29
     24   1
   Mo     0.00034   1.79123   2.97923   0.00009  -0.00083  -0.00001
   Mo    -1.55190   4.47658   3.01711   0.00046  -0.00027   0.00051
   Mo     3.10202   1.79308   3.01692   0.00003   0.00054  -0.00117
   Mo     1.55267   4.47653   3.01721  -0.00050  -0.00021   0.00070
   Mo     1.53785   0.90604   8.76556  -0.00123   0.00028  -0.00327
   Mo     0.00128   3.56765   8.76592   0.00005   0.00186   0.00547
   Mo     4.66818   0.90611   8.76560   0.00096   0.00007  -0.00231
   Mo     3.10291   3.58388   8.77952  -0.00010   0.00078   0.00016
   Ni     0.00190   1.79439   6.94019   0.00006  -0.00066  -0.00012
   S     -1.56218   4.47208   7.22749  -0.00406   0.02810   0.00263
   S      3.10298   1.80795   7.22732  -0.00304   0.02552  -0.00617
   S      1.56484   4.47205   7.22760  -0.00157   0.02786   0.00377
   S      1.56066   0.89062   1.44190   0.00151  -0.02629   0.00096
   S      0.00044   3.59300   1.44215   0.00231  -0.02479  -0.00170
   S      4.64356   0.89061   1.44203   0.00300  -0.02648   0.00076
   S      3.10218   3.58231   1.45282   0.00211  -0.02346   0.00005
   S      0.00122   1.79309  10.30654   0.00135  -0.01299  -0.00001
   S     -1.53034   4.49044  10.33200  -0.00524  -0.01901   0.00311
   S      3.10294   1.77052  10.33182   0.00160  -0.03485  -0.00772
   S      1.53269   4.49054  10.33211   0.01162  -0.02087   0.00451
   S      1.52468   0.91115   4.57207  -0.00200   0.02616   0.00037
   S      0.00034   3.55104   4.57249  -0.00231   0.02612  -0.00089
   S      4.67910   0.91100   4.57208  -0.00262   0.02626   0.00032
   S      3.10198   3.58195   4.57160  -0.00207   0.02327   0.00000
freq: 286.49 cm-1
PRIMCOORD 30
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00090  -0.00008  -0.00001
   Mo    -1.55190   4.47658   3.01711   0.00028   0.00028   0.00100
   Mo     3.10202   1.79308   3.01692  -0.00035   0.00005  -0.00012
   Mo     1.55267   4.47653   3.01721   0.00019  -0.00032  -0.00089
   Mo     1.53785   0.90604   8.76556   0.00124  -0.00111   0.00467
   Mo     0.00128   3.56765   8.76592  -0.00043   0.00019   0.00054
   Mo     4.66818   0.90611   8.76560   0.00145   0.00114  -0.00521
   Mo     3.10291   3.58388   8.77952   0.00095   0.00007   0.00002
   Ni     0.00190   1.79439   6.94019  -0.00057  -0.00007  -0.00001
   S     -1.56218   4.47208   7.22749   0.02857   0.00179   0.00616
   S      3.10298   1.80795   7.22732   0.03165   0.00247  -0.00060
   S      1.56484   4.47205   7.22760   0.02881   0.00365  -0.00554
   S      1.56066   0.89062   1.44190  -0.02325  -0.00369  -0.00087
   S      0.00044   3.59300   1.44215  -0.02350  -0.00242  -0.00017
   S      4.64356   0.89061   1.44203  -0.02311  -0.00147   0.00103
   S      3.10218   3.58231   1.45282  -0.02172  -0.00230  -0.00000
   S      0.00122   1.79309  10.30654  -0.01399  -0.00126   0.00000
   S     -1.53034   4.49044  10.33200  -0.03337  -0.01182   0.00755
   S      3.10294   1.77052  10.33182  -0.01676  -0.00338  -0.00074
   S      1.53269   4.49054  10.33211  -0.03173   0.00794  -0.00680
   S      1.52468   0.91115   4.57207   0.02378   0.00332  -0.00017
   S      0.00034   3.55104   4.57249   0.02348   0.00255  -0.00009
   S      4.67910   0.91100   4.57208   0.02371   0.00181   0.00022
   S      3.10198   3.58195   4.57160   0.02124   0.00227   0.00000
freq: 288.82 cm-1
PRIMCOORD 31
     24   1
   Mo     0.00034   1.79123   2.97923   0.00003  -0.00040  -0.00002
   Mo    -1.55190   4.47658   3.01711  -0.00172   0.00164  -0.00086
   Mo     3.10202   1.79308   3.01692  -0.00021  -0.00143   0.00192
   Mo     1.55267   4.47653   3.01721   0.00180   0.00135  -0.00116
   Mo     1.53785   0.90604   8.76556  -0.00109  -0.00000  -0.00275
   Mo     0.00128   3.56765   8.76592   0.00004   0.00166   0.00487
   Mo     4.66818   0.90611   8.76560   0.00096  -0.00015  -0.00218
   Mo     3.10291   3.58388   8.77952  -0.00008   0.00101   0.00014
   Ni     0.00190   1.79439   6.94019   0.00013  -0.00201  -0.00003
   S     -1.56218   4.47208   7.22749  -0.00366   0.02922   0.00396
   S      3.10298   1.80795   7.22732  -0.00218   0.02557  -0.00880
   S      1.56484   4.47205   7.22760  -0.00014   0.02904   0.00506
   S      1.56066   0.89062   1.44190  -0.00286   0.02599  -0.00352
   S      0.00044   3.59300   1.44215  -0.00218   0.02674   0.00621
   S      4.64356   0.89061   1.44203  -0.00177   0.02594  -0.00266
   S      3.10218   3.58231   1.45282  -0.00146   0.01657  -0.00007
   S      0.00122   1.79309  10.30654   0.00088  -0.01253  -0.00011
   S     -1.53034   4.49044  10.33200  -0.00574  -0.02029   0.00412
   S      3.10294   1.77052  10.33182   0.00120  -0.03480  -0.00913
   S      1.53269   4.49054  10.33211   0.01001  -0.02152   0.00525
   S      1.52468   0.91115   4.57207   0.00408  -0.02601  -0.00334
   S      0.00034   3.55104   4.57249   0.00213  -0.02898   0.00579
   S      4.67910   0.91100   4.57208   0.00079  -0.02575  -0.00254
   S      3.10198   3.58195   4.57160   0.00146  -0.01650  -0.00003
freq: 288.85 cm-1
PRIMCOORD 32
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00032  -0.00003  -0.00001
   Mo    -1.55190   4.47658   3.01711  -0.00065  -0.00162  -0.00195
   Mo     3.10202   1.79308   3.01692   0.00254  -0.00011   0.00014
   Mo     1.55267   4.47653   3.01721  -0.00037   0.00185   0.00178
   Mo     1.53785   0.90604   8.76556   0.00071  -0.00100   0.00339
   Mo     0.00128   3.56765   8.76592  -0.00046   0.00014   0.00039
   Mo     4.66818   0.90611   8.76560   0.00087   0.00098  -0.00377
   Mo     3.10291   3.58388   8.77952   0.00096   0.00008   0.00001
   Ni     0.00190   1.79439   6.94019  -0.00160  -0.00016   0.00001
   S     -1.56218   4.47208   7.22749   0.02365   0.00156   0.00726
   S      3.10298   1.80795   7.22732   0.02813   0.00201  -0.00069
   S      1.56484   4.47205   7.22760   0.02392   0.00305  -0.00654
   S      1.56066   0.89062   1.44190   0.02903   0.00178   0.00510
   S      0.00044   3.59300   1.44215   0.02747   0.00211   0.00048
   S      4.64356   0.89061   1.44203   0.02911   0.00234  -0.00558
   S      3.10218   3.58231   1.45282   0.01851   0.00133  -0.00002
   S      0.00122   1.79309  10.30654  -0.01118  -0.00099  -0.00002
   S     -1.53034   4.49044  10.33200  -0.02748  -0.00989   0.00747
   S      3.10294   1.77052  10.33182  -0.01555  -0.00274  -0.00070
   S      1.53269   4.49054  10.33211  -0.02623   0.00658  -0.00671
   S      1.52468   0.91115   4.57207  -0.03045  -0.00052   0.00473
   S      0.00034   3.55104   4.57249  -0.02676  -0.00230   0.00045
   S      4.67910   0.91100   4.57208  -0.03067  -0.00357  -0.00518
   S      3.10198   3.58195   4.57160  -0.01840  -0.00132  -0.00002
freq: 310.74 cm-1
PRIMCOORD 33
     24   1
   Mo     0.00034   1.79123   2.97923   0.00002   0.00000   0.00001
   Mo    -1.55190   4.47658   3.01711  -0.00001   0.00023  -0.00053
   Mo     3.10202   1.79308   3.01692   0.00080   0.00000   0.00000
   Mo     1.55267   4.47653   3.01721  -0.00000  -0.00024   0.00054
   Mo     1.53785   0.90604   8.76556   0.00007   0.00046  -0.00014
   Mo     0.00128   3.56765   8.76592  -0.00049   0.00001  -0.00002
   Mo     4.66818   0.90611   8.76560   0.00006  -0.00047   0.00009
   Mo     3.10291   3.58388   8.77952  -0.00011   0.00000  -0.00002
   Ni     0.00190   1.79439   6.94019  -0.00032   0.00000   0.00006
   S     -1.56218   4.47208   7.22749   0.00233  -0.00499   0.00007
   S      3.10298   1.80795   7.22732  -0.00679   0.00000  -0.00006
   S      1.56484   4.47205   7.22760   0.00237   0.00500  -0.00017
   S      1.56066   0.89062   1.44190  -0.01339  -0.04003   0.00148
   S      0.00044   3.59300   1.44215   0.03616  -0.00003   0.00001
   S      4.64356   0.89061   1.44203  -0.01344   0.04008  -0.00141
   S      3.10218   3.58231   1.45282  -0.01146   0.00007  -0.00001
   S      0.00122   1.79309  10.30654   0.00066  -0.00001  -0.00002
   S     -1.53034   4.49044  10.33200  -0.00223   0.00544  -0.00010
   S      3.10294   1.77052  10.33182   0.00678   0.00002   0.00002
   S      1.53269   4.49054  10.33211  -0.00221  -0.00546   0.00016
   S      1.52468   0.91115   4.57207   0.01254   0.03929   0.00163
   S      0.00034   3.55104   4.57249  -0.03522  -0.00002   0.00001
   S      4.67910   0.91100   4.57208   0.01265  -0.03925  -0.00153
   S      3.10198   3.58195   4.57160   0.01079  -0.00008  -0.00000
freq: 311.10 cm-1
PRIMCOORD 34
     24   1
   Mo     0.00034   1.79123   2.97923   0.00002  -0.00045   0.00003
   Mo    -1.55190   4.47658   3.01711   0.00061  -0.00134   0.00095
   Mo     3.10202   1.79308   3.01692   0.00006  -0.00034  -0.00193
   Mo     1.55267   4.47653   3.01721  -0.00056  -0.00130   0.00106
   Mo     1.53785   0.90604   8.76556  -0.00038   0.00039  -0.00036
   Mo     0.00128   3.56765   8.76592  -0.00001   0.00095   0.00069
   Mo     4.66818   0.90611   8.76560   0.00032   0.00038  -0.00032
   Mo     3.10291   3.58388   8.77952  -0.00002   0.00042   0.00001
   Ni     0.00190   1.79439   6.94019  -0.00004   0.00125  -0.00021
   S     -1.56218   4.47208   7.22749  -0.00082   0.00338  -0.00006
   S      3.10298   1.80795   7.22732  -0.00007   0.00198   0.00044
   S      1.56484   4.47205   7.22760   0.00057   0.00324  -0.00009
   S      1.56066   0.89062   1.44190   0.02407   0.00205   0.00377
   S      0.00044   3.59300   1.44215  -0.00098  -0.03724  -0.00709
   S      4.64356   0.89061   1.44203  -0.02204   0.00294   0.00333
   S      3.10218   3.58231   1.45282  -0.00176   0.04960   0.00006
   S      0.00122   1.79309  10.30654   0.00010  -0.00299  -0.00003
   S     -1.53034   4.49044  10.33200  -0.00008  -0.00310   0.00026
   S      3.10294   1.77052  10.33182   0.00004  -0.00355  -0.00089
   S      1.53269   4.49054  10.33211   0.00039  -0.00302   0.00030
   S      1.52468   0.91115   4.57207  -0.02499  -0.00206   0.00408
   S      0.00034   3.55104   4.57249   0.00099   0.03930  -0.00774
   S      4.67910   0.91100   4.57208   0.02287  -0.00303   0.00359
   S      3.10198   3.58195   4.57160   0.00164  -0.04598   0.00001
freq: 311.19 cm-1
PRIMCOORD 35
     24   1
   Mo     0.00034   1.79123   2.97923   0.00035   0.00001   0.00001
   Mo    -1.55190   4.47658   3.01711   0.00072  -0.00048  -0.00155
   Mo     3.10202   1.79308   3.01692   0.00151   0.00002   0.00008
   Mo     1.55267   4.47653   3.01721   0.00076   0.00057   0.00149
   Mo     1.53785   0.90604   8.76556  -0.00077   0.00021  -0.00057
   Mo     0.00128   3.56765   8.76592  -0.00008  -0.00003  -0.00004
   Mo     4.66818   0.90611   8.76560  -0.00080  -0.00023   0.00055
   Mo     3.10291   3.58388   8.77952  -0.00040  -0.00001  -0.00002
   Ni     0.00190   1.79439   6.94019  -0.00124  -0.00005   0.00005
   S     -1.56218   4.47208   7.22749  -0.00302   0.00188   0.00025
   S      3.10298   1.80795   7.22732  -0.00226  -0.00005  -0.00005
   S      1.56484   4.47205   7.22760  -0.00307  -0.00214  -0.00035
   S      1.56066   0.89062   1.44190   0.02701  -0.01379   0.00593
   S      0.00044   3.59300   1.44215  -0.02564   0.00136   0.00028
   S      4.64356   0.89061   1.44203   0.02871   0.01362  -0.00614
   S      3.10218   3.58231   1.45282  -0.04850  -0.00180  -0.00001
   S      0.00122   1.79309  10.30654   0.00301   0.00012  -0.00000
   S     -1.53034   4.49044  10.33200   0.00396  -0.00089  -0.00063
   S      3.10294   1.77052  10.33182   0.00127   0.00011   0.00004
   S      1.53269   4.49054  10.33211   0.00396   0.00110   0.00061
   S      1.52468   0.91115   4.57207  -0.02808   0.01492   0.00642
   S      0.00034   3.55104   4.57249   0.02582  -0.00147   0.00030
   S      4.67910   0.91100   4.57208  -0.02976  -0.01470  -0.00663
   S      3.10198   3.58195   4.57160   0.04499   0.00166   0.00001
freq: 324.12 cm-1
PRIMCOORD 36
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00052  -0.00001  -0.00001
   Mo    -1.55190   4.47658   3.01711  -0.00027  -0.00114  -0.00152
   Mo     3.10202   1.79308   3.01692   0.00178  -0.00002   0.00002
   Mo     1.55267   4.47653   3.01721  -0.00023   0.00118   0.00146
   Mo     1.53785   0.90604   8.76556   0.00094  -0.00369   0.00621
   Mo     0.00128   3.56765   8.76592  -0.00518   0.00005   0.00015
   Mo     4.66818   0.90611   8.76560   0.00107   0.00356  -0.00633
   Mo     3.10291   3.58388   8.77952  -0.00642  -0.00012   0.00001
   Ni     0.00190   1.79439   6.94019   0.00012   0.00001   0.00001
   S     -1.56218   4.47208   7.22749  -0.01395  -0.03163   0.01961
   S      3.10298   1.80795   7.22732   0.04312  -0.00064  -0.00040
   S      1.56484   4.47205   7.22760  -0.01270   0.03257  -0.01918
   S      1.56066   0.89062   1.44190  -0.00298   0.00429   0.00934
   S      0.00044   3.59300   1.44215   0.00435  -0.00008   0.00019
   S      4.64356   0.89061   1.44203  -0.00313  -0.00422  -0.00957
   S      3.10218   3.58231   1.45282  -0.00492  -0.00010  -0.00002
   S      0.00122   1.79309  10.30654  -0.03314  -0.00066  -0.00000
   S     -1.53034   4.49044  10.33200   0.02756   0.02120   0.01760
   S      3.10294   1.77052  10.33182  -0.00997   0.00077  -0.00035
   S      1.53269   4.49054  10.33211   0.02677  -0.02105  -0.01717
   S      1.52468   0.91115   4.57207   0.00154  -0.00220   0.01209
   S      0.00034   3.55104   4.57249  -0.00217   0.00003   0.00026
   S      4.67910   0.91100   4.57208   0.00162   0.00217  -0.01235
   S      3.10198   3.58195   4.57160   0.00423   0.00009  -0.00001
freq: 324.29 cm-1
PRIMCOORD 37
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00001   0.00051  -0.00001
   Mo    -1.55190   4.47658   3.01711   0.00118  -0.00114   0.00082
   Mo     3.10202   1.79308   3.01692   0.00004   0.00091  -0.00171
   Mo     1.55267   4.47653   3.01721  -0.00119  -0.00109   0.00088
   Mo     1.53785   0.90604   8.76556   0.00350   0.00315   0.00365
   Mo     0.00128   3.56765   8.76592  -0.00010  -0.00303  -0.00720
   Mo     4.66818   0.90611   8.76560  -0.00347   0.00329   0.00341
   Mo     3.10291   3.58388   8.77952  -0.00012   0.00645   0.00015
   Ni     0.00190   1.79439   6.94019  -0.00000  -0.00015   0.00004
   S     -1.56218   4.47208   7.22749   0.03182  -0.02445  -0.01072
   S      3.10298   1.80795   7.22732   0.00081   0.03229   0.02256
   S      1.56484   4.47205   7.22760  -0.03232  -0.02321  -0.01149
   S      1.56066   0.89062   1.44190  -0.00433  -0.00165   0.00561
   S      0.00044   3.59300   1.44215   0.00009   0.00551  -0.01110
   S      4.64356   0.89061   1.44203   0.00418  -0.00182   0.00523
   S      3.10218   3.58231   1.45282  -0.00009   0.00477   0.00005
   S      0.00122   1.79309  10.30654  -0.00062   0.03279  -0.00007
   S     -1.53034   4.49044  10.33200  -0.02119  -0.00266  -0.00968
   S      3.10294   1.77052  10.33182  -0.00019  -0.03961   0.01989
   S      1.53269   4.49054  10.33211   0.02223  -0.00349  -0.01036
   S      1.52468   0.91115   4.57207   0.00242   0.00097   0.00731
   S      0.00034   3.55104   4.57249  -0.00006  -0.00296  -0.01418
   S      4.67910   0.91100   4.57208  -0.00233   0.00106   0.00683
   S      3.10198   3.58195   4.57160   0.00007  -0.00441   0.00007
freq: 339.08 cm-1
PRIMCOORD 38
     24   1
   Mo     0.00034   1.79123   2.97923   0.00001   0.00001  -0.00042
   Mo    -1.55190   4.47658   3.01711  -0.00065  -0.00026  -0.00127
   Mo     3.10202   1.79308   3.01692   0.00013   0.00060  -0.00061
   Mo     1.55267   4.47653   3.01721   0.00066  -0.00010  -0.00088
   Mo     1.53785   0.90604   8.76556   0.00129  -0.00053   0.00070
   Mo     0.00128   3.56765   8.76592   0.00011   0.00118   0.00015
   Mo     4.66818   0.90611   8.76560  -0.00153  -0.00079   0.00143
   Mo     3.10291   3.58388   8.77952   0.00015   0.00021  -0.00124
   Ni     0.00190   1.79439   6.94019  -0.00003  -0.00001   0.00286
   S     -1.56218   4.47208   7.22749  -0.00009  -0.00124  -0.00062
   S      3.10298   1.80795   7.22732  -0.00133   0.00244  -0.00339
   S      1.56484   4.47205   7.22760   0.00023  -0.00285  -0.00231
   S      1.56066   0.89062   1.44190   0.01186  -0.00481   0.01703
   S      0.00044   3.59300   1.44215   0.00103   0.01110   0.02064
   S      4.64356   0.89061   1.44203  -0.01309  -0.00678   0.01198
   S      3.10218   3.58231   1.45282  -0.00082  -0.00122  -0.05139
   S      0.00122   1.79309  10.30654   0.00193   0.00271   0.00551
   S     -1.53034   4.49044  10.33200   0.00302   0.00147  -0.00034
   S      3.10294   1.77052  10.33182  -0.00030  -0.00465  -0.00328
   S      1.53269   4.49054  10.33211  -0.00372   0.00152  -0.00212
   S      1.52468   0.91115   4.57207  -0.02411   0.01187   0.02014
   S      0.00034   3.55104   4.57249  -0.00104  -0.02552   0.02403
   S      4.67910   0.91100   4.57208   0.02500   0.01363   0.01471
   S      3.10198   3.58195   4.57160   0.00093   0.00133  -0.04941
freq: 339.46 cm-1
PRIMCOORD 39
     24   1
   Mo     0.00034   1.79123   2.97923   0.00006  -0.00018  -0.00003
   Mo    -1.55190   4.47658   3.01711   0.00109  -0.00155   0.00097
   Mo     3.10202   1.79308   3.01692   0.00044   0.00078  -0.00350
   Mo     1.55267   4.47653   3.01721  -0.00113  -0.00097   0.00238
   Mo     1.53785   0.90604   8.76556  -0.00218  -0.00016  -0.00419
   Mo     0.00128   3.56765   8.76592   0.00038   0.00293   0.00614
   Mo     4.66818   0.90611   8.76560   0.00137  -0.00103  -0.00174
   Mo     3.10291   3.58388   8.77952   0.00053  -0.00230  -0.00017
   Ni     0.00190   1.79439   6.94019  -0.00005   0.00021   0.00018
   S     -1.56218   4.47208   7.22749  -0.01106   0.01493  -0.00425
   S      3.10298   1.80795   7.22732  -0.00438  -0.00734   0.01336
   S      1.56484   4.47205   7.22760   0.01145   0.00964  -0.00983
   S      1.56066   0.89062   1.44190  -0.01439  -0.00419   0.03072
   S      0.00044   3.59300   1.44215   0.00340   0.01729  -0.04035
   S      4.64356   0.89061   1.44203   0.01037  -0.01042   0.01386
   S      3.10218   3.58231   1.45282  -0.00270   0.01193  -0.00407
   S      0.00122   1.79309  10.30654   0.00641  -0.02728   0.00051
   S     -1.53034   4.49044  10.33200   0.00009   0.00450  -0.00441
   S      3.10294   1.77052  10.33182  -0.00091   0.00505   0.01424
   S      1.53269   4.49054  10.33211  -0.00251   0.00478  -0.01030
   S      1.52468   0.91115   4.57207   0.01180   0.00611   0.03312
   S      0.00034   3.55104   4.57249  -0.00354  -0.01535  -0.04350
   S      4.67910   0.91100   4.57208  -0.00891   0.01176   0.01494
   S      3.10198   3.58195   4.57160   0.00332  -0.01437  -0.00397
freq: 339.48 cm-1
PRIMCOORD 40
     24   1
   Mo     0.00034   1.79123   2.97923   0.00026   0.00004   0.00006
   Mo    -1.55190   4.47658   3.01711  -0.00030  -0.00091  -0.00331
   Mo     3.10202   1.79308   3.01692   0.00187  -0.00021   0.00087
   Mo     1.55267   4.47653   3.01721   0.00013   0.00151   0.00271
   Mo     1.53785   0.90604   8.76556  -0.00144   0.00203  -0.00468
   Mo     0.00128   3.56765   8.76592   0.00164  -0.00076  -0.00148
   Mo     4.66818   0.90611   8.76560  -0.00205  -0.00166   0.00585
   Mo     3.10291   3.58388   8.77952   0.00224   0.00052   0.00011
   Ni     0.00190   1.79439   6.94019  -0.00022  -0.00005  -0.00021
   S     -1.56218   4.47208   7.22749   0.00345   0.00859   0.01385
   S      3.10298   1.80795   7.22732  -0.01872   0.00156  -0.00300
   S      1.56484   4.47205   7.22760  -0.00180  -0.01404  -0.01045
   S      1.56066   0.89062   1.44190  -0.00662   0.01538   0.02991
   S      0.00044   3.59300   1.44215   0.01462  -0.00486   0.00796
   S      4.64356   0.89061   1.44203  -0.01052  -0.01107  -0.04233
   S      3.10218   3.58231   1.45282  -0.01163  -0.00271   0.00468
   S      0.00122   1.79309  10.30654   0.02754   0.00619  -0.00053
   S     -1.53034   4.49044  10.33200  -0.00569  -0.00169   0.01466
   S      3.10294   1.77052  10.33182  -0.00400  -0.00080  -0.00313
   S      1.53269   4.49054  10.33211  -0.00463  -0.00077  -0.01097
   S      1.52468   0.91115   4.57207   0.00548  -0.01502   0.03207
   S      0.00034   3.55104   4.57249  -0.01522   0.00533   0.00845
   S      4.67910   0.91100   4.57208   0.00689   0.00909  -0.04567
   S      3.10198   3.58195   4.57160   0.01419   0.00324   0.00450
freq: 350.48 cm-1
PRIMCOORD 41
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00044  -0.00001  -0.00002
   Mo    -1.55190   4.47658   3.01711  -0.00070  -0.00126  -0.00274
   Mo     3.10202   1.79308   3.01692   0.00168  -0.00004   0.00005
   Mo     1.55267   4.47653   3.01721  -0.00063   0.00130   0.00261
   Mo     1.53785   0.90604   8.76556  -0.00391   0.00073   0.00520
   Mo     0.00128   3.56765   8.76592  -0.00353  -0.00013   0.00016
   Mo     4.66818   0.90611   8.76560  -0.00395  -0.00091  -0.00530
   Mo     3.10291   3.58388   8.77952   0.00414   0.00011   0.00002
   Ni     0.00190   1.79439   6.94019  -0.00007   0.00000   0.00002
   S     -1.56218   4.47208   7.22749  -0.00270  -0.01220  -0.03046
   S      3.10298   1.80795   7.22732   0.01811  -0.00026   0.00089
   S      1.56484   4.47205   7.22760  -0.00214   0.01276   0.02972
   S      1.56066   0.89062   1.44190  -0.00307   0.00778   0.01490
   S      0.00044   3.59300   1.44215   0.01029  -0.00020   0.00041
   S      4.64356   0.89061   1.44203  -0.00344  -0.00748  -0.01546
   S      3.10218   3.58231   1.45282  -0.00654  -0.00016  -0.00004
   S      0.00122   1.79309  10.30654  -0.02914  -0.00067  -0.00002
   S     -1.53034   4.49044  10.33200  -0.00067  -0.02160  -0.03673
   S      3.10294   1.77052  10.33182   0.03733  -0.00032   0.00103
   S      1.53269   4.49054  10.33211   0.00047   0.02284   0.03578
   S      1.52468   0.91115   4.57207   0.00142  -0.00245   0.01913
   S      0.00034   3.55104   4.57249  -0.00265   0.00006   0.00057
   S      4.67910   0.91100   4.57208   0.00159   0.00239  -0.01971
   S      3.10198   3.58195   4.57160   0.00319   0.00010   0.00000
freq: 350.52 cm-1
PRIMCOORD 42
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00001   0.00046  -0.00005
   Mo    -1.55190   4.47658   3.01711   0.00131  -0.00098   0.00142
   Mo     3.10202   1.79308   3.01692   0.00004   0.00140  -0.00309
   Mo     1.55267   4.47653   3.01721  -0.00132  -0.00090   0.00155
   Mo     1.53785   0.90604   8.76556  -0.00064   0.00367   0.00318
   Mo     0.00128   3.56765   8.76592  -0.00009   0.00428  -0.00617
   Mo     4.66818   0.90611   8.76560   0.00046   0.00364   0.00290
   Mo     3.10291   3.58388   8.77952   0.00009  -0.00403   0.00014
   Ni     0.00190   1.79439   6.94019  -0.00000   0.00010   0.00015
   S     -1.56218   4.47208   7.22749   0.01176  -0.01238   0.01676
   S      3.10298   1.80795   7.22732   0.00048   0.00975  -0.03469
   S      1.56484   4.47205   7.22760  -0.01188  -0.01175   0.01826
   S      1.56066   0.89062   1.44190  -0.00758  -0.00522   0.00883
   S      0.00044   3.59300   1.44215   0.00021   0.00745  -0.01728
   S      4.64356   0.89061   1.44203   0.00744  -0.00559   0.00817
   S      3.10218   3.58231   1.45282  -0.00015   0.00615  -0.00008
   S      0.00122   1.79309  10.30654  -0.00077   0.02938  -0.00025
   S     -1.53034   4.49044  10.33200   0.02122  -0.02597   0.02023
   S      3.10294   1.77052  10.33182   0.00090   0.01385  -0.04187
   S      1.53269   4.49054  10.33211  -0.02117  -0.02491   0.02204
   S      1.52468   0.91115   4.57207   0.00251   0.00142   0.01151
   S      0.00034   3.55104   4.57249  -0.00007  -0.00304  -0.02207
   S      4.67910   0.91100   4.57208  -0.00244   0.00151   0.01062
   S      3.10198   3.58195   4.57160   0.00006  -0.00336  -0.00010
freq: 356.55 cm-1
PRIMCOORD 43
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00098  -0.00026  -0.00001
   Mo    -1.55190   4.47658   3.01711   0.00014  -0.00009   0.00122
   Mo     3.10202   1.79308   3.01692   0.00032  -0.00002  -0.00031
   Mo     1.55267   4.47653   3.01721   0.00021   0.00038  -0.00088
   Mo     1.53785   0.90604   8.76556  -0.01674   0.00435  -0.00464
   Mo     0.00128   3.56765   8.76592  -0.00305  -0.00634  -0.00178
   Mo     4.66818   0.90611   8.76560  -0.02145  -0.00958   0.00663
   Mo     3.10291   3.58388   8.77952   0.00788   0.00220  -0.00009
   Ni     0.00190   1.79439   6.94019   0.00222   0.00062  -0.00009
   S     -1.56218   4.47208   7.22749  -0.00911  -0.01071   0.02253
   S      3.10298   1.80795   7.22732   0.02504  -0.00397  -0.00639
   S      1.56484   4.47205   7.22760  -0.00064   0.01903  -0.01636
   S      1.56066   0.89062   1.44190  -0.00004  -0.00243  -0.00717
   S      0.00044   3.59300   1.44215  -0.00292   0.00064  -0.00274
   S      4.64356   0.89061   1.44203   0.00084   0.00089   0.01007
   S      3.10218   3.58231   1.45282   0.00254   0.00096  -0.00007
   S      0.00122   1.79309  10.30654   0.03194   0.00894   0.00040
   S     -1.53034   4.49044  10.33200  -0.00810  -0.01657   0.02636
   S      3.10294   1.77052  10.33182   0.05205  -0.00519  -0.00751
   S      1.53269   4.49054  10.33211   0.00661   0.03581  -0.01917
   S      1.52468   0.91115   4.57207   0.00032   0.00219  -0.00569
   S      0.00034   3.55104   4.57249   0.00297  -0.00014  -0.00219
   S      4.67910   0.91100   4.57208  -0.00085  -0.00170   0.00773
   S      3.10198   3.58195   4.57160  -0.00397  -0.00091  -0.00001
freq: 356.56 cm-1
PRIMCOORD 44
     24   1
   Mo     0.00034   1.79123   2.97923   0.00028  -0.00093   0.00001
   Mo    -1.55190   4.47658   3.01711  -0.00020   0.00058   0.00033
   Mo     3.10202   1.79308   3.01692  -0.00007  -0.00002  -0.00111
   Mo     1.55267   4.47653   3.01721   0.00008   0.00042   0.00092
   Mo     1.53785   0.90604   8.76556   0.01374  -0.01113   0.00506
   Mo     0.00128   3.56765   8.76592   0.00071  -0.02274  -0.00646
   Mo     4.66818   0.90611   8.76560  -0.00292  -0.00749   0.00192
   Mo     3.10291   3.58388   8.77952  -0.00221   0.00789  -0.00030
   Ni     0.00190   1.79439   6.94019  -0.00062   0.00223  -0.00028
   S     -1.56218   4.47208   7.22749  -0.01379   0.01886   0.00557
   S      3.10298   1.80795   7.22732  -0.00715  -0.01406  -0.02283
   S      1.56484   4.47205   7.22760   0.01668   0.01075   0.01641
   S      1.56066   0.89062   1.44190  -0.00194  -0.00210   0.00754
   S      0.00044   3.59300   1.44215   0.00083   0.00196  -0.00974
   S      4.64356   0.89061   1.44203   0.00170  -0.00298   0.00275
   S      3.10218   3.58231   1.45282  -0.00069   0.00335  -0.00005
   S      0.00122   1.79309  10.30654  -0.00890   0.03189   0.00107
   S     -1.53034   4.49044  10.33200  -0.02633   0.04132   0.00656
   S      3.10294   1.77052  10.33182  -0.01481  -0.01821  -0.02669
   S      1.53269   4.49054  10.33211   0.02697   0.02708   0.01923
   S      1.52468   0.91115   4.57207   0.00191   0.00047   0.00552
   S      0.00034   3.55104   4.57249  -0.00080  -0.00074  -0.00775
   S      4.67910   0.91100   4.57208  -0.00179   0.00157   0.00179
   S      3.10198   3.58195   4.57160   0.00112  -0.00330   0.00006
freq: 356.82 cm-1
PRIMCOORD 45
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00002   0.00001   0.00002
   Mo    -1.55190   4.47658   3.01711  -0.00151   0.00287   0.00007
   Mo     3.10202   1.79308   3.01692   0.00351   0.00000   0.00002
   Mo     1.55267   4.47653   3.01721  -0.00151  -0.00288  -0.00006
   Mo     1.53785   0.90604   8.76556   0.01204   0.02365  -0.00065
   Mo     0.00128   3.56765   8.76592  -0.02658   0.00014   0.00002
   Mo     4.66818   0.90611   8.76560   0.01217  -0.02354   0.00057
   Mo     3.10291   3.58388   8.77952   0.00087  -0.00005  -0.00000
   Ni     0.00190   1.79439   6.94019   0.00013  -0.00001   0.00000
   S     -1.56218   4.47208   7.22749   0.01281  -0.02464   0.00162
   S      3.10298   1.80795   7.22732  -0.02600   0.00013   0.00010
   S      1.56484   4.47205   7.22760   0.01264   0.02444  -0.00180
   S      1.56066   0.89062   1.44190  -0.00233  -0.00460  -0.00076
   S      0.00044   3.59300   1.44215   0.00336  -0.00004   0.00009
   S      4.64356   0.89061   1.44203  -0.00229   0.00465   0.00074
   S      3.10218   3.58231   1.45282   0.00087  -0.00002   0.00005
   S      0.00122   1.79309  10.30654   0.00214  -0.00020  -0.00003
   S     -1.53034   4.49044  10.33200   0.02131  -0.03911   0.00236
   S      3.10294   1.77052  10.33182  -0.04013   0.00017   0.00018
   S      1.53269   4.49054  10.33211   0.02104   0.03863  -0.00254
   S      1.52468   0.91115   4.57207  -0.00169  -0.00297  -0.00058
   S      0.00034   3.55104   4.57249   0.00239  -0.00002   0.00006
   S      4.67910   0.91100   4.57208  -0.00161   0.00297   0.00053
   S      3.10198   3.58195   4.57160   0.00035   0.00004   0.00001
freq: 361.67 cm-1
PRIMCOORD 46
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00001  -0.00020   0.00124
   Mo    -1.55190   4.47658   3.01711  -0.00323  -0.00202  -0.00061
   Mo     3.10202   1.79308   3.01692  -0.00004   0.00386  -0.00087
   Mo     1.55267   4.47653   3.01721   0.00324  -0.00211  -0.00074
   Mo     1.53785   0.90604   8.76556  -0.00626   0.00338  -0.00387
   Mo     0.00128   3.56765   8.76592   0.00003  -0.00839  -0.00399
   Mo     4.66818   0.90611   8.76560   0.00615   0.00336  -0.00386
   Mo     3.10291   3.58388   8.77952  -0.00000   0.00028   0.00533
   Ni     0.00190   1.79439   6.94019  -0.00001   0.00005   0.00506
   S     -1.56218   4.47208   7.22749  -0.00807  -0.00310   0.00782
   S      3.10298   1.80795   7.22732   0.00008   0.00738   0.00709
   S      1.56484   4.47205   7.22760   0.00804  -0.00307   0.00774
   S      1.56066   0.89062   1.44190  -0.02324   0.01443  -0.00529
   S      0.00044   3.59300   1.44215   0.00026  -0.02753  -0.00554
   S      4.64356   0.89061   1.44203   0.02332   0.01414  -0.00515
   S      3.10218   3.58231   1.45282  -0.00025  -0.00074   0.00622
   S      0.00122   1.79309  10.30654   0.00012   0.00053  -0.02896
   S     -1.53034   4.49044  10.33200  -0.03246  -0.01646   0.00650
   S      3.10294   1.77052  10.33182   0.00012   0.03547   0.00571
   S      1.53269   4.49054  10.33211   0.03243  -0.01645   0.00630
   S      1.52468   0.91115   4.57207  -0.02215   0.01382   0.00379
   S      0.00034   3.55104   4.57249   0.00028  -0.02585   0.00344
   S      4.67910   0.91100   4.57208   0.02219   0.01369   0.00409
   S      3.10198   3.58195   4.57160  -0.00026  -0.00086  -0.00096
freq: 362.20 cm-1
PRIMCOORD 47
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00001  -0.00004   0.00164
   Mo    -1.55190   4.47658   3.01711  -0.00247  -0.00159  -0.00071
   Mo     3.10202   1.79308   3.01692  -0.00001   0.00308  -0.00083
   Mo     1.55267   4.47653   3.01721   0.00251  -0.00155  -0.00072
   Mo     1.53785   0.90604   8.76556   0.00375  -0.00203   0.00272
   Mo     0.00128   3.56765   8.76592  -0.00001   0.00489   0.00270
   Mo     4.66818   0.90611   8.76560  -0.00375  -0.00202   0.00270
   Mo     3.10291   3.58388   8.77952  -0.00000  -0.00022  -0.00476
   Ni     0.00190   1.79439   6.94019  -0.00000   0.00000  -0.00042
   S     -1.56218   4.47208   7.22749   0.01139   0.00566  -0.00473
   S      3.10298   1.80795   7.22732   0.00002  -0.01189  -0.00444
   S      1.56484   4.47205   7.22760  -0.01136   0.00569  -0.00470
   S      1.56066   0.89062   1.44190  -0.02869   0.01688  -0.00681
   S      0.00044   3.59300   1.44215  -0.00011  -0.03345  -0.00659
   S      4.64356   0.89061   1.44203   0.02871   0.01691  -0.00673
   S      3.10218   3.58231   1.45282   0.00005  -0.00041   0.01252
   S      0.00122   1.79309  10.30654  -0.00002  -0.00004   0.01670
   S     -1.53034   4.49044  10.33200   0.02946   0.01580  -0.00358
   S      3.10294   1.77052  10.33182   0.00001  -0.03304  -0.00360
   S      1.53269   4.49054  10.33211  -0.02943   0.01581  -0.00354
   S      1.52468   0.91115   4.57207  -0.02227   0.01315  -0.00005
   S      0.00034   3.55104   4.57249  -0.00009  -0.02555  -0.00021
   S      4.67910   0.91100   4.57208   0.02230   0.01319  -0.00001
   S      3.10198   3.58195   4.57160   0.00002  -0.00024   0.00837
freq: 366.03 cm-1
PRIMCOORD 48
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00004  -0.00269   0.00008
   Mo    -1.55190   4.47658   3.01711  -0.00333   0.00474  -0.00170
   Mo     3.10202   1.79308   3.01692   0.00013  -0.00074   0.00323
   Mo     1.55267   4.47653   3.01721   0.00332   0.00476  -0.00161
   Mo     1.53785   0.90604   8.76556  -0.00217  -0.00255   0.00013
   Mo     0.00128   3.56765   8.76592  -0.00004   0.00091  -0.00038
   Mo     4.66818   0.90611   8.76560   0.00215  -0.00247   0.00014
   Mo     3.10291   3.58388   8.77952   0.00001   0.00062   0.00010
   Ni     0.00190   1.79439   6.94019   0.00001   0.00046   0.00005
   S     -1.56218   4.47208   7.22749   0.00078   0.00139   0.00162
   S      3.10298   1.80795   7.22732   0.00004   0.00281  -0.00273
   S      1.56484   4.47205   7.22760  -0.00075   0.00135   0.00155
   S      1.56066   0.89062   1.44190  -0.02609  -0.03201   0.00268
   S      0.00044   3.59300   1.44215  -0.00062   0.01125  -0.00552
   S      4.64356   0.89061   1.44203   0.02595  -0.03116   0.00279
   S      3.10218   3.58231   1.45282   0.00061   0.04259   0.00026
   S      0.00122   1.79309  10.30654  -0.00004  -0.00240  -0.00038
   S     -1.53034   4.49044  10.33200  -0.00059   0.00227  -0.00350
   S      3.10294   1.77052  10.33182   0.00007   0.00240   0.00691
   S      1.53269   4.49054  10.33211   0.00062   0.00224  -0.00333
   S      1.52468   0.91115   4.57207  -0.02301  -0.02909  -0.00416
   S      0.00034   3.55104   4.57249  -0.00057   0.00884   0.00825
   S      4.67910   0.91100   4.57208   0.02288  -0.02834  -0.00439
   S      3.10198   3.58195   4.57160   0.00059   0.03931  -0.00012
freq: 366.42 cm-1
PRIMCOORD 49
     24   1
   Mo     0.00034   1.79123   2.97923   0.00270  -0.00003  -0.00003
   Mo    -1.55190   4.47658   3.01711  -0.00048   0.00273   0.00282
   Mo     3.10202   1.79308   3.01692  -0.00744  -0.00004   0.00002
   Mo     1.55267   4.47653   3.01721  -0.00040  -0.00257  -0.00293
   Mo     1.53785   0.90604   8.76556   0.00063   0.00227   0.00040
   Mo     0.00128   3.56765   8.76592   0.00345   0.00007   0.00003
   Mo     4.66818   0.90611   8.76560   0.00062  -0.00239  -0.00031
   Mo     3.10291   3.58388   8.77952  -0.00082   0.00000  -0.00002
   Ni     0.00190   1.79439   6.94019  -0.00042   0.00001   0.00002
   S     -1.56218   4.47208   7.22749  -0.00183  -0.00073  -0.00275
   S      3.10298   1.80795   7.22732  -0.00223  -0.00003  -0.00008
   S      1.56484   4.47205   7.22760  -0.00203   0.00085   0.00273
   S      1.56066   0.89062   1.44190   0.00300   0.02549   0.00489
   S      0.00044   3.59300   1.44215   0.04562   0.00027  -0.00013
   S      4.64356   0.89061   1.44203   0.00356  -0.02654  -0.00487
   S      3.10218   3.58231   1.45282  -0.04289   0.00066  -0.00002
   S      0.00122   1.79309  10.30654   0.00235  -0.00003   0.00018
   S     -1.53034   4.49044  10.33200  -0.00161   0.00048   0.00582
   S      3.10294   1.77052  10.33182  -0.00421  -0.00020   0.00016
   S      1.53269   4.49054  10.33211  -0.00204  -0.00018  -0.00582
   S      1.52468   0.91115   4.57207   0.00353   0.02269  -0.00749
   S      0.00034   3.55104   4.57249   0.04039   0.00024   0.00008
   S      4.67910   0.91100   4.57208   0.00395  -0.02366   0.00728
   S      3.10198   3.58195   4.57160  -0.03957   0.00058   0.00004
freq: 370.64 cm-1
PRIMCOORD 50
     24   1
   Mo     0.00034   1.79123   2.97923   0.00004   0.00002  -0.00002
   Mo    -1.55190   4.47658   3.01711  -0.01262   0.02246   0.00014
   Mo     3.10202   1.79308   3.01692   0.02532  -0.00001  -0.00004
   Mo     1.55267   4.47653   3.01721  -0.01262  -0.02245  -0.00016
   Mo     1.53785   0.90604   8.76556  -0.00134  -0.00241   0.00004
   Mo     0.00128   3.56765   8.76592   0.00295   0.00001   0.00001
   Mo     4.66818   0.90611   8.76560  -0.00137   0.00242   0.00001
   Mo     3.10291   3.58388   8.77952  -0.00017  -0.00001  -0.00000
   Ni     0.00190   1.79439   6.94019   0.00003   0.00000   0.00001
   S     -1.56218   4.47208   7.22749  -0.00192   0.00375  -0.00011
   S      3.10298   1.80795   7.22732   0.00393  -0.00007   0.00006
   S      1.56484   4.47205   7.22760  -0.00207  -0.00369   0.00024
   S      1.56066   0.89062   1.44190  -0.01755  -0.02960   0.00032
   S      0.00044   3.59300   1.44215   0.03721  -0.00005  -0.00008
   S      4.64356   0.89061   1.44203  -0.01767   0.02967  -0.00038
   S      3.10218   3.58231   1.45282  -0.00224  -0.00008  -0.00004
   S      0.00122   1.79309  10.30654   0.00007   0.00000  -0.00000
   S     -1.53034   4.49044  10.33200  -0.00216   0.00404   0.00018
   S      3.10294   1.77052  10.33182   0.00415  -0.00009  -0.00003
   S      1.53269   4.49054  10.33211  -0.00232  -0.00398  -0.00015
   S      1.52468   0.91115   4.57207  -0.01821  -0.03139  -0.00029
   S      0.00034   3.55104   4.57249   0.03853  -0.00004  -0.00003
   S      4.67910   0.91100   4.57208  -0.01832   0.03144   0.00033
   S      3.10198   3.58195   4.57160  -0.00208  -0.00003   0.00001
freq: 373.65 cm-1
PRIMCOORD 51
     24   1
   Mo     0.00034   1.79123   2.97923   0.02487   0.00113   0.00001
   Mo    -1.55190   4.47658   3.01711  -0.01782  -0.01660  -0.00281
   Mo     3.10202   1.79308   3.01692   0.01241  -0.00122   0.00015
   Mo     1.55267   4.47653   3.01721  -0.01628   0.01681   0.00264
   Mo     1.53785   0.90604   8.76556  -0.00136  -0.00164  -0.00027
   Mo     0.00128   3.56765   8.76592  -0.00416  -0.00002  -0.00002
   Mo     4.66818   0.90611   8.76560  -0.00120   0.00139   0.00029
   Mo     3.10291   3.58388   8.77952  -0.00543  -0.00024   0.00001
   Ni     0.00190   1.79439   6.94019  -0.00074  -0.00003  -0.00002
   S     -1.56218   4.47208   7.22749   0.00866   0.00530   0.00166
   S      3.10298   1.80795   7.22732  -0.00088   0.00043   0.00004
   S      1.56484   4.47205   7.22760   0.00806  -0.00506  -0.00133
   S      1.56066   0.89062   1.44190  -0.02622   0.02037  -0.00733
   S      0.00044   3.59300   1.44215   0.00928  -0.00178  -0.00040
   S      4.64356   0.89061   1.44203  -0.02803  -0.02064   0.00764
   S      3.10218   3.58231   1.45282   0.03658   0.00172  -0.00001
   S      0.00122   1.79309  10.30654   0.00516   0.00022  -0.00013
   S     -1.53034   4.49044  10.33200   0.00563   0.00182  -0.00118
   S      3.10294   1.77052  10.33182   0.00233   0.00029  -0.00002
   S      1.53269   4.49054  10.33211   0.00547  -0.00155   0.00099
   S      1.52468   0.91115   4.57207  -0.02285   0.02677   0.00324
   S      0.00034   3.55104   4.57249   0.02242  -0.00182   0.00023
   S      4.67910   0.91100   4.57208  -0.02517  -0.02611  -0.00339
   S      3.10198   3.58195   4.57160   0.02778   0.00130   0.00000
freq: 373.69 cm-1
PRIMCOORD 52
     24   1
   Mo     0.00034   1.79123   2.97923   0.00114  -0.02476  -0.00005
   Mo    -1.55190   4.47658   3.01711   0.01614  -0.00319   0.00157
   Mo     3.10202   1.79308   3.01692   0.00059   0.02678  -0.00337
   Mo     1.55267   4.47653   3.01721  -0.01768  -0.00170   0.00181
   Mo     1.53785   0.90604   8.76556   0.00156   0.00308  -0.00017
   Mo     0.00128   3.56765   8.76592  -0.00019   0.00043   0.00039
   Mo     4.66818   0.90611   8.76560  -0.00168   0.00322  -0.00015
   Mo     3.10291   3.58388   8.77952  -0.00025   0.00541  -0.00002
   Ni     0.00190   1.79439   6.94019  -0.00003   0.00077   0.00003
   S     -1.56218   4.47208   7.22749  -0.00511  -0.00208  -0.00111
   S      3.10298   1.80795   7.22732  -0.00004  -0.01126   0.00163
   S      1.56484   4.47205   7.22760   0.00588  -0.00255  -0.00125
   S      1.56066   0.89062   1.44190  -0.02171   0.00402  -0.00459
   S      0.00044   3.59300   1.44215   0.00046   0.03902   0.00855
   S      4.64356   0.89061   1.44203   0.01918   0.00215  -0.00387
   S      3.10218   3.58231   1.45282   0.00161  -0.03729  -0.00005
   S      0.00122   1.79309  10.30654   0.00024  -0.00514   0.00036
   S     -1.53034   4.49044  10.33200  -0.00150  -0.00337   0.00074
   S      3.10294   1.77052  10.33182   0.00011  -0.00653  -0.00118
   S      1.53269   4.49054  10.33211   0.00201  -0.00353   0.00084
   S      1.52468   0.91115   4.57207  -0.02738  -0.00576   0.00214
   S      0.00034   3.55104   4.57249   0.00105   0.03919  -0.00413
   S      4.67910   0.91100   4.57208   0.02517  -0.00817   0.00187
   S      3.10198   3.58195   4.57160   0.00120  -0.02780  -0.00000
freq: 378.30 cm-1
PRIMCOORD 53
     24   1
   Mo     0.00034   1.79123   2.97923   0.00054  -0.00341   0.00005
   Mo    -1.55190   4.47658   3.01711   0.00279  -0.00103   0.00052
   Mo     3.10202   1.79308   3.01692   0.00040   0.00481  -0.00156
   Mo     1.55267   4.47653   3.01721  -0.00375  -0.00005   0.00091
   Mo     1.53785   0.90604   8.76556  -0.00794  -0.01687  -0.00000
   Mo     0.00128   3.56765   8.76592   0.00372  -0.00316  -0.00072
   Mo     4.66818   0.90611   8.76560   0.01038  -0.01954  -0.00008
   Mo     3.10291   3.58388   8.77952   0.00406  -0.02606   0.00010
   Ni     0.00190   1.79439   6.94019  -0.00032   0.00188   0.00023
   S     -1.56218   4.47208   7.22749   0.01532   0.01937   0.00301
   S      3.10298   1.80795   7.22732  -0.00148   0.05463  -0.00478
   S      1.56484   4.47205   7.22760  -0.02931   0.02553   0.00439
   S      1.56066   0.89062   1.44190  -0.00074   0.00319  -0.00141
   S      0.00044   3.59300   1.44215  -0.00045   0.00465   0.00257
   S      4.64356   0.89061   1.44203  -0.00053   0.00302  -0.00074
   S      3.10218   3.58231   1.45282   0.00168  -0.01097  -0.00032
   S      0.00122   1.79309  10.30654  -0.00240   0.01525  -0.00244
   S     -1.53034   4.49044  10.33200   0.00293   0.02132  -0.00439
   S      3.10294   1.77052  10.33182  -0.00272   0.03450   0.01374
   S      1.53269   4.49054  10.33211  -0.01253   0.02348  -0.00792
   S      1.52468   0.91115   4.57207  -0.00416   0.00077   0.00111
   S      0.00034   3.55104   4.57249   0.00030   0.00669  -0.00166
   S      4.67910   0.91100   4.57208   0.00272  -0.00035   0.00067
   S      3.10198   3.58195   4.57160   0.00142  -0.00915   0.00010
freq: 378.32 cm-1
PRIMCOORD 54
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00341  -0.00052   0.00002
   Mo    -1.55190   4.47658   3.01711   0.00361   0.00302   0.00136
   Mo     3.10202   1.79308   3.01692  -0.00245   0.00075  -0.00023
   Mo     1.55267   4.47653   3.01721   0.00261  -0.00318  -0.00112
   Mo     1.53785   0.90604   8.76556  -0.00932  -0.01151  -0.00026
   Mo     0.00128   3.56765   8.76592  -0.02400  -0.00046  -0.00011
   Mo     4.66818   0.90611   8.76560  -0.00650   0.00583   0.00026
   Mo     3.10291   3.58388   8.77952  -0.02625  -0.00405  -0.00000
   Ni     0.00190   1.79439   6.94019   0.00205   0.00029   0.00003
   S     -1.56218   4.47208   7.22749   0.04848   0.02336   0.00488
   S      3.10298   1.80795   7.22732   0.00963   0.00866  -0.00088
   S      1.56484   4.47205   7.22760   0.04182  -0.01654  -0.00402
   S      1.56066   0.89062   1.44190   0.00393  -0.00004   0.00199
   S      0.00044   3.59300   1.44215   0.00278   0.00071   0.00042
   S      4.64356   0.89061   1.44203   0.00394   0.00099  -0.00226
   S      3.10218   3.58231   1.45282  -0.01075  -0.00170   0.00003
   S      0.00122   1.79309  10.30654   0.01540   0.00235  -0.00018
   S     -1.53034   4.49044  10.33200   0.03219   0.01047  -0.01240
   S      3.10294   1.77052  10.33182   0.01771   0.00538   0.00217
   S      1.53269   4.49054  10.33211   0.02982  -0.00351   0.01052
   S      1.52468   0.91115   4.57207   0.00402  -0.00353  -0.00125
   S      0.00034   3.55104   4.57249  -0.00201   0.00106  -0.00028
   S      4.67910   0.91100   4.57208   0.00504   0.00356   0.00147
   S      3.10198   3.58195   4.57160  -0.00913  -0.00142   0.00002
freq: 380.81 cm-1
PRIMCOORD 55
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00005   0.00007   0.00056
   Mo    -1.55190   4.47658   3.01711   0.00159   0.00090  -0.00095
   Mo     3.10202   1.79308   3.01692  -0.00004  -0.00193  -0.00090
   Mo     1.55267   4.47653   3.01721  -0.00149   0.00088  -0.00087
   Mo     1.53785   0.90604   8.76556  -0.00529   0.00405  -0.00523
   Mo     0.00128   3.56765   8.76592  -0.00008  -0.00630  -0.00512
   Mo     4.66818   0.90611   8.76560   0.00529   0.00411  -0.00514
   Mo     3.10291   3.58388   8.77952  -0.00008   0.00096   0.00242
   Ni     0.00190   1.79439   6.94019   0.00002  -0.00010   0.00434
   S     -1.56218   4.47208   7.22749   0.03726   0.02064   0.02022
   S      3.10298   1.80795   7.22732  -0.00005  -0.04585   0.02064
   S      1.56484   4.47205   7.22760  -0.03698   0.02046   0.02009
   S      1.56066   0.89062   1.44190   0.00544  -0.00329   0.00101
   S      0.00044   3.59300   1.44215  -0.00013   0.00631   0.00095
   S      4.64356   0.89061   1.44203  -0.00532  -0.00318   0.00092
   S      3.10218   3.58231   1.45282  -0.00004   0.00024  -0.00867
   S      0.00122   1.79309  10.30654  -0.00002  -0.00036  -0.04738
   S     -1.53034   4.49044  10.33200   0.00715   0.00295   0.00710
   S      3.10294   1.77052  10.33182   0.00005  -0.00924   0.00630
   S      1.53269   4.49054  10.33211  -0.00696   0.00298   0.00711
   S      1.52468   0.91115   4.57207   0.00109  -0.00060   0.00229
   S      0.00034   3.55104   4.57249  -0.00005   0.00110   0.00224
   S      4.67910   0.91100   4.57208  -0.00096  -0.00064   0.00221
   S      3.10198   3.58195   4.57160  -0.00011   0.00044   0.00259
freq: 389.05 cm-1
PRIMCOORD 56
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00029  -0.01846  -0.00022
   Mo    -1.55190   4.47658   3.01711   0.00063  -0.02194  -0.00288
   Mo     3.10202   1.79308   3.01692  -0.00031  -0.02043   0.00558
   Mo     1.55267   4.47653   3.01721  -0.00122  -0.02200  -0.00259
   Mo     1.53785   0.90604   8.76556   0.00070  -0.00059  -0.00129
   Mo     0.00128   3.56765   8.76592  -0.00000  -0.00172   0.00289
   Mo     4.66818   0.90611   8.76560  -0.00076  -0.00062  -0.00141
   Mo     3.10291   3.58388   8.77952  -0.00002  -0.00073  -0.00007
   Ni     0.00190   1.79439   6.94019   0.00000   0.00028  -0.00001
   S     -1.56218   4.47208   7.22749  -0.00124   0.00200  -0.00119
   S      3.10298   1.80795   7.22732   0.00005   0.00010   0.00234
   S      1.56484   4.47205   7.22760   0.00127   0.00204  -0.00110
   S      1.56066   0.89062   1.44190  -0.00582   0.02403  -0.00505
   S      0.00044   3.59300   1.44215   0.00021   0.03505   0.01034
   S      4.64356   0.89061   1.44203   0.00672   0.02435  -0.00536
   S      3.10218   3.58231   1.45282   0.00067   0.04148  -0.00026
   S      0.00122   1.79309  10.30654   0.00019   0.00767   0.00007
   S     -1.53034   4.49044  10.33200   0.00183  -0.00109  -0.00001
   S      3.10294   1.77052  10.33182  -0.00007   0.00159   0.00008
   S      1.53269   4.49054  10.33211  -0.00180  -0.00119   0.00001
   S      1.52468   0.91115   4.57207   0.00314   0.03173  -0.00006
   S      0.00034   3.55104   4.57249   0.00061   0.02770   0.00059
   S      4.67910   0.91100   4.57208  -0.00230   0.03159  -0.00020
   S      3.10198   3.58195   4.57160   0.00029   0.03119  -0.00019
freq: 389.08 cm-1
PRIMCOORD 57
     24   1
   Mo     0.00034   1.79123   2.97923   0.01837  -0.00025   0.00001
   Mo    -1.55190   4.47658   3.01711   0.02094  -0.00129   0.00526
   Mo     3.10202   1.79308   3.01692   0.02228  -0.00034   0.00001
   Mo     1.55267   4.47653   3.01721   0.02093   0.00062  -0.00529
   Mo     1.53785   0.90604   8.76556   0.00138  -0.00083  -0.00271
   Mo     0.00128   3.56765   8.76592   0.00023  -0.00003   0.00004
   Mo     4.66818   0.90611   8.76560   0.00138   0.00082   0.00266
   Mo     3.10291   3.58388   8.77952   0.00076   0.00000   0.00000
   Ni     0.00190   1.79439   6.94019  -0.00029   0.00000   0.00001
   S     -1.56218   4.47208   7.22749  -0.00074   0.00135   0.00222
   S      3.10298   1.80795   7.22732  -0.00278  -0.00003  -0.00002
   S      1.56484   4.47205   7.22760  -0.00067  -0.00127  -0.00235
   S      1.56066   0.89062   1.44190  -0.03119   0.00689  -0.00920
   S      0.00044   3.59300   1.44215  -0.02035   0.00050   0.00013
   S      4.64356   0.89061   1.44203  -0.03116  -0.00609   0.00905
   S      3.10218   3.58231   1.45282  -0.04176   0.00059   0.00000
   S      0.00122   1.79309  10.30654  -0.00833   0.00009   0.00001
   S     -1.53034   4.49044  10.33200  -0.00077  -0.00186   0.00012
   S      3.10294   1.77052  10.33182   0.00275   0.00002   0.00006
   S      1.53269   4.49054  10.33211  -0.00078   0.00183  -0.00002
   S      1.52468   0.91115   4.57207  -0.02864  -0.00250  -0.00078
   S      0.00034   3.55104   4.57249  -0.03437   0.00041  -0.00007
   S      4.67910   0.91100   4.57208  -0.02866   0.00333   0.00081
   S      3.10198   3.58195   4.57160  -0.03014   0.00062   0.00005
freq: 392.24 cm-1
PRIMCOORD 58
     24   1
   Mo     0.00034   1.79123   2.97923   0.00148   0.00047   0.00002
   Mo    -1.55190   4.47658   3.01711   0.00430   0.00179  -0.01175
   Mo     3.10202   1.79308   3.01692   0.00333   0.00169   0.00459
   Mo     1.55267   4.47653   3.01721   0.00390   0.00089   0.00718
   Mo     1.53785   0.90604   8.76556  -0.00662   0.00458   0.01613
   Mo     0.00128   3.56765   8.76592   0.00067  -0.00464   0.00924
   Mo     4.66818   0.90611   8.76560  -0.01082  -0.00651  -0.02539
   Mo     3.10291   3.58388   8.77952   0.00187   0.00066   0.00001
   Ni     0.00190   1.79439   6.94019   0.00047   0.00018  -0.00001
   S     -1.56218   4.47208   7.22749  -0.00698  -0.00748  -0.02022
   S      3.10298   1.80795   7.22732   0.01789  -0.00355   0.00737
   S      1.56484   4.47205   7.22760   0.00196   0.01603   0.01285
   S      1.56066   0.89062   1.44190  -0.00719  -0.01184   0.00322
   S      0.00044   3.59300   1.44215  -0.01640   0.00012   0.00214
   S      4.64356   0.89061   1.44203  -0.00133   0.00205  -0.00517
   S      3.10218   3.58231   1.45282   0.00573   0.00259   0.00007
   S      0.00122   1.79309  10.30654   0.06070   0.02356  -0.00002
   S     -1.53034   4.49044  10.33200   0.00445   0.00763  -0.01331
   S      3.10294   1.77052  10.33182  -0.02719   0.00289   0.00482
   S      1.53269   4.49054  10.33211  -0.00699  -0.02170   0.00851
   S      1.52468   0.91115   4.57207  -0.00075   0.00785   0.00487
   S      0.00034   3.55104   4.57249   0.00719  -0.00266   0.00310
   S      4.67910   0.91100   4.57208  -0.00581  -0.00417  -0.00817
   S      3.10198   3.58195   4.57160  -0.02044  -0.00842  -0.00006
freq: 392.25 cm-1
PRIMCOORD 59
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00054   0.00108  -0.00003
   Mo    -1.55190   4.47658   3.01711  -0.00109   0.00318  -0.00225
   Mo     3.10202   1.79308   3.01692  -0.00128   0.00429   0.01195
   Mo     1.55267   4.47653   3.01721  -0.00210   0.00352  -0.00979
   Mo     1.53785   0.90604   8.76556   0.00879  -0.00464  -0.01983
   Mo     0.00128   3.56765   8.76592  -0.00027  -0.01182   0.02364
   Mo     4.66818   0.90611   8.76560  -0.00200  -0.00031  -0.00366
   Mo     3.10291   3.58388   8.77952  -0.00072   0.00165   0.00001
   Ni     0.00190   1.79439   6.94019  -0.00018   0.00045   0.00002
   S     -1.56218   4.47208   7.22749  -0.01054   0.01541  -0.00295
   S      3.10298   1.80795   7.22732  -0.00696  -0.00889   0.01885
   S      1.56484   4.47205   7.22760   0.01250   0.00626  -0.01583
   S      1.56066   0.89062   1.44190  -0.00607  -0.00983  -0.00446
   S      0.00044   3.59300   1.44215   0.00648   0.00056   0.00534
   S      4.64356   0.89061   1.44203   0.00932  -0.01536  -0.00113
   S      3.10218   3.58231   1.45282  -0.00234   0.00700  -0.00001
   S      0.00122   1.79309  10.30654  -0.02365   0.06015   0.00010
   S     -1.53034   4.49044  10.33200   0.01513  -0.02364  -0.00182
   S      3.10294   1.77052  10.33182   0.01059   0.00735   0.01231
   S      1.53269   4.49054  10.33211  -0.01413  -0.01223  -0.01029
   S      1.52468   0.91115   4.57207   0.00792   0.00261  -0.00679
   S      0.00034   3.55104   4.57249  -0.00293  -0.00670   0.00826
   S      4.67910   0.91100   4.57208  -0.00544   0.00743  -0.00159
   S      3.10198   3.58195   4.57160   0.00809  -0.02180  -0.00009
freq: 394.29 cm-1
PRIMCOORD 60
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00001   0.00294   0.00012
   Mo    -1.55190   4.47658   3.01711  -0.00099  -0.00337   0.01395
   Mo     3.10202   1.79308   3.01692  -0.00010  -0.00493  -0.02746
   Mo     1.55267   4.47653   3.01721   0.00077  -0.00333   0.01332
   Mo     1.53785   0.90604   8.76556   0.00227  -0.00144  -0.00572
   Mo     0.00128   3.56765   8.76592  -0.00000  -0.00543   0.01164
   Mo     4.66818   0.90611   8.76560  -0.00232  -0.00147  -0.00584
   Mo     3.10291   3.58388   8.77952   0.00001   0.00208  -0.00003
   Ni     0.00190   1.79439   6.94019   0.00001   0.00108  -0.00001
   S     -1.56218   4.47208   7.22749  -0.00749   0.00631  -0.00498
   S      3.10298   1.80795   7.22732   0.00007  -0.00626   0.00938
   S      1.56484   4.47205   7.22760   0.00747   0.00641  -0.00488
   S      1.56066   0.89062   1.44190   0.01801   0.02158   0.00569
   S      0.00044   3.59300   1.44215   0.00049  -0.00924  -0.01172
   S      4.64356   0.89061   1.44203  -0.01782   0.02110   0.00595
   S      3.10218   3.58231   1.45282  -0.00021  -0.02228   0.00002
   S      0.00122   1.79309  10.30654   0.00014   0.02746   0.00013
   S     -1.53034   4.49044  10.33200   0.00656  -0.00853  -0.00420
   S      3.10294   1.77052  10.33182  -0.00007   0.00274   0.00883
   S      1.53269   4.49054  10.33211  -0.00656  -0.00861  -0.00411
   S      1.52468   0.91115   4.57207  -0.01849  -0.02273   0.01038
   S      0.00034   3.55104   4.57249  -0.00037   0.00942  -0.02147
   S      4.67910   0.91100   4.57208   0.01863  -0.02227   0.01088
   S      3.10198   3.58195   4.57160   0.00072   0.04766   0.00015
freq: 394.40 cm-1
PRIMCOORD 61
     24   1
   Mo     0.00034   1.79123   2.97923   0.00253  -0.00008   0.00015
   Mo    -1.55190   4.47658   3.01711  -0.00469  -0.00083   0.02382
   Mo     3.10202   1.79308   3.01692  -0.00324  -0.00003   0.00028
   Mo     1.55267   4.47653   3.01721  -0.00477   0.00084  -0.02420
   Mo     1.53785   0.90604   8.76556  -0.00386   0.00218   0.00938
   Mo     0.00128   3.56765   8.76592  -0.00018   0.00003  -0.00027
   Mo     4.66818   0.90611   8.76560  -0.00367  -0.00206  -0.00930
   Mo     3.10291   3.58388   8.77952   0.00206  -0.00004  -0.00002
   Ni     0.00190   1.79439   6.94019   0.00105  -0.00001   0.00002
   S     -1.56218   4.47208   7.22749  -0.00173  -0.00702  -0.00783
   S      3.10298   1.80795   7.22732   0.01018  -0.00007  -0.00044
   S      1.56484   4.47205   7.22760  -0.00228   0.00698   0.00744
   S      1.56066   0.89062   1.44190   0.00142   0.01753  -0.01005
   S      0.00044   3.59300   1.44215   0.03270   0.00035   0.00031
   S      4.64356   0.89061   1.44203   0.00155  -0.01807   0.01028
   S      3.10218   3.58231   1.45282  -0.02205   0.00034   0.00018
   S      0.00122   1.79309  10.30654   0.02515  -0.00049  -0.00011
   S     -1.53034   4.49044  10.33200  -0.00108   0.00613  -0.00675
   S      3.10294   1.77052  10.33182  -0.01152  -0.00012   0.00016
   S      1.53269   4.49054  10.33211  -0.00096  -0.00576   0.00753
   S      1.52468   0.91115   4.57207  -0.00044  -0.01846  -0.01898
   S      0.00034   3.55104   4.57249  -0.03345  -0.00013   0.00011
   S      4.67910   0.91100   4.57208  -0.00071   0.01923   0.01846
   S      3.10198   3.58195   4.57160   0.04864  -0.00046   0.00012
freq: 399.70 cm-1
PRIMCOORD 62
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00003  -0.00010   0.03376
   Mo    -1.55190   4.47658   3.01711   0.00079   0.00034  -0.01233
   Mo     3.10202   1.79308   3.01692   0.00002  -0.00095  -0.01204
   Mo     1.55267   4.47653   3.01721  -0.00077   0.00033  -0.01211
   Mo     1.53785   0.90604   8.76556   0.00021  -0.00008  -0.00054
   Mo     0.00128   3.56765   8.76592   0.00001   0.00019  -0.00054
   Mo     4.66818   0.90611   8.76560  -0.00017  -0.00006  -0.00044
   Mo     3.10291   3.58388   8.77952  -0.00001  -0.00002   0.00213
   Ni     0.00190   1.79439   6.94019  -0.00002  -0.00000  -0.00043
   S     -1.56218   4.47208   7.22749   0.00006   0.00003  -0.00287
   S      3.10298   1.80795   7.22732  -0.00005  -0.00009  -0.00284
   S      1.56484   4.47205   7.22760  -0.00006  -0.00004  -0.00293
   S      1.56066   0.89062   1.44190   0.02779  -0.01609  -0.00141
   S      0.00044   3.59300   1.44215  -0.00015   0.03234  -0.00126
   S      4.64356   0.89061   1.44203  -0.02777  -0.01592  -0.00145
   S      3.10218   3.58231   1.45282   0.00016   0.00026   0.03081
   S      0.00122   1.79309  10.30654  -0.00016  -0.00007   0.00444
   S     -1.53034   4.49044  10.33200  -0.00120  -0.00069   0.00125
   S      3.10294   1.77052  10.33182   0.00008   0.00127   0.00103
   S      1.53269   4.49054  10.33211   0.00120  -0.00062   0.00115
   S      1.52468   0.91115   4.57207  -0.02697   0.01603  -0.01492
   S      0.00034   3.55104   4.57249   0.00020  -0.03118  -0.01497
   S      4.67910   0.91100   4.57208   0.02701   0.01587  -0.01510
   S      3.10198   3.58195   4.57160  -0.00022  -0.00009   0.02618
freq: 405.71 cm-1
PRIMCOORD 63
     24   1
   Mo     0.00034   1.79123   2.97923   0.00001   0.00013  -0.00235
   Mo    -1.55190   4.47658   3.01711   0.00266   0.00147   0.00235
   Mo     3.10202   1.79308   3.01692   0.00003  -0.00308   0.00254
   Mo     1.55267   4.47653   3.01721  -0.00269   0.00148   0.00259
   Mo     1.53785   0.90604   8.76556  -0.00558   0.00331   0.00006
   Mo     0.00128   3.56765   8.76592   0.00002  -0.00649   0.00007
   Mo     4.66818   0.90611   8.76560   0.00563   0.00335   0.00019
   Mo     3.10291   3.58388   8.77952   0.00001   0.00002  -0.00189
   Ni     0.00190   1.79439   6.94019  -0.00005   0.00001  -0.00212
   S     -1.56218   4.47208   7.22749   0.00151   0.00067  -0.02049
   S      3.10298   1.80795   7.22732  -0.00005  -0.00174  -0.02051
   S      1.56484   4.47205   7.22760  -0.00156   0.00062  -0.02060
   S      1.56066   0.89062   1.44190  -0.00608   0.00350   0.03047
   S      0.00044   3.59300   1.44215  -0.00014  -0.00726   0.03082
   S      4.64356   0.89061   1.44203   0.00601   0.00366   0.03038
   S      3.10218   3.58231   1.45282   0.00022   0.00013   0.01045
   S      0.00122   1.79309  10.30654  -0.00024  -0.00001  -0.00947
   S     -1.53034   4.49044  10.33200   0.00301   0.00163   0.02587
   S      3.10294   1.77052  10.33182   0.00014  -0.00365   0.02574
   S      1.53269   4.49054  10.33211  -0.00306   0.00173   0.02580
   S      1.52468   0.91115   4.57207  -0.00041   0.00047  -0.03022
   S      0.00034   3.55104   4.57249   0.00026  -0.00061  -0.03049
   S      4.67910   0.91100   4.57208   0.00036   0.00028  -0.03040
   S      3.10198   3.58195   4.57160  -0.00021  -0.00003  -0.02415
freq: 409.48 cm-1
PRIMCOORD 64
     24   1
   Mo     0.00034   1.79123   2.97923   0.00004   0.00018  -0.00143
   Mo    -1.55190   4.47658   3.01711   0.00239   0.00122   0.00133
   Mo     3.10202   1.79308   3.01692  -0.00002  -0.00263   0.00132
   Mo     1.55267   4.47653   3.01721  -0.00240   0.00118   0.00131
   Mo     1.53785   0.90604   8.76556   0.00760  -0.00434  -0.00778
   Mo     0.00128   3.56765   8.76592  -0.00000   0.00868  -0.00773
   Mo     4.66818   0.90611   8.76560  -0.00759  -0.00432  -0.00776
   Mo     3.10291   3.58388   8.77952   0.00001  -0.00016   0.02956
   Ni     0.00190   1.79439   6.94019   0.00001  -0.00004  -0.00079
   S     -1.56218   4.47208   7.22749   0.02439   0.01414  -0.00392
   S      3.10298   1.80795   7.22732  -0.00000  -0.02829  -0.00341
   S      1.56484   4.47205   7.22760  -0.02439   0.01413  -0.00396
   S      1.56066   0.89062   1.44190  -0.00538   0.00317   0.01179
   S      0.00044   3.59300   1.44215   0.00006  -0.00619   0.01247
   S      4.64356   0.89061   1.44203   0.00536   0.00315   0.01166
   S      3.10218   3.58231   1.45282  -0.00005   0.00002  -0.00187
   S      0.00122   1.79309  10.30654  -0.00005   0.00002   0.05171
   S     -1.53034   4.49044  10.33200  -0.01892  -0.01087  -0.01934
   S      3.10294   1.77052  10.33182   0.00002   0.02210  -0.01977
   S      1.53269   4.49054  10.33211   0.01892  -0.01086  -0.01931
   S      1.52468   0.91115   4.57207  -0.00048   0.00025  -0.01177
   S      0.00034   3.55104   4.57249  -0.00001  -0.00054  -0.01227
   S      4.67910   0.91100   4.57208   0.00046   0.00027  -0.01164
   S      3.10198   3.58195   4.57160   0.00003   0.00012  -0.00530
freq: 413.82 cm-1
PRIMCOORD 65
     24   1
   Mo     0.00034   1.79123   2.97923   0.00001  -0.02025  -0.00002
   Mo    -1.55190   4.47658   3.01711  -0.00781   0.00847   0.00133
   Mo     3.10202   1.79308   3.01692   0.00000  -0.00495  -0.00274
   Mo     1.55267   4.47653   3.01721   0.00782   0.00847   0.00135
   Mo     1.53785   0.90604   8.76556  -0.00537  -0.00584  -0.00057
   Mo     0.00128   3.56765   8.76592  -0.00003   0.00341   0.00065
   Mo     4.66818   0.90611   8.76560   0.00537  -0.00580  -0.00057
   Mo     3.10291   3.58388   8.77952   0.00004   0.01450   0.00051
   Ni     0.00190   1.79439   6.94019   0.00000   0.00013   0.00003
   S     -1.56218   4.47208   7.22749   0.00108  -0.00463   0.01588
   S      3.10298   1.80795   7.22732  -0.00000  -0.00471  -0.03439
   S      1.56484   4.47205   7.22760  -0.00111  -0.00462   0.01572
   S      1.56066   0.89062   1.44190   0.00354   0.00946   0.02286
   S      0.00044   3.59300   1.44215  -0.00001   0.00359  -0.04655
   S      4.64356   0.89061   1.44203  -0.00356   0.00946   0.02285
   S      3.10218   3.58231   1.45282   0.00001  -0.00935  -0.00006
   S      0.00122   1.79309  10.30654   0.00001   0.00703   0.00091
   S     -1.53034   4.49044  10.33200   0.00226  -0.00647  -0.01473
   S      3.10294   1.77052  10.33182  -0.00001  -0.00199   0.03120
   S      1.53269   4.49054  10.33211  -0.00227  -0.00648  -0.01457
   S      1.52468   0.91115   4.57207   0.00194   0.00821  -0.01753
   S      0.00034   3.55104   4.57249   0.00001   0.00504   0.03594
   S      4.67910   0.91100   4.57208  -0.00195   0.00819  -0.01754
   S      3.10198   3.58195   4.57160  -0.00002  -0.00705   0.00013
freq: 413.92 cm-1
PRIMCOORD 66
     24   1
   Mo     0.00034   1.79123   2.97923   0.02042  -0.00005   0.00002
   Mo    -1.55190   4.47658   3.01711   0.00053   0.00789  -0.00235
   Mo     3.10202   1.79308   3.01692  -0.01316  -0.00006  -0.00000
   Mo     1.55267   4.47653   3.01721   0.00047  -0.00781   0.00238
   Mo     1.53785   0.90604   8.76556  -0.00037   0.00526  -0.00064
   Mo     0.00128   3.56765   8.76592   0.00892   0.00002   0.00004
   Mo     4.66818   0.90611   8.76560  -0.00043  -0.00527   0.00072
   Mo     3.10291   3.58388   8.77952  -0.01416  -0.00002  -0.00010
   Ni     0.00190   1.79439   6.94019  -0.00011  -0.00000  -0.00002
   S     -1.56218   4.47208   7.22749   0.00402  -0.00068  -0.02817
   S      3.10298   1.80795   7.22732   0.00538   0.00014   0.00029
   S      1.56484   4.47205   7.22760   0.00422   0.00054   0.02865
   S      1.56066   0.89062   1.44190  -0.00558  -0.00345   0.04065
   S      0.00044   3.59300   1.44215  -0.01177  -0.00002   0.00005
   S      4.64356   0.89061   1.44203  -0.00552   0.00354  -0.04025
   S      3.10218   3.58231   1.45282   0.00949  -0.00002  -0.00008
   S      0.00122   1.79309  10.30654  -0.00695  -0.00000  -0.00018
   S     -1.53034   4.49044  10.33200   0.00345  -0.00240   0.02579
   S      3.10294   1.77052  10.33182   0.00786  -0.00003  -0.00024
   S      1.53269   4.49054  10.33211   0.00338   0.00243  -0.02617
   S      1.52468   0.91115   4.57207  -0.00610  -0.00185  -0.03148
   S      0.00034   3.55104   4.57249  -0.00948  -0.00002  -0.00010
   S      4.67910   0.91100   4.57208  -0.00601   0.00193   0.03106
   S      3.10198   3.58195   4.57160   0.00718  -0.00001   0.00003
freq: 416.96 cm-1
PRIMCOORD 67
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00145   0.01470   0.00003
   Mo    -1.55190   4.47658   3.01711   0.00600  -0.00759  -0.00103
   Mo     3.10202   1.79308   3.01692   0.00103   0.00351   0.00247
   Mo     1.55267   4.47653   3.01721  -0.00600  -0.00641  -0.00146
   Mo     1.53785   0.90604   8.76556  -0.00701  -0.00729  -0.00044
   Mo     0.00128   3.56765   8.76592   0.00128   0.00421   0.00079
   Mo     4.66818   0.90611   8.76560   0.00698  -0.00876  -0.00030
   Mo     3.10291   3.58388   8.77952  -0.00203   0.01950  -0.00001
   Ni     0.00190   1.79439   6.94019  -0.00012   0.00122  -0.00001
   S     -1.56218   4.47208   7.22749  -0.00193  -0.00289   0.01882
   S      3.10298   1.80795   7.22732   0.00019  -0.00761  -0.04554
   S      1.56484   4.47205   7.22760   0.00316  -0.00340   0.02708
   S      1.56066   0.89062   1.44190  -0.00022  -0.00404  -0.01971
   S      0.00044   3.59300   1.44215   0.00043  -0.00306   0.03352
   S      4.64356   0.89061   1.44203   0.00089  -0.00413  -0.01397
   S      3.10218   3.58231   1.45282  -0.00038   0.00398   0.00015
   S      0.00122   1.79309  10.30654  -0.00040   0.00372  -0.00003
   S     -1.53034   4.49044  10.33200   0.00042  -0.00455  -0.01662
   S      3.10294   1.77052  10.33182   0.00049  -0.00487   0.04014
   S      1.53269   4.49054  10.33211   0.00055  -0.00457  -0.02393
   S      1.52468   0.91115   4.57207   0.00269  -0.00070   0.01756
   S      0.00034   3.55104   4.57249  -0.00012  -0.00462  -0.02996
   S      4.67910   0.91100   4.57208  -0.00207  -0.00017   0.01244
   S      3.10198   3.58195   4.57160   0.00012  -0.00083  -0.00013
freq: 417.04 cm-1
PRIMCOORD 68
     24   1
   Mo     0.00034   1.79123   2.97923  -0.01439  -0.00152  -0.00002
   Mo    -1.55190   4.47658   3.01711  -0.00067  -0.00525   0.00222
   Mo     3.10202   1.79308   3.01692   0.01030  -0.00026  -0.00025
   Mo     1.55267   4.47653   3.01721   0.00076   0.00660  -0.00198
   Mo     1.53785   0.90604   8.76556   0.00052   0.00799  -0.00072
   Mo     0.00128   3.56765   8.76592   0.01236  -0.00050  -0.00017
   Mo     4.66818   0.90611   8.76560  -0.00078  -0.00629   0.00062
   Mo     3.10291   3.58388   8.77952  -0.01962  -0.00198   0.00020
   Ni     0.00190   1.79439   6.94019  -0.00117  -0.00012   0.00001
   S     -1.56218   4.47208   7.22749   0.00651   0.00298  -0.04288
   S      3.10298   1.80795   7.22732   0.00164   0.00050   0.00402
   S      1.56484   4.47205   7.22760   0.00549  -0.00207   0.03698
   S      1.56066   0.89062   1.44190   0.00343   0.00089  -0.02711
   S      0.00044   3.59300   1.44215   0.00418   0.00040  -0.00381
   S      4.64356   0.89061   1.44203   0.00316  -0.00015   0.02992
   S      3.10218   3.58231   1.45282  -0.00386  -0.00041   0.00008
   S      0.00122   1.79309  10.30654  -0.00379  -0.00037   0.00036
   S     -1.53034   4.49044  10.33200   0.00460   0.00053   0.03776
   S      3.10294   1.77052  10.33182   0.00460   0.00058  -0.00358
   S      1.53269   4.49054  10.33211   0.00472   0.00030  -0.03266
   S      1.52468   0.91115   4.57207   0.00292  -0.00243   0.02444
   S      0.00034   3.55104   4.57249  -0.00115   0.00056   0.00353
   S      4.67910   0.91100   4.57208   0.00325   0.00246  -0.02674
   S      3.10198   3.58195   4.57160   0.00091   0.00007  -0.00001
freq: 417.40 cm-1
PRIMCOORD 69
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00037  -0.00049  -0.00013
   Mo    -1.55190   4.47658   3.01711   0.00644   0.00384   0.00097
   Mo     3.10202   1.79308   3.01692   0.00023  -0.00766   0.00068
   Mo     1.55267   4.47653   3.01721  -0.00642   0.00411   0.00072
   Mo     1.53785   0.90604   8.76556   0.00354  -0.00214   0.00402
   Mo     0.00128   3.56765   8.76592   0.00012   0.00427   0.00408
   Mo     4.66818   0.90611   8.76560  -0.00356  -0.00230   0.00401
   Mo     3.10291   3.58388   8.77952  -0.00022   0.00023  -0.01006
   Ni     0.00190   1.79439   6.94019   0.00003  -0.00000  -0.00076
   S     -1.56218   4.47208   7.22749  -0.01189  -0.00692   0.03235
   S      3.10298   1.80795   7.22732   0.00001   0.01380   0.03199
   S      1.56484   4.47205   7.22760   0.01205  -0.00701   0.03324
   S      1.56066   0.89062   1.44190  -0.00524   0.00358   0.02097
   S      0.00044   3.59300   1.44215   0.00031  -0.00606   0.02018
   S      4.64356   0.89061   1.44203   0.00545   0.00341   0.02243
   S      3.10218   3.58231   1.45282  -0.00037  -0.00054  -0.01140
   S      0.00122   1.79309  10.30654   0.00005   0.00015  -0.01703
   S     -1.53034   4.49044  10.33200   0.00300   0.00149  -0.02691
   S      3.10294   1.77052  10.33182  -0.00001  -0.00322  -0.02653
   S      1.53269   4.49054  10.33211  -0.00286   0.00142  -0.02765
   S      1.52468   0.91115   4.57207  -0.00333   0.00210  -0.02330
   S      0.00034   3.55104   4.57249  -0.00012  -0.00385  -0.02269
   S      4.67910   0.91100   4.57208   0.00353   0.00224  -0.02446
   S      3.10198   3.58195   4.57160   0.00009  -0.00017   0.00735
freq: 420.84 cm-1
PRIMCOORD 70
     24   1
   Mo     0.00034   1.79123   2.97923   0.00003   0.00017   0.00061
   Mo    -1.55190   4.47658   3.01711   0.01354   0.00774   0.00069
   Mo     3.10202   1.79308   3.01692  -0.00002  -0.01556   0.00084
   Mo     1.55267   4.47653   3.01721  -0.01355   0.00773   0.00078
   Mo     1.53785   0.90604   8.76556  -0.00164   0.00094  -0.00078
   Mo     0.00128   3.56765   8.76592  -0.00002  -0.00192  -0.00079
   Mo     4.66818   0.90611   8.76560   0.00164   0.00096  -0.00078
   Mo     3.10291   3.58388   8.77952   0.00003  -0.00003   0.00130
   Ni     0.00190   1.79439   6.94019  -0.00001   0.00001  -0.00017
   S     -1.56218   4.47208   7.22749  -0.00117  -0.00056  -0.01288
   S      3.10298   1.80795   7.22732  -0.00001   0.00134  -0.01291
   S      1.56484   4.47205   7.22760   0.00116  -0.00056  -0.01301
   S      1.56066   0.89062   1.44190  -0.00454   0.00237  -0.00157
   S      0.00044   3.59300   1.44215  -0.00008  -0.00528  -0.00112
   S      4.64356   0.89061   1.44203   0.00452   0.00242  -0.00170
   S      3.10218   3.58231   1.45282   0.00014   0.00027  -0.06327
   S      0.00122   1.79309  10.30654  -0.00000  -0.00004   0.00477
   S     -1.53034   4.49044  10.33200  -0.00180  -0.00093   0.01146
   S      3.10294   1.77052  10.33182  -0.00000   0.00195   0.01143
   S      1.53269   4.49054  10.33211   0.00178  -0.00092   0.01155
   S      1.52468   0.91115   4.57207  -0.00392   0.00225  -0.00076
   S      0.00034   3.55104   4.57249   0.00008  -0.00460  -0.00110
   S      4.67910   0.91100   4.57208   0.00391   0.00220  -0.00070
   S      3.10198   3.58195   4.57160  -0.00007  -0.00003   0.06452
freq: 465.44 cm-1
PRIMCOORD 71
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00001  -0.00003   0.01608
   Mo    -1.55190   4.47658   3.01711  -0.00074  -0.00043   0.01427
   Mo     3.10202   1.79308   3.01692  -0.00000   0.00084   0.01424
   Mo     1.55267   4.47653   3.01721   0.00073  -0.00043   0.01424
   Mo     1.53785   0.90604   8.76556  -0.00300   0.00174   0.01393
   Mo     0.00128   3.56765   8.76592  -0.00001  -0.00344   0.01393
   Mo     4.66818   0.90611   8.76560   0.00299   0.00174   0.01392
   Mo     3.10291   3.58388   8.77952  -0.00001  -0.00001   0.01589
   Ni     0.00190   1.79439   6.94019   0.00003  -0.00002  -0.00220
   S     -1.56218   4.47208   7.22749   0.00294   0.00166  -0.02152
   S      3.10298   1.80795   7.22732   0.00001  -0.00334  -0.02149
   S      1.56484   4.47205   7.22760  -0.00292   0.00165  -0.02151
   S      1.56066   0.89062   1.44190   0.00172  -0.00091  -0.02455
   S      0.00044   3.59300   1.44215   0.00007   0.00208  -0.02457
   S      4.64356   0.89061   1.44203  -0.00170  -0.00094  -0.02453
   S      3.10218   3.58231   1.45282  -0.00009  -0.00011  -0.02233
   S      0.00122   1.79309  10.30654   0.00003  -0.00001  -0.03788
   S     -1.53034   4.49044  10.33200   0.00064   0.00031  -0.02254
   S      3.10294   1.77052  10.33182  -0.00002  -0.00059  -0.02255
   S      1.53269   4.49054  10.33211  -0.00062   0.00030  -0.02254
   S      1.52468   0.91115   4.57207  -0.00097   0.00057  -0.01870
   S      0.00034   3.55104   4.57249  -0.00005  -0.00114  -0.01866
   S      4.67910   0.91100   4.57208   0.00099   0.00058  -0.01872
   S      3.10198   3.58195   4.57160   0.00004   0.00000  -0.02242
freq: 471.16 cm-1
PRIMCOORD 72
     24   1
   Mo     0.00034   1.79123   2.97923  -0.00001   0.00000   0.01602
   Mo    -1.55190   4.47658   3.01711  -0.00080  -0.00046   0.01451
   Mo     3.10202   1.79308   3.01692   0.00000   0.00091   0.01451
   Mo     1.55267   4.47653   3.01721   0.00080  -0.00045   0.01450
   Mo     1.53785   0.90604   8.76556   0.00274  -0.00159  -0.01296
   Mo     0.00128   3.56765   8.76592  -0.00000   0.00317  -0.01298
   Mo     4.66818   0.90611   8.76560  -0.00274  -0.00159  -0.01297
   Mo     3.10291   3.58388   8.77952  -0.00001  -0.00000  -0.01527
   Ni     0.00190   1.79439   6.94019  -0.00000  -0.00000   0.00060
   S     -1.56218   4.47208   7.22749  -0.00186  -0.00106   0.02214
   S      3.10298   1.80795   7.22732  -0.00001   0.00215   0.02214
   S      1.56484   4.47205   7.22760   0.00186  -0.00106   0.02215
   S      1.56066   0.89062   1.44190   0.00125  -0.00071  -0.02457
   S      0.00044   3.59300   1.44215  -0.00000   0.00141  -0.02456
   S      4.64356   0.89061   1.44203  -0.00124  -0.00071  -0.02455
   S      3.10218   3.58231   1.45282  -0.00000  -0.00000  -0.02265
   S      0.00122   1.79309  10.30654   0.00004  -0.00007   0.03497
   S     -1.53034   4.49044  10.33200  -0.00001   0.00006   0.02155
   S      3.10294   1.77052  10.33182  -0.00003  -0.00002   0.02155
   S      1.53269   4.49054  10.33211   0.00001   0.00006   0.02155
   S      1.52468   0.91115   4.57207  -0.00151   0.00088  -0.02052
   S      0.00034   3.55104   4.57249  -0.00004  -0.00178  -0.02049
   S      4.67910   0.91100   4.57208   0.00152   0.00089  -0.02055
   S      3.10198   3.58195   4.57160   0.00005   0.00000  -0.02529


==> anc/ModeVectorsAXSF/2x2.oIntercal.axsf <==
ANIMSTEPS  75
CRYSTAL
PRIMVEC
    6.242461325    0.000002553   -0.000028160
   -3.121232685    5.406128899    0.000029583
    0.000061182   -0.000038522   12.070729705
freq: -0.00 cm-1
PRIMCOORD  1
     25   1
   Ni     1.56114   2.70391   6.03729   0.00006   0.00018  -0.02000
   Mo    -0.00414   1.80020   2.98659   0.00006   0.00018  -0.02000
   Mo    -1.56010   4.50596   2.98598   0.00006   0.00018  -0.02000
   Mo     3.12641   1.80021   2.98658   0.00006   0.00018  -0.02000
   Mo     1.56113   4.51134   2.98659   0.00006   0.00018  -0.02000
   Mo     1.56115   0.89648   9.08801   0.00006   0.00018  -0.02000
   Mo    -0.00412   3.60762   9.08802   0.00006   0.00018  -0.02000
   Mo     4.68239   0.90186   9.08861   0.00006   0.00018  -0.02000
   Mo     3.12643   3.60762   9.08801   0.00006   0.00018  -0.02000
   S      0.02608   1.81764   7.51213   0.00006   0.00018  -0.02000
   S     -1.56009   4.50595   7.51619   0.00006   0.00018  -0.02000
   S      3.09622   1.81764   7.51212   0.00006   0.00018  -0.02000
   S      1.56115   4.47646   7.51213   0.00006   0.00018  -0.02000
   S      1.56113   0.89789   1.43925   0.00006   0.00018  -0.02000
   S     -0.00294   3.60694   1.43926   0.00006   0.00018  -0.02000
   S      4.68236   0.90188   1.43142   0.00006   0.00018  -0.02000
   S      3.12520   3.60694   1.43925   0.00006   0.00018  -0.02000
   S     -0.00291   1.80088  10.63535   0.00006   0.00018  -0.02000
   S     -1.56007   4.50594  10.64318   0.00006   0.00018  -0.02000
   S      3.12523   1.80089  10.63533   0.00006   0.00018  -0.02000
   S      1.56116   4.50993  10.63535   0.00006   0.00018  -0.02000
   S      1.56114   0.93136   4.56246   0.00006   0.00018  -0.02000
   S      0.02607   3.59019   4.56247   0.00006   0.00018  -0.02000
   S      4.68237   0.90187   4.55840   0.00006   0.00018  -0.02000
   S      3.09622   3.59019   4.56246   0.00006   0.00018  -0.02000
freq: -0.00 cm-1
PRIMCOORD  2
     25   1
   Ni     1.56114   2.70391   6.03729   0.01905  -0.00608   0.00000
   Mo    -0.00414   1.80020   2.98659   0.01905  -0.00608   0.00000
   Mo    -1.56010   4.50596   2.98598   0.01905  -0.00608   0.00000
   Mo     3.12641   1.80021   2.98658   0.01905  -0.00608   0.00000
   Mo     1.56113   4.51134   2.98659   0.01905  -0.00608   0.00000
   Mo     1.56115   0.89648   9.08801   0.01905  -0.00608   0.00000
   Mo    -0.00412   3.60762   9.08802   0.01905  -0.00608   0.00000
   Mo     4.68239   0.90186   9.08861   0.01905  -0.00608   0.00000
   Mo     3.12643   3.60762   9.08801   0.01905  -0.00608   0.00000
   S      0.02608   1.81764   7.51213   0.01905  -0.00608   0.00000
   S     -1.56009   4.50595   7.51619   0.01905  -0.00608   0.00000
   S      3.09622   1.81764   7.51212   0.01905  -0.00608   0.00000
   S      1.56115   4.47646   7.51213   0.01905  -0.00608   0.00000
   S      1.56113   0.89789   1.43925   0.01905  -0.00608   0.00000
   S     -0.00294   3.60694   1.43926   0.01905  -0.00608   0.00000
   S      4.68236   0.90188   1.43142   0.01905  -0.00608   0.00000
   S      3.12520   3.60694   1.43925   0.01905  -0.00608   0.00000
   S     -0.00291   1.80088  10.63535   0.01905  -0.00608   0.00000
   S     -1.56007   4.50594  10.64318   0.01905  -0.00608   0.00000
   S      3.12523   1.80089  10.63533   0.01905  -0.00608   0.00000
   S      1.56116   4.50993  10.63535   0.01905  -0.00608   0.00000
   S      1.56114   0.93136   4.56246   0.01905  -0.00608   0.00000
   S      0.02607   3.59019   4.56247   0.01905  -0.00608   0.00000
   S      4.68237   0.90187   4.55840   0.01905  -0.00608   0.00000
   S      3.09622   3.59019   4.56246   0.01905  -0.00608   0.00000
freq: 0.00 cm-1
PRIMCOORD  3
     25   1
   Ni     1.56114   2.70391   6.03729   0.00608   0.01905   0.00019
   Mo    -0.00414   1.80020   2.98659   0.00608   0.01905   0.00019
   Mo    -1.56010   4.50596   2.98598   0.00608   0.01905   0.00019
   Mo     3.12641   1.80021   2.98658   0.00608   0.01905   0.00019
   Mo     1.56113   4.51134   2.98659   0.00608   0.01905   0.00019
   Mo     1.56115   0.89648   9.08801   0.00608   0.01905   0.00019
   Mo    -0.00412   3.60762   9.08802   0.00608   0.01905   0.00019
   Mo     4.68239   0.90186   9.08861   0.00608   0.01905   0.00019
   Mo     3.12643   3.60762   9.08801   0.00608   0.01905   0.00019
   S      0.02608   1.81764   7.51213   0.00608   0.01905   0.00019
   S     -1.56009   4.50595   7.51619   0.00608   0.01905   0.00019
   S      3.09622   1.81764   7.51212   0.00608   0.01905   0.00019
   S      1.56115   4.47646   7.51213   0.00608   0.01905   0.00019
   S      1.56113   0.89789   1.43925   0.00608   0.01905   0.00019
   S     -0.00294   3.60694   1.43926   0.00608   0.01905   0.00019
   S      4.68236   0.90188   1.43142   0.00608   0.01905   0.00019
   S      3.12520   3.60694   1.43925   0.00608   0.01905   0.00019
   S     -0.00291   1.80088  10.63535   0.00608   0.01905   0.00019
   S     -1.56007   4.50594  10.64318   0.00608   0.01905   0.00019
   S      3.12523   1.80089  10.63533   0.00608   0.01905   0.00019
   S      1.56116   4.50993  10.63535   0.00608   0.01905   0.00019
   S      1.56114   0.93136   4.56246   0.00608   0.01905   0.00019
   S      0.02607   3.59019   4.56247   0.00608   0.01905   0.00019
   S      4.68237   0.90187   4.55840   0.00608   0.01905   0.00019
   S      3.09622   3.59019   4.56246   0.00608   0.01905   0.00019
freq: 40.90 cm-1
PRIMCOORD  4
     25   1
   Ni     1.56114   2.70391   6.03729   0.00093  -0.00004   0.00413
   Mo    -0.00414   1.80020   2.98659  -0.02073  -0.00015   0.00043
   Mo    -1.56010   4.50596   2.98598  -0.01987  -0.00032   0.00033
   Mo     3.12641   1.80021   2.98658  -0.02075  -0.00052  -0.00147
   Mo     1.56113   4.51134   2.98659  -0.02088  -0.00034  -0.00055
   Mo     1.56115   0.89648   9.08801   0.02078   0.00034  -0.00019
   Mo    -0.00412   3.60762   9.08802   0.02061   0.00056   0.00074
   Mo     4.68239   0.90186   9.08861   0.01993   0.00032   0.00057
   Mo     3.12643   3.60762   9.08801   0.02061   0.00012  -0.00119
   S      0.02608   1.81764   7.51213   0.01886  -0.00011   0.00180
   S     -1.56009   4.50595   7.51619   0.02112   0.00035  -0.00027
   S      3.09622   1.81764   7.51212   0.01988   0.00019  -0.00184
   S      1.56115   4.47646   7.51213   0.01968   0.00089  -0.00007
   S      1.56113   0.89789   1.43925  -0.02121  -0.00061  -0.00026
   S     -0.00294   3.60694   1.43926  -0.02077  -0.00058  -0.00010
   S      4.68236   0.90188   1.43142  -0.02044  -0.00033  -0.00062
   S      3.12520   3.60694   1.43925  -0.02029   0.00017  -0.00044
   S     -0.00291   1.80088  10.63535   0.02066   0.00017   0.00022
   S     -1.56007   4.50594  10.64318   0.02029   0.00034  -0.00031
   S      3.12523   1.80089  10.63533   0.02026   0.00076  -0.00018
   S      1.56116   4.50993  10.63535   0.02107   0.00008   0.00001
   S      1.56114   0.93136   4.56246  -0.01989   0.00033  -0.00027
   S      0.02607   3.59019   4.56247  -0.01884  -0.00093   0.00152
   S      4.68237   0.90187   4.55840  -0.02125  -0.00034  -0.00061
   S      3.09622   3.59019   4.56246  -0.01995  -0.00035  -0.00217
freq: 41.30 cm-1
PRIMCOORD  5
     25   1
   Ni     1.56114   2.70391   6.03729   0.00002   0.00006   0.00109
   Mo    -0.00414   1.80020   2.98659  -0.00051   0.02078   0.00005
   Mo    -1.56010   4.50596   2.98598  -0.00031   0.01977   0.00059
   Mo     3.12641   1.80021   2.98658  -0.00016   0.02078   0.00001
   Mo     1.56113   4.51134   2.98659  -0.00033   0.02073   0.00162
   Mo     1.56115   0.89648   9.08801   0.00033  -0.02074  -0.00181
   Mo    -0.00412   3.60762   9.08802   0.00016  -0.02078  -0.00021
   Mo     4.68239   0.90186   9.08861   0.00031  -0.01977  -0.00035
   Mo     3.12643   3.60762   9.08801   0.00050  -0.02079  -0.00025
   S      0.02608   1.81764   7.51213   0.00041  -0.01998  -0.00160
   S     -1.56009   4.50595   7.51619   0.00034  -0.02123  -0.00087
   S      3.09622   1.81764   7.51212   0.00020  -0.01998  -0.00167
   S      1.56115   4.47646   7.51213   0.00031  -0.01891   0.00149
   S      1.56113   0.89789   1.43925  -0.00034   0.02015   0.00035
   S     -0.00294   3.60694   1.43926   0.00014   0.02086   0.00065
   S      4.68236   0.90188   1.43142  -0.00032   0.02040   0.00048
   S      3.12520   3.60694   1.43925  -0.00079   0.02087   0.00064
   S     -0.00291   1.80088  10.63535   0.00091  -0.02080  -0.00071
   S     -1.56007   4.50594  10.64318   0.00032  -0.02044  -0.00072
   S      3.12523   1.80089  10.63533  -0.00026  -0.02079  -0.00071
   S      1.56116   4.50993  10.63535   0.00035  -0.02029  -0.00042
   S      1.56114   0.93136   4.56246  -0.00032   0.01924  -0.00159
   S      0.02607   3.59019   4.56247   0.00007   0.01981   0.00157
   S      4.68237   0.90187   4.55840  -0.00035   0.02123   0.00064
   S      3.09622   3.59019   4.56246  -0.00069   0.01982   0.00151
freq: 44.71 cm-1
PRIMCOORD  6
     25   1
   Ni     1.56114   2.70391   6.03729   0.00002   0.00095  -0.08768
   Mo    -0.00414   1.80020   2.98659  -0.00115   0.00017   0.00775
   Mo    -1.56010   4.50596   2.98598  -0.00099   0.00025  -0.00999
   Mo     3.12641   1.80021   2.98658  -0.00091   0.00014   0.00767
   Mo     1.56113   4.51134   2.98659  -0.00100   0.00028   0.00770
   Mo     1.56115   0.89648   9.08801   0.00106  -0.00023   0.00816
   Mo    -0.00412   3.60762   9.08802   0.00112  -0.00037   0.00828
   Mo     4.68239   0.90186   9.08861   0.00099  -0.00025  -0.00962
   Mo     3.12643   3.60762   9.08801   0.00089  -0.00037   0.00816
   S      0.02608   1.81764   7.51213   0.01232   0.00620   0.00407
   S     -1.56009   4.50595   7.51619   0.00105  -0.00040   0.00984
   S      3.09622   1.81764   7.51212  -0.01037   0.00623   0.00387
   S      1.56115   4.47646   7.51213   0.00091  -0.01329   0.00405
   S      1.56113   0.89789   1.43925  -0.00105   0.00606   0.00225
   S     -0.00294   3.60694   1.43926   0.00387  -0.00264   0.00225
   S      4.68236   0.90188   1.43142  -0.00102   0.00016   0.00963
   S      3.12520   3.60694   1.43925  -0.00588  -0.00262   0.00223
   S     -0.00291   1.80088  10.63535  -0.00387  -0.00320   0.00268
   S     -1.56007   4.50594  10.64318   0.00098  -0.00032   0.01011
   S      3.12523   1.80089  10.63533   0.00593  -0.00315   0.00265
   S      1.56116   4.50993  10.63535   0.00101   0.00559   0.00269
   S      1.56114   0.93136   4.56246  -0.00100  -0.01271   0.00358
   S      0.02607   3.59019   4.56247  -0.01221   0.00666   0.00366
   S      4.68237   0.90187   4.55840  -0.00104   0.00014   0.00933
   S      3.09622   3.59019   4.56246   0.01030   0.00668   0.00350
freq: 69.79 cm-1
PRIMCOORD  7
     25   1
   Ni     1.56114   2.70391   6.03729   0.09679   0.00063  -0.00001
   Mo    -0.00414   1.80020   2.98659  -0.00502  -0.00071  -0.00016
   Mo    -1.56010   4.50596   2.98598  -0.00281  -0.00002  -0.00008
   Mo     3.12641   1.80021   2.98658  -0.00502   0.00066  -0.00006
   Mo     1.56113   4.51134   2.98659  -0.00373  -0.00004  -0.00011
   Mo     1.56115   0.89648   9.08801  -0.00426  -0.00004   0.00011
   Mo    -0.00412   3.60762   9.08802  -0.00542   0.00070   0.00012
   Mo     4.68239   0.90186   9.08861  -0.00323  -0.00002   0.00008
   Mo     3.12643   3.60762   9.08801  -0.00543  -0.00077   0.00011
   S      0.02608   1.81764   7.51213  -0.00140   0.00356  -0.00150
   S     -1.56009   4.50595   7.51619  -0.00668  -0.00004   0.00012
   S      3.09622   1.81764   7.51212  -0.00150  -0.00360   0.00168
   S      1.56115   4.47646   7.51213  -0.00716  -0.00003   0.00011
   S      1.56113   0.89789   1.43925  -0.00520  -0.00003  -0.00010
   S     -0.00294   3.60694   1.43926  -0.00391  -0.00073   0.00015
   S      4.68236   0.90188   1.43142  -0.00642  -0.00004  -0.00011
   S      3.12520   3.60694   1.43925  -0.00388   0.00068  -0.00035
   S     -0.00291   1.80088  10.63535  -0.00439   0.00074  -0.00017
   S     -1.56007   4.50594  10.64318  -0.00691  -0.00004   0.00011
   S      3.12523   1.80089  10.63533  -0.00438  -0.00082   0.00036
   S      1.56116   4.50993  10.63535  -0.00561  -0.00002   0.00010
   S      1.56114   0.93136   4.56246  -0.00703   0.00003  -0.00008
   S      0.02607   3.59019   4.56247  -0.00099  -0.00357   0.00144
   S      4.68237   0.90187   4.55840  -0.00627  -0.00004  -0.00012
   S      3.09622   3.59019   4.56246  -0.00099   0.00348  -0.00164
freq: 70.35 cm-1
PRIMCOORD  8
     25   1
   Ni     1.56114   2.70391   6.03729   0.00059  -0.09648  -0.00082
   Mo    -0.00414   1.80020   2.98659   0.00072   0.00446  -0.00146
   Mo    -1.56010   4.50596   2.98598  -0.00001   0.00301  -0.00127
   Mo     3.12641   1.80021   2.98658  -0.00075   0.00447  -0.00145
   Mo     1.56113   4.51134   2.98659  -0.00002   0.00571  -0.00171
   Mo     1.56115   0.89648   9.08801  -0.00003   0.00566   0.00151
   Mo    -0.00412   3.60762   9.08802  -0.00072   0.00431   0.00178
   Mo     4.68239   0.90186   9.08861  -0.00001   0.00287   0.00109
   Mo     3.12643   3.60762   9.08801   0.00062   0.00430   0.00179
   S      0.02608   1.81764   7.51213  -0.00322   0.00555   0.00222
   S     -1.56009   4.50595   7.51619  -0.00006   0.00634   0.00185
   S      3.09622   1.81764   7.51212   0.00320   0.00551   0.00225
   S      1.56115   4.47646   7.51213  -0.00006  -0.00155  -0.00035
   S      1.56113   0.89789   1.43925  -0.00001   0.00360  -0.00164
   S     -0.00294   3.60694   1.43926   0.00062   0.00500  -0.00130
   S      4.68236   0.90188   1.43142  -0.00003   0.00676  -0.00156
   S      3.12520   3.60694   1.43925  -0.00066   0.00501  -0.00130
   S     -0.00291   1.80088  10.63535  -0.00090   0.00474   0.00157
   S     -1.56007   4.50594  10.64318  -0.00005   0.00669   0.00169
   S      3.12523   1.80089  10.63533   0.00084   0.00473   0.00157
   S      1.56116   4.50993  10.63535  -0.00007   0.00378   0.00124
   S      1.56114   0.93136   4.56246  -0.00003  -0.00065  -0.00305
   S      0.02607   3.59019   4.56247   0.00389   0.00525  -0.00044
   S      4.68237   0.90187   4.55840  -0.00000   0.00647  -0.00161
   S      3.09622   3.59019   4.56246  -0.00389   0.00530  -0.00045
freq: 71.18 cm-1
PRIMCOORD  9
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00051   0.00662   0.00098
   Mo    -0.00414   1.80020   2.98659   0.00067   0.00058  -0.02211
   Mo    -1.56010   4.50596   2.98598   0.00008   0.00035  -0.01587
   Mo     3.12641   1.80021   2.98658  -0.00018   0.00055  -0.02196
   Mo     1.56113   4.51134   2.98659   0.00008  -0.00021  -0.02197
   Mo     1.56115   0.89648   9.08801  -0.00007  -0.00045   0.02171
   Mo    -0.00412   3.60762   9.08802   0.00022  -0.00120   0.02180
   Mo     4.68239   0.90186   9.08861   0.00009  -0.00091   0.01613
   Mo     3.12643   3.60762   9.08801  -0.00068  -0.00114   0.02196
   S      0.02608   1.81764   7.51213   0.00466   0.00150   0.01802
   S     -1.56009   4.50595   7.51619  -0.00025  -0.00114   0.02337
   S      3.09622   1.81764   7.51212  -0.00473   0.00156   0.01815
   S      1.56115   4.47646   7.51213  -0.00013  -0.00574   0.01842
   S      1.56113   0.89789   1.43925   0.00028  -0.00192  -0.01953
   S     -0.00294   3.60694   1.43926  -0.00162   0.00130  -0.01957
   S      4.68236   0.90188   1.43142   0.00011   0.00017  -0.02216
   S      3.12520   3.60694   1.43925   0.00179   0.00124  -0.01951
   S     -0.00291   1.80088  10.63535  -0.00156  -0.00190   0.01947
   S     -1.56007   4.50594  10.64318  -0.00013  -0.00066   0.02193
   S      3.12523   1.80089  10.63533   0.00150  -0.00192   0.01943
   S      1.56116   4.50993  10.63535  -0.00049   0.00114   0.01956
   S      1.56114   0.93136   4.56246   0.00020   0.00601  -0.01821
   S      0.02607   3.59019   4.56247   0.00465  -0.00240  -0.01835
   S      4.68237   0.90187   4.55840   0.00051   0.00031  -0.02360
   S      3.09622   3.59019   4.56246  -0.00448  -0.00243  -0.01828
freq: 152.85 cm-1
PRIMCOORD 10
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00003   0.00000  -0.00001
   Mo    -0.00414   1.80020   2.98659  -0.01519   0.01499  -0.00082
   Mo    -1.56010   4.50596   2.98598   0.00710   0.00005  -0.00002
   Mo     3.12641   1.80021   2.98658  -0.01513  -0.01499   0.00064
   Mo     1.56113   4.51134   2.98659   0.02360  -0.00005  -0.00008
   Mo     1.56115   0.89648   9.08801  -0.02359   0.00007   0.00007
   Mo    -0.00412   3.60762   9.08802   0.01561   0.01430  -0.00086
   Mo     4.68239   0.90186   9.08861  -0.00814  -0.00008  -0.00000
   Mo     3.12643   3.60762   9.08801   0.01570  -0.01430   0.00106
   S      0.02608   1.81764   7.51213  -0.01694   0.01496  -0.00075
   S     -1.56009   4.50595   7.51619   0.00726   0.00007   0.00010
   S      3.09622   1.81764   7.51212  -0.01690  -0.01490   0.00087
   S      1.56115   4.47646   7.51213   0.02648  -0.00013   0.00008
   S      1.56113   0.89789   1.43925  -0.02466   0.00003  -0.00006
   S     -0.00294   3.60694   1.43926   0.01626   0.01593  -0.00062
   S      4.68236   0.90188   1.43142  -0.00745  -0.00006  -0.00009
   S      3.12520   3.60694   1.43925   0.01636  -0.01590   0.00050
   S     -0.00291   1.80088  10.63535  -0.01690   0.01522  -0.00070
   S     -1.56007   4.50594  10.64318   0.00857   0.00009   0.00010
   S      3.12523   1.80089  10.63533  -0.01675  -0.01528   0.00080
   S      1.56116   4.50993  10.63535   0.02464  -0.00004   0.00007
   S      1.56114   0.93136   4.56246  -0.02620   0.00008  -0.00007
   S      0.02607   3.59019   4.56247   0.01640   0.01581  -0.00070
   S      4.68237   0.90187   4.55840  -0.00645  -0.00005  -0.00009
   S      3.09622   3.59019   4.56246   0.01642  -0.01585   0.00058
freq: 152.99 cm-1
PRIMCOORD 11
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000   0.00011   0.00000
   Mo    -0.00414   1.80020   2.98659  -0.01307  -0.00019  -0.00195
   Mo    -1.56010   4.50596   2.98598  -0.00000   0.02463   0.00013
   Mo     3.12641   1.80021   2.98658   0.01314  -0.00007  -0.00196
   Mo     1.56113   4.51134   2.98659  -0.00007  -0.02287   0.00383
   Mo     1.56115   0.89648   9.08801   0.00006   0.02346  -0.00425
   Mo    -0.00412   3.60762   9.08802  -0.01346   0.00008   0.00216
   Mo     4.68239   0.90186   9.08861  -0.00001  -0.02531  -0.00012
   Mo     3.12643   3.60762   9.08801   0.01341   0.00020   0.00217
   S      0.02608   1.81764   7.51213  -0.01650   0.00210  -0.00176
   S     -1.56009   4.50595   7.51619   0.00001   0.02276   0.00006
   S      3.09622   1.81764   7.51212   0.01656   0.00225  -0.00176
   S      1.56115   4.47646   7.51213  -0.00006  -0.02651   0.00356
   S      1.56113   0.89789   1.43925   0.00007   0.02432  -0.00242
   S     -0.00294   3.60694   1.43926  -0.01330   0.00161   0.00128
   S      4.68236   0.90188   1.43142   0.00000  -0.02666  -0.00001
   S      3.12520   3.60694   1.43925   0.01322   0.00174   0.00128
   S     -0.00291   1.80088  10.63535  -0.01345  -0.00192  -0.00140
   S     -1.56007   4.50594  10.64318   0.00002   0.02755   0.00001
   S      3.12523   1.80089  10.63533   0.01351  -0.00179  -0.00140
   S      1.56116   4.50993  10.63535  -0.00007  -0.02489   0.00267
   S      1.56114   0.93136   4.56246   0.00007   0.02579  -0.00327
   S      0.02607   3.59019   4.56247  -0.01604  -0.00205   0.00162
   S      4.68237   0.90187   4.55840  -0.00000  -0.02236  -0.00006
   S      3.09622   3.59019   4.56246   0.01597  -0.00193   0.00161
freq: 153.35 cm-1
PRIMCOORD 12
     25   1
   Ni     1.56114   2.70391   6.03729   0.00087   0.00001  -0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00941  -0.01672  -0.00210
   Mo    -1.56010   4.50596   2.98598   0.02045  -0.00005  -0.00002
   Mo     3.12641   1.80021   2.98658  -0.00946   0.01672   0.00199
   Mo     1.56113   4.51134   2.98659  -0.00083   0.00005  -0.00009
   Mo     1.56115   0.89648   9.08801  -0.00084  -0.00001   0.00006
   Mo    -0.00412   3.60762   9.08802   0.01320  -0.01976  -0.00481
   Mo     4.68239   0.90186   9.08861  -0.02693   0.00000   0.00000
   Mo     3.12643   3.60762   9.08801   0.01320   0.01976   0.00497
   S      0.02608   1.81764   7.51213  -0.01392  -0.02418  -0.00361
   S     -1.56009   4.50595   7.51619   0.02346  -0.00001   0.00008
   S      3.09622   1.81764   7.51212  -0.01396   0.02421   0.00371
   S      1.56115   4.47646   7.51213   0.00581  -0.00002   0.00006
   S      1.56113   0.89789   1.43925   0.00160  -0.00007  -0.00004
   S     -0.00294   3.60694   1.43926   0.01038  -0.01747  -0.00150
   S      4.68236   0.90188   1.43142  -0.02194   0.00006  -0.00007
   S      3.12520   3.60694   1.43925   0.01036   0.01747   0.00139
   S     -0.00291   1.80088  10.63535  -0.01452  -0.01977  -0.00323
   S     -1.56007   4.50594  10.64318   0.02973   0.00000   0.00008
   S      3.12523   1.80089  10.63533  -0.01448   0.01973   0.00331
   S      1.56116   4.50993  10.63535  -0.00158   0.00004   0.00005
   S      1.56114   0.93136   4.56246  -0.00144  -0.00004  -0.00004
   S      0.02607   3.59019   4.56247   0.01008  -0.01948  -0.00173
   S      4.68237   0.90187   4.55840  -0.01927   0.00004  -0.00007
   S      3.09622   3.59019   4.56246   0.00997   0.01948   0.00161
freq: 154.26 cm-1
PRIMCOORD 13
     25   1
   Ni     1.56114   2.70391   6.03729   0.00001   0.00667   0.00007
   Mo    -0.00414   1.80020   2.98659   0.01204   0.00028   0.00736
   Mo    -1.56010   4.50596   2.98598  -0.00006  -0.02391  -0.00017
   Mo     3.12641   1.80021   2.98658  -0.01196   0.00023   0.00732
   Mo     1.56113   4.51134   2.98659  -0.00002   0.02113  -0.01428
   Mo     1.56115   0.89648   9.08801   0.00001   0.02045  -0.01434
   Mo    -0.00412   3.60762   9.08802  -0.01162   0.00026   0.00711
   Mo     4.68239   0.90186   9.08861   0.00001  -0.02319  -0.00018
   Mo     3.12643   3.60762   9.08801   0.01161   0.00025   0.00713
   S      0.02608   1.81764   7.51213  -0.01832   0.00688  -0.00516
   S     -1.56009   4.50595   7.51619  -0.00002   0.01373   0.00001
   S      3.09622   1.81764   7.51212   0.01833   0.00688  -0.00516
   S      1.56115   4.47646   7.51213   0.00000  -0.02497   0.01012
   S      1.56113   0.89789   1.43925   0.00001  -0.02025   0.00851
   S     -0.00294   3.60694   1.43926   0.00837  -0.00608  -0.00422
   S      4.68236   0.90188   1.43142   0.00007   0.03050   0.00013
   S      3.12520   3.60694   1.43925  -0.00845  -0.00612  -0.00424
   S     -0.00291   1.80088  10.63535  -0.00795  -0.00602  -0.00431
   S     -1.56007   4.50594  10.64318  -0.00001   0.02975  -0.00005
   S      3.12523   1.80089  10.63533   0.00797  -0.00603  -0.00430
   S      1.56116   4.50993  10.63535  -0.00001  -0.01959   0.00833
   S      1.56114   0.93136   4.56246   0.00004  -0.02580   0.01033
   S      0.02607   3.59019   4.56247   0.01870   0.00702  -0.00507
   S      4.68237   0.90187   4.55840   0.00004   0.01440   0.00020
   S      3.09622   3.59019   4.56246  -0.01878   0.00694  -0.00510
freq: 154.50 cm-1
PRIMCOORD 14
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00623   0.00001   0.00001
   Mo    -0.00414   1.80020   2.98659  -0.01567  -0.01352  -0.01298
   Mo    -1.56010   4.50596   2.98598   0.02672  -0.00002   0.00003
   Mo     3.12641   1.80021   2.98658  -0.01570   0.01352   0.01299
   Mo     1.56113   4.51134   2.98659   0.00702   0.00002  -0.00002
   Mo     1.56115   0.89648   9.08801   0.00593   0.00003  -0.00003
   Mo    -0.00412   3.60762   9.08802  -0.01213   0.00917   0.01195
   Mo     4.68239   0.90186   9.08861   0.02022  -0.00003   0.00003
   Mo     3.12643   3.60762   9.08801  -0.01210  -0.00917  -0.01196
   S      0.02608   1.81764   7.51213   0.01250   0.01565   0.00823
   S     -1.56009   4.50595   7.51619  -0.01097   0.00002  -0.00002
   S      3.09622   1.81764   7.51212   0.01257  -0.01564  -0.00827
   S      1.56115   4.47646   7.51213  -0.01665  -0.00003   0.00000
   S      1.56113   0.89789   1.43925   0.00095  -0.00003   0.00002
   S     -0.00294   3.60694   1.43926   0.01732  -0.00984  -0.00777
   S      4.68236   0.90188   1.43142  -0.03358   0.00003  -0.00000
   S      3.12520   3.60694   1.43925   0.01732   0.00983   0.00778
   S     -0.00291   1.80088  10.63535   0.01331   0.00548   0.00720
   S     -1.56007   4.50594  10.64318  -0.02643   0.00004  -0.00002
   S      3.12523   1.80089  10.63533   0.01330  -0.00547  -0.00720
   S      1.56116   4.50993  10.63535   0.00145  -0.00005   0.00002
   S      1.56114   0.93136   4.56246  -0.01868  -0.00001   0.00002
   S      0.02607   3.59019   4.56247   0.01647  -0.02093  -0.00913
   S      4.68237   0.90187   4.55840  -0.01675   0.00001  -0.00001
   S      3.09622   3.59019   4.56246   0.01641   0.02094   0.00912
freq: 159.01 cm-1
PRIMCOORD 15
     25   1
   Ni     1.56114   2.70391   6.03729   0.00002  -0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659  -0.01165   0.01955   0.00146
   Mo    -1.56010   4.50596   2.98598   0.00040   0.00000   0.00007
   Mo     3.12641   1.80021   2.98658  -0.01166  -0.01954  -0.00146
   Mo     1.56113   4.51134   2.98659   0.02267  -0.00001  -0.00000
   Mo     1.56115   0.89648   9.08801   0.02289   0.00001  -0.00005
   Mo    -0.00412   3.60762   9.08802  -0.01178  -0.01972  -0.00154
   Mo     4.68239   0.90186   9.08861   0.00050  -0.00000   0.00006
   Mo     3.12643   3.60762   9.08801  -0.01180   0.01971   0.00146
   S      0.02608   1.81764   7.51213   0.01243  -0.02143  -0.00095
   S     -1.56009   4.50595   7.51619  -0.00131  -0.00000  -0.00005
   S      3.09622   1.81764   7.51212   0.01247   0.02141   0.00088
   S      1.56115   4.47646   7.51213  -0.02294   0.00002  -0.00003
   S      1.56113   0.89789   1.43925  -0.02472  -0.00003   0.00003
   S     -0.00294   3.60694   1.43926   0.01203   0.01963   0.00069
   S      4.68236   0.90188   1.43142   0.00063   0.00000  -0.00000
   S      3.12520   3.60694   1.43925   0.01208  -0.01961  -0.00063
   S     -0.00291   1.80088  10.63535   0.01227  -0.01975  -0.00064
   S     -1.56007   4.50594  10.64318   0.00059   0.00000  -0.00005
   S      3.12523   1.80089  10.63533   0.01218   0.01979   0.00067
   S      1.56116   4.50993  10.63535  -0.02502  -0.00005   0.00002
   S      1.56114   0.93136   4.56246  -0.02276   0.00003   0.00002
   S      0.02607   3.59019   4.56247   0.01230   0.02122   0.00091
   S      4.68237   0.90187   4.55840  -0.00124  -0.00000  -0.00002
   S      3.09622   3.59019   4.56246   0.01224  -0.02125  -0.00087
freq: 164.87 cm-1
PRIMCOORD 16
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000  -0.00225  -0.00038
   Mo    -0.00414   1.80020   2.98659  -0.00536  -0.00141   0.01506
   Mo    -1.56010   4.50596   2.98598   0.00000   0.01246   0.00056
   Mo     3.12641   1.80021   2.98658   0.00536  -0.00140   0.01504
   Mo     1.56113   4.51134   2.98659  -0.00000  -0.01069  -0.03053
   Mo     1.56115   0.89648   9.08801  -0.00001  -0.01069  -0.03055
   Mo    -0.00412   3.60762   9.08802   0.00536  -0.00141   0.01503
   Mo     4.68239   0.90186   9.08861   0.00001   0.01247   0.00056
   Mo     3.12643   3.60762   9.08801  -0.00536  -0.00142   0.01505
   S      0.02608   1.81764   7.51213  -0.00488   0.01415  -0.00883
   S     -1.56009   4.50595   7.51619  -0.00001  -0.02856  -0.00025
   S      3.09622   1.81764   7.51212   0.00488   0.01414  -0.00882
   S      1.56115   4.47646   7.51213   0.00001   0.00619   0.01765
   S      1.56113   0.89789   1.43925  -0.00001   0.01699   0.01400
   S     -0.00294   3.60694   1.43926  -0.01737  -0.01207  -0.00677
   S      4.68236   0.90188   1.43142   0.00000   0.00640  -0.00020
   S      3.12520   3.60694   1.43925   0.01737  -0.01205  -0.00678
   S     -0.00291   1.80088  10.63535   0.01738  -0.01204  -0.00678
   S     -1.56007   4.50594  10.64318   0.00000   0.00640  -0.00021
   S      3.12523   1.80089  10.63533  -0.01738  -0.01207  -0.00677
   S      1.56116   4.50993  10.63535  -0.00000   0.01699   0.01401
   S      1.56114   0.93136   4.56246   0.00001   0.00620   0.01766
   S      0.02607   3.59019   4.56247   0.00489   0.01414  -0.00880
   S      4.68237   0.90187   4.55840  -0.00001  -0.02855  -0.00024
   S      3.09622   3.59019   4.56246  -0.00488   0.01414  -0.00881
freq: 165.18 cm-1
PRIMCOORD 17
     25   1
   Ni     1.56114   2.70391   6.03729   0.00258  -0.00000  -0.00001
   Mo    -0.00414   1.80020   2.98659   0.00719   0.00649  -0.02615
   Mo    -1.56010   4.50596   2.98598  -0.01294   0.00001   0.00005
   Mo     3.12641   1.80021   2.98658   0.00717  -0.00648   0.02612
   Mo     1.56113   4.51134   2.98659  -0.00048  -0.00002  -0.00004
   Mo     1.56115   0.89648   9.08801  -0.00019   0.00001  -0.00001
   Mo    -0.00412   3.60762   9.08802   0.00685  -0.00632   0.02635
   Mo     4.68239   0.90186   9.08861  -0.01251   0.00001   0.00002
   Mo     3.12643   3.60762   9.08801   0.00681   0.00630  -0.02634
   S      0.02608   1.81764   7.51213  -0.00791   0.00367   0.01540
   S     -1.56009   4.50595   7.51619   0.02848  -0.00001   0.00001
   S      3.09622   1.81764   7.51212  -0.00794  -0.00364  -0.01544
   S      1.56115   4.47646   7.51213  -0.01828  -0.00002  -0.00001
   S      1.56113   0.89789   1.43925   0.02068  -0.00001   0.00000
   S     -0.00294   3.60694   1.43926  -0.00714   0.01821  -0.01181
   S      4.68236   0.90188   1.43142  -0.00594   0.00000  -0.00002
   S      3.12520   3.60694   1.43925  -0.00709  -0.01820   0.01179
   S     -0.00291   1.80088  10.63535  -0.00670  -0.01811   0.01191
   S     -1.56007   4.50594  10.64318  -0.00662   0.00000  -0.00001
   S      3.12523   1.80089  10.63533  -0.00674   0.01812  -0.01187
   S      1.56116   4.50993  10.63535   0.02058  -0.00001   0.00003
   S      1.56114   0.93136   4.56246  -0.01790   0.00005   0.00002
   S      0.02607   3.59019   4.56247  -0.00830  -0.00342  -0.01527
   S      4.68237   0.90187   4.55840   0.02880  -0.00001  -0.00004
   S      3.09622   3.59019   4.56246  -0.00839   0.00339   0.01529
freq: 176.64 cm-1
PRIMCOORD 18
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000  -0.00008   0.03659
   Mo    -0.00414   1.80020   2.98659   0.00140   0.00090   0.01016
   Mo    -1.56010   4.50596   2.98598   0.00001   0.00035  -0.03902
   Mo     3.12641   1.80021   2.98658  -0.00140   0.00081   0.01037
   Mo     1.56113   4.51134   2.98659   0.00002  -0.00206   0.00954
   Mo     1.56115   0.89648   9.08801   0.00004  -0.00204   0.00977
   Mo    -0.00412   3.60762   9.08802  -0.00146   0.00082   0.01022
   Mo     4.68239   0.90186   9.08861   0.00002   0.00033  -0.03926
   Mo     3.12643   3.60762   9.08801   0.00137   0.00089   0.01030
   S      0.02608   1.81764   7.51213   0.01211   0.00709  -0.00341
   S     -1.56009   4.50595   7.51619  -0.00006  -0.00047   0.01375
   S      3.09622   1.81764   7.51212  -0.01204   0.00718  -0.00337
   S      1.56115   4.47646   7.51213  -0.00002  -0.01365  -0.00308
   S      1.56113   0.89789   1.43925   0.00004   0.01960  -0.00910
   S     -0.00294   3.60694   1.43926   0.01647  -0.00974  -0.00946
   S      4.68236   0.90188   1.43142  -0.00005  -0.00000   0.01737
   S      3.12520   3.60694   1.43925  -0.01644  -0.00990  -0.00934
   S     -0.00291   1.80088  10.63535  -0.01659  -0.00984  -0.00941
   S     -1.56007   4.50594  10.64318   0.00001  -0.00009   0.01748
   S      3.12523   1.80089  10.63533   0.01665  -0.00980  -0.00939
   S      1.56116   4.50993  10.63535  -0.00008   0.01965  -0.00920
   S      1.56114   0.93136   4.56246  -0.00011  -0.01355  -0.00300
   S      0.02607   3.59019   4.56247  -0.01192   0.00713  -0.00347
   S      4.68237   0.90187   4.55840   0.00009  -0.00059   0.01366
   S      3.09622   3.59019   4.56246   0.01196   0.00715  -0.00338
freq: 179.73 cm-1
PRIMCOORD 19
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000  -0.00000  -0.00010
   Mo    -0.00414   1.80020   2.98659  -0.00192   0.00003   0.01701
   Mo    -1.56010   4.50596   2.98598   0.00011   0.00413   0.00483
   Mo     3.12641   1.80021   2.98658   0.00183   0.00012   0.01549
   Mo     1.56113   4.51134   2.98659   0.00002  -0.00255  -0.03579
   Mo     1.56115   0.89648   9.08801  -0.00001   0.00258   0.03573
   Mo    -0.00412   3.60762   9.08802  -0.00184  -0.00012  -0.01554
   Mo     4.68239   0.90186   9.08861  -0.00011  -0.00415  -0.00465
   Mo     3.12643   3.60762   9.08801   0.00191  -0.00003  -0.01704
   S      0.02608   1.81764   7.51213   0.01208  -0.01380   0.00838
   S     -1.56009   4.50595   7.51619   0.00056   0.02262   0.00126
   S      3.09622   1.81764   7.51212  -0.01220  -0.01432   0.00766
   S      1.56115   4.47646   7.51213  -0.00054   0.00159  -0.01683
   S      1.56113   0.89789   1.43925  -0.00050   0.00919   0.01680
   S     -0.00294   3.60694   1.43926  -0.01561  -0.01151  -0.00636
   S      4.68236   0.90188   1.43142   0.00045   0.01776  -0.00181
   S      3.12520   3.60694   1.43925   0.01579  -0.01080  -0.00704
   S     -0.00291   1.80088  10.63535  -0.01571   0.01085   0.00707
   S     -1.56007   4.50594  10.64318  -0.00045  -0.01775   0.00173
   S      3.12523   1.80089  10.63533   0.01555   0.01154   0.00640
   S      1.56116   4.50993  10.63535   0.00050  -0.00930  -0.01675
   S      1.56114   0.93136   4.56246   0.00054  -0.00155   0.01686
   S      0.02607   3.59019   4.56247   0.01228   0.01431  -0.00764
   S      4.68237   0.90187   4.55840  -0.00058  -0.02262  -0.00132
   S      3.09622   3.59019   4.56246  -0.01215   0.01379  -0.00837
freq: 179.92 cm-1
PRIMCOORD 20
     25   1
   Ni     1.56114   2.70391   6.03729   0.00003  -0.00000   0.00009
   Mo    -0.00414   1.80020   2.98659  -0.00177  -0.00195   0.02910
   Mo    -1.56010   4.50596   2.98598   0.00443  -0.00014   0.00228
   Mo     3.12641   1.80021   2.98658  -0.00172   0.00185  -0.03135
   Mo     1.56113   4.51134   2.98659   0.00093   0.00018   0.00053
   Mo     1.56115   0.89648   9.08801  -0.00088  -0.00019  -0.00049
   Mo    -0.00412   3.60762   9.08802   0.00162  -0.00182   0.03130
   Mo     4.68239   0.90186   9.08861  -0.00432   0.00014  -0.00245
   Mo     3.12643   3.60762   9.08801   0.00168   0.00193  -0.02896
   S      0.02608   1.81764   7.51213  -0.00210   0.01140   0.01410
   S     -1.56009   4.50595   7.51619   0.02275  -0.00073   0.00074
   S      3.09622   1.81764   7.51212  -0.00314  -0.00945  -0.01486
   S      1.56115   4.47646   7.51213  -0.02127  -0.00109   0.00042
   S      1.56113   0.89789   1.43925  -0.01997  -0.00143  -0.00001
   S     -0.00294   3.60694   1.43926   0.00310  -0.01310   0.01429
   S      4.68236   0.90188   1.43142   0.01774  -0.00056  -0.00091
   S      3.12520   3.60694   1.43925   0.00408   0.01494  -0.01282
   S     -0.00291   1.80088  10.63535  -0.00406  -0.01492   0.01275
   S     -1.56007   4.50594  10.64318  -0.01783   0.00056   0.00099
   S      3.12523   1.80089  10.63533  -0.00294   0.01300  -0.01429
   S      1.56116   4.50993  10.63535   0.01987   0.00152  -0.00003
   S      1.56114   0.93136   4.56246   0.02129   0.00103  -0.00043
   S      0.02607   3.59019   4.56247   0.00321   0.00951   0.01491
   S      4.68237   0.90187   4.55840  -0.02296   0.00073  -0.00069
   S      3.09622   3.59019   4.56246   0.00227  -0.01139  -0.01419
freq: 180.64 cm-1
PRIMCOORD 21
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000   0.00000  -0.00012
   Mo    -0.00414   1.80020   2.98659  -0.00154  -0.00098  -0.01334
   Mo    -1.56010   4.50596   2.98598  -0.00031  -0.00064   0.04358
   Mo     3.12641   1.80021   2.98658   0.00180  -0.00120  -0.00957
   Mo     1.56113   4.51134   2.98659  -0.00007   0.00265  -0.00542
   Mo     1.56115   0.89648   9.08801   0.00012  -0.00258   0.00533
   Mo    -0.00412   3.60762   9.08802  -0.00183   0.00122   0.00951
   Mo     4.68239   0.90186   9.08861   0.00028   0.00059  -0.04336
   Mo     3.12643   3.60762   9.08801   0.00155   0.00095   0.01333
   S      0.02608   1.81764   7.51213   0.01318   0.00933  -0.00435
   S     -1.56009   4.50595   7.51619  -0.00148  -0.00272   0.01107
   S      3.09622   1.81764   7.51212  -0.01276   0.01066  -0.00256
   S      1.56115   4.47646   7.51213   0.00130  -0.01671  -0.00050
   S      1.56113   0.89789   1.43925   0.00127  -0.02140   0.00887
   S     -0.00294   3.60694   1.43926  -0.01600   0.01225   0.01071
   S      4.68236   0.90188   1.43142  -0.00106  -0.00193  -0.01609
   S      3.12520   3.60694   1.43925   0.01550   0.01050   0.01239
   S     -0.00291   1.80088  10.63535  -0.01540  -0.01045  -0.01239
   S     -1.56007   4.50594  10.64318   0.00107   0.00195   0.01600
   S      3.12523   1.80089  10.63533   0.01594  -0.01224  -0.01063
   S      1.56116   4.50993  10.63535  -0.00125   0.02124  -0.00879
   S      1.56114   0.93136   4.56246  -0.00131   0.01672   0.00055
   S      0.02607   3.59019   4.56247   0.01288  -0.01066   0.00255
   S      4.68237   0.90187   4.55840   0.00141   0.00277  -0.01114
   S      3.09622   3.59019   4.56246  -0.01328  -0.00934   0.00438
freq: 221.80 cm-1
PRIMCOORD 22
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000  -0.00002   0.00000
   Mo    -0.00414   1.80020   2.98659  -0.01698   0.01841   0.00017
   Mo    -1.56010   4.50596   2.98598   0.00010  -0.02898  -0.00015
   Mo     3.12641   1.80021   2.98658   0.01698   0.01828   0.00018
   Mo     1.56113   4.51134   2.98659  -0.00011  -0.00975  -0.00032
   Mo     1.56115   0.89648   9.08801  -0.00012   0.01040   0.00044
   Mo    -0.00412   3.60762   9.08802  -0.01812  -0.01965  -0.00023
   Mo     4.68239   0.90186   9.08861   0.00011   0.03076   0.00015
   Mo     3.12643   3.60762   9.08801   0.01813  -0.01951  -0.00025
   S      0.02608   1.81764   7.51213   0.00105  -0.00253  -0.01499
   S     -1.56009   4.50595   7.51619   0.00002   0.00393  -0.00054
   S      3.09622   1.81764   7.51212  -0.00105  -0.00254  -0.01479
   S      1.56115   4.47646   7.51213  -0.00001  -0.00087   0.03034
   S      1.56113   0.89789   1.43925  -0.00000  -0.00123   0.02897
   S     -0.00294   3.60694   1.43926   0.00100   0.00020  -0.01442
   S      4.68236   0.90188   1.43142   0.00001  -0.00432  -0.00044
   S      3.12520   3.60694   1.43925  -0.00101   0.00019  -0.01424
   S     -0.00291   1.80088  10.63535   0.00095  -0.00025   0.01533
   S     -1.56007   4.50594  10.64318   0.00001   0.00446   0.00047
   S      3.12523   1.80089  10.63533  -0.00097  -0.00025   0.01513
   S      1.56116   4.50993  10.63535  -0.00000   0.00109  -0.03080
   S      1.56114   0.93136   4.56246  -0.00000   0.00089  -0.02850
   S      0.02607   3.59019   4.56247   0.00100   0.00248   0.01408
   S      4.68237   0.90187   4.55840   0.00002  -0.00358   0.00051
   S      3.09622   3.59019   4.56246  -0.00100   0.00249   0.01389
freq: 221.89 cm-1
PRIMCOORD 23
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000  -0.00072  -0.00007
   Mo    -0.00414   1.80020   2.98659   0.01893  -0.02042  -0.00103
   Mo    -1.56010   4.50596   2.98598  -0.00010   0.02953   0.00008
   Mo     3.12641   1.80021   2.98658  -0.01893  -0.02031  -0.00103
   Mo     1.56113   4.51134   2.98659   0.00009   0.01062   0.00198
   Mo     1.56115   0.89648   9.08801  -0.00008   0.01006   0.00196
   Mo    -0.00412   3.60762   9.08802  -0.01776  -0.01925  -0.00102
   Mo     4.68239   0.90186   9.08861   0.00008   0.02764   0.00007
   Mo     3.12643   3.60762   9.08801   0.01777  -0.01915  -0.00102
   S      0.02608   1.81764   7.51213   0.00078  -0.00082  -0.01403
   S     -1.56009   4.50595   7.51619   0.00001   0.00551  -0.00061
   S      3.09622   1.81764   7.51212  -0.00079  -0.00082  -0.01389
   S      1.56115   4.47646   7.51213  -0.00001   0.00052   0.02858
   S      1.56113   0.89789   1.43925   0.00000  -0.00216  -0.03027
   S     -0.00294   3.60694   1.43926   0.00058  -0.00093   0.01494
   S      4.68236   0.90188   1.43142  -0.00001   0.00244   0.00055
   S      3.12520   3.60694   1.43925  -0.00059  -0.00094   0.01478
   S     -0.00291   1.80088  10.63535  -0.00065  -0.00092   0.01403
   S     -1.56007   4.50594  10.64318   0.00001   0.00217   0.00046
   S      3.12523   1.80089  10.63533   0.00065  -0.00093   0.01388
   S      1.56116   4.50993  10.63535  -0.00000  -0.00224  -0.02836
   S      1.56114   0.93136   4.56246   0.00001   0.00048   0.03047
   S      0.02607   3.59019   4.56247  -0.00084  -0.00098  -0.01492
   S      4.68237   0.90187   4.55840  -0.00001   0.00574  -0.00072
   S      3.09622   3.59019   4.56246   0.00085  -0.00098  -0.01475
freq: 222.13 cm-1
PRIMCOORD 24
     25   1
   Ni     1.56114   2.70391   6.03729   0.00039  -0.00000   0.00001
   Mo    -0.00414   1.80020   2.98659   0.00007  -0.00014   0.00090
   Mo    -1.56010   4.50596   2.98598   0.00139  -0.00002  -0.00005
   Mo     3.12641   1.80021   2.98658  -0.00011   0.00029  -0.00097
   Mo     1.56113   4.51134   2.98659   0.00040  -0.00012  -0.00003
   Mo     1.56115   0.89648   9.08801   0.04216   0.00016   0.00004
   Mo    -0.00412   3.60762   9.08802  -0.00108   0.02475  -0.00149
   Mo     4.68239   0.90186   9.08861  -0.04094   0.00014   0.00004
   Mo     3.12643   3.60762   9.08801  -0.00110  -0.02506   0.00155
   S      0.02608   1.81764   7.51213   0.00147  -0.00101   0.03574
   S     -1.56009   4.50595   7.51619  -0.00713   0.00002   0.00015
   S      3.09622   1.81764   7.51212   0.00143   0.00101  -0.03595
   S      1.56115   4.47646   7.51213   0.00295  -0.00002   0.00011
   S      1.56113   0.89789   1.43925  -0.00025  -0.00000  -0.00006
   S     -0.00294   3.60694   1.43926   0.00180  -0.00113  -0.00092
   S      4.68236   0.90188   1.43142   0.00156  -0.00001   0.00008
   S      3.12520   3.60694   1.43925   0.00178   0.00112   0.00073
   S     -0.00291   1.80088  10.63535   0.00112   0.00012  -0.03598
   S     -1.56007   4.50594  10.64318  -0.00512   0.00002  -0.00007
   S      3.12523   1.80089  10.63533   0.00112  -0.00013   0.03629
   S      1.56116   4.50993  10.63535   0.00074  -0.00000  -0.00006
   S      1.56114   0.93136   4.56246  -0.00135   0.00002   0.00000
   S      0.02607   3.59019   4.56247  -0.00098  -0.00019   0.00040
   S      4.68237   0.90187   4.55840  -0.00122   0.00000  -0.00016
   S      3.09622   3.59019   4.56246  -0.00101   0.00019  -0.00033
freq: 222.25 cm-1
PRIMCOORD 25
     25   1
   Ni     1.56114   2.70391   6.03729   0.00042   0.00000   0.00004
   Mo    -0.00414   1.80020   2.98659  -0.00101  -0.02473   0.00157
   Mo    -1.56010   4.50596   2.98598  -0.04104  -0.00014  -0.00002
   Mo     3.12641   1.80021   2.98658  -0.00098   0.02500  -0.00158
   Mo     1.56113   4.51134   2.98659   0.04212  -0.00014  -0.00001
   Mo     1.56115   0.89648   9.08801   0.00114   0.00010   0.00001
   Mo    -0.00412   3.60762   9.08802   0.00010   0.00057  -0.00096
   Mo     4.68239   0.90186   9.08861   0.00067   0.00002  -0.00001
   Mo     3.12643   3.60762   9.08801  -0.00004  -0.00069   0.00098
   S      0.02608   1.81764   7.51213  -0.00101   0.00013   0.00018
   S     -1.56009   4.50595   7.51619  -0.00136  -0.00000   0.00011
   S      3.09622   1.81764   7.51212  -0.00105  -0.00012  -0.00031
   S      1.56115   4.47646   7.51213  -0.00122  -0.00003  -0.00004
   S      1.56113   0.89789   1.43925   0.00077   0.00000   0.00010
   S     -0.00294   3.60694   1.43926   0.00100  -0.00009   0.03606
   S      4.68236   0.90188   1.43142  -0.00504  -0.00002   0.00008
   S      3.12520   3.60694   1.43925   0.00099   0.00009  -0.03628
   S     -0.00291   1.80088  10.63535   0.00178   0.00109   0.00026
   S     -1.56007   4.50594  10.64318   0.00146   0.00001  -0.00007
   S      3.12523   1.80089  10.63533   0.00178  -0.00110  -0.00014
   S      1.56116   4.50993  10.63535  -0.00013   0.00001   0.00003
   S      1.56114   0.93136   4.56246   0.00294   0.00001  -0.00012
   S      0.02607   3.59019   4.56247   0.00127   0.00114  -0.03573
   S      4.68237   0.90187   4.55840  -0.00704  -0.00002  -0.00010
   S      3.09622   3.59019   4.56246   0.00124  -0.00113   0.03593
freq: 230.56 cm-1
PRIMCOORD 26
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000  -0.00000   0.00002
   Mo    -0.00414   1.80020   2.98659  -0.02367  -0.01428   0.00058
   Mo    -1.56010   4.50596   2.98598  -0.00013   0.00050  -0.00464
   Mo     3.12641   1.80021   2.98658   0.02367  -0.01414   0.00053
   Mo     1.56113   4.51134   2.98659   0.00014   0.02780   0.00047
   Mo     1.56115   0.89648   9.08801   0.00018  -0.02779  -0.00047
   Mo    -0.00412   3.60762   9.08802  -0.02373   0.01426  -0.00050
   Mo     4.68239   0.90186   9.08861  -0.00017  -0.00044   0.00463
   Mo     3.12643   3.60762   9.08801   0.02371   0.01407  -0.00061
   S      0.02608   1.81764   7.51213   0.00171   0.00115   0.01184
   S     -1.56009   4.50595   7.51619  -0.00008   0.00017  -0.03346
   S      3.09622   1.81764   7.51212  -0.00172   0.00109   0.01145
   S      1.56115   4.47646   7.51213  -0.00003  -0.00199   0.01091
   S      1.56113   0.89789   1.43925  -0.00000   0.00469   0.00787
   S     -0.00294   3.60694   1.43926   0.00413  -0.00244   0.00872
   S      4.68236   0.90188   1.43142  -0.00000  -0.00004  -0.02966
   S      3.12520   3.60694   1.43925  -0.00408  -0.00244   0.00847
   S     -0.00291   1.80088  10.63535   0.00413   0.00237  -0.00868
   S     -1.56007   4.50594  10.64318   0.00005   0.00001   0.02967
   S      3.12523   1.80089  10.63533  -0.00409   0.00248  -0.00846
   S      1.56116   4.50993  10.63535   0.00001  -0.00469  -0.00794
   S      1.56114   0.93136   4.56246  -0.00001   0.00201  -0.01083
   S      0.02607   3.59019   4.56247   0.00172  -0.00107  -0.01179
   S      4.68237   0.90187   4.55840  -0.00002  -0.00014   0.03345
   S      3.09622   3.59019   4.56246  -0.00171  -0.00114  -0.01157
freq: 231.30 cm-1
PRIMCOORD 27
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000   0.00007   0.00199
   Mo    -0.00414   1.80020   2.98659  -0.02369  -0.01422   0.00094
   Mo    -1.56010   4.50596   2.98598   0.00001   0.00062  -0.00227
   Mo     3.12641   1.80021   2.98658   0.02369  -0.01423   0.00094
   Mo     1.56113   4.51134   2.98659  -0.00001   0.02796   0.00099
   Mo     1.56115   0.89648   9.08801   0.00000   0.02795   0.00099
   Mo    -0.00412   3.60762   9.08802   0.02369  -0.01422   0.00094
   Mo     4.68239   0.90186   9.08861  -0.00000   0.00061  -0.00227
   Mo     3.12643   3.60762   9.08801  -0.02369  -0.01422   0.00094
   S      0.02608   1.81764   7.51213  -0.00101  -0.00069  -0.01273
   S     -1.56009   4.50595   7.51619   0.00000   0.00001   0.03462
   S      3.09622   1.81764   7.51212   0.00101  -0.00070  -0.01273
   S      1.56115   4.47646   7.51213   0.00000   0.00123  -0.01186
   S      1.56113   0.89789   1.43925   0.00000   0.00341   0.00820
   S     -0.00294   3.60694   1.43926   0.00294  -0.00182   0.00907
   S      4.68236   0.90188   1.43142   0.00000  -0.00005  -0.02730
   S      3.12520   3.60694   1.43925  -0.00294  -0.00182   0.00909
   S     -0.00291   1.80088  10.63535  -0.00294  -0.00181   0.00908
   S     -1.56007   4.50594  10.64318  -0.00000  -0.00005  -0.02730
   S      3.12523   1.80089  10.63533   0.00294  -0.00181   0.00908
   S      1.56116   4.50993  10.63535   0.00000   0.00341   0.00820
   S      1.56114   0.93136   4.56246  -0.00000   0.00124  -0.01185
   S      0.02607   3.59019   4.56247   0.00101  -0.00070  -0.01272
   S      4.68237   0.90187   4.55840   0.00000   0.00001   0.03463
   S      3.09622   3.59019   4.56246  -0.00101  -0.00070  -0.01274
freq: 276.95 cm-1
PRIMCOORD 28
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00001  -0.00183  -0.00007
   Mo    -0.00414   1.80020   2.98659  -0.00011  -0.00036  -0.00090
   Mo    -1.56010   4.50596   2.98598  -0.00001  -0.00332  -0.00000
   Mo     3.12641   1.80021   2.98658   0.00010  -0.00035  -0.00090
   Mo     1.56113   4.51134   2.98659  -0.00000  -0.00053   0.00177
   Mo     1.56115   0.89648   9.08801  -0.00000  -0.00052   0.00179
   Mo    -0.00412   3.60762   9.08802   0.00011  -0.00036  -0.00087
   Mo     4.68239   0.90186   9.08861  -0.00001  -0.00333   0.00002
   Mo     3.12643   3.60762   9.08801  -0.00011  -0.00036  -0.00088
   S      0.02608   1.81764   7.51213   0.00432   0.02573  -0.00261
   S     -1.56009   4.50595   7.51619   0.00007   0.02098   0.00003
   S      3.09622   1.81764   7.51212  -0.00412   0.02570  -0.00258
   S      1.56115   4.47646   7.51213   0.00008   0.03296   0.00526
   S      1.56113   0.89789   1.43925  -0.00007  -0.02567   0.00276
   S     -0.00294   3.60694   1.43926   0.00240  -0.02129  -0.00138
   S      4.68236   0.90188   1.43142  -0.00007  -0.02162  -0.00002
   S      3.12520   3.60694   1.43925  -0.00256  -0.02130  -0.00140
   S     -0.00291   1.80088  10.63535  -0.00257  -0.02134  -0.00138
   S     -1.56007   4.50594  10.64318  -0.00007  -0.02168  -0.00001
   S      3.12523   1.80089  10.63533   0.00241  -0.02133  -0.00137
   S      1.56116   4.50993  10.63535  -0.00006  -0.02569   0.00279
   S      1.56114   0.93136   4.56246   0.00008   0.03291   0.00522
   S      0.02607   3.59019   4.56247  -0.00414   0.02566  -0.00260
   S      4.68237   0.90187   4.55840   0.00007   0.02094  -0.00001
   S      3.09622   3.59019   4.56246   0.00435   0.02569  -0.00263
freq: 277.01 cm-1
PRIMCOORD 29
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00191   0.00001  -0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00046  -0.00012  -0.00148
   Mo    -1.56010   4.50596   2.98598  -0.00331   0.00001   0.00001
   Mo     3.12641   1.80021   2.98658  -0.00045   0.00012   0.00151
   Mo     1.56113   4.51134   2.98659  -0.00028   0.00001   0.00001
   Mo     1.56115   0.89648   9.08801  -0.00029  -0.00000  -0.00002
   Mo    -0.00412   3.60762   9.08802  -0.00046   0.00013   0.00148
   Mo     4.68239   0.90186   9.08861  -0.00330   0.00001  -0.00001
   Mo     3.12643   3.60762   9.08801  -0.00044  -0.00012  -0.00150
   S      0.02608   1.81764   7.51213   0.03081   0.00410  -0.00462
   S     -1.56009   4.50595   7.51619   0.02091  -0.00007  -0.00003
   S      3.09622   1.81764   7.51212   0.03080  -0.00425   0.00460
   S      1.56115   4.47646   7.51213   0.02291  -0.00013  -0.00004
   S      1.56113   0.89789   1.43925  -0.01958   0.00010   0.00000
   S     -0.00294   3.60694   1.43926  -0.02438   0.00243   0.00247
   S      4.68236   0.90188   1.43142  -0.02132   0.00007   0.00000
   S      3.12520   3.60694   1.43925  -0.02439  -0.00230  -0.00244
   S     -0.00291   1.80088  10.63535  -0.02446  -0.00227  -0.00245
   S     -1.56007   4.50594  10.64318  -0.02152   0.00007  -0.00000
   S      3.12523   1.80089  10.63533  -0.02449   0.00242   0.00243
   S      1.56116   4.50993  10.63535  -0.01968   0.00007  -0.00002
   S      1.56114   0.93136   4.56246   0.02273  -0.00009   0.00000
   S      0.02607   3.59019   4.56247   0.03069  -0.00427   0.00458
   S      4.68237   0.90187   4.55840   0.02077  -0.00007   0.00003
   S      3.09622   3.59019   4.56246   0.03063   0.00408  -0.00453
freq: 283.87 cm-1
PRIMCOORD 30
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000   0.00000  -0.00001
   Mo    -0.00414   1.80020   2.98659  -0.00048   0.00088   0.00030
   Mo    -1.56010   4.50596   2.98598   0.00000   0.00157  -0.00004
   Mo     3.12641   1.80021   2.98658   0.00048   0.00088   0.00030
   Mo     1.56113   4.51134   2.98659  -0.00000   0.00004  -0.00069
   Mo     1.56115   0.89648   9.08801  -0.00000  -0.00003   0.00069
   Mo    -0.00412   3.60762   9.08802  -0.00048  -0.00088  -0.00029
   Mo     4.68239   0.90186   9.08861   0.00000  -0.00157   0.00004
   Mo     3.12643   3.60762   9.08801   0.00048  -0.00088  -0.00029
   S      0.02608   1.81764   7.51213   0.00435   0.02524  -0.00314
   S     -1.56009   4.50595   7.51619   0.00000   0.02142   0.00005
   S      3.09622   1.81764   7.51212  -0.00436   0.02524  -0.00314
   S      1.56115   4.47646   7.51213  -0.00000   0.03273   0.00644
   S      1.56113   0.89789   1.43925   0.00000   0.02592  -0.00256
   S     -0.00294   3.60694   1.43926  -0.00202   0.02235   0.00123
   S      4.68236   0.90188   1.43142  -0.00000   0.02002  -0.00003
   S      3.12520   3.60694   1.43925   0.00202   0.02235   0.00123
   S     -0.00291   1.80088  10.63535  -0.00202  -0.02231  -0.00123
   S     -1.56007   4.50594  10.64318  -0.00000  -0.02002   0.00002
   S      3.12523   1.80089  10.63533   0.00202  -0.02231  -0.00123
   S      1.56116   4.50993  10.63535   0.00000  -0.02587   0.00255
   S      1.56114   0.93136   4.56246  -0.00000  -0.03280  -0.00643
   S      0.02607   3.59019   4.56247   0.00438  -0.02527   0.00315
   S      4.68237   0.90187   4.55840   0.00000  -0.02145  -0.00005
   S      3.09622   3.59019   4.56246  -0.00439  -0.02528   0.00315
freq: 283.93 cm-1
PRIMCOORD 31
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00004  -0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659   0.00024  -0.00047   0.00052
   Mo    -1.56010   4.50596   2.98598   0.00152   0.00000  -0.00001
   Mo     3.12641   1.80021   2.98658   0.00025   0.00047  -0.00053
   Mo     1.56113   4.51134   2.98659   0.00110   0.00000  -0.00000
   Mo     1.56115   0.89648   9.08801  -0.00109  -0.00000   0.00000
   Mo    -0.00412   3.60762   9.08802  -0.00024  -0.00045   0.00051
   Mo     4.68239   0.90186   9.08861  -0.00149  -0.00000   0.00001
   Mo     3.12643   3.60762   9.08801  -0.00024   0.00046  -0.00051
   S      0.02608   1.81764   7.51213   0.03048   0.00429  -0.00562
   S     -1.56009   4.50595   7.51619   0.02126  -0.00000  -0.00001
   S      3.09622   1.81764   7.51212   0.03045  -0.00428   0.00562
   S      1.56115   4.47646   7.51213   0.02203  -0.00002  -0.00000
   S      1.56113   0.89789   1.43925   0.02077   0.00001  -0.00000
   S     -0.00294   3.60694   1.43926   0.02511  -0.00188  -0.00228
   S      4.68236   0.90188   1.43142   0.01968  -0.00000  -0.00001
   S      3.12520   3.60694   1.43925   0.02510   0.00187   0.00227
   S     -0.00291   1.80088  10.63535  -0.02492  -0.00179  -0.00225
   S     -1.56007   4.50594  10.64318  -0.01961   0.00000   0.00001
   S      3.12523   1.80089  10.63533  -0.02493   0.00180   0.00226
   S      1.56116   4.50993  10.63535  -0.02077  -0.00001   0.00001
   S      1.56114   0.93136   4.56246  -0.02211   0.00002  -0.00000
   S      0.02607   3.59019   4.56247  -0.03068   0.00430  -0.00566
   S      4.68237   0.90187   4.55840  -0.02125   0.00000   0.00001
   S      3.09622   3.59019   4.56246  -0.03070  -0.00431   0.00565
freq: 301.76 cm-1
PRIMCOORD 32
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000   0.00001  -0.00001
   Mo    -0.00414   1.80020   2.98659   0.00074   0.00021  -0.00006
   Mo    -1.56010   4.50596   2.98598  -0.00000  -0.00259   0.00004
   Mo     3.12641   1.80021   2.98658  -0.00074   0.00021  -0.00006
   Mo     1.56113   4.51134   2.98659   0.00000   0.00142   0.00005
   Mo     1.56115   0.89648   9.08801   0.00000  -0.00142  -0.00005
   Mo    -0.00412   3.60762   9.08802   0.00074  -0.00021   0.00006
   Mo     4.68239   0.90186   9.08861   0.00000   0.00260  -0.00003
   Mo     3.12643   3.60762   9.08801  -0.00074  -0.00021   0.00006
   S      0.02608   1.81764   7.51213  -0.02087   0.00648   0.00428
   S     -1.56009   4.50595   7.51619   0.00002   0.03199   0.00010
   S      3.09622   1.81764   7.51212   0.02085   0.00649   0.00428
   S      1.56115   4.47646   7.51213   0.00001  -0.02957  -0.00847
   S      1.56113   0.89789   1.43925   0.00001  -0.02153   0.00547
   S     -0.00294   3.60694   1.43926   0.01575   0.00561  -0.00274
   S      4.68236   0.90188   1.43142   0.00001   0.03110  -0.00001
   S      3.12520   3.60694   1.43925  -0.01575   0.00561  -0.00275
   S     -0.00291   1.80088  10.63535   0.01583  -0.00560   0.00275
   S     -1.56007   4.50594  10.64318  -0.00001  -0.03131  -0.00000
   S      3.12523   1.80089  10.63533  -0.01582  -0.00561   0.00274
   S      1.56116   4.50993  10.63535  -0.00001   0.02167  -0.00550
   S      1.56114   0.93136   4.56246  -0.00001   0.02937   0.00847
   S      0.02607   3.59019   4.56247  -0.02072  -0.00646  -0.00426
   S      4.68237   0.90187   4.55840  -0.00001  -0.03184  -0.00009
   S      3.09622   3.59019   4.56246   0.02073  -0.00645  -0.00426
freq: 301.87 cm-1
PRIMCOORD 33
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00002   0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659   0.00096   0.00082  -0.00010
   Mo    -1.56010   4.50596   2.98598  -0.00256   0.00000  -0.00002
   Mo     3.12641   1.80021   2.98658   0.00097  -0.00082   0.00009
   Mo     1.56113   4.51134   2.98659  -0.00008   0.00001  -0.00001
   Mo     1.56115   0.89648   9.08801   0.00012  -0.00001   0.00001
   Mo    -0.00412   3.60762   9.08802  -0.00098   0.00084  -0.00009
   Mo     4.68239   0.90186   9.08861   0.00260  -0.00000   0.00002
   Mo     3.12643   3.60762   9.08801  -0.00096  -0.00084   0.00010
   S      0.02608   1.81764   7.51213  -0.01648  -0.02233   0.00726
   S     -1.56009   4.50595   7.51619   0.03247  -0.00001  -0.00003
   S      3.09622   1.81764   7.51212  -0.01659   0.02238  -0.00727
   S      1.56115   4.47646   7.51213   0.01688  -0.00005  -0.00000
   S      1.56113   0.89789   1.43925   0.01308   0.00004  -0.00002
   S     -0.00294   3.60694   1.43926  -0.01132   0.01702   0.00459
   S      4.68236   0.90188   1.43142   0.03102  -0.00001  -0.00003
   S      3.12520   3.60694   1.43925  -0.01135  -0.01705  -0.00462
   S     -0.00291   1.80088  10.63535   0.01167   0.01731   0.00466
   S     -1.56007   4.50594  10.64318  -0.03158   0.00001   0.00003
   S      3.12523   1.80089  10.63533   0.01163  -0.01727  -0.00462
   S      1.56116   4.50993  10.63535  -0.01340  -0.00003   0.00002
   S      1.56114   0.93136   4.56246  -0.01653   0.00004  -0.00000
   S      0.02607   3.59019   4.56247   0.01617  -0.02208   0.00720
   S      4.68237   0.90187   4.55840  -0.03190   0.00001   0.00002
   S      3.09622   3.59019   4.56246   0.01606   0.02203  -0.00720
freq: 303.78 cm-1
PRIMCOORD 34
     25   1
   Ni     1.56114   2.70391   6.03729   0.00002  -0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00055   0.00091   0.00004
   Mo    -1.56010   4.50596   2.98598   0.00001  -0.00000  -0.00002
   Mo     3.12641   1.80021   2.98658  -0.00054  -0.00091  -0.00006
   Mo     1.56113   4.51134   2.98659   0.00107   0.00000  -0.00001
   Mo     1.56115   0.89648   9.08801  -0.00110  -0.00000   0.00001
   Mo    -0.00412   3.60762   9.08802   0.00055   0.00091   0.00006
   Mo     4.68239   0.90186   9.08861  -0.00006   0.00000   0.00002
   Mo     3.12643   3.60762   9.08801   0.00056  -0.00090  -0.00004
   S      0.02608   1.81764   7.51213   0.01593  -0.02483  -0.00020
   S     -1.56009   4.50595   7.51619  -0.00272   0.00000  -0.00001
   S      3.09622   1.81764   7.51212   0.01587   0.02487   0.00019
   S      1.56115   4.47646   7.51213  -0.03143  -0.00004  -0.00000
   S      1.56113   0.89789   1.43925  -0.02843   0.00001  -0.00002
   S     -0.00294   3.60694   1.43926   0.01417   0.02298  -0.00009
   S      4.68236   0.90188   1.43142  -0.00200   0.00001  -0.00002
   S      3.12520   3.60694   1.43925   0.01413  -0.02299   0.00005
   S     -0.00291   1.80088  10.63535  -0.01448   0.02291  -0.00010
   S     -1.56007   4.50594  10.64318   0.00241  -0.00000   0.00003
   S      3.12523   1.80089  10.63533  -0.01451  -0.02289   0.00014
   S      1.56116   4.50993  10.63535   0.02906  -0.00002   0.00002
   S      1.56114   0.93136   4.56246   0.03092   0.00004  -0.00001
   S      0.02607   3.59019   4.56247  -0.01540  -0.02485  -0.00013
   S      4.68237   0.90187   4.55840   0.00207  -0.00001   0.00001
   S      3.09622   3.59019   4.56246  -0.01544   0.02482   0.00011
freq: 305.48 cm-1
PRIMCOORD 35
     25   1
   Ni     1.56114   2.70391   6.03729   0.00001   0.00273   0.00009
   Mo    -0.00414   1.80020   2.98659  -0.00100   0.00017  -0.00011
   Mo    -1.56010   4.50596   2.98598   0.00001   0.00247  -0.00004
   Mo     3.12641   1.80021   2.98658   0.00100   0.00018  -0.00011
   Mo     1.56113   4.51134   2.98659   0.00000  -0.00156   0.00020
   Mo     1.56115   0.89648   9.08801   0.00000  -0.00154   0.00022
   Mo    -0.00412   3.60762   9.08802   0.00099   0.00018  -0.00008
   Mo     4.68239   0.90186   9.08861   0.00001   0.00245  -0.00001
   Mo     3.12643   3.60762   9.08801  -0.00100   0.00018  -0.00008
   S      0.02608   1.81764   7.51213  -0.01971   0.00453   0.00167
   S     -1.56009   4.50595   7.51619   0.00011   0.03405   0.00001
   S      3.09622   1.81764   7.51212   0.01960   0.00467   0.00165
   S      1.56115   4.47646   7.51213   0.00005  -0.02976  -0.00345
   S      1.56113   0.89789   1.43925  -0.00005   0.02226  -0.00263
   S     -0.00294   3.60694   1.43926  -0.01592  -0.00506   0.00133
   S      4.68236   0.90188   1.43142  -0.00011  -0.03221   0.00006
   S      3.12520   3.60694   1.43925   0.01601  -0.00495   0.00134
   S     -0.00291   1.80088  10.63535   0.01588  -0.00491   0.00134
   S     -1.56007   4.50594  10.64318  -0.00010  -0.03204   0.00008
   S      3.12523   1.80089  10.63533  -0.01581  -0.00501   0.00133
   S      1.56116   4.50993  10.63535  -0.00004   0.02216  -0.00257
   S      1.56114   0.93136   4.56246   0.00005  -0.02994  -0.00354
   S      0.02607   3.59019   4.56247   0.01967   0.00472   0.00164
   S      4.68237   0.90187   4.55840   0.00012   0.03427  -0.00004
   S      3.09622   3.59019   4.56246  -0.01980   0.00459   0.00166
freq: 305.54 cm-1
PRIMCOORD 36
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00263   0.00001  -0.00000
   Mo    -0.00414   1.80020   2.98659   0.00094   0.00110   0.00013
   Mo    -1.56010   4.50596   2.98598  -0.00249   0.00001  -0.00001
   Mo     3.12641   1.80021   2.98658   0.00094  -0.00109  -0.00017
   Mo     1.56113   4.51134   2.98659  -0.00067  -0.00001  -0.00002
   Mo     1.56115   0.89648   9.08801  -0.00067  -0.00000   0.00002
   Mo    -0.00412   3.60762   9.08802   0.00092  -0.00110  -0.00014
   Mo     4.68239   0.90186   9.08861  -0.00243   0.00001   0.00001
   Mo     3.12643   3.60762   9.08801   0.00090   0.00110   0.00017
   S      0.02608   1.81764   7.51213   0.01710   0.02095  -0.00283
   S     -1.56009   4.50595   7.51619  -0.03381   0.00012   0.00006
   S      3.09622   1.81764   7.51212   0.01733  -0.02098   0.00291
   S      1.56115   4.47646   7.51213  -0.01444  -0.00004   0.00002
   S      1.56113   0.89789   1.43925   0.01346   0.00004  -0.00002
   S     -0.00294   3.60694   1.43926  -0.01271   0.01678   0.00222
   S      4.68236   0.90188   1.43142   0.03251  -0.00010  -0.00000
   S      3.12520   3.60694   1.43925  -0.01256  -0.01678  -0.00223
   S     -0.00291   1.80088  10.63535  -0.01224  -0.01679  -0.00216
   S     -1.56007   4.50594  10.64318   0.03201  -0.00011  -0.00001
   S      3.12523   1.80089  10.63533  -0.01228   0.01672   0.00219
   S      1.56116   4.50993  10.63535   0.01255   0.00011  -0.00000
   S      1.56114   0.93136   4.56246  -0.01513  -0.00015  -0.00003
   S      0.02607   3.59019   4.56247   0.01771  -0.02083   0.00296
   S      4.68237   0.90187   4.55840  -0.03469   0.00011  -0.00005
   S      3.09622   3.59019   4.56246   0.01768   0.02092  -0.00300
freq: 307.67 cm-1
PRIMCOORD 37
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00001   0.00000   0.00001
   Mo    -0.00414   1.80020   2.98659   0.00057  -0.00096  -0.00004
   Mo    -1.56010   4.50596   2.98598   0.00001   0.00000  -0.00001
   Mo     3.12641   1.80021   2.98658   0.00057   0.00095   0.00003
   Mo     1.56113   4.51134   2.98659  -0.00116   0.00000  -0.00001
   Mo     1.56115   0.89648   9.08801  -0.00115  -0.00000   0.00001
   Mo    -0.00412   3.60762   9.08802   0.00056   0.00095   0.00003
   Mo     4.68239   0.90186   9.08861   0.00001   0.00000   0.00001
   Mo     3.12643   3.60762   9.08801   0.00056  -0.00095  -0.00002
   S      0.02608   1.81764   7.51213   0.01556  -0.02533   0.00009
   S     -1.56009   4.50595   7.51619  -0.00179   0.00000  -0.00000
   S      3.09622   1.81764   7.51212   0.01554   0.02535  -0.00009
   S      1.56115   4.47646   7.51213  -0.03067  -0.00002  -0.00000
   S      1.56113   0.89789   1.43925   0.02835   0.00001  -0.00001
   S     -0.00294   3.60694   1.43926  -0.01423  -0.02314  -0.00007
   S      4.68236   0.90188   1.43142   0.00172  -0.00000  -0.00001
   S      3.12520   3.60694   1.43925  -0.01424   0.02313   0.00005
   S     -0.00291   1.80088  10.63535  -0.01404   0.02289   0.00006
   S     -1.56007   4.50594  10.64318   0.00151  -0.00000   0.00002
   S      3.12523   1.80089  10.63533  -0.01406  -0.02288  -0.00003
   S      1.56116   4.50993  10.63535   0.02800  -0.00001   0.00001
   S      1.56114   0.93136   4.56246  -0.03114   0.00002  -0.00001
   S      0.02607   3.59019   4.56247   0.01575   0.02550  -0.00008
   S      4.68237   0.90187   4.55840  -0.00189   0.00000  -0.00000
   S      3.09622   3.59019   4.56246   0.01572  -0.02552   0.00006
freq: 325.72 cm-1
PRIMCOORD 38
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000   0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659   0.00037   0.00036  -0.00081
   Mo    -1.56010   4.50596   2.98598  -0.00003  -0.00494  -0.00001
   Mo     3.12641   1.80021   2.98658  -0.00036   0.00036  -0.00079
   Mo     1.56113   4.51134   2.98659   0.00000   0.00097   0.00160
   Mo     1.56115   0.89648   9.08801  -0.00000  -0.00098  -0.00160
   Mo    -0.00412   3.60762   9.08802   0.00036  -0.00036   0.00079
   Mo     4.68239   0.90186   9.08861   0.00003   0.00494   0.00001
   Mo     3.12643   3.60762   9.08801  -0.00037  -0.00036   0.00081
   S      0.02608   1.81764   7.51213  -0.00821   0.01219   0.01922
   S     -1.56009   4.50595   7.51619  -0.00013  -0.01978  -0.00006
   S      3.09622   1.81764   7.51212   0.00824   0.01229   0.01880
   S      1.56115   4.47646   7.51213   0.00011  -0.00215  -0.03794
   S      1.56113   0.89789   1.43925   0.00006   0.01261   0.03016
   S     -0.00294   3.60694   1.43926  -0.00155   0.00981  -0.01495
   S      4.68236   0.90188   1.43142  -0.00010  -0.01591   0.00007
   S      3.12520   3.60694   1.43925   0.00169   0.00983  -0.01529
   S     -0.00291   1.80088  10.63535  -0.00168  -0.00984   0.01529
   S     -1.56007   4.50594  10.64318   0.00010   0.01592  -0.00006
   S      3.12523   1.80089  10.63533   0.00153  -0.00981   0.01495
   S      1.56116   4.50993  10.63535  -0.00006  -0.01260  -0.03015
   S      1.56114   0.93136   4.56246  -0.00011   0.00216   0.03792
   S      0.02607   3.59019   4.56247  -0.00825  -0.01230  -0.01881
   S      4.68237   0.90187   4.55840   0.00013   0.01980   0.00006
   S      3.09622   3.59019   4.56246   0.00822  -0.01220  -0.01923
freq: 325.73 cm-1
PRIMCOORD 39
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00001   0.00000  -0.00001
   Mo    -0.00414   1.80020   2.98659   0.00073   0.00038  -0.00139
   Mo    -1.56010   4.50596   2.98598  -0.00497   0.00003   0.00002
   Mo     3.12641   1.80021   2.98658   0.00074  -0.00039   0.00141
   Mo     1.56113   4.51134   2.98659   0.00011  -0.00000  -0.00000
   Mo     1.56115   0.89648   9.08801  -0.00009   0.00000   0.00000
   Mo    -0.00412   3.60762   9.08802  -0.00073   0.00038  -0.00143
   Mo     4.68239   0.90186   9.08861   0.00499  -0.00003  -0.00002
   Mo     3.12643   3.60762   9.08801  -0.00072  -0.00037   0.00140
   S      0.02608   1.81764   7.51213   0.00247  -0.00827   0.03276
   S     -1.56009   4.50595   7.51619  -0.01968   0.00013   0.00009
   S      3.09622   1.81764   7.51212   0.00255   0.00800  -0.03302
   S      1.56115   4.47646   7.51213   0.01725   0.00012   0.00024
   S      1.56113   0.89789   1.43925   0.00912  -0.00011  -0.00015
   S     -0.00294   3.60694   1.43926   0.01156  -0.00183   0.02628
   S      4.68236   0.90188   1.43142  -0.01565   0.00010  -0.00002
   S      3.12520   3.60694   1.43925   0.01158   0.00173  -0.02601
   S     -0.00291   1.80088  10.63535  -0.01168  -0.00172   0.02599
   S     -1.56007   4.50594  10.64318   0.01575  -0.00010  -0.00000
   S      3.12523   1.80089  10.63533  -0.01164   0.00181  -0.02628
   S      1.56116   4.50993  10.63535  -0.00915   0.00012   0.00015
   S      1.56114   0.93136   4.56246  -0.01735  -0.00012  -0.00022
   S      0.02607   3.59019   4.56247  -0.00256  -0.00808   0.03304
   S      4.68237   0.90187   4.55840   0.01974  -0.00013  -0.00008
   S      3.09622   3.59019   4.56246  -0.00249   0.00834  -0.03273
freq: 331.50 cm-1
PRIMCOORD 40
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000  -0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00127  -0.00075   0.00008
   Mo    -1.56010   4.50596   2.98598   0.00002   0.00001  -0.00173
   Mo     3.12641   1.80021   2.98658   0.00127  -0.00075   0.00006
   Mo     1.56113   4.51134   2.98659   0.00000   0.00146   0.00006
   Mo     1.56115   0.89648   9.08801   0.00000  -0.00145  -0.00006
   Mo    -0.00412   3.60762   9.08802  -0.00128   0.00075  -0.00006
   Mo     4.68239   0.90186   9.08861  -0.00000  -0.00002   0.00173
   Mo     3.12643   3.60762   9.08801   0.00128   0.00075  -0.00008
   S      0.02608   1.81764   7.51213  -0.01305  -0.00766  -0.01490
   S     -1.56009   4.50595   7.51619   0.00004   0.00002   0.03951
   S      3.09622   1.81764   7.51212   0.01304  -0.00759  -0.01489
   S      1.56115   4.47646   7.51213   0.00001   0.01522  -0.01497
   S      1.56113   0.89789   1.43925  -0.00004   0.00961   0.01198
   S     -0.00294   3.60694   1.43926   0.00836  -0.00467   0.01172
   S      4.68236   0.90188   1.43142   0.00004  -0.00018  -0.03707
   S      3.12520   3.60694   1.43925  -0.00843  -0.00470   0.01190
   S     -0.00291   1.80088  10.63535   0.00840   0.00474  -0.01184
   S     -1.56007   4.50594  10.64318  -0.00003   0.00016   0.03708
   S      3.12523   1.80089  10.63533  -0.00838   0.00468  -0.01181
   S      1.56116   4.50993  10.63535  -0.00002  -0.00960  -0.01196
   S      1.56114   0.93136   4.56246   0.00007  -0.01520   0.01500
   S      0.02607   3.59019   4.56247  -0.01305   0.00765   0.01475
   S      4.68237   0.90187   4.55840  -0.00006  -0.00002  -0.03950
   S      3.09622   3.59019   4.56246   0.01306   0.00758   0.01499
freq: 336.45 cm-1
PRIMCOORD 41
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00017  -0.00223  -0.00106
   Mo    -0.00414   1.80020   2.98659   0.00117  -0.00001  -0.00155
   Mo    -1.56010   4.50596   2.98598  -0.00050  -0.00634   0.00074
   Mo     3.12641   1.80021   2.98658  -0.00111  -0.00012  -0.00119
   Mo     1.56113   4.51134   2.98659  -0.00006   0.00034   0.00262
   Mo     1.56115   0.89648   9.08801  -0.00006   0.00034   0.00263
   Mo    -0.00412   3.60762   9.08802  -0.00111  -0.00012  -0.00118
   Mo     4.68239   0.90186   9.08861  -0.00050  -0.00634   0.00075
   Mo     3.12643   3.60762   9.08801   0.00118  -0.00001  -0.00155
   S      0.02608   1.81764   7.51213   0.00713  -0.01209  -0.02454
   S     -1.56009   4.50595   7.51619   0.00107   0.01383   0.00861
   S      3.09622   1.81764   7.51212  -0.00701  -0.01366  -0.01953
   S      1.56115   4.47646   7.51213  -0.00133   0.01009   0.03350
   S      1.56113   0.89789   1.43925   0.00096   0.01026   0.02703
   S     -0.00294   3.60694   1.43926  -0.00044   0.01293  -0.01512
   S      4.68236   0.90188   1.43142  -0.00108  -0.01394   0.00825
   S      3.12520   3.60694   1.43925   0.00231   0.01295  -0.01910
   S     -0.00291   1.80088  10.63535   0.00227   0.01293  -0.01908
   S     -1.56007   4.50594  10.64318  -0.00109  -0.01395   0.00821
   S      3.12523   1.80089  10.63533  -0.00039   0.01292  -0.01511
   S      1.56116   4.50993  10.63535   0.00097   0.01030   0.02705
   S      1.56114   0.93136   4.56246  -0.00134   0.01007   0.03346
   S      0.02607   3.59019   4.56247  -0.00704  -0.01366  -0.01955
   S      4.68237   0.90187   4.55840   0.00108   0.01385   0.00863
   S      3.09622   3.59019   4.56246   0.00716  -0.01208  -0.02456
freq: 336.46 cm-1
PRIMCOORD 42
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00222   0.00018  -0.00001
   Mo    -0.00414   1.80020   2.98659   0.00041   0.00077  -0.00228
   Mo    -1.56010   4.50596   2.98598  -0.00655   0.00051   0.00000
   Mo     3.12641   1.80021   2.98658   0.00050  -0.00071   0.00250
   Mo     1.56113   4.51134   2.98659  -0.00076  -0.00008  -0.00021
   Mo     1.56115   0.89648   9.08801  -0.00080  -0.00008  -0.00022
   Mo    -0.00412   3.60762   9.08802   0.00051  -0.00072   0.00250
   Mo     4.68239   0.90186   9.08861  -0.00656   0.00051   0.00002
   Mo     3.12643   3.60762   9.08801   0.00041   0.00078  -0.00229
   S      0.02608   1.81764   7.51213   0.00001   0.01117  -0.03150
   S     -1.56009   4.50595   7.51619   0.01400  -0.00112   0.00017
   S      3.09622   1.81764   7.51212   0.00163  -0.00937   0.03429
   S      1.56115   4.47646   7.51213  -0.01745  -0.00054  -0.00309
   S      1.56113   0.89789   1.43925   0.01263  -0.00092  -0.00238
   S     -0.00294   3.60694   1.43926   0.01231  -0.00113   0.02727
   S      4.68236   0.90188   1.43142  -0.01414   0.00113   0.00002
   S      3.12520   3.60694   1.43925   0.01225  -0.00087  -0.02490
   S     -0.00291   1.80088  10.63535   0.01245  -0.00089  -0.02495
   S     -1.56007   4.50594  10.64318  -0.01432   0.00113   0.00023
   S      3.12523   1.80089  10.63533   0.01225  -0.00096   0.02723
   S      1.56116   4.50993  10.63535   0.01277  -0.00107  -0.00243
   S      1.56114   0.93136   4.56246  -0.01762  -0.00044  -0.00301
   S      0.02607   3.59019   4.56247   0.00167  -0.00948   0.03434
   S      4.68237   0.90187   4.55840   0.01418  -0.00112   0.00006
   S      3.09622   3.59019   4.56246  -0.00011   0.01119  -0.03139
freq: 336.54 cm-1
PRIMCOORD 43
     25   1
   Ni     1.56114   2.70391   6.03729   0.00005   0.00050  -0.00464
   Mo    -0.00414   1.80020   2.98659   0.00183   0.00120   0.00017
   Mo    -1.56010   4.50596   2.98598   0.00013   0.00139   0.00336
   Mo     3.12641   1.80021   2.98658  -0.00185   0.00122   0.00007
   Mo     1.56113   4.51134   2.98659   0.00002  -0.00249  -0.00078
   Mo     1.56115   0.89648   9.08801   0.00002  -0.00249  -0.00078
   Mo    -0.00412   3.60762   9.08802  -0.00185   0.00123   0.00007
   Mo     4.68239   0.90186   9.08861   0.00013   0.00139   0.00335
   Mo     3.12643   3.60762   9.08801   0.00184   0.00119   0.00017
   S      0.02608   1.81764   7.51213  -0.01551  -0.00533  -0.01081
   S     -1.56009   4.50595   7.51619  -0.00028  -0.00308   0.03804
   S      3.09622   1.81764   7.51212   0.01548  -0.00492  -0.01215
   S      1.56115   4.47646   7.51213   0.00035   0.01385  -0.02397
   S      1.56113   0.89789   1.43925  -0.00025  -0.01029  -0.01721
   S     -0.00294   3.60694   1.43926  -0.00691   0.00111  -0.00779
   S      4.68236   0.90188   1.43142   0.00028   0.00316   0.03645
   S      3.12520   3.60694   1.43925   0.00642   0.00111  -0.00674
   S     -0.00291   1.80088  10.63535   0.00642   0.00111  -0.00674
   S     -1.56007   4.50594  10.64318   0.00029   0.00316   0.03645
   S      3.12523   1.80089  10.63533  -0.00692   0.00111  -0.00780
   S      1.56116   4.50993  10.63535  -0.00027  -0.01029  -0.01721
   S      1.56114   0.93136   4.56246   0.00036   0.01386  -0.02397
   S      0.02607   3.59019   4.56247   0.01548  -0.00492  -0.01213
   S      4.68237   0.90187   4.55840  -0.00028  -0.00309   0.03805
   S      3.09622   3.59019   4.56246  -0.01552  -0.00533  -0.01081
freq: 356.51 cm-1
PRIMCOORD 44
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00002  -0.00052   0.00804
   Mo    -0.00414   1.80020   2.98659  -0.00145  -0.00047  -0.00060
   Mo    -1.56010   4.50596   2.98598   0.00008  -0.00103   0.00487
   Mo     3.12641   1.80021   2.98658   0.00141  -0.00046  -0.00065
   Mo     1.56113   4.51134   2.98659   0.00003   0.00256  -0.00192
   Mo     1.56115   0.89648   9.08801   0.00003   0.00261  -0.00196
   Mo    -0.00412   3.60762   9.08802   0.00149  -0.00041  -0.00067
   Mo     4.68239   0.90186   9.08861  -0.00009  -0.00131   0.00485
   Mo     3.12643   3.60762   9.08801  -0.00140  -0.00043  -0.00056
   S      0.02608   1.81764   7.51213   0.03268   0.00812  -0.00253
   S     -1.56009   4.50595   7.51619   0.00060   0.01016   0.00532
   S      3.09622   1.81764   7.51212  -0.03260   0.00735  -0.00270
   S      1.56115   4.47646   7.51213  -0.00067  -0.02536  -0.00511
   S      1.56113   0.89789   1.43925  -0.00014  -0.01734  -0.00773
   S     -0.00294   3.60694   1.43926  -0.02514   0.00350  -0.00459
   S      4.68236   0.90188   1.43142   0.00017   0.00882   0.00968
   S      3.12520   3.60694   1.43925   0.02493   0.00363  -0.00468
   S     -0.00291   1.80088  10.63535   0.02586   0.00341  -0.00424
   S     -1.56007   4.50594  10.64318   0.00057   0.00964   0.00970
   S      3.12523   1.80089  10.63533  -0.02577   0.00258  -0.00461
   S      1.56116   4.50993  10.63535  -0.00073  -0.01682  -0.00823
   S      1.56114   0.93136   4.56246  -0.00019  -0.02572  -0.00505
   S      0.02607   3.59019   4.56247  -0.03211   0.00809  -0.00267
   S      4.68237   0.90187   4.55840   0.00025   0.00938   0.00534
   S      3.09622   3.59019   4.56246   0.03198   0.00831  -0.00262
freq: 357.09 cm-1
PRIMCOORD 45
     25   1
   Ni     1.56114   2.70391   6.03729   0.00113  -0.00003   0.00008
   Mo    -0.00414   1.80020   2.98659  -0.00007   0.00037  -0.00173
   Mo    -1.56010   4.50596   2.98598  -0.00252   0.00001   0.00004
   Mo     3.12641   1.80021   2.98658  -0.00001  -0.00036   0.00172
   Mo     1.56113   4.51134   2.98659  -0.00046   0.00004  -0.00007
   Mo     1.56115   0.89648   9.08801  -0.00237   0.00005  -0.00006
   Mo    -0.00412   3.60762   9.08802  -0.00151  -0.00027   0.00292
   Mo     4.68239   0.90186   9.08861   0.00536  -0.00009   0.00007
   Mo     3.12643   3.60762   9.08801  -0.00153   0.00032  -0.00287
   S      0.02608   1.81764   7.51213  -0.00112  -0.02393  -0.00449
   S     -1.56009   4.50595   7.51619  -0.03805   0.00063   0.00010
   S      3.09622   1.81764   7.51212  -0.00243   0.02336   0.00456
   S      1.56115   4.47646   7.51213   0.03929  -0.00002  -0.00010
   S      1.56113   0.89789   1.43925   0.01362  -0.00022  -0.00015
   S     -0.00294   3.60694   1.43926   0.00246   0.00584  -0.00160
   S      4.68236   0.90188   1.43142  -0.01259   0.00034   0.00010
   S      3.12520   3.60694   1.43925   0.00338  -0.00608   0.00139
   S     -0.00291   1.80088  10.63535  -0.00161  -0.02655  -0.01040
   S     -1.56007   4.50594  10.64318  -0.03609   0.00059   0.00010
   S      3.12523   1.80089  10.63533  -0.00283   0.02581   0.01048
   S      1.56116   4.50993  10.63535   0.04221   0.00010  -0.00024
   S      1.56114   0.93136   4.56246   0.01516  -0.00026  -0.00009
   S      0.02607   3.59019   4.56247   0.00076   0.00768   0.00269
   S      4.68237   0.90187   4.55840  -0.01677   0.00040   0.00008
   S      3.09622   3.59019   4.56246   0.00185  -0.00785  -0.00266
freq: 357.30 cm-1
PRIMCOORD 46
     25   1
   Ni     1.56114   2.70391   6.03729   0.00001   0.00050   0.00128
   Mo    -0.00414   1.80020   2.98659   0.00051   0.00098  -0.00009
   Mo    -1.56010   4.50596   2.98598  -0.00002  -0.00877   0.00060
   Mo     3.12641   1.80021   2.98658  -0.00051   0.00097  -0.00006
   Mo     1.56113   4.51134   2.98659   0.00000   0.00267  -0.00028
   Mo     1.56115   0.89648   9.08801  -0.00002  -0.00267   0.00215
   Mo    -0.00412   3.60762   9.08802   0.00075  -0.00232  -0.00140
   Mo     4.68239   0.90186   9.08861   0.00006   0.00993   0.00112
   Mo     3.12643   3.60762   9.08801  -0.00078  -0.00232  -0.00145
   S      0.02608   1.81764   7.51213  -0.01811   0.02408  -0.00279
   S     -1.56009   4.50595   7.51619  -0.00037  -0.03045   0.00112
   S      3.09622   1.81764   7.51212   0.01806   0.02454  -0.00271
   S      1.56115   4.47646   7.51213   0.00038  -0.02281   0.00340
   S      1.56113   0.89789   1.43925   0.00011   0.01219  -0.01329
   S     -0.00294   3.60694   1.43926  -0.01722  -0.00793   0.00532
   S      4.68236   0.90188   1.43142  -0.00009   0.01183   0.00112
   S      3.12520   3.60694   1.43925   0.01725  -0.00801   0.00536
   S     -0.00291   1.80088  10.63535  -0.02447   0.02648  -0.00945
   S     -1.56007   4.50594  10.64318  -0.00035  -0.03148   0.00202
   S      3.12523   1.80089  10.63533   0.02440   0.02701  -0.00924
   S      1.56116   4.50993  10.63535   0.00041  -0.02599   0.01563
   S      1.56114   0.93136   4.56246   0.00012   0.00558  -0.00104
   S      0.02607   3.59019   4.56247  -0.01357  -0.00471  -0.00009
   S      4.68237   0.90187   4.55840  -0.00013   0.00811   0.00070
   S      3.09622   3.59019   4.56246   0.01358  -0.00482  -0.00015
freq: 357.39 cm-1
PRIMCOORD 47
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00001  -0.00122  -0.00269
   Mo    -0.00414   1.80020   2.98659   0.00062   0.00225   0.00207
   Mo    -1.56010   4.50596   2.98598  -0.00003  -0.00543  -0.00192
   Mo     3.12641   1.80021   2.98658  -0.00059   0.00226   0.00202
   Mo     1.56113   4.51134   2.98659   0.00001   0.00136  -0.00280
   Mo     1.56115   0.89648   9.08801   0.00002  -0.00096  -0.00180
   Mo    -0.00412   3.60762   9.08802   0.00002   0.00088   0.00143
   Mo     4.68239   0.90186   9.08861  -0.00001   0.00241  -0.00174
   Mo     3.12643   3.60762   9.08801  -0.00002   0.00087   0.00149
   S      0.02608   1.81764   7.51213   0.00021  -0.01650   0.00280
   S     -1.56009   4.50595   7.51619   0.00034   0.01876  -0.00184
   S      3.09622   1.81764   7.51212  -0.00022  -0.01689   0.00272
   S      1.56115   4.47646   7.51213  -0.00033   0.01337  -0.00209
   S      1.56113   0.89789   1.43925  -0.00036   0.02375  -0.00917
   S     -0.00294   3.60694   1.43926  -0.01815  -0.02939   0.00760
   S      4.68236   0.90188   1.43142   0.00030   0.03230  -0.00352
   S      3.12520   3.60694   1.43925   0.01818  -0.02898   0.00772
   S     -0.00291   1.80088  10.63535   0.00104  -0.01461   0.00155
   S     -1.56007   4.50594  10.64318   0.00031   0.01461  -0.00311
   S      3.12523   1.80089  10.63533  -0.00107  -0.01501   0.00144
   S      1.56116   4.50993  10.63535  -0.00032   0.00766   0.00279
   S      1.56114   0.93136   4.56246  -0.00034   0.02537  -0.00396
   S      0.02607   3.59019   4.56247  -0.01320  -0.02895   0.00382
   S      4.68237   0.90187   4.55840   0.00033   0.03439  -0.00199
   S      3.09622   3.59019   4.56246   0.01323  -0.02856   0.00392
freq: 357.53 cm-1
PRIMCOORD 48
     25   1
   Ni     1.56114   2.70391   6.03729   0.00063  -0.00001  -0.00002
   Mo    -0.00414   1.80020   2.98659  -0.00231  -0.00035  -0.00253
   Mo    -1.56010   4.50596   2.98598   0.00908  -0.00004  -0.00003
   Mo     3.12641   1.80021   2.98658  -0.00228   0.00035   0.00254
   Mo     1.56113   4.51134   2.98659  -0.00248   0.00004  -0.00002
   Mo     1.56115   0.89648   9.08801   0.00054  -0.00004   0.00000
   Mo    -0.00412   3.60762   9.08802   0.00147  -0.00051   0.00014
   Mo     4.68239   0.90186   9.08861  -0.00795   0.00002  -0.00001
   Mo     3.12643   3.60762   9.08801   0.00151   0.00054  -0.00010
   S      0.02608   1.81764   7.51213   0.00372   0.00704   0.00007
   S     -1.56009   4.50595   7.51619   0.00498   0.00007  -0.00003
   S      3.09622   1.81764   7.51212   0.00409  -0.00736  -0.00008
   S      1.56115   4.47646   7.51213  -0.00871   0.00024  -0.00003
   S      1.56113   0.89789   1.43925   0.04230   0.00000  -0.00010
   S     -0.00294   3.60694   1.43926  -0.00565   0.02819   0.01441
   S      4.68236   0.90188   1.43142  -0.03425   0.00016   0.00003
   S      3.12520   3.60694   1.43925  -0.00521  -0.02836  -0.01439
   S     -0.00291   1.80088  10.63535   0.00640   0.01140   0.00975
   S     -1.56007   4.50594  10.64318   0.00878   0.00005  -0.00009
   S      3.12523   1.80089  10.63533   0.00678  -0.01170  -0.00962
   S      1.56116   4.50993  10.63535  -0.01345   0.00021   0.00009
   S      1.56114   0.93136   4.56246   0.03731   0.00002  -0.00000
   S      0.02607   3.59019   4.56247  -0.00382   0.02401   0.00403
   S      4.68237   0.90187   4.55840  -0.03371   0.00017  -0.00002
   S      3.09622   3.59019   4.56246  -0.00348  -0.02419  -0.00395
freq: 361.40 cm-1
PRIMCOORD 49
     25   1
   Ni     1.56114   2.70391   6.03729   0.00002   0.00002  -0.00001
   Mo    -0.00414   1.80020   2.98659   0.00265   0.00264   0.00101
   Mo    -1.56010   4.50596   2.98598   0.00054   0.00282   0.00223
   Mo     3.12641   1.80021   2.98658  -0.00311   0.00298   0.00101
   Mo     1.56113   4.51134   2.98659   0.00022  -0.00700   0.00067
   Mo     1.56115   0.89648   9.08801   0.00018   0.00639  -0.00067
   Mo    -0.00412   3.60762   9.08802   0.00321  -0.00265  -0.00114
   Mo     4.68239   0.90186   9.08861   0.00031  -0.00184  -0.00221
   Mo     3.12643   3.60762   9.08801  -0.00338  -0.00274  -0.00088
   S      0.02608   1.81764   7.51213   0.02193   0.01408   0.00578
   S     -1.56009   4.50595   7.51619   0.00014  -0.00347  -0.00009
   S      3.09622   1.81764   7.51212  -0.02250   0.01392   0.00563
   S      1.56115   4.47646   7.51213  -0.00003  -0.02360   0.00550
   S      1.56113   0.89789   1.43925   0.00048   0.02461   0.00957
   S     -0.00294   3.60694   1.43926   0.02640  -0.01511   0.00798
   S      4.68236   0.90188   1.43142   0.00024   0.00349  -0.00949
   S      3.12520   3.60694   1.43925  -0.02770  -0.01606   0.00732
   S     -0.00291   1.80088  10.63535   0.02569   0.01520  -0.00807
   S     -1.56007   4.50594  10.64318   0.00013  -0.00286   0.00949
   S      3.12523   1.80089  10.63533  -0.02661   0.01580  -0.00805
   S      1.56116   4.50993  10.63535   0.00029  -0.02628  -0.00880
   S      1.56114   0.93136   4.56246   0.00019   0.02254  -0.00516
   S      0.02607   3.59019   4.56247   0.02217  -0.01406  -0.00571
   S      4.68237   0.90187   4.55840   0.00037   0.00454   0.00011
   S      3.09622   3.59019   4.56246  -0.02308  -0.01456  -0.00602
freq: 362.19 cm-1
PRIMCOORD 50
     25   1
   Ni     1.56114   2.70391   6.03729   0.00008   0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659   0.00828   0.00914  -0.00171
   Mo    -1.56010   4.50596   2.98598  -0.01864   0.00005   0.00003
   Mo     3.12641   1.80021   2.98658   0.00830  -0.00910   0.00173
   Mo     1.56113   4.51134   2.98659  -0.00864  -0.00006   0.00000
   Mo     1.56115   0.89648   9.08801   0.00912   0.00003  -0.00001
   Mo    -0.00412   3.60762   9.08802  -0.00894   0.00999  -0.00155
   Mo     4.68239   0.90186   9.08861   0.02058  -0.00001  -0.00001
   Mo     3.12643   3.60762   9.08801  -0.00897  -0.01002   0.00153
   S      0.02608   1.81764   7.51213  -0.01832  -0.00332  -0.00222
   S     -1.56009   4.50595   7.51619   0.03459  -0.00002   0.00000
   S      3.09622   1.81764   7.51212  -0.01856   0.00348   0.00227
   S      1.56115   4.47646   7.51213  -0.01159  -0.00013   0.00003
   S      1.56113   0.89789   1.43925   0.00382   0.00004   0.00006
   S     -0.00294   3.60694   1.43926   0.02257  -0.00990  -0.00596
   S      4.68236   0.90188   1.43142  -0.02777   0.00006  -0.00003
   S      3.12520   3.60694   1.43925   0.02229   0.00974   0.00599
   S     -0.00291   1.80088  10.63535  -0.02433  -0.01232  -0.00765
   S     -1.56007   4.50594  10.64318   0.02784  -0.00002   0.00004
   S      3.12523   1.80089  10.63533  -0.02461   0.01250   0.00754
   S      1.56116   4.50993  10.63535  -0.00195  -0.00015  -0.00005
   S      1.56114   0.93136   4.56246   0.01260   0.00003  -0.00001
   S      0.02607   3.59019   4.56247   0.01705  -0.00171  -0.00151
   S      4.68237   0.90187   4.55840  -0.03392   0.00008   0.00003
   S      3.09622   3.59019   4.56246   0.01688   0.00156   0.00146
freq: 362.33 cm-1
PRIMCOORD 51
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00097  -0.00001   0.00000
   Mo    -0.00414   1.80020   2.98659   0.00825   0.00962  -0.00101
   Mo    -1.56010   4.50596   2.98598  -0.02266   0.00056   0.00004
   Mo     3.12641   1.80021   2.98658   0.00870  -0.00934   0.00109
   Mo     1.56113   4.51134   2.98659  -0.00828  -0.00052  -0.00006
   Mo     1.56115   0.89648   9.08801  -0.00764   0.00070   0.00007
   Mo    -0.00412   3.60762   9.08802   0.00734  -0.00877   0.00084
   Mo     4.68239   0.90186   9.08861  -0.02079  -0.00083  -0.00003
   Mo     3.12643   3.60762   9.08801   0.00801   0.00843  -0.00094
   S      0.02608   1.81764   7.51213   0.01751   0.00767   0.00506
   S     -1.56009   4.50595   7.51619  -0.02405  -0.00146   0.00002
   S      3.09622   1.81764   7.51212   0.01642  -0.00599  -0.00469
   S      1.56115   4.47646   7.51213   0.00455   0.00032   0.00001
   S      1.56113   0.89789   1.43925  -0.00769  -0.00030   0.00029
   S     -0.00294   3.60694   1.43926   0.02717  -0.02014  -0.01376
   S      4.68236   0.90188   1.43142  -0.01790   0.00095  -0.00017
   S      3.12520   3.60694   1.43925   0.02574   0.01887   0.01389
   S     -0.00291   1.80088  10.63535   0.02540   0.01882   0.01310
   S     -1.56007   4.50594  10.64318  -0.01574  -0.00117   0.00018
   S      3.12523   1.80089  10.63533   0.02344  -0.01742  -0.01308
   S      1.56116   4.50993  10.63535  -0.00748   0.00073  -0.00050
   S      1.56114   0.93136   4.56246   0.00524  -0.00009  -0.00008
   S      0.02607   3.59019   4.56247   0.01888  -0.00803  -0.00513
   S      4.68237   0.90187   4.55840  -0.02677   0.00113  -0.00000
   S      3.09622   3.59019   4.56246   0.01804   0.00662   0.00484
freq: 362.34 cm-1
PRIMCOORD 52
     25   1
   Ni     1.56114   2.70391   6.03729   0.00001  -0.00094  -0.00019
   Mo    -0.00414   1.80020   2.98659   0.00722  -0.00202  -0.00035
   Mo    -1.56010   4.50596   2.98598   0.00027  -0.01784  -0.00029
   Mo     3.12641   1.80021   2.98658  -0.00742  -0.00179  -0.00037
   Mo     1.56113   4.51134   2.98659   0.00010   0.01054   0.00095
   Mo     1.56115   0.89648   9.08801   0.00010   0.01567   0.00164
   Mo    -0.00412   3.60762   9.08802  -0.01098  -0.00285  -0.00072
   Mo     4.68239   0.90186   9.08861   0.00028  -0.02479  -0.00028
   Mo     3.12643   3.60762   9.08801   0.01077  -0.00309  -0.00069
   S      0.02608   1.81764   7.51213   0.00616   0.01143   0.00283
   S     -1.56009   4.50595   7.51619   0.00033  -0.03226  -0.00046
   S      3.09622   1.81764   7.51212  -0.00663   0.01161   0.00296
   S      1.56115   4.47646   7.51213  -0.00007   0.02555  -0.00599
   S      1.56113   0.89789   1.43925   0.00010   0.03090  -0.01314
   S     -0.00294   3.60694   1.43926  -0.01610   0.00183   0.00742
   S      4.68236   0.90188   1.43142   0.00021  -0.01208  -0.00028
   S      3.12520   3.60694   1.43925   0.01547   0.00135   0.00707
   S     -0.00291   1.80088  10.63535   0.01939   0.00523   0.00831
   S     -1.56007   4.50594  10.64318   0.00022  -0.02247  -0.00025
   S      3.12523   1.80089  10.63533  -0.02005   0.00571   0.00866
   S      1.56116   4.50993  10.63535   0.00009   0.04139  -0.01570
   S      1.56114   0.93136   4.56246  -0.00006   0.01888  -0.00519
   S      0.02607   3.59019   4.56247  -0.00570   0.00632   0.00251
   S      4.68237   0.90187   4.55840   0.00032  -0.01949  -0.00049
   S      3.09622   3.59019   4.56246   0.00526   0.00614   0.00239
freq: 362.41 cm-1
PRIMCOORD 53
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00003  -0.00016  -0.00003
   Mo    -0.00414   1.80020   2.98659   0.01211  -0.00263  -0.00097
   Mo    -1.56010   4.50596   2.98598  -0.00073  -0.02226   0.00033
   Mo     3.12641   1.80021   2.98658  -0.01156  -0.00327  -0.00089
   Mo     1.56113   4.51134   2.98659  -0.00027   0.01518   0.00227
   Mo     1.56115   0.89648   9.08801  -0.00022  -0.01050  -0.00175
   Mo    -0.00412   3.60762   9.08802   0.00881   0.00178   0.00073
   Mo     4.68239   0.90186   9.08861  -0.00063   0.01462  -0.00043
   Mo     3.12643   3.60762   9.08801  -0.00833   0.00233   0.00071
   S      0.02608   1.81764   7.51213   0.00278  -0.01049   0.00050
   S     -1.56009   4.50595   7.51619  -0.00075   0.02969  -0.00013
   S      3.09622   1.81764   7.51212  -0.00176  -0.01097   0.00015
   S      1.56115   4.47646   7.51213   0.00013  -0.01767   0.00218
   S      1.56113   0.89789   1.43925  -0.00019   0.03890  -0.00777
   S     -0.00294   3.60694   1.43926  -0.00843   0.00844   0.00549
   S      4.68236   0.90188   1.43142  -0.00062  -0.03138  -0.00144
   S      3.12520   3.60694   1.43925   0.01013   0.00969   0.00637
   S     -0.00291   1.80088  10.63535  -0.00235  -0.00705  -0.00271
   S     -1.56007   4.50594  10.64318  -0.00048   0.02493   0.00135
   S      3.12523   1.80089  10.63533   0.00380  -0.00816  -0.00357
   S      1.56116   4.50993  10.63535  -0.00021  -0.02599   0.00269
   S      1.56114   0.93136   4.56246   0.00022   0.02555  -0.00414
   S      0.02607   3.59019   4.56247   0.00093   0.01390   0.00044
   S      4.68237   0.90187   4.55840  -0.00092  -0.03923  -0.00005
   S      3.09622   3.59019   4.56246   0.00026   0.01435   0.00074
freq: 368.60 cm-1
PRIMCOORD 54
     25   1
   Ni     1.56114   2.70391   6.03729   0.00003   0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00860   0.01534   0.00005
   Mo    -1.56010   4.50596   2.98598  -0.00019   0.00000   0.00000
   Mo     3.12641   1.80021   2.98658  -0.00862  -0.01533  -0.00003
   Mo     1.56113   4.51134   2.98659   0.01735  -0.00001   0.00001
   Mo     1.56115   0.89648   9.08801  -0.01899  -0.00000   0.00000
   Mo    -0.00412   3.60762   9.08802   0.00947   0.01683  -0.00000
   Mo     4.68239   0.90186   9.08861   0.00028   0.00000  -0.00002
   Mo     3.12643   3.60762   9.08801   0.00947  -0.01683   0.00001
   S      0.02608   1.81764   7.51213   0.01200  -0.02121  -0.00016
   S     -1.56009   4.50595   7.51619   0.00076  -0.00000  -0.00006
   S      3.09622   1.81764   7.51212   0.01205   0.02118   0.00008
   S      1.56115   4.47646   7.51213  -0.02533   0.00002  -0.00004
   S      1.56113   0.89789   1.43925   0.02680   0.00005   0.00006
   S     -0.00294   3.60694   1.43926  -0.01282  -0.02285   0.00011
   S      4.68236   0.90188   1.43142  -0.00076   0.00000   0.00001
   S      3.12520   3.60694   1.43925  -0.01291   0.02280  -0.00000
   S     -0.00291   1.80088  10.63535   0.01404  -0.02514   0.00007
   S     -1.56007   4.50594  10.64318   0.00082   0.00000   0.00000
   S      3.12523   1.80089  10.63533   0.01407   0.02512   0.00000
   S      1.56116   4.50993  10.63535  -0.02959   0.00001   0.00004
   S      1.56114   0.93136   4.56246   0.02291   0.00004  -0.00004
   S      0.02607   3.59019   4.56247  -0.01099  -0.01938  -0.00021
   S      4.68237   0.90187   4.55840  -0.00057   0.00000  -0.00004
   S      3.09622   3.59019   4.56246  -0.01106   0.01934   0.00013
freq: 369.35 cm-1
PRIMCOORD 55
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00005   0.00000  -0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00953   0.01640   0.00000
   Mo    -1.56010   4.50596   2.98598  -0.00023   0.00000  -0.00004
   Mo     3.12641   1.80021   2.98658  -0.00948  -0.01643  -0.00001
   Mo     1.56113   4.51134   2.98659   0.01862   0.00003  -0.00000
   Mo     1.56115   0.89648   9.08801   0.01702  -0.00003   0.00000
   Mo    -0.00412   3.60762   9.08802  -0.00882  -0.01478  -0.00001
   Mo     4.68239   0.90186   9.08861  -0.00030  -0.00000   0.00003
   Mo     3.12643   3.60762   9.08801  -0.00877   0.01481   0.00002
   S      0.02608   1.81764   7.51213  -0.01103   0.01928  -0.00003
   S     -1.56009   4.50595   7.51619   0.00044   0.00000  -0.00000
   S      3.09622   1.81764   7.51212  -0.01088  -0.01937  -0.00009
   S      1.56115   4.47646   7.51213   0.02263   0.00009  -0.00006
   S      1.56113   0.89789   1.43925   0.02998  -0.00015  -0.00006
   S     -0.00294   3.60694   1.43926  -0.01439  -0.02524  -0.00010
   S      4.68236   0.90188   1.43142  -0.00037   0.00000  -0.00001
   S      3.12520   3.60694   1.43925  -0.01414   0.02538  -0.00003
   S     -0.00291   1.80088  10.63535  -0.01313   0.02325   0.00036
   S     -1.56007   4.50594  10.64318   0.00049  -0.00000   0.00001
   S      3.12523   1.80089  10.63533  -0.01287  -0.02340  -0.00023
   S      1.56116   4.50993  10.63535   0.02695   0.00015   0.00006
   S      1.56114   0.93136   4.56246   0.02529  -0.00008   0.00007
   S      0.02607   3.59019   4.56247  -0.01209  -0.02097  -0.00010
   S      4.68237   0.90187   4.55840  -0.00035  -0.00000   0.00000
   S      3.09622   3.59019   4.56246  -0.01196   0.02104   0.00023
freq: 378.45 cm-1
PRIMCOORD 56
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000  -0.00004  -0.00225
   Mo    -0.00414   1.80020   2.98659  -0.00196  -0.00055   0.00444
   Mo    -1.56010   4.50596   2.98598  -0.00001   0.00071  -0.02167
   Mo     3.12641   1.80021   2.98658   0.00193  -0.00054   0.00445
   Mo     1.56113   4.51134   2.98659   0.00000   0.00377   0.00424
   Mo     1.56115   0.89648   9.08801  -0.00009   0.00384   0.00422
   Mo    -0.00412   3.60762   9.08802   0.00179  -0.00045   0.00450
   Mo     4.68239   0.90186   9.08861  -0.00010   0.00075  -0.02168
   Mo     3.12643   3.60762   9.08801  -0.00208  -0.00054   0.00442
   S      0.02608   1.81764   7.51213  -0.01340  -0.00918   0.01466
   S     -1.56009   4.50595   7.51619   0.00019  -0.00179  -0.00594
   S      3.09622   1.81764   7.51212   0.01365  -0.00904   0.01474
   S      1.56115   4.47646   7.51213   0.00021   0.01510   0.01451
   S      1.56113   0.89789   1.43925   0.00000  -0.03246  -0.00023
   S     -0.00294   3.60694   1.43926  -0.02694   0.01463  -0.00110
   S      4.68236   0.90188   1.43142   0.00005  -0.00231  -0.00795
   S      3.12520   3.60694   1.43925   0.02695   0.01465  -0.00109
   S     -0.00291   1.80088  10.63535   0.02712   0.01456  -0.00105
   S     -1.56007   4.50594  10.64318   0.00032  -0.00243  -0.00796
   S      3.12523   1.80089  10.63533  -0.02679   0.01458  -0.00114
   S      1.56116   4.50993  10.63535   0.00014  -0.03254  -0.00022
   S      1.56114   0.93136   4.56246   0.00001   0.01513   0.01453
   S      0.02607   3.59019   4.56247   0.01356  -0.00901   0.01468
   S      4.68237   0.90187   4.55840   0.00003  -0.00173  -0.00593
   S      3.09622   3.59019   4.56246  -0.01356  -0.00901   0.01469
freq: 379.20 cm-1
PRIMCOORD 57
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00121  -0.00000  -0.00001
   Mo    -0.00414   1.80020   2.98659   0.01474   0.00444   0.00364
   Mo    -1.56010   4.50596   2.98598   0.00904   0.00002  -0.00017
   Mo     3.12641   1.80021   2.98658   0.01476  -0.00441  -0.00355
   Mo     1.56113   4.51134   2.98659   0.00774   0.00007   0.00003
   Mo     1.56115   0.89648   9.08801   0.01108   0.00005   0.00001
   Mo    -0.00412   3.60762   9.08802   0.02011  -0.00564  -0.00472
   Mo     4.68239   0.90186   9.08861   0.01226   0.00003  -0.00011
   Mo     3.12643   3.60762   9.08801   0.02014   0.00571   0.00478
   S      0.02608   1.81764   7.51213  -0.01563   0.00824   0.00443
   S     -1.56009   4.50595   7.51619  -0.02514  -0.00006  -0.00012
   S      3.09622   1.81764   7.51212  -0.01545  -0.00848  -0.00451
   S      1.56115   4.47646   7.51213  -0.02944   0.00010  -0.00006
   S      1.56113   0.89789   1.43925  -0.01382  -0.00031   0.00004
   S     -0.00294   3.60694   1.43926  -0.01482   0.00006   0.00583
   S      4.68236   0.90188   1.43142  -0.03240  -0.00008  -0.00005
   S      3.12520   3.60694   1.43925  -0.01437   0.00014  -0.00581
   S     -0.00291   1.80088  10.63535  -0.02024   0.00086  -0.00695
   S     -1.56007   4.50594  10.64318  -0.04227  -0.00010   0.00001
   S      3.12523   1.80089  10.63533  -0.02040  -0.00086   0.00712
   S      1.56116   4.50993  10.63535  -0.02083  -0.00014   0.00011
   S      1.56114   0.93136   4.56246  -0.02056   0.00008   0.00009
   S      0.02607   3.59019   4.56247  -0.01088  -0.00596  -0.00301
   S      4.68237   0.90187   4.55840  -0.01925  -0.00005  -0.00009
   S      3.09622   3.59019   4.56246  -0.01103   0.00578   0.00321
freq: 379.28 cm-1
PRIMCOORD 58
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000  -0.00122   0.00011
   Mo    -0.00414   1.80020   2.98659   0.00467   0.01110   0.00201
   Mo    -1.56010   4.50596   2.98598  -0.00002   0.01005   0.00153
   Mo     3.12641   1.80021   2.98658  -0.00474   0.01112   0.00202
   Mo     1.56113   4.51134   2.98659  -0.00002   0.01874  -0.00503
   Mo     1.56115   0.89648   9.08801  -0.00002   0.02168  -0.00569
   Mo    -0.00412   3.60762   9.08802  -0.00534   0.01304   0.00239
   Mo     4.68239   0.90186   9.08861  -0.00002   0.01172   0.00153
   Mo     3.12643   3.60762   9.08801   0.00526   0.01302   0.00237
   S      0.02608   1.81764   7.51213   0.00836  -0.02249   0.00173
   S     -1.56009   4.50595   7.51619   0.00004  -0.02365   0.00039
   S      3.09622   1.81764   7.51212  -0.00831  -0.02246   0.00174
   S      1.56115   4.47646   7.51213   0.00005  -0.01106  -0.00591
   S      1.56113   0.89789   1.43925   0.00003  -0.01404   0.00701
   S     -0.00294   3.60694   1.43926   0.00223  -0.01695  -0.00376
   S      4.68236   0.90188   1.43142   0.00007  -0.03540   0.00067
   S      3.12520   3.60694   1.43925  -0.00216  -0.01695  -0.00373
   S     -0.00291   1.80088  10.63535  -0.00194  -0.02004  -0.00406
   S     -1.56007   4.50594  10.64318   0.00007  -0.04036   0.00072
   S      3.12523   1.80089  10.63533   0.00201  -0.02004  -0.00409
   S      1.56116   4.50993  10.63535   0.00004  -0.01676   0.00781
   S      1.56114   0.93136   4.56246   0.00005  -0.00950  -0.00510
   S      0.02607   3.59019   4.56247  -0.00720  -0.01891   0.00131
   S      4.68237   0.90187   4.55840   0.00004  -0.02073   0.00041
   S      3.09622   3.59019   4.56246   0.00725  -0.01894   0.00130
freq: 379.35 cm-1
PRIMCOORD 59
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000   0.00009  -0.00001
   Mo    -0.00414   1.80020   2.98659  -0.00444  -0.01365  -0.00253
   Mo    -1.56010   4.50596   2.98598  -0.00003  -0.01205   0.00019
   Mo     3.12641   1.80021   2.98658   0.00434  -0.01363  -0.00251
   Mo     1.56113   4.51134   2.98659  -0.00003  -0.02117   0.00475
   Mo     1.56115   0.89648   9.08801   0.00002   0.01813  -0.00399
   Mo    -0.00412   3.60762   9.08802  -0.00361   0.01183   0.00217
   Mo     4.68239   0.90186   9.08861   0.00002   0.01040  -0.00033
   Mo     3.12643   3.60762   9.08801   0.00368   0.01185   0.00218
   S      0.02608   1.81764   7.51213   0.00648  -0.02199   0.00256
   S     -1.56009   4.50595   7.51619  -0.00004  -0.01803  -0.00049
   S      3.09622   1.81764   7.51212  -0.00654  -0.02201   0.00254
   S      1.56115   4.47646   7.51213  -0.00005  -0.00956  -0.00525
   S      1.56113   0.89789   1.43925   0.00006   0.01948  -0.00608
   S     -0.00294   3.60694   1.43926   0.00148   0.02174   0.00260
   S      4.68236   0.90188   1.43142   0.00009   0.03623  -0.00012
   S      3.12520   3.60694   1.43925  -0.00138   0.02173   0.00262
   S     -0.00291   1.80088  10.63535   0.00163  -0.01906  -0.00204
   S     -1.56007   4.50594  10.64318  -0.00006  -0.03048   0.00004
   S      3.12523   1.80089  10.63533  -0.00170  -0.01907  -0.00203
   S      1.56116   4.50993  10.63535  -0.00004  -0.01703   0.00491
   S      1.56114   0.93136   4.56246   0.00007   0.01106   0.00603
   S      0.02607   3.59019   4.56247   0.00760   0.02509  -0.00279
   S      4.68237   0.90187   4.55840   0.00006   0.02144   0.00049
   S      3.09622   3.59019   4.56246  -0.00752   0.02505  -0.00282
freq: 379.38 cm-1
PRIMCOORD 60
     25   1
   Ni     1.56114   2.70391   6.03729   0.00020  -0.00000  -0.00000
   Mo    -0.00414   1.80020   2.98659  -0.01995  -0.00473  -0.00430
   Mo    -1.56010   4.50596   2.98598  -0.01270   0.00003  -0.00010
   Mo     3.12641   1.80021   2.98658  -0.01993   0.00477   0.00437
   Mo     1.56113   4.51134   2.98659  -0.01179   0.00007   0.00002
   Mo     1.56115   0.89648   9.08801   0.00897  -0.00005   0.00002
   Mo    -0.00412   3.60762   9.08802   0.01452  -0.00332  -0.00303
   Mo     4.68239   0.90186   9.08861   0.00931  -0.00002  -0.00007
   Mo     3.12643   3.60762   9.08801   0.01452   0.00327   0.00305
   S      0.02608   1.81764   7.51213  -0.01283   0.00621   0.00390
   S     -1.56009   4.50595   7.51619  -0.01641   0.00004  -0.00007
   S      3.09622   1.81764   7.51212  -0.01266  -0.00619  -0.00398
   S      1.56115   4.47646   7.51213  -0.02359   0.00010  -0.00002
   S      1.56113   0.89789   1.43925   0.02403  -0.00023   0.00002
   S     -0.00294   3.60694   1.43926   0.02107   0.00160  -0.00544
   S      4.68236   0.90188   1.43142   0.03870  -0.00008  -0.00001
   S      3.12520   3.60694   1.43925   0.02139  -0.00151   0.00544
   S     -0.00291   1.80088  10.63535  -0.01581   0.00173  -0.00338
   S     -1.56007   4.50594  10.64318  -0.02710   0.00007  -0.00001
   S      3.12523   1.80089  10.63533  -0.01587  -0.00159   0.00349
   S      1.56116   4.50993  10.63535  -0.01863  -0.00000   0.00004
   S      1.56114   0.93136   4.56246   0.03134   0.00001   0.00007
   S      0.02607   3.59019   4.56247   0.01684   0.00814   0.00518
   S      4.68237   0.90187   4.55840   0.02335  -0.00005  -0.00005
   S      3.09622   3.59019   4.56246   0.01681  -0.00829  -0.00502
freq: 388.08 cm-1
PRIMCOORD 61
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000   0.00000  -0.00001
   Mo    -0.00414   1.80020   2.98659  -0.00017   0.00009   0.00664
   Mo    -1.56010   4.50596   2.98598  -0.00000   0.00009  -0.02114
   Mo     3.12641   1.80021   2.98658   0.00018   0.00013   0.00677
   Mo     1.56113   4.51134   2.98659   0.00000  -0.00011   0.00915
   Mo     1.56115   0.89648   9.08801  -0.00020   0.00010  -0.00908
   Mo    -0.00412   3.60762   9.08802  -0.00027  -0.00014  -0.00732
   Mo     4.68239   0.90186   9.08861  -0.00008  -0.00011   0.02113
   Mo     3.12643   3.60762   9.08801   0.00008  -0.00008  -0.00615
   S      0.02608   1.81764   7.51213   0.02215   0.01119  -0.00052
   S     -1.56009   4.50595   7.51619   0.00080   0.00194   0.02012
   S      3.09622   1.81764   7.51212  -0.02174   0.01042  -0.00156
   S      1.56115   4.47646   7.51213  -0.00049  -0.02303  -0.00324
   S      1.56113   0.89789   1.43925  -0.00008  -0.02375   0.01209
   S     -0.00294   3.60694   1.43926  -0.02151   0.01096   0.01092
   S      4.68236   0.90188   1.43142   0.00005   0.00172  -0.01050
   S      3.12520   3.60694   1.43925   0.02152   0.01101   0.01090
   S     -0.00291   1.80088  10.63535  -0.02128  -0.01151  -0.01061
   S     -1.56007   4.50594  10.64318  -0.00059  -0.00163   0.01050
   S      3.12523   1.80089  10.63533   0.02165  -0.01054  -0.01123
   S      1.56116   4.50993  10.63535   0.00091   0.02379  -0.01207
   S      1.56114   0.93136   4.56246   0.00011   0.02303   0.00330
   S      0.02607   3.59019   4.56247   0.02198  -0.01068   0.00111
   S      4.68237   0.90187   4.55840  -0.00011  -0.00198  -0.02013
   S      3.09622   3.59019   4.56246  -0.02199  -0.01086   0.00092
freq: 389.36 cm-1
PRIMCOORD 62
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000  -0.00048   0.00002
   Mo    -0.00414   1.80020   2.98659   0.00201  -0.00534   0.01121
   Mo    -1.56010   4.50596   2.98598   0.00000  -0.00203  -0.00001
   Mo     3.12641   1.80021   2.98658  -0.00200  -0.00533   0.01128
   Mo     1.56113   4.51134   2.98659   0.00001  -0.00170  -0.02262
   Mo     1.56115   0.89648   9.08801   0.00001  -0.00170  -0.02267
   Mo    -0.00412   3.60762   9.08802  -0.00198  -0.00535   0.01129
   Mo     4.68239   0.90186   9.08861   0.00000  -0.00205   0.00005
   Mo     3.12643   3.60762   9.08801   0.00199  -0.00535   0.01121
   S      0.02608   1.81764   7.51213   0.01249  -0.00806   0.01089
   S     -1.56009   4.50595   7.51619  -0.00006   0.02651   0.00060
   S      3.09622   1.81764   7.51212  -0.01252  -0.00801   0.01097
   S      1.56115   4.47646   7.51213   0.00003   0.01301  -0.02012
   S      1.56113   0.89789   1.43925  -0.00006  -0.00346  -0.00883
   S     -0.00294   3.60694   1.43926   0.01503   0.02338   0.00373
   S      4.68236   0.90188   1.43142   0.00004  -0.02322  -0.00027
   S      3.12520   3.60694   1.43925  -0.01505   0.02344   0.00371
   S     -0.00291   1.80088  10.63535  -0.01510   0.02347   0.00365
   S     -1.56007   4.50594  10.64318   0.00005  -0.02323  -0.00026
   S      3.12523   1.80089  10.63533   0.01507   0.02341   0.00368
   S      1.56116   4.50993  10.63535  -0.00007  -0.00344  -0.00895
   S      1.56114   0.93136   4.56246   0.00003   0.01305  -0.02018
   S      0.02607   3.59019   4.56247  -0.01242  -0.00803   0.01086
   S      4.68237   0.90187   4.55840  -0.00005   0.02643   0.00048
   S      3.09622   3.59019   4.56246   0.01239  -0.00807   0.01079
freq: 389.43 cm-1
PRIMCOORD 63
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00042  -0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00275   0.00204   0.01932
   Mo    -1.56010   4.50596   2.98598  -0.00187  -0.00001   0.00028
   Mo     3.12641   1.80021   2.98658  -0.00274  -0.00209  -0.01944
   Mo     1.56113   4.51134   2.98659  -0.00654   0.00002  -0.00020
   Mo     1.56115   0.89648   9.08801  -0.00646  -0.00002   0.00012
   Mo    -0.00412   3.60762   9.08802  -0.00284  -0.00201  -0.01966
   Mo     4.68239   0.90186   9.08861  -0.00191  -0.00000  -0.00029
   Mo     3.12643   3.60762   9.08801  -0.00281   0.00203   0.01989
   S      0.02608   1.81764   7.51213   0.00567   0.01225   0.01792
   S     -1.56009   4.50595   7.51619   0.02667  -0.00000  -0.00038
   S      3.09622   1.81764   7.51212   0.00632  -0.01259  -0.01815
   S      1.56115   4.47646   7.51213  -0.01582   0.00036  -0.00011
   S      1.56113   0.89789   1.43925   0.03185   0.00025  -0.00027
   S     -0.00294   3.60694   1.43926   0.00576   0.01529  -0.00712
   S      4.68236   0.90188   1.43142  -0.02338  -0.00010   0.00011
   S      3.12520   3.60694   1.43925   0.00518  -0.01538   0.00670
   S     -0.00291   1.80088  10.63535   0.00569  -0.01538   0.00760
   S     -1.56007   4.50594  10.64318  -0.02359   0.00000  -0.00008
   S      3.12523   1.80089  10.63533   0.00520   0.01569  -0.00705
   S      1.56116   4.50993  10.63535   0.03223  -0.00029   0.00028
   S      1.56114   0.93136   4.56246  -0.01530  -0.00030  -0.00002
   S      0.02607   3.59019   4.56247   0.00563  -0.01190  -0.01774
   S      4.68237   0.90187   4.55840   0.02585   0.00011   0.00032
   S      3.09622   3.59019   4.56246   0.00637   0.01217   0.01797
freq: 390.11 cm-1
PRIMCOORD 64
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000   0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659   0.00205  -0.00472   0.01094
   Mo    -1.56010   4.50596   2.98598   0.00006  -0.00201  -0.00149
   Mo     3.12641   1.80021   2.98658  -0.00191  -0.00459   0.01210
   Mo     1.56113   4.51134   2.98659   0.00018  -0.00120  -0.02138
   Mo     1.56115   0.89648   9.08801  -0.00016   0.00120   0.02135
   Mo    -0.00412   3.60762   9.08802   0.00191   0.00459  -0.01202
   Mo     4.68239   0.90186   9.08861  -0.00005   0.00202   0.00146
   Mo     3.12643   3.60762   9.08801  -0.00203   0.00470  -0.01097
   S      0.02608   1.81764   7.51213  -0.01257   0.01175  -0.01003
   S     -1.56009   4.50595   7.51619   0.00075  -0.02716   0.00151
   S      3.09622   1.81764   7.51212   0.01289   0.01096  -0.01104
   S      1.56115   4.47646   7.51213  -0.00053  -0.01566   0.02098
   S      1.56113   0.89789   1.43925  -0.00091  -0.00502  -0.00826
   S     -0.00294   3.60694   1.43926   0.01264   0.02199   0.00574
   S      4.68236   0.90188   1.43142   0.00069  -0.02236  -0.00057
   S      3.12520   3.60694   1.43925  -0.01294   0.02288   0.00528
   S     -0.00291   1.80088  10.63535   0.01291  -0.02277  -0.00522
   S     -1.56007   4.50594  10.64318  -0.00062   0.02228   0.00062
   S      3.12523   1.80089  10.63533  -0.01264  -0.02197  -0.00565
   S      1.56116   4.50993  10.63535   0.00081   0.00498   0.00834
   S      1.56114   0.93136   4.56246   0.00057   0.01569  -0.02110
   S      0.02607   3.59019   4.56247  -0.01290  -0.01094   0.01104
   S      4.68237   0.90187   4.55840  -0.00082   0.02718  -0.00161
   S      3.09622   3.59019   4.56246   0.01255  -0.01179   0.00992
freq: 390.18 cm-1
PRIMCOORD 65
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000  -0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659   0.00215  -0.00196  -0.01964
   Mo    -1.56010   4.50596   2.98598   0.00186   0.00006   0.00037
   Mo     3.12641   1.80021   2.98658   0.00230   0.00220   0.01872
   Mo     1.56113   4.51134   2.98659   0.00599   0.00006   0.00044
   Mo     1.56115   0.89648   9.08801  -0.00578  -0.00006  -0.00044
   Mo    -0.00412   3.60762   9.08802  -0.00225  -0.00213  -0.01837
   Mo     4.68239   0.90186   9.08861  -0.00180  -0.00006  -0.00039
   Mo     3.12643   3.60762   9.08801  -0.00210   0.00189   0.01933
   S      0.02608   1.81764   7.51213   0.00566   0.01352   0.01834
   S     -1.56009   4.50595   7.51619   0.02681   0.00076  -0.00055
   S      3.09622   1.81764   7.51212   0.00573  -0.01459  -0.01812
   S      1.56115   4.47646   7.51213  -0.01898   0.00089  -0.00077
   S      1.56113   0.89789   1.43925  -0.03016   0.00046  -0.00010
   S     -0.00294   3.60694   1.43926  -0.00502  -0.01541   0.00719
   S      4.68236   0.90188   1.43142   0.02296   0.00061   0.00009
   S      3.12520   3.60694   1.43925  -0.00487   0.01384  -0.00816
   S     -0.00291   1.80088  10.63535   0.00471  -0.01346   0.00820
   S     -1.56007   4.50594  10.64318  -0.02238  -0.00062  -0.00005
   S      3.12523   1.80089  10.63533   0.00484   0.01508  -0.00708
   S      1.56116   4.50993  10.63535   0.02939  -0.00048   0.00018
   S      1.56114   0.93136   4.56246   0.01907  -0.00087   0.00069
   S      0.02607   3.59019   4.56247  -0.00590   0.01469   0.01842
   S      4.68237   0.90187   4.55840  -0.02709  -0.00075   0.00045
   S      3.09622   3.59019   4.56246  -0.00585  -0.01364  -0.01879
freq: 399.52 cm-1
PRIMCOORD 66
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000   0.00001  -0.00026
   Mo    -0.00414   1.80020   2.98659  -0.00063  -0.00019  -0.00416
   Mo    -1.56010   4.50596   2.98598   0.00005  -0.00022   0.00516
   Mo     3.12641   1.80021   2.98658   0.00062  -0.00029  -0.00412
   Mo     1.56113   4.51134   2.98659  -0.00002   0.00066  -0.00375
   Mo     1.56115   0.89648   9.08801  -0.00003   0.00064  -0.00370
   Mo    -0.00412   3.60762   9.08802   0.00070  -0.00024  -0.00421
   Mo     4.68239   0.90186   9.08861   0.00003  -0.00023   0.00516
   Mo     3.12643   3.60762   9.08801  -0.00060  -0.00021  -0.00412
   S      0.02608   1.81764   7.51213   0.00095   0.00089   0.02553
   S     -1.56009   4.50595   7.51619   0.00004  -0.00040   0.02989
   S      3.09622   1.81764   7.51212  -0.00095   0.00082   0.02536
   S      1.56115   4.47646   7.51213  -0.00019  -0.00136   0.02625
   S      1.56113   0.89789   1.43925  -0.00001   0.00668  -0.02421
   S     -0.00294   3.60694   1.43926   0.00499  -0.00345  -0.02353
   S      4.68236   0.90188   1.43142   0.00004   0.00026  -0.01461
   S      3.12520   3.60694   1.43925  -0.00501  -0.00336  -0.02388
   S     -0.00291   1.80088  10.63535  -0.00498  -0.00347  -0.02375
   S     -1.56007   4.50594  10.64318  -0.00013   0.00038  -0.01461
   S      3.12523   1.80089  10.63533   0.00497  -0.00343  -0.02362
   S      1.56116   4.50993  10.63535  -0.00006   0.00669  -0.02425
   S      1.56114   0.93136   4.56246   0.00003  -0.00132   0.02616
   S      0.02607   3.59019   4.56247  -0.00099   0.00081   0.02538
   S      4.68237   0.90187   4.55840   0.00000  -0.00034   0.02988
   S      3.09622   3.59019   4.56246   0.00098   0.00084   0.02559
freq: 407.57 cm-1
PRIMCOORD 67
     25   1
   Ni     1.56114   2.70391   6.03729   0.00000   0.00072   0.00002
   Mo    -0.00414   1.80020   2.98659   0.00901  -0.01110  -0.00215
   Mo    -1.56010   4.50596   2.98598   0.00000   0.00912  -0.00002
   Mo     3.12641   1.80021   2.98658  -0.00901  -0.01110  -0.00215
   Mo     1.56113   4.51134   2.98659  -0.00000   0.00399   0.00421
   Mo     1.56115   0.89648   9.08801  -0.00002   0.00406   0.00425
   Mo    -0.00412   3.60762   9.08802  -0.00907  -0.01122  -0.00216
   Mo     4.68239   0.90186   9.08861   0.00001   0.00921  -0.00001
   Mo     3.12643   3.60762   9.08801   0.00907  -0.01121  -0.00217
   S      0.02608   1.81764   7.51213   0.00000   0.00478   0.01577
   S     -1.56009   4.50595   7.51619   0.00000   0.00085   0.00070
   S      3.09622   1.81764   7.51212   0.00001   0.00478   0.01572
   S      1.56115   4.47646   7.51213   0.00000   0.00467  -0.03131
   S      1.56113   0.89789   1.43925   0.00000   0.00687   0.04282
   S     -0.00294   3.60694   1.43926  -0.00467  -0.00121  -0.02148
   S      4.68236   0.90188   1.43142   0.00000   0.00711  -0.00085
   S      3.12520   3.60694   1.43925   0.00467  -0.00121  -0.02150
   S     -0.00291   1.80088  10.63535   0.00471  -0.00125  -0.02166
   S     -1.56007   4.50594  10.64318   0.00001   0.00718  -0.00068
   S      3.12523   1.80089  10.63533  -0.00471  -0.00126  -0.02159
   S      1.56116   4.50993  10.63535  -0.00001   0.00697   0.04327
   S      1.56114   0.93136   4.56246   0.00000   0.00463  -0.03091
   S      0.02607   3.59019   4.56247   0.00005   0.00477   0.01569
   S      4.68237   0.90187   4.55840  -0.00000   0.00081   0.00088
   S      3.09622   3.59019   4.56246  -0.00004   0.00477   0.01571
freq: 407.67 cm-1
PRIMCOORD 68
     25   1
   Ni     1.56114   2.70391   6.03729   0.00073  -0.00000  -0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00100   0.00854  -0.00353
   Mo    -1.56010   4.50596   2.98598   0.00875  -0.00004   0.00003
   Mo     3.12641   1.80021   2.98658  -0.00071  -0.00857   0.00362
   Mo     1.56113   4.51134   2.98659  -0.01571   0.00010   0.00002
   Mo     1.56115   0.89648   9.08801  -0.01710  -0.00011  -0.00000
   Mo    -0.00412   3.60762   9.08802  -0.00104  -0.00929   0.00380
   Mo     4.68239   0.90186   9.08861   0.00951   0.00003  -0.00005
   Mo     3.12643   3.60762   9.08801  -0.00077   0.00934  -0.00384
   S      0.02608   1.81764   7.51213   0.00489   0.00008   0.02853
   S     -1.56009   4.50595   7.51619   0.00085   0.00001   0.00074
   S      3.09622   1.81764   7.51212   0.00493  -0.00013  -0.02777
   S      1.56115   4.47646   7.51213   0.00476   0.00006   0.00023
   S      1.56113   0.89789   1.43925  -0.00377   0.00003   0.00017
   S     -0.00294   3.60694   1.43926   0.00412  -0.00450   0.03619
   S      4.68236   0.90188   1.43142   0.00667  -0.00004   0.00091
   S      3.12520   3.60694   1.43925   0.00395   0.00446  -0.03529
   S     -0.00291   1.80088  10.63535   0.00450   0.00505  -0.03902
   S     -1.56007   4.50594  10.64318   0.00744   0.00003  -0.00078
   S      3.12523   1.80089  10.63533   0.00427  -0.00497   0.03846
   S      1.56116   4.50993  10.63535  -0.00432  -0.00009  -0.00008
   S      1.56114   0.93136   4.56246   0.00485  -0.00007  -0.00036
   S      0.02607   3.59019   4.56247   0.00450   0.00017  -0.02644
   S      4.68237   0.90187   4.55840   0.00055  -0.00001  -0.00096
   S      3.09622   3.59019   4.56246   0.00454  -0.00014   0.02530
freq: 408.16 cm-1
PRIMCOORD 69
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000  -0.00000   0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00918   0.01066   0.00198
   Mo    -1.56010   4.50596   2.98598  -0.00008  -0.00942   0.00012
   Mo     3.12641   1.80021   2.98658   0.00919   0.01082   0.00192
   Mo     1.56113   4.51134   2.98659   0.00014  -0.00392  -0.00377
   Mo     1.56115   0.89648   9.08801   0.00002   0.00389   0.00372
   Mo    -0.00412   3.60762   9.08802  -0.00910  -0.01063  -0.00195
   Mo     4.68239   0.90186   9.08861  -0.00001   0.00933  -0.00012
   Mo     3.12643   3.60762   9.08801   0.00910  -0.01065  -0.00193
   S      0.02608   1.81764   7.51213   0.00331   0.00045   0.01617
   S     -1.56009   4.50595   7.51619   0.00002   0.00466   0.00216
   S      3.09622   1.81764   7.51212  -0.00333   0.00041   0.01621
   S      1.56115   4.47646   7.51213  -0.00004   0.00626  -0.03048
   S      1.56113   0.89789   1.43925   0.00005  -0.00768  -0.04141
   S     -0.00294   3.60694   1.43926   0.00723   0.00436   0.02086
   S      4.68236   0.90188   1.43142  -0.00008  -0.01154   0.00218
   S      3.12520   3.60694   1.43925  -0.00730   0.00426   0.02150
   S     -0.00291   1.80088  10.63535   0.00721  -0.00429  -0.02097
   S     -1.56007   4.50594  10.64318  -0.00000   0.01143  -0.00219
   S      3.12523   1.80089  10.63533  -0.00722  -0.00430  -0.02105
   S      1.56116   4.50993  10.63535  -0.00001   0.00763   0.04099
   S      1.56114   0.93136   4.56246  -0.00001  -0.00630   0.03079
   S      0.02607   3.59019   4.56247   0.00328  -0.00046  -0.01606
   S      4.68237   0.90187   4.55840  -0.00002  -0.00468  -0.00212
   S      3.09622   3.59019   4.56246  -0.00336  -0.00048  -0.01653
freq: 408.25 cm-1
PRIMCOORD 70
     25   1
   Ni     1.56114   2.70391   6.03729   0.00003   0.00000  -0.00000
   Mo    -0.00414   1.80020   2.98659  -0.00068   0.00924  -0.00358
   Mo    -1.56010   4.50596   2.98598   0.00968  -0.00004  -0.00002
   Mo     3.12641   1.80021   2.98658  -0.00070  -0.00910   0.00359
   Mo     1.56113   4.51134   2.98659  -0.01674  -0.00007  -0.00002
   Mo     1.56115   0.89648   9.08801   0.01534   0.00007   0.00004
   Mo    -0.00412   3.60762   9.08802   0.00064   0.00839  -0.00317
   Mo     4.68239   0.90186   9.08861  -0.00893   0.00004   0.00001
   Mo     3.12643   3.60762   9.08801   0.00063  -0.00855   0.00319
   S      0.02608   1.81764   7.51213  -0.00414  -0.00331  -0.02604
   S     -1.56009   4.50595   7.51619  -0.00433   0.00002  -0.00039
   S      3.09622   1.81764   7.51212  -0.00419   0.00334   0.02581
   S      1.56115   4.47646   7.51213   0.00155   0.00002  -0.00034
   S      1.56113   0.89789   1.43925  -0.00905  -0.00008  -0.00024
   S     -0.00294   3.60694   1.43926   0.00401  -0.00737   0.03752
   S      4.68236   0.90188   1.43142   0.01196  -0.00005  -0.00030
   S      3.12520   3.60694   1.43925   0.00403   0.00745  -0.03750
   S     -0.00291   1.80088  10.63535  -0.00362  -0.00700   0.03447
   S     -1.56007   4.50594  10.64318  -0.01103   0.00005   0.00038
   S      3.12523   1.80089  10.63533  -0.00365   0.00693  -0.03439
   S      1.56116   4.50993  10.63535   0.00845   0.00006   0.00033
   S      1.56114   0.93136   4.56246  -0.00116  -0.00001   0.00024
   S      0.02607   3.59019   4.56247   0.00462  -0.00326  -0.02804
   S      4.68237   0.90187   4.55840   0.00422  -0.00002   0.00028
   S      3.09622   3.59019   4.56246   0.00457   0.00325   0.02814
freq: 409.69 cm-1
PRIMCOORD 71
     25   1
   Ni     1.56114   2.70391   6.03729   0.00001  -0.00000  -0.00001
   Mo    -0.00414   1.80020   2.98659   0.00749   0.00516  -0.00068
   Mo    -1.56010   4.50596   2.98598   0.00008  -0.00037  -0.00293
   Mo     3.12641   1.80021   2.98658  -0.00751   0.00500  -0.00065
   Mo     1.56113   4.51134   2.98659  -0.00019  -0.00922  -0.00104
   Mo     1.56115   0.89648   9.08801  -0.00042   0.00920   0.00100
   Mo    -0.00412   3.60762   9.08802   0.00751  -0.00524   0.00086
   Mo     4.68239   0.90186   9.08861   0.00024   0.00032   0.00294
   Mo     3.12643   3.60762   9.08801  -0.00755  -0.00483   0.00051
   S      0.02608   1.81764   7.51213   0.00041   0.00015  -0.01088
   S     -1.56009   4.50595   7.51619  -0.00011   0.00034  -0.04471
   S      3.09622   1.81764   7.51212  -0.00017   0.00023  -0.01212
   S      1.56115   4.47646   7.51213   0.00020   0.00010  -0.01334
   S      1.56113   0.89789   1.43925   0.00003  -0.00608  -0.00747
   S     -0.00294   3.60694   1.43926  -0.00433   0.00308  -0.00435
   S      4.68236   0.90188   1.43142   0.00000  -0.00084  -0.04585
   S      3.12520   3.60694   1.43925   0.00445   0.00308  -0.00504
   S     -0.00291   1.80088  10.63535  -0.00431  -0.00287   0.00385
   S     -1.56007   4.50594  10.64318   0.00043   0.00073   0.04585
   S      3.12523   1.80089  10.63533   0.00453  -0.00322   0.00572
   S      1.56116   4.50993  10.63535  -0.00029   0.00607   0.00728
   S      1.56114   0.93136   4.56246   0.00004  -0.00009   0.01345
   S      0.02607   3.59019   4.56247   0.00035  -0.00019   0.01118
   S      4.68237   0.90187   4.55840   0.00003  -0.00032   0.04471
   S      3.09622   3.59019   4.56246  -0.00022  -0.00023   0.01172
freq: 411.28 cm-1
PRIMCOORD 72
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000  -0.00002   0.00103
   Mo    -0.00414   1.80020   2.98659   0.01115   0.00670   0.00055
   Mo    -1.56010   4.50596   2.98598   0.00000  -0.00009  -0.00357
   Mo     3.12641   1.80021   2.98658  -0.01115   0.00669   0.00056
   Mo     1.56113   4.51134   2.98659  -0.00001  -0.01300   0.00044
   Mo     1.56115   0.89648   9.08801  -0.00000  -0.01300   0.00044
   Mo    -0.00412   3.60762   9.08802  -0.01115   0.00669   0.00055
   Mo     4.68239   0.90186   9.08861  -0.00000  -0.00009  -0.00357
   Mo     3.12643   3.60762   9.08801   0.01115   0.00669   0.00055
   S      0.02608   1.81764   7.51213   0.00289   0.00153  -0.00899
   S     -1.56009   4.50595   7.51619  -0.00000  -0.00009   0.03891
   S      3.09622   1.81764   7.51212  -0.00289   0.00153  -0.00899
   S      1.56115   4.47646   7.51213   0.00001  -0.00343  -0.00840
   S      1.56113   0.89789   1.43925  -0.00000  -0.00540   0.01234
   S     -0.00294   3.60694   1.43926  -0.00440   0.00260   0.01315
   S      4.68236   0.90188   1.43142   0.00001  -0.00022  -0.04605
   S      3.12520   3.60694   1.43925   0.00441   0.00260   0.01311
   S     -0.00291   1.80088  10.63535   0.00440   0.00260   0.01313
   S     -1.56007   4.50594  10.64318   0.00000  -0.00022  -0.04605
   S      3.12523   1.80089  10.63533  -0.00440   0.00260   0.01314
   S      1.56116   4.50993  10.63535   0.00000  -0.00540   0.01234
   S      1.56114   0.93136   4.56246   0.00000  -0.00343  -0.00840
   S      0.02607   3.59019   4.56247  -0.00289   0.00153  -0.00901
   S      4.68237   0.90187   4.55840   0.00000  -0.00009   0.03891
   S      3.09622   3.59019   4.56246   0.00290   0.00153  -0.00897
freq: 419.68 cm-1
PRIMCOORD 73
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00001   0.00000   0.00001
   Mo    -0.00414   1.80020   2.98659   0.00660   0.00379  -0.00046
   Mo    -1.56010   4.50596   2.98598  -0.00004  -0.00000  -0.00088
   Mo     3.12641   1.80021   2.98658  -0.00661   0.00384  -0.00044
   Mo     1.56113   4.51134   2.98659   0.00010  -0.00766  -0.00034
   Mo     1.56115   0.89648   9.08801   0.00014   0.00765   0.00037
   Mo    -0.00412   3.60762   9.08802   0.00661  -0.00379   0.00031
   Mo     4.68239   0.90186   9.08861  -0.00008   0.00005   0.00087
   Mo     3.12643   3.60762   9.08801  -0.00659  -0.00387   0.00056
   S      0.02608   1.81764   7.51213  -0.01198  -0.00682   0.02722
   S     -1.56009   4.50595   7.51619   0.00023  -0.00021  -0.00801
   S      3.09622   1.81764   7.51212   0.01189  -0.00695   0.02747
   S      1.56115   4.47646   7.51213  -0.00020   0.01374   0.02733
   S      1.56113   0.89789   1.43925  -0.00004  -0.00484   0.02470
   S     -0.00294   3.60694   1.43926  -0.00446   0.00231   0.02448
   S      4.68236   0.90188   1.43142   0.00003   0.00038  -0.00748
   S      3.12520   3.60694   1.43925   0.00439   0.00235   0.02468
   S     -0.00291   1.80088  10.63535  -0.00444  -0.00245  -0.02435
   S     -1.56007   4.50594  10.64318  -0.00038  -0.00026   0.00748
   S      3.12523   1.80089  10.63533   0.00437  -0.00229  -0.02487
   S      1.56116   4.50993  10.63535   0.00024   0.00482  -0.02463
   S      1.56114   0.93136   4.56246   0.00004  -0.01377  -0.02736
   S      0.02607   3.59019   4.56247  -0.01197   0.00688  -0.02723
   S      4.68237   0.90187   4.55840  -0.00003   0.00017   0.00801
   S      3.09622   3.59019   4.56246   0.01189   0.00689  -0.02744
freq: 455.21 cm-1
PRIMCOORD 74
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000   0.00001  -0.00216
   Mo    -0.00414   1.80020   2.98659   0.00029   0.00016   0.01620
   Mo    -1.56010   4.50596   2.98598  -0.00000  -0.00001   0.01056
   Mo     3.12641   1.80021   2.98658  -0.00029   0.00016   0.01620
   Mo     1.56113   4.51134   2.98659   0.00001  -0.00032   0.01621
   Mo     1.56115   0.89648   9.08801   0.00000  -0.00033   0.01621
   Mo    -0.00412   3.60762   9.08802  -0.00029   0.00016   0.01620
   Mo     4.68239   0.90186   9.08861  -0.00000  -0.00001   0.01057
   Mo     3.12643   3.60762   9.08801   0.00029   0.00016   0.01620
   S      0.02608   1.81764   7.51213  -0.00291  -0.00167  -0.01581
   S     -1.56009   4.50595   7.51619   0.00000  -0.00001  -0.02016
   S      3.09622   1.81764   7.51212   0.00291  -0.00167  -0.01581
   S      1.56115   4.47646   7.51213  -0.00001   0.00336  -0.01581
   S      1.56113   0.89789   1.43925   0.00000  -0.00174  -0.02587
   S     -0.00294   3.60694   1.43926  -0.00156   0.00087  -0.02588
   S      4.68236   0.90188   1.43142  -0.00000   0.00000  -0.02982
   S      3.12520   3.60694   1.43925   0.00156   0.00087  -0.02588
   S     -0.00291   1.80088  10.63535   0.00156   0.00087  -0.02589
   S     -1.56007   4.50594  10.64318  -0.00001   0.00001  -0.02983
   S      3.12523   1.80089  10.63533  -0.00156   0.00087  -0.02589
   S      1.56116   4.50993  10.63535  -0.00001  -0.00174  -0.02588
   S      1.56114   0.93136   4.56246   0.00000   0.00336  -0.01581
   S      0.02607   3.59019   4.56247   0.00291  -0.00167  -0.01581
   S      4.68237   0.90187   4.55840   0.00000  -0.00001  -0.02015
   S      3.09622   3.59019   4.56246  -0.00291  -0.00167  -0.01581
freq: 463.69 cm-1
PRIMCOORD 75
     25   1
   Ni     1.56114   2.70391   6.03729  -0.00000   0.00000  -0.00000
   Mo    -0.00414   1.80020   2.98659   0.00063   0.00038   0.01525
   Mo    -1.56010   4.50596   2.98598  -0.00000   0.00001   0.01199
   Mo     3.12641   1.80021   2.98658  -0.00063   0.00038   0.01525
   Mo     1.56113   4.51134   2.98659   0.00000  -0.00073   0.01526
   Mo     1.56115   0.89648   9.08801   0.00001   0.00072  -0.01526
   Mo    -0.00412   3.60762   9.08802   0.00063  -0.00038  -0.01525
   Mo     4.68239   0.90186   9.08861   0.00001  -0.00000  -0.01199
   Mo     3.12643   3.60762   9.08801  -0.00063  -0.00038  -0.01525
   S      0.02608   1.81764   7.51213  -0.00145  -0.00082   0.02033
   S     -1.56009   4.50595   7.51619   0.00002  -0.00001   0.01875
   S      3.09622   1.81764   7.51212   0.00144  -0.00082   0.02033
   S      1.56115   4.47646   7.51213  -0.00002   0.00168   0.02032
   S      1.56113   0.89789   1.43925   0.00000  -0.00138  -0.02411
   S     -0.00294   3.60694   1.43926  -0.00121   0.00063  -0.02412
   S      4.68236   0.90188   1.43142  -0.00000   0.00003  -0.02841
   S      3.12520   3.60694   1.43925   0.00121   0.00064  -0.02411
   S     -0.00291   1.80088  10.63535  -0.00122  -0.00064   0.02411
   S     -1.56007   4.50594  10.64318  -0.00002   0.00001   0.02841
   S      3.12523   1.80089  10.63533   0.00121  -0.00064   0.02411
   S      1.56116   4.50993  10.63535  -0.00001   0.00138   0.02411
   S      1.56114   0.93136   4.56246  -0.00000  -0.00169  -0.02032
   S      0.02607   3.59019   4.56247  -0.00144   0.00082  -0.02033
   S      4.68237   0.90187   4.55840   0.00002   0.00001  -0.01876
   S      3.09622   3.59019   4.56246   0.00144   0.00082  -0.02033


==> anc/ModeVectorsAXSF/2x2.tIntercal.axsf <==
ANIMSTEPS  75
CRYSTAL
PRIMVEC
    6.253120436   -0.000000000   -0.000011487
   -3.126561281    5.415364366   -0.000021755
   -0.000021980   -0.000058260   12.186519987
freq: 0.00 cm-1
PRIMCOORD  1
     25   1
   Ni     1.56379   0.90346   6.59232   0.00529  -0.01928  -0.00041
   Mo    -0.00842   1.81098   2.97520   0.00529  -0.01928  -0.00041
   Mo    -1.56283   4.50331   2.97519   0.00529  -0.01928  -0.00041
   Mo     3.13588   1.81098   2.97519   0.00529  -0.01928  -0.00041
   Mo     1.56373   4.51354   2.98006   0.00529  -0.01928  -0.00041
   Mo     1.56380   0.90349   9.16883   0.00529  -0.01928  -0.00041
   Mo     0.01380   3.61884   9.18948   0.00529  -0.01928  -0.00041
   Mo     4.69036   0.88816   9.18948   0.00529  -0.01928  -0.00041
   Mo     3.11381   3.61884   9.18948   0.00529  -0.01928  -0.00041
   S     -0.05576   1.83854   7.59388   0.00529  -0.01928  -0.00041
   S     -1.56276   4.44873   7.59387   0.00529  -0.01928  -0.00041
   S      3.18335   1.83853   7.59387   0.00529  -0.01928  -0.00041
   S      1.56380   4.51373   7.62174   0.00529  -0.01928  -0.00041
   S      1.56373   0.90329   1.43366   0.00529  -0.01928  -0.00041
   S      0.00332   3.61264   1.42029   0.00529  -0.01928  -0.00041
   S      4.69029   0.89997   1.42029   0.00529  -0.01928  -0.00041
   S      3.12414   3.61264   1.42028   0.00529  -0.01928  -0.00041
   S      0.01274   1.79901  10.72785   0.00529  -0.01928  -0.00041
   S     -1.56275   4.52784  10.72784   0.00529  -0.01928  -0.00041
   S      3.11487   1.79901  10.72784   0.00529  -0.01928  -0.00041
   S      1.56381   4.51374  10.74699   0.00529  -0.01928  -0.00041
   S      1.56374   0.90332   4.51607   0.00529  -0.01928  -0.00041
   S     -0.00257   3.60924   4.53339   0.00529  -0.01928  -0.00041
   S      4.69029   0.90680   4.53339   0.00529  -0.01928  -0.00041
   S      3.13004   3.60924   4.53338   0.00529  -0.01928  -0.00041
freq: 0.00 cm-1
PRIMCOORD  2
     25   1
   Ni     1.56379   0.90346   6.59232  -0.01926  -0.00530   0.00099
   Mo    -0.00842   1.81098   2.97520  -0.01926  -0.00530   0.00099
   Mo    -1.56283   4.50331   2.97519  -0.01926  -0.00530   0.00099
   Mo     3.13588   1.81098   2.97519  -0.01926  -0.00530   0.00099
   Mo     1.56373   4.51354   2.98006  -0.01926  -0.00530   0.00099
   Mo     1.56380   0.90349   9.16883  -0.01926  -0.00530   0.00099
   Mo     0.01380   3.61884   9.18948  -0.01926  -0.00530   0.00099
   Mo     4.69036   0.88816   9.18948  -0.01926  -0.00530   0.00099
   Mo     3.11381   3.61884   9.18948  -0.01926  -0.00530   0.00099
   S     -0.05576   1.83854   7.59388  -0.01926  -0.00530   0.00099
   S     -1.56276   4.44873   7.59387  -0.01926  -0.00530   0.00099
   S      3.18335   1.83853   7.59387  -0.01926  -0.00530   0.00099
   S      1.56380   4.51373   7.62174  -0.01926  -0.00530   0.00099
   S      1.56373   0.90329   1.43366  -0.01926  -0.00530   0.00099
   S      0.00332   3.61264   1.42029  -0.01926  -0.00530   0.00099
   S      4.69029   0.89997   1.42029  -0.01926  -0.00530   0.00099
   S      3.12414   3.61264   1.42028  -0.01926  -0.00530   0.00099
   S      0.01274   1.79901  10.72785  -0.01926  -0.00530   0.00099
   S     -1.56275   4.52784  10.72784  -0.01926  -0.00530   0.00099
   S      3.11487   1.79901  10.72784  -0.01926  -0.00530   0.00099
   S      1.56381   4.51374  10.74699  -0.01926  -0.00530   0.00099
   S      1.56374   0.90332   4.51607  -0.01926  -0.00530   0.00099
   S     -0.00257   3.60924   4.53339  -0.01926  -0.00530   0.00099
   S      4.69029   0.90680   4.53339  -0.01926  -0.00530   0.00099
   S      3.13004   3.60924   4.53338  -0.01926  -0.00530   0.00099
freq: 0.00 cm-1
PRIMCOORD  3
     25   1
   Ni     1.56379   0.90346   6.59232   0.00106  -0.00013   0.01997
   Mo    -0.00842   1.81098   2.97520   0.00106  -0.00013   0.01997
   Mo    -1.56283   4.50331   2.97519   0.00106  -0.00013   0.01997
   Mo     3.13588   1.81098   2.97519   0.00106  -0.00013   0.01997
   Mo     1.56373   4.51354   2.98006   0.00106  -0.00013   0.01997
   Mo     1.56380   0.90349   9.16883   0.00106  -0.00013   0.01997
   Mo     0.01380   3.61884   9.18948   0.00106  -0.00013   0.01997
   Mo     4.69036   0.88816   9.18948   0.00106  -0.00013   0.01997
   Mo     3.11381   3.61884   9.18948   0.00106  -0.00013   0.01997
   S     -0.05576   1.83854   7.59388   0.00106  -0.00013   0.01997
   S     -1.56276   4.44873   7.59387   0.00106  -0.00013   0.01997
   S      3.18335   1.83853   7.59387   0.00106  -0.00013   0.01997
   S      1.56380   4.51373   7.62174   0.00106  -0.00013   0.01997
   S      1.56373   0.90329   1.43366   0.00106  -0.00013   0.01997
   S      0.00332   3.61264   1.42029   0.00106  -0.00013   0.01997
   S      4.69029   0.89997   1.42029   0.00106  -0.00013   0.01997
   S      3.12414   3.61264   1.42028   0.00106  -0.00013   0.01997
   S      0.01274   1.79901  10.72785   0.00106  -0.00013   0.01997
   S     -1.56275   4.52784  10.72784   0.00106  -0.00013   0.01997
   S      3.11487   1.79901  10.72784   0.00106  -0.00013   0.01997
   S      1.56381   4.51374  10.74699   0.00106  -0.00013   0.01997
   S      1.56374   0.90332   4.51607   0.00106  -0.00013   0.01997
   S     -0.00257   3.60924   4.53339   0.00106  -0.00013   0.01997
   S      4.69029   0.90680   4.53339   0.00106  -0.00013   0.01997
   S      3.13004   3.60924   4.53338   0.00106  -0.00013   0.01997
freq: 41.15 cm-1
PRIMCOORD  4
     25   1
   Ni     1.56379   0.90346   6.59232   0.00007   0.01461  -0.00004
   Mo    -0.00842   1.81098   2.97520  -0.00051  -0.02094  -0.00066
   Mo    -1.56283   4.50331   2.97519  -0.00010  -0.02028   0.00156
   Mo     3.13588   1.81098   2.97519   0.00032  -0.02094  -0.00067
   Mo     1.56373   4.51354   2.98006  -0.00010  -0.02162   0.00009
   Mo     1.56380   0.90349   9.16883   0.00009   0.01951  -0.00006
   Mo     0.01380   3.61884   9.18948   0.00047   0.01947   0.00010
   Mo     4.69036   0.88816   9.18948   0.00009   0.02014  -0.00044
   Mo     3.11381   3.61884   9.18948  -0.00029   0.01947   0.00010
   S     -0.05576   1.83854   7.59388   0.00108   0.01938  -0.00052
   S     -1.56276   4.44873   7.59387   0.00009   0.01765   0.00082
   S      3.18335   1.83853   7.59387  -0.00091   0.01937  -0.00053
   S      1.56380   4.51373   7.62174   0.00009   0.02000  -0.00008
   S      1.56373   0.90329   1.43366  -0.00010  -0.02101   0.00009
   S      0.00332   3.61264   1.42029  -0.00083  -0.02045   0.00033
   S      4.69029   0.89997   1.42029  -0.00009  -0.02172  -0.00042
   S      3.12414   3.61264   1.42028   0.00063  -0.02044   0.00033
   S      0.01274   1.79901  10.72785   0.00014   0.01952  -0.00006
   S     -1.56275   4.52784  10.72784   0.00009   0.01939  -0.00008
   S      3.11487   1.79901  10.72784   0.00004   0.01951  -0.00006
   S      1.56381   4.51374  10.74699   0.00010   0.02025  -0.00008
   S      1.56374   0.90332   4.51607  -0.00008  -0.01795   0.00002
   S     -0.00257   3.60924   4.53339  -0.00003  -0.02162   0.00033
   S      4.69029   0.90680   4.53339  -0.00010  -0.02148  -0.00040
   S      3.13004   3.60924   4.53338  -0.00018  -0.02162   0.00033
freq: 41.60 cm-1
PRIMCOORD  5
     25   1
   Ni     1.56379   0.90346   6.59232   0.01464  -0.00007  -0.00000
   Mo    -0.00842   1.81098   2.97520  -0.02045  -0.00031   0.00130
   Mo    -1.56283   4.50331   2.97519  -0.02120   0.00009   0.00000
   Mo     3.13588   1.81098   2.97519  -0.02045   0.00051  -0.00127
   Mo     1.56373   4.51354   2.98006  -0.02166   0.00010   0.00001
   Mo     1.56380   0.90349   9.16883   0.01953  -0.00009  -0.00001
   Mo     0.01380   3.61884   9.18948   0.01989   0.00029   0.00031
   Mo     4.69036   0.88816   9.18948   0.01927  -0.00009  -0.00001
   Mo     3.11381   3.61884   9.18948   0.01989  -0.00047  -0.00033
   S     -0.05576   1.83854   7.59388   0.01825   0.00091   0.00077
   S     -1.56276   4.44873   7.59387   0.01992  -0.00008  -0.00001
   S      3.18335   1.83853   7.59387   0.01826  -0.00109  -0.00079
   S      1.56380   4.51373   7.62174   0.01998  -0.00009  -0.00001
   S      1.56373   0.90329   1.43366  -0.02098   0.00010   0.00001
   S      0.00332   3.61264   1.42029  -0.02133  -0.00064   0.00044
   S      4.69029   0.89997   1.42029  -0.01999   0.00010   0.00001
   S      3.12414   3.61264   1.42028  -0.02134   0.00083  -0.00042
   S      0.01274   1.79901  10.72785   0.01945  -0.00004  -0.00002
   S     -1.56275   4.52784  10.72784   0.01948  -0.00009  -0.00001
   S      3.11487   1.79901  10.72784   0.01945  -0.00014   0.00000
   S      1.56381   4.51374  10.74699   0.02022  -0.00009  -0.00001
   S      1.56374   0.90332   4.51607  -0.01792   0.00008   0.00000
   S     -0.00257   3.60924   4.53339  -0.02158   0.00017   0.00043
   S      4.69029   0.90680   4.53339  -0.02162   0.00010   0.00001
   S      3.13004   3.60924   4.53338  -0.02157   0.00003  -0.00041
freq: 78.69 cm-1
PRIMCOORD  6
     25   1
   Ni     1.56379   0.90346   6.59232   0.00001  -0.00008  -0.00401
   Mo    -0.00842   1.81098   2.97520  -0.00154   0.00097   0.01966
   Mo    -1.56283   4.50331   2.97519   0.00001  -0.00174   0.01966
   Mo     3.13588   1.81098   2.97519   0.00156   0.00097   0.01967
   Mo     1.56373   4.51354   2.98006   0.00002   0.00011   0.02459
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00006  -0.01810
   Mo     0.01380   3.61884   9.18948   0.00041   0.00017  -0.02099
   Mo     4.69036   0.88816   9.18948   0.00000  -0.00056  -0.02102
   Mo     3.11381   3.61884   9.18948  -0.00045   0.00017  -0.02099
   S     -0.05576   1.83854   7.59388  -0.00226   0.00125  -0.01887
   S     -1.56276   4.44873   7.59387  -0.00003  -0.00269  -0.01885
   S      3.18335   1.83853   7.59387   0.00226   0.00125  -0.01887
   S      1.56380   4.51373   7.62174  -0.00002  -0.00009  -0.02256
   S      1.56373   0.90329   1.43366   0.00001   0.00005   0.01958
   S      0.00332   3.61264   1.42029   0.00168   0.00104   0.02109
   S      4.69029   0.89997   1.42029   0.00000  -0.00181   0.02109
   S      3.12414   3.61264   1.42028  -0.00166   0.00103   0.02109
   S      0.01274   1.79901  10.72785  -0.00069   0.00030  -0.01976
   S     -1.56275   4.52784  10.72784  -0.00003  -0.00083  -0.01976
   S      3.11487   1.79901  10.72784   0.00068   0.00029  -0.01976
   S      1.56381   4.51374  10.74699  -0.00002  -0.00007  -0.02089
   S      1.56374   0.90332   4.51607   0.00001   0.00005   0.00821
   S     -0.00257   3.60924   4.53339  -0.00122  -0.00063   0.02272
   S      4.69029   0.90680   4.53339   0.00001   0.00154   0.02273
   S      3.13004   3.60924   4.53338   0.00125  -0.00063   0.02272
freq: 138.27 cm-1
PRIMCOORD  7
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00287  -0.05728   0.00001
   Mo    -0.00842   1.81098   2.97520   0.00368   0.00106   0.00225
   Mo    -1.56283   4.50331   2.97519   0.00015  -0.00585  -0.00495
   Mo     3.13588   1.81098   2.97519  -0.00404   0.00067   0.00268
   Mo     1.56373   4.51354   2.98006   0.00037   0.00749  -0.00001
   Mo     1.56380   0.90349   9.16883  -0.00091  -0.01808  -0.00000
   Mo     0.01380   3.61884   9.18948   0.01533   0.00558   0.00142
   Mo     4.69036   0.88816   9.18948  -0.00017   0.02961  -0.00260
   Mo     3.11381   3.61884   9.18948  -0.01319   0.00415   0.00120
   S     -0.05576   1.83854   7.59388   0.01843   0.00130  -0.00197
   S     -1.56276   4.44873   7.59387   0.00058  -0.03356   0.00431
   S      3.18335   1.83853   7.59387  -0.02066  -0.00066  -0.00234
   S      1.56380   4.51373   7.62174   0.00149   0.02971   0.00002
   S      1.56373   0.90329   1.43366  -0.00016  -0.00318   0.00000
   S      0.00332   3.61264   1.42029   0.00599  -0.00036  -0.00123
   S      4.69029   0.89997   1.42029  -0.00020   0.00922   0.00223
   S      3.12414   3.61264   1.42028  -0.00540  -0.00093  -0.00103
   S      0.01274   1.79901  10.72785   0.01215   0.00690  -0.00062
   S     -1.56275   4.52784  10.72784   0.00068  -0.01549   0.00137
   S      3.11487   1.79901  10.72784  -0.01298   0.00564  -0.00073
   S      1.56381   4.51374  10.74699   0.00161   0.03204  -0.00001
   S      1.56374   0.90332   4.51607  -0.00061  -0.01222   0.00000
   S     -0.00257   3.60924   4.53339   0.00274   0.00297  -0.00120
   S      4.69029   0.90680   4.53339   0.00007   0.00710   0.00220
   S      3.13004   3.60924   4.53338  -0.00218   0.00273  -0.00101
freq: 138.28 cm-1
PRIMCOORD  8
     25   1
   Ni     1.56379   0.90346   6.59232  -0.05731   0.00287   0.00000
   Mo    -0.00842   1.81098   2.97520  -0.00381   0.00381  -0.00439
   Mo    -1.56283   4.50331   2.97519   0.00307   0.00029   0.00025
   Mo     3.13588   1.81098   2.97519  -0.00342  -0.00390   0.00416
   Mo     1.56373   4.51354   2.98006   0.00745  -0.00038   0.00001
   Mo     1.56380   0.90349   9.16883  -0.01806   0.00091  -0.00000
   Mo     0.01380   3.61884   9.18948   0.02066   0.01402   0.00217
   Mo     4.69036   0.88816   9.18948  -0.00335  -0.00148   0.00012
   Mo     3.11381   3.61884   9.18948   0.02209  -0.01450  -0.00231
   S     -0.05576   1.83854   7.59388  -0.02323   0.01950   0.00384
   S     -1.56276   4.44873   7.59387   0.01163   0.00168  -0.00022
   S      3.18335   1.83853   7.59387  -0.02127  -0.01953  -0.00363
   S      1.56380   4.51373   7.62174   0.02973  -0.00149  -0.00001
   S      1.56373   0.90329   1.43366  -0.00318   0.00016   0.00000
   S      0.00332   3.61264   1.42029   0.00562   0.00571  -0.00187
   S      4.69029   0.89997   1.42029  -0.00393  -0.00046  -0.00011
   S      3.12414   3.61264   1.42028   0.00619  -0.00564   0.00200
   S      0.01274   1.79901  10.72785  -0.00885   0.01226   0.00120
   S     -1.56275   4.52784  10.72784   0.01355   0.00077  -0.00008
   S      3.11487   1.79901  10.72784  -0.00759  -0.01289  -0.00115
   S      1.56381   4.51374  10.74699   0.03205  -0.00161  -0.00001
   S      1.56374   0.90332   4.51607  -0.01222   0.00061   0.00000
   S     -0.00257   3.60924   4.53339   0.00553   0.00230  -0.00184
   S      4.69029   0.90680   4.53339   0.00139  -0.00035  -0.00010
   S      3.13004   3.60924   4.53338   0.00578  -0.00259   0.00196
freq: 157.73 cm-1
PRIMCOORD  9
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00026   0.00000  -0.00000
   Mo    -0.00842   1.81098   2.97520  -0.01369  -0.02525  -0.00022
   Mo    -1.56283   4.50331   2.97519   0.02822   0.00000   0.00000
   Mo     3.13588   1.81098   2.97519  -0.01369   0.02525   0.00022
   Mo     1.56373   4.51354   2.98006  -0.00086  -0.00000   0.00000
   Mo     1.56380   0.90349   9.16883  -0.00009  -0.00000  -0.00000
   Mo     0.01380   3.61884   9.18948   0.00737  -0.01251   0.00004
   Mo     4.69036   0.88816   9.18948  -0.01454   0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948   0.00737   0.01251  -0.00005
   S     -0.05576   1.83854   7.59388  -0.00759  -0.01288   0.00003
   S     -1.56276   4.44873   7.59387   0.01506  -0.00000  -0.00000
   S      3.18335   1.83853   7.59387  -0.00759   0.01288  -0.00004
   S      1.56380   4.51373   7.62174   0.00012   0.00000  -0.00000
   S      1.56373   0.90329   1.43366   0.00107   0.00000   0.00000
   S      0.00332   3.61264   1.42029   0.01464  -0.02692  -0.00008
   S      4.69029   0.89997   1.42029  -0.03035  -0.00000   0.00000
   S      3.12414   3.61264   1.42028   0.01464   0.02692   0.00009
   S      0.01274   1.79901  10.72785  -0.00787  -0.01355   0.00003
   S     -1.56275   4.52784  10.72784   0.01571  -0.00000  -0.00000
   S      3.11487   1.79901  10.72784  -0.00787   0.01355  -0.00003
   S      1.56381   4.51374  10.74699   0.00017   0.00000  -0.00000
   S      1.56374   0.90332   4.51607   0.00075   0.00000   0.00000
   S     -0.00257   3.60924   4.53339   0.01440  -0.02664  -0.00012
   S      4.69029   0.90680   4.53339  -0.02954  -0.00000   0.00000
   S      3.13004   3.60924   4.53338   0.01440   0.02664   0.00013
freq: 160.07 cm-1
PRIMCOORD 10
     25   1
   Ni     1.56379   0.90346   6.59232   0.00002   0.00851  -0.00003
   Mo    -0.00842   1.81098   2.97520   0.01879  -0.00034  -0.00507
   Mo    -1.56283   4.50331   2.97519   0.00003  -0.03322   0.01017
   Mo     3.13588   1.81098   2.97519  -0.01891  -0.00043  -0.00512
   Mo     1.56373   4.51354   2.98006   0.00008   0.03201  -0.00003
   Mo     1.56380   0.90349   9.16883   0.00001   0.00511   0.00000
   Mo     0.01380   3.61884   9.18948  -0.00301  -0.00052  -0.00042
   Mo     4.69036   0.88816   9.18948   0.00000  -0.00571   0.00090
   Mo     3.11381   3.61884   9.18948   0.00299  -0.00050  -0.00042
   S     -0.05576   1.83854   7.59388  -0.00357  -0.00009   0.00032
   S     -1.56276   4.44873   7.59387  -0.00000   0.00615  -0.00062
   S      3.18335   1.83853   7.59387   0.00359  -0.00007   0.00033
   S      1.56380   4.51373   7.62174  -0.00001  -0.00534   0.00003
   S      1.56373   0.90329   1.43366  -0.00011  -0.04098   0.00005
   S      0.00332   3.61264   1.42029   0.01693   0.00345   0.00235
   S      4.69029   0.89997   1.42029  -0.00002   0.03263  -0.00478
   S      3.12414   3.61264   1.42028  -0.01680   0.00337   0.00233
   S      0.01274   1.79901  10.72785  -0.00248  -0.00022   0.00047
   S     -1.56275   4.52784  10.72784  -0.00000   0.00410  -0.00091
   S      3.11487   1.79901  10.72784   0.00249  -0.00020   0.00048
   S      1.56381   4.51374  10.74699  -0.00002  -0.00606   0.00002
   S      1.56374   0.90332   4.51607  -0.00007  -0.02847  -0.00004
   S     -0.00257   3.60924   4.53339   0.02371  -0.00461   0.00247
   S      4.69029   0.90680   4.53339  -0.00005   0.03626  -0.00492
   S      3.13004   3.60924   4.53338  -0.02359  -0.00473   0.00245
freq: 160.20 cm-1
PRIMCOORD 11
     25   1
   Ni     1.56379   0.90346   6.59232   0.00846  -0.00002   0.00001
   Mo    -0.00842   1.81098   2.97520  -0.02259   0.01838   0.00884
   Mo    -1.56283   4.50331   2.97519   0.01108   0.00009  -0.00003
   Mo     3.13588   1.81098   2.97519  -0.02249  -0.01838  -0.00881
   Mo     1.56373   4.51354   2.98006   0.03196  -0.00008  -0.00000
   Mo     1.56380   0.90349   9.16883   0.00513  -0.00001   0.00000
   Mo     0.01380   3.61884   9.18948  -0.00357  -0.00363  -0.00075
   Mo     4.69036   0.88816   9.18948   0.00051   0.00002  -0.00000
   Mo     3.11381   3.61884   9.18948  -0.00358   0.00363   0.00075
   S     -0.05576   1.83854   7.59388   0.00370  -0.00422  -0.00054
   S     -1.56276   4.44873   7.59387  -0.00137  -0.00002   0.00000
   S      3.18335   1.83853   7.59387   0.00368   0.00422   0.00054
   S      1.56380   4.51373   7.62174  -0.00532   0.00001   0.00000
   S      1.56373   0.90329   1.43366  -0.04101   0.00011  -0.00000
   S      0.00332   3.61264   1.42029   0.02314   0.01629   0.00410
   S      4.69029   0.89997   1.42029  -0.00699  -0.00008   0.00001
   S      3.12414   3.61264   1.42028   0.02323  -0.01631  -0.00412
   S      0.01274   1.79901  10.72785   0.00230  -0.00317  -0.00080
   S     -1.56275   4.52784  10.72784  -0.00084  -0.00001   0.00000
   S      3.11487   1.79901  10.72784   0.00229   0.00317   0.00080
   S      1.56381   4.51374  10.74699  -0.00603   0.00002  -0.00000
   S      1.56374   0.90332   4.51607  -0.02848   0.00007   0.00000
   S     -0.00257   3.60924   4.53339   0.02285   0.02310   0.00426
   S      4.69029   0.90680   4.53339  -0.01896  -0.00010   0.00001
   S      3.13004   3.60924   4.53338   0.02297  -0.02308  -0.00428
freq: 162.89 cm-1
PRIMCOORD 12
     25   1
   Ni     1.56379   0.90346   6.59232   0.00014  -0.00000  -0.00000
   Mo    -0.00842   1.81098   2.97520  -0.00761  -0.01253   0.00015
   Mo    -1.56283   4.50331   2.97519   0.01482   0.00000  -0.00000
   Mo     3.13588   1.81098   2.97519  -0.00761   0.01253  -0.00016
   Mo     1.56373   4.51354   2.98006   0.00039   0.00000  -0.00001
   Mo     1.56380   0.90349   9.16883   0.00000  -0.00000  -0.00000
   Mo     0.01380   3.61884   9.18948  -0.01454   0.02512  -0.00009
   Mo     4.69036   0.88816   9.18948   0.02903  -0.00000   0.00001
   Mo     3.11381   3.61884   9.18948  -0.01454  -0.02512   0.00010
   S     -0.05576   1.83854   7.59388   0.01480   0.02551  -0.00005
   S     -1.56276   4.44873   7.59387  -0.02958   0.00000   0.00000
   S      3.18335   1.83853   7.59387   0.01479  -0.02551   0.00006
   S      1.56380   4.51373   7.62174   0.00002  -0.00000   0.00001
   S      1.56373   0.90329   1.43366  -0.00052  -0.00000  -0.00000
   S      0.00332   3.61264   1.42029   0.00792  -0.01308   0.00008
   S      4.69029   0.89997   1.42029  -0.01533   0.00000  -0.00000
   S      3.12414   3.61264   1.42028   0.00793   0.01308  -0.00009
   S      0.01274   1.79901  10.72785   0.01525   0.02649  -0.00004
   S     -1.56275   4.52784  10.72784  -0.03048   0.00000   0.00001
   S      3.11487   1.79901  10.72784   0.01525  -0.02650   0.00005
   S      1.56381   4.51374  10.74699  -0.00010  -0.00000   0.00001
   S      1.56374   0.90332   4.51607  -0.00031  -0.00000  -0.00000
   S     -0.00257   3.60924   4.53339   0.00795  -0.01300   0.00006
   S      4.69029   0.90680   4.53339  -0.01558  -0.00000  -0.00001
   S      3.13004   3.60924   4.53338   0.00794   0.01300  -0.00007
freq: 172.03 cm-1
PRIMCOORD 13
     25   1
   Ni     1.56379   0.90346   6.59232   0.00180   0.02010  -0.00001
   Mo    -0.00842   1.81098   2.97520  -0.00152   0.00028  -0.01097
   Mo    -1.56283   4.50331   2.97519  -0.00005   0.00346   0.02597
   Mo     3.13588   1.81098   2.97519   0.00195   0.00058  -0.01496
   Mo     1.56373   4.51354   2.98006  -0.00032  -0.00360   0.00000
   Mo     1.56380   0.90349   9.16883  -0.00151  -0.01699  -0.00003
   Mo     0.01380   3.61884   9.18948   0.00691  -0.00061  -0.01976
   Mo     4.69036   0.88816   9.18948  -0.00044   0.00985   0.03424
   Mo     3.11381   3.61884   9.18948  -0.00580  -0.00173  -0.01448
   S     -0.05576   1.83854   7.59388  -0.00439  -0.01124   0.01013
   S     -1.56276   4.44873   7.59387  -0.00115  -0.00431  -0.02403
   S      3.18335   1.83853   7.59387   0.00323  -0.01055   0.01383
   S      1.56380   4.51373   7.62174   0.00291   0.03276   0.00000
   S      1.56373   0.90329   1.43366  -0.00104  -0.01171   0.00001
   S      0.00332   3.61264   1.42029  -0.01129   0.00980   0.00759
   S      4.69029   0.89997   1.42029   0.00152  -0.00845  -0.01312
   S      3.12414   3.61264   1.42028   0.01092   0.01176   0.00557
   S      0.01274   1.79901  10.72785   0.01887   0.01089   0.00688
   S     -1.56275   4.52784  10.72784   0.00185  -0.02570  -0.01629
   S      3.11487   1.79901  10.72784  -0.02139   0.00733   0.00939
   S      1.56381   4.51374  10.74699  -0.00089  -0.01001  -0.00000
   S      1.56374   0.90332   4.51607   0.00162   0.01825   0.00001
   S     -0.00257   3.60924   4.53339   0.00675  -0.00987   0.00805
   S      4.69029   0.90680   4.53339  -0.00128   0.00157  -0.01393
   S      3.13004   3.60924   4.53338  -0.00719  -0.01111   0.00591
freq: 172.04 cm-1
PRIMCOORD 14
     25   1
   Ni     1.56379   0.90346   6.59232   0.02021  -0.00179   0.00001
   Mo    -0.00842   1.81098   2.97520   0.00259  -0.00175   0.02358
   Mo    -1.56283   4.50331   2.97519  -0.00060  -0.00031  -0.00231
   Mo     3.13588   1.81098   2.97519   0.00228   0.00168  -0.02127
   Mo     1.56373   4.51354   2.98006  -0.00359   0.00032  -0.00000
   Mo     1.56380   0.90349   9.16883  -0.01702   0.00151   0.00001
   Mo     0.01380   3.61884   9.18948   0.00566   0.00639  -0.02815
   Mo     4.69036   0.88816   9.18948  -0.00494  -0.00088  -0.00305
   Mo     3.11381   3.61884   9.18948   0.00679  -0.00618   0.03118
   S     -0.05576   1.83854   7.59388  -0.00619  -0.00293  -0.02188
   S     -1.56276   4.44873   7.59387  -0.01298   0.00038   0.00214
   S      3.18335   1.83853   7.59387  -0.00686   0.00486   0.01975
   S      1.56380   4.51373   7.62174   0.03279  -0.00291  -0.00000
   S      1.56373   0.90329   1.43366  -0.01170   0.00104   0.00000
   S      0.00332   3.61264   1.42029  -0.00106  -0.01202   0.01077
   S      4.69029   0.89997   1.42029   0.01712   0.00075   0.00117
   S      3.12414   3.61264   1.42028  -0.00304   0.01010  -0.01194
   S      0.01274   1.79901  10.72785  -0.01599   0.01926  -0.01483
   S     -1.56275   4.52784  10.72784   0.02080   0.00228   0.00145
   S      3.11487   1.79901  10.72784  -0.01240  -0.02088   0.01338
   S      1.56381   4.51374  10.74699  -0.01000   0.00089  -0.00001
   S      1.56374   0.90332   4.51607   0.01822  -0.00162   0.00000
   S     -0.00257   3.60924   4.53339  -0.00307   0.00791   0.01143
   S      4.69029   0.90680   4.53339  -0.01442  -0.00014   0.00124
   S      3.13004   3.60924   4.53338  -0.00183  -0.00604  -0.01267
freq: 178.61 cm-1
PRIMCOORD 15
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000   0.00001  -0.01919
   Mo    -0.00842   1.81098   2.97520   0.00093  -0.00054  -0.01820
   Mo    -1.56283   4.50331   2.97519   0.00000   0.00106  -0.01823
   Mo     3.13588   1.81098   2.97519  -0.00094  -0.00054  -0.01821
   Mo     1.56373   4.51354   2.98006   0.00000   0.00002   0.05055
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00001   0.00059
   Mo     0.01380   3.61884   9.18948  -0.00109  -0.00063   0.00327
   Mo     4.69036   0.88816   9.18948   0.00000   0.00126   0.00330
   Mo     3.11381   3.61884   9.18948   0.00109  -0.00063   0.00328
   S     -0.05576   1.83854   7.59388   0.00360  -0.00208   0.00155
   S     -1.56276   4.44873   7.59387  -0.00000   0.00416   0.00153
   S      3.18335   1.83853   7.59387  -0.00360  -0.00208   0.00155
   S      1.56380   4.51373   7.62174   0.00000   0.00002   0.00497
   S      1.56373   0.90329   1.43366  -0.00000  -0.00001  -0.02685
   S      0.00332   3.61264   1.42029   0.02366   0.01365   0.00777
   S      4.69029   0.89997   1.42029   0.00000  -0.02728   0.00778
   S      3.12414   3.61264   1.42028  -0.02366   0.01364   0.00777
   S      0.01274   1.79901  10.72785  -0.00003   0.00003   0.00338
   S     -1.56275   4.52784  10.72784   0.00000  -0.00006   0.00337
   S      3.11487   1.79901  10.72784   0.00003   0.00003   0.00338
   S      1.56381   4.51374  10.74699  -0.00000  -0.00001   0.00195
   S      1.56374   0.90332   4.51607  -0.00000  -0.00002  -0.02116
   S     -0.00257   3.60924   4.53339  -0.02351  -0.01356   0.00636
   S      4.69029   0.90680   4.53339  -0.00000   0.02715   0.00638
   S      3.13004   3.60924   4.53338   0.02351  -0.01357   0.00636
freq: 187.73 cm-1
PRIMCOORD 16
     25   1
   Ni     1.56379   0.90346   6.59232   0.00029   0.00872  -0.00002
   Mo    -0.00842   1.81098   2.97520   0.00234  -0.00173   0.01841
   Mo    -1.56283   4.50331   2.97519  -0.00001  -0.00619  -0.03903
   Mo     3.13588   1.81098   2.97519  -0.00266  -0.00190   0.02067
   Mo     1.56373   4.51354   2.98006   0.00019   0.00567  -0.00002
   Mo     1.56380   0.90349   9.16883   0.00007   0.00203  -0.00004
   Mo     0.01380   3.61884   9.18948  -0.00158   0.00051  -0.01607
   Mo     4.69036   0.88816   9.18948   0.00005  -0.00211   0.03041
   Mo     3.11381   3.61884   9.18948   0.00150   0.00061  -0.01432
   S     -0.05576   1.83854   7.59388  -0.00749  -0.01132   0.00788
   S     -1.56276   4.44873   7.59387  -0.00051   0.00173  -0.01678
   S      3.18335   1.83853   7.59387   0.00732  -0.01082   0.00885
   S      1.56380   4.51373   7.62174   0.00058   0.01736   0.00001
   S      1.56373   0.90329   1.43366   0.00049   0.01466   0.00004
   S      0.00332   3.61264   1.42029   0.01740  -0.01713  -0.00973
   S      4.69029   0.89997   1.42029  -0.00093   0.01232   0.01839
   S      3.12414   3.61264   1.42028  -0.01724  -0.01829  -0.00866
   S      0.01274   1.79901  10.72785   0.00883   0.01182   0.00657
   S     -1.56275   4.52784  10.72784   0.00055  -0.00363  -0.01397
   S      3.11487   1.79901  10.72784  -0.00874   0.01124   0.00737
   S      1.56381   4.51374  10.74699  -0.00066  -0.01971   0.00002
   S      1.56374   0.90332   4.51607  -0.00076  -0.02270  -0.00000
   S     -0.00257   3.60924   4.53339  -0.00990   0.01474  -0.01112
   S      4.69029   0.90680   4.53339   0.00070  -0.00232   0.02104
   S      3.13004   3.60924   4.53338   0.01013   0.01541  -0.00990
freq: 187.78 cm-1
PRIMCOORD 17
     25   1
   Ni     1.56379   0.90346   6.59232   0.00876  -0.00029   0.00001
   Mo    -0.00842   1.81098   2.97520  -0.00484   0.00257  -0.03451
   Mo    -1.56283   4.50331   2.97519  -0.00035   0.00021   0.00130
   Mo     3.13588   1.81098   2.97519  -0.00467  -0.00245   0.03321
   Mo     1.56373   4.51354   2.98006   0.00568  -0.00019  -0.00000
   Mo     1.56380   0.90349   9.16883   0.00203  -0.00007   0.00001
   Mo     0.01380   3.61884   9.18948  -0.00115  -0.00157  -0.02577
   Mo     4.69036   0.88816   9.18948   0.00143   0.00007  -0.00102
   Mo     3.11381   3.61884   9.18948  -0.00125   0.00153   0.02678
   S     -0.05576   1.83854   7.59388  -0.00227  -0.00704  -0.01477
   S     -1.56276   4.44873   7.59387  -0.01527  -0.00006   0.00056
   S      3.18335   1.83853   7.59387  -0.00277   0.00778   0.01422
   S      1.56380   4.51373   7.62174   0.01734  -0.00058  -0.00000
   S      1.56373   0.90329   1.43366   0.01466  -0.00049  -0.00000
   S      0.00332   3.61264   1.42029   0.00175   0.01795  -0.01565
   S      4.69029   0.89997   1.42029  -0.02772  -0.00041  -0.00061
   S      3.12414   3.61264   1.42028   0.00291  -0.01677   0.01626
   S      0.01274   1.79901  10.72785   0.00109   0.00835  -0.01230
   S     -1.56275   4.52784  10.72784   0.01655   0.00012   0.00047
   S      3.11487   1.79901  10.72784   0.00169  -0.00912   0.01183
   S      1.56381   4.51374  10.74699  -0.01966   0.00066  -0.00000
   S      1.56374   0.90332   4.51607  -0.02277   0.00076   0.00000
   S     -0.00257   3.60924   4.53339   0.00384  -0.01056  -0.01789
   S      4.69029   0.90680   4.53339   0.02080   0.00008  -0.00070
   S      3.13004   3.60924   4.53338   0.00317   0.00955   0.01859
freq: 196.32 cm-1
PRIMCOORD 18
     25   1
   Ni     1.56379   0.90346   6.59232   0.00001   0.00068  -0.03013
   Mo    -0.00842   1.81098   2.97520  -0.00600   0.00346   0.00349
   Mo    -1.56283   4.50331   2.97519  -0.00000  -0.00696   0.00331
   Mo     3.13588   1.81098   2.97519   0.00600   0.00345   0.00349
   Mo     1.56373   4.51354   2.98006   0.00000  -0.00000  -0.00279
   Mo     1.56380   0.90349   9.16883  -0.00001  -0.00035  -0.04986
   Mo     0.01380   3.61884   9.18948  -0.00245  -0.00160   0.01844
   Mo     4.69036   0.88816   9.18948  -0.00000   0.00320   0.01807
   Mo     3.11381   3.61884   9.18948   0.00246  -0.00160   0.01845
   S     -0.05576   1.83854   7.59388  -0.00802   0.00488  -0.00963
   S     -1.56276   4.44873   7.59387  -0.00000  -0.00914  -0.00945
   S      3.18335   1.83853   7.59387   0.00802   0.00489  -0.00962
   S      1.56380   4.51373   7.62174   0.00000   0.00004   0.03405
   S      1.56373   0.90329   1.43366  -0.00000   0.00003   0.01166
   S      0.00332   3.61264   1.42029  -0.00231  -0.00143  -0.00082
   S      4.69029   0.89997   1.42029  -0.00001   0.00276  -0.00071
   S      3.12414   3.61264   1.42028   0.00231  -0.00144  -0.00082
   S      0.01274   1.79901  10.72785   0.02527  -0.01479  -0.00727
   S     -1.56275   4.52784  10.72784   0.00001   0.02856  -0.00709
   S      3.11487   1.79901  10.72784  -0.02529  -0.01480  -0.00726
   S      1.56381   4.51374  10.74699   0.00000   0.00032   0.02435
   S      1.56374   0.90332   4.51607  -0.00000   0.00000  -0.01274
   S     -0.00257   3.60924   4.53339   0.00284   0.00171   0.00423
   S      4.69029   0.90680   4.53339   0.00000  -0.00334   0.00434
   S      3.13004   3.60924   4.53338  -0.00283   0.00171   0.00423
freq: 197.20 cm-1
PRIMCOORD 19
     25   1
   Ni     1.56379   0.90346   6.59232   0.05626   0.00130   0.00001
   Mo    -0.00842   1.81098   2.97520  -0.00277   0.00116  -0.00896
   Mo    -1.56283   4.50331   2.97519  -0.00067  -0.00008  -0.00024
   Mo     3.13588   1.81098   2.97519  -0.00283  -0.00123   0.00920
   Mo     1.56373   4.51354   2.98006   0.00277   0.00006   0.00000
   Mo     1.56380   0.90349   9.16883  -0.02987  -0.00069   0.00002
   Mo     0.01380   3.61884   9.18948   0.00779   0.01236   0.01491
   Mo     4.69036   0.88816   9.18948  -0.01424   0.00034  -0.00040
   Mo     3.11381   3.61884   9.18948   0.00721  -0.01269  -0.01454
   S     -0.05576   1.83854   7.59388   0.01465   0.00303   0.00522
   S     -1.56276   4.44873   7.59387   0.01912   0.00031   0.00014
   S      3.18335   1.83853   7.59387   0.01452  -0.00222  -0.00535
   S      1.56380   4.51373   7.62174   0.00539   0.00013  -0.00001
   S      1.56373   0.90329   1.43366   0.00065   0.00002  -0.00000
   S      0.00332   3.61264   1.42029   0.00105   0.00633  -0.00485
   S      4.69029   0.89997   1.42029  -0.01037   0.00011   0.00013
   S      3.12414   3.61264   1.42028   0.00075  -0.00664   0.00472
   S      0.01274   1.79901  10.72785  -0.03315   0.01026   0.00739
   S     -1.56275   4.52784  10.72784  -0.01473  -0.00093   0.00020
   S      3.11487   1.79901  10.72784  -0.03364  -0.01122  -0.00758
   S      1.56381   4.51374  10.74699   0.02531   0.00058  -0.00001
   S      1.56374   0.90332   4.51607  -0.00321  -0.00007   0.00000
   S     -0.00257   3.60924   4.53339   0.00155  -0.00194  -0.00617
   S      4.69029   0.90680   4.53339   0.00506   0.00001   0.00016
   S      3.13004   3.60924   4.53338   0.00164   0.00212   0.00600
freq: 197.22 cm-1
PRIMCOORD 20
     25   1
   Ni     1.56379   0.90346   6.59232   0.00130  -0.05632  -0.00034
   Mo    -0.00842   1.81098   2.97520  -0.00133   0.00145  -0.00542
   Mo    -1.56283   4.50331   2.97519  -0.00002   0.00341   0.01052
   Mo     3.13588   1.81098   2.97519   0.00121   0.00140  -0.00500
   Mo     1.56373   4.51354   2.98006   0.00006  -0.00276  -0.00002
   Mo     1.56380   0.90349   9.16883  -0.00069   0.02987  -0.00058
   Mo     0.01380   3.61884   9.18948  -0.01239   0.00728  -0.00790
   Mo     4.69036   0.88816   9.18948  -0.00033  -0.01472   0.01712
   Mo     3.11381   3.61884   9.18948   0.01274   0.00670  -0.00858
   S     -0.05576   1.83854   7.59388  -0.00236  -0.01745   0.00304
   S     -1.56276   4.44873   7.59387   0.00044  -0.01320  -0.00616
   S      3.18335   1.83853   7.59387   0.00304  -0.01757   0.00279
   S      1.56380   4.51373   7.62174   0.00012  -0.00546   0.00038
   S      1.56373   0.90329   1.43366   0.00001  -0.00067   0.00012
   S      0.00332   3.61264   1.42029  -0.00650   0.00675   0.00265
   S      4.69029   0.89997   1.42029  -0.00024  -0.00460  -0.00554
   S      3.12414   3.61264   1.42028   0.00654   0.00646   0.00287
   S      0.01274   1.79901  10.72785  -0.01126   0.02105   0.00438
   S     -1.56275   4.52784  10.72784  -0.00034   0.03994  -0.00867
   S      3.11487   1.79901  10.72784   0.00972   0.02056   0.00403
   S      1.56381   4.51374  10.74699   0.00059  -0.02526   0.00030
   S      1.56374   0.90332   4.51607  -0.00007   0.00318  -0.00014
   S     -0.00257   3.60924   4.53339   0.00208  -0.00395   0.00342
   S      4.69029   0.90680   4.53339   0.00012  -0.00044  -0.00698
   S      3.13004   3.60924   4.53338  -0.00201  -0.00385   0.00370
freq: 218.13 cm-1
PRIMCOORD 21
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000  -0.00002  -0.01864
   Mo    -0.00842   1.81098   2.97520  -0.00895   0.00522   0.00194
   Mo    -1.56283   4.50331   2.97519  -0.00000  -0.01035   0.00194
   Mo     3.13588   1.81098   2.97519   0.00895   0.00522   0.00194
   Mo     1.56373   4.51354   2.98006   0.00000  -0.00006  -0.00327
   Mo     1.56380   0.90349   9.16883  -0.00001   0.00006   0.01422
   Mo     0.01380   3.61884   9.18948  -0.03240  -0.01878  -0.00339
   Mo     4.69036   0.88816   9.18948   0.00000   0.03746  -0.00337
   Mo     3.11381   3.61884   9.18948   0.03241  -0.01877  -0.00339
   S     -0.05576   1.83854   7.59388   0.00525  -0.00306  -0.01019
   S     -1.56276   4.44873   7.59387   0.00000   0.00611  -0.01008
   S      3.18335   1.83853   7.59387  -0.00525  -0.00307  -0.01017
   S      1.56380   4.51373   7.62174   0.00000  -0.00002   0.03466
   S      1.56373   0.90329   1.43366  -0.00000   0.00003   0.01328
   S      0.00332   3.61264   1.42029  -0.00088  -0.00048  -0.00340
   S      4.69029   0.89997   1.42029  -0.00000   0.00097  -0.00334
   S      3.12414   3.61264   1.42028   0.00088  -0.00048  -0.00340
   S      0.01274   1.79901  10.72785  -0.00440   0.00253   0.01668
   S     -1.56275   4.52784  10.72784   0.00000  -0.00504   0.01658
   S      3.11487   1.79901  10.72784   0.00439   0.00253   0.01667
   S      1.56381   4.51374  10.74699   0.00000  -0.00004  -0.04274
   S      1.56374   0.90332   4.51607  -0.00000   0.00003  -0.01416
   S     -0.00257   3.60924   4.53339   0.00266   0.00156   0.00468
   S      4.69029   0.90680   4.53339  -0.00000  -0.00311   0.00461
   S      3.13004   3.60924   4.53338  -0.00266   0.00156   0.00469
freq: 223.96 cm-1
PRIMCOORD 22
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00204   0.00004  -0.00000
   Mo    -0.00842   1.81098   2.97520   0.00039   0.00268   0.00057
   Mo    -1.56283   4.50331   2.97519   0.00521   0.00002  -0.00001
   Mo     3.13588   1.81098   2.97519   0.00050  -0.00282  -0.00056
   Mo     1.56373   4.51354   2.98006  -0.00546   0.00011   0.00000
   Mo     1.56380   0.90349   9.16883   0.03551  -0.00073  -0.00000
   Mo     0.01380   3.61884   9.18948  -0.00061   0.02317  -0.00404
   Mo     4.69036   0.88816   9.18948  -0.03934  -0.00026  -0.00010
   Mo     3.11381   3.61884   9.18948   0.00033  -0.02210   0.00413
   S     -0.05576   1.83854   7.59388   0.01204  -0.00951   0.04138
   S     -1.56276   4.44873   7.59387  -0.00463  -0.00036  -0.00097
   S      3.18335   1.83853   7.59387   0.01164   0.00948  -0.04042
   S      1.56380   4.51373   7.62174   0.00623  -0.00013   0.00000
   S      1.56373   0.90329   1.43366  -0.00059   0.00001   0.00000
   S      0.00332   3.61264   1.42029   0.00001  -0.00119  -0.00407
   S      4.69029   0.89997   1.42029   0.00199   0.00001  -0.00010
   S      3.12414   3.61264   1.42028  -0.00004   0.00114   0.00417
   S      0.01274   1.79901  10.72785  -0.00445   0.00169  -0.03225
   S     -1.56275   4.52784  10.72784  -0.00160   0.00011   0.00076
   S      3.11487   1.79901  10.72784  -0.00438  -0.00158   0.03150
   S      1.56381   4.51374  10.74699  -0.00169   0.00003  -0.00001
   S      1.56374   0.90332   4.51607  -0.00085   0.00002  -0.00000
   S     -0.00257   3.60924   4.53339  -0.00012  -0.00050   0.00541
   S      4.69029   0.90680   4.53339   0.00072   0.00001   0.00013
   S      3.13004   3.60924   4.53338  -0.00014   0.00049  -0.00554
freq: 223.98 cm-1
PRIMCOORD 23
     25   1
   Ni     1.56379   0.90346   6.59232   0.00004   0.00207  -0.00005
   Mo    -0.00842   1.81098   2.97520  -0.00279  -0.00369   0.00032
   Mo    -1.56283   4.50331   2.97519  -0.00011   0.00113  -0.00064
   Mo     3.13588   1.81098   2.97519   0.00277  -0.00357   0.00035
   Mo     1.56373   4.51354   2.98006   0.00011   0.00548  -0.00001
   Mo     1.56380   0.90349   9.16883  -0.00073  -0.03551   0.00001
   Mo     0.01380   3.61884   9.18948  -0.02267   0.02577   0.00244
   Mo     4.69036   0.88816   9.18948   0.00081  -0.01287  -0.00472
   Mo     3.11381   3.61884   9.18948   0.02268   0.02670   0.00227
   S     -0.05576   1.83854   7.59388   0.00928  -0.00065   0.02276
   S     -1.56276   4.44873   7.59387   0.00010  -0.01733  -0.04727
   S      3.18335   1.83853   7.59387  -0.00977  -0.00104   0.02444
   S      1.56380   4.51373   7.62174  -0.00013  -0.00621   0.00006
   S      1.56373   0.90329   1.43366   0.00001   0.00059   0.00003
   S      0.00332   3.61264   1.42029   0.00116  -0.00131   0.00248
   S      4.69029   0.89997   1.42029  -0.00004   0.00069  -0.00479
   S      3.12414   3.61264   1.42028  -0.00116  -0.00136   0.00230
   S      0.01274   1.79901  10.72785  -0.00154   0.00250  -0.01772
   S     -1.56275   4.52784  10.72784   0.00003   0.00533   0.03681
   S      3.11487   1.79901  10.72784   0.00172   0.00257  -0.01903
   S      1.56381   4.51374  10.74699   0.00003   0.00169  -0.00006
   S      1.56374   0.90332   4.51607   0.00002   0.00086  -0.00003
   S     -0.00257   3.60924   4.53339   0.00050  -0.00042  -0.00327
   S      4.69029   0.90680   4.53339  -0.00001   0.00041   0.00636
   S      3.13004   3.60924   4.53338  -0.00050  -0.00044  -0.00305
freq: 230.82 cm-1
PRIMCOORD 24
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000   0.00000   0.03746
   Mo    -0.00842   1.81098   2.97520   0.02586  -0.01553  -0.00091
   Mo    -1.56283   4.50331   2.97519  -0.00000   0.03041  -0.00088
   Mo     3.13588   1.81098   2.97519  -0.02586  -0.01552  -0.00091
   Mo     1.56373   4.51354   2.98006   0.00000   0.00063   0.00272
   Mo     1.56380   0.90349   9.16883  -0.00000   0.00010  -0.01593
   Mo     0.01380   3.61884   9.18948  -0.01300  -0.00757   0.00114
   Mo     4.69036   0.88816   9.18948   0.00000   0.01507   0.00113
   Mo     3.11381   3.61884   9.18948   0.01300  -0.00757   0.00113
   S     -0.05576   1.83854   7.59388  -0.01315   0.00757  -0.00985
   S     -1.56276   4.44873   7.59387   0.00000  -0.01512  -0.00972
   S      3.18335   1.83853   7.59387   0.01315   0.00757  -0.00985
   S      1.56380   4.51373   7.62174   0.00000  -0.00002   0.01924
   S      1.56373   0.90329   1.43366   0.00000  -0.00006  -0.03445
   S      0.00332   3.61264   1.42029  -0.00025  -0.00020   0.01127
   S      4.69029   0.89997   1.42029   0.00000   0.00040   0.01040
   S      3.12414   3.61264   1.42028   0.00025  -0.00020   0.01127
   S      0.01274   1.79901  10.72785   0.00954  -0.00551  -0.00180
   S     -1.56275   4.52784  10.72784  -0.00000   0.01104  -0.00190
   S      3.11487   1.79901  10.72784  -0.00954  -0.00551  -0.00180
   S      1.56381   4.51374  10.74699  -0.00000  -0.00001  -0.01326
   S      1.56374   0.90332   4.51607   0.00000  -0.00004   0.03262
   S     -0.00257   3.60924   4.53339  -0.00232  -0.00142  -0.01139
   S      4.69029   0.90680   4.53339   0.00000   0.00282  -0.01054
   S      3.13004   3.60924   4.53338   0.00232  -0.00141  -0.01139
freq: 234.95 cm-1
PRIMCOORD 25
     25   1
   Ni     1.56379   0.90346   6.59232   0.00001  -0.00167  -0.00071
   Mo    -0.00842   1.81098   2.97520  -0.02484  -0.02768  -0.00104
   Mo    -1.56283   4.50331   2.97519   0.00015   0.01399   0.00216
   Mo     3.13588   1.81098   2.97519   0.02484  -0.02786  -0.00103
   Mo     1.56373   4.51354   2.98006  -0.00015   0.04167  -0.00007
   Mo     1.56380   0.90349   9.16883  -0.00002   0.00549   0.00026
   Mo     0.01380   3.61884   9.18948   0.00329  -0.00359  -0.00017
   Mo     4.69036   0.88816   9.18948   0.00002   0.00154   0.00032
   Mo     3.11381   3.61884   9.18948  -0.00329  -0.00357  -0.00018
   S     -0.05576   1.83854   7.59388  -0.00079   0.00000  -0.00315
   S     -1.56276   4.44873   7.59387   0.00000   0.00218   0.00668
   S      3.18335   1.83853   7.59387   0.00078  -0.00000  -0.00311
   S      1.56380   4.51373   7.62174  -0.00000   0.00015  -0.00025
   S      1.56373   0.90329   1.43366  -0.00001   0.00162   0.00050
   S      0.00332   3.61264   1.42029   0.00070  -0.00082   0.02062
   S      4.69029   0.89997   1.42029   0.00000   0.00043  -0.04196
   S      3.12414   3.61264   1.42028  -0.00070  -0.00081   0.02088
   S      0.01274   1.79901  10.72785   0.00010   0.00037   0.00237
   S     -1.56275   4.52784  10.72784  -0.00000  -0.00033  -0.00454
   S      3.11487   1.79901  10.72784  -0.00010   0.00037   0.00235
   S      1.56381   4.51374  10.74699   0.00000  -0.00075   0.00019
   S      1.56374   0.90332   4.51607  -0.00001   0.00340  -0.00053
   S     -0.00257   3.60924   4.53339   0.00206  -0.00202  -0.01988
   S      4.69029   0.90680   4.53339   0.00001   0.00135   0.04052
   S      3.13004   3.60924   4.53338  -0.00206  -0.00201  -0.02013
freq: 235.00 cm-1
PRIMCOORD 26
     25   1
   Ni     1.56379   0.90346   6.59232   0.00166   0.00001   0.00001
   Mo    -0.00842   1.81098   2.97520  -0.00020   0.02455  -0.00184
   Mo    -1.56283   4.50331   2.97519   0.04213  -0.00005  -0.00001
   Mo     3.13588   1.81098   2.97519  -0.00037  -0.02436   0.00185
   Mo     1.56373   4.51354   2.98006  -0.04167  -0.00015   0.00000
   Mo     1.56380   0.90349   9.16883  -0.00547  -0.00002  -0.00000
   Mo     0.01380   3.61884   9.18948   0.00005  -0.00310   0.00028
   Mo     4.69036   0.88816   9.18948   0.00546  -0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948   0.00008   0.00312  -0.00029
   S     -0.05576   1.83854   7.59388  -0.00131   0.00102  -0.00562
   S     -1.56276   4.44873   7.59387   0.00046  -0.00001  -0.00003
   S      3.18335   1.83853   7.59387  -0.00131  -0.00102   0.00564
   S      1.56380   4.51373   7.62174  -0.00015  -0.00000   0.00000
   S      1.56373   0.90329   1.43366  -0.00160  -0.00001   0.00000
   S      0.00332   3.61264   1.42029   0.00000  -0.00075  -0.03629
   S      4.69029   0.89997   1.42029   0.00119  -0.00000   0.00015
   S      3.12414   3.61264   1.42028   0.00001   0.00076   0.03614
   S      0.01274   1.79901  10.72785   0.00001  -0.00025   0.00396
   S     -1.56275   4.52784  10.72784  -0.00043   0.00000   0.00001
   S      3.11487   1.79901  10.72784   0.00001   0.00025  -0.00398
   S      1.56381   4.51374  10.74699   0.00074   0.00000  -0.00000
   S      1.56374   0.90332   4.51607  -0.00338  -0.00001   0.00000
   S     -0.00257   3.60924   4.53339  -0.00025  -0.00204   0.03503
   S      4.69029   0.90680   4.53339   0.00317  -0.00000  -0.00014
   S      3.13004   3.60924   4.53338  -0.00024   0.00205  -0.03488
freq: 267.22 cm-1
PRIMCOORD 27
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000  -0.00002  -0.06511
   Mo    -0.00842   1.81098   2.97520   0.01876  -0.01075   0.00808
   Mo    -1.56283   4.50331   2.97519   0.00000   0.02159   0.00807
   Mo     3.13588   1.81098   2.97519  -0.01876  -0.01076   0.00808
   Mo     1.56373   4.51354   2.98006  -0.00000  -0.00005  -0.00832
   Mo     1.56380   0.90349   9.16883   0.00000  -0.00001   0.00829
   Mo     0.01380   3.61884   9.18948   0.00213   0.00123   0.00053
   Mo     4.69036   0.88816   9.18948  -0.00000  -0.00247   0.00053
   Mo     3.11381   3.61884   9.18948  -0.00213   0.00123   0.00053
   S     -0.05576   1.83854   7.59388   0.01746  -0.01006   0.00401
   S     -1.56276   4.44873   7.59387  -0.00002   0.02018   0.00404
   S      3.18335   1.83853   7.59387  -0.01748  -0.01005   0.00402
   S      1.56380   4.51373   7.62174  -0.00002   0.00001  -0.00020
   S      1.56373   0.90329   1.43366   0.00000  -0.00007  -0.02641
   S      0.00332   3.61264   1.42029  -0.00950  -0.00551   0.01682
   S      4.69029   0.89997   1.42029  -0.00001   0.01100   0.01694
   S      3.12414   3.61264   1.42028   0.00950  -0.00551   0.01683
   S      0.01274   1.79901  10.72785  -0.00782   0.00453   0.00395
   S     -1.56275   4.52784  10.72784   0.00001  -0.00905   0.00398
   S      3.11487   1.79901  10.72784   0.00782   0.00452   0.00396
   S      1.56381   4.51374  10.74699   0.00002  -0.00003   0.00760
   S      1.56374   0.90332   4.51607   0.00001  -0.00003  -0.01454
   S     -0.00257   3.60924   4.53339   0.00812   0.00470   0.00037
   S      4.69029   0.90680   4.53339   0.00000  -0.00931   0.00026
   S      3.13004   3.60924   4.53338  -0.00811   0.00469   0.00037
freq: 288.43 cm-1
PRIMCOORD 28
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00001  -0.00327   0.00002
   Mo    -0.00842   1.81098   2.97520  -0.00008  -0.00001  -0.00067
   Mo    -1.56283   4.50331   2.97519  -0.00000   0.00011   0.00133
   Mo     3.13588   1.81098   2.97519   0.00008  -0.00000  -0.00068
   Mo     1.56373   4.51354   2.98006  -0.00000  -0.00005   0.00000
   Mo     1.56380   0.90349   9.16883   0.00000   0.00030   0.00000
   Mo     0.01380   3.61884   9.18948  -0.00043   0.00060  -0.00008
   Mo     4.69036   0.88816   9.18948   0.00000  -0.00014   0.00016
   Mo     3.11381   3.61884   9.18948   0.00043   0.00060  -0.00008
   S     -0.05576   1.83854   7.59388   0.00073   0.00263  -0.00111
   S     -1.56276   4.44873   7.59387   0.00001   0.00135   0.00222
   S      3.18335   1.83853   7.59387  -0.00072   0.00262  -0.00112
   S      1.56380   4.51373   7.62174   0.00002   0.00550  -0.00000
   S      1.56373   0.90329   1.43366  -0.00013  -0.03317   0.00001
   S      0.00332   3.61264   1.42029  -0.00282  -0.03386   0.00026
   S      4.69029   0.89997   1.42029  -0.00013  -0.03847  -0.00054
   S      3.12414   3.61264   1.42028   0.00253  -0.03384   0.00026
   S      0.01274   1.79901  10.72785  -0.00147  -0.00285  -0.00068
   S     -1.56275   4.52784  10.72784  -0.00001  -0.00029   0.00137
   S      3.11487   1.79901  10.72784   0.00146  -0.00283  -0.00069
   S      1.56381   4.51374  10.74699  -0.00002  -0.00599   0.00000
   S      1.56374   0.90332   4.51607   0.00013   0.03272   0.00001
   S     -0.00257   3.60924   4.53339   0.00175   0.03514   0.00063
   S      4.69029   0.90680   4.53339   0.00013   0.03794  -0.00126
   S      3.13004   3.60924   4.53338  -0.00146   0.03513   0.00062
freq: 288.48 cm-1
PRIMCOORD 29
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00326   0.00001   0.00000
   Mo    -0.00842   1.81098   2.97520   0.00008  -0.00007   0.00114
   Mo    -1.56283   4.50331   2.97519  -0.00005  -0.00000  -0.00001
   Mo     3.13588   1.81098   2.97519   0.00008   0.00007  -0.00113
   Mo     1.56373   4.51354   2.98006  -0.00005   0.00000  -0.00000
   Mo     1.56380   0.90349   9.16883   0.00030  -0.00000   0.00000
   Mo     0.01380   3.61884   9.18948   0.00011  -0.00043  -0.00014
   Mo     4.69036   0.88816   9.18948   0.00085   0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948   0.00011   0.00042   0.00014
   S     -0.05576   1.83854   7.59388   0.00177   0.00072   0.00192
   S     -1.56276   4.44873   7.59387   0.00305  -0.00001  -0.00001
   S      3.18335   1.83853   7.59387   0.00177  -0.00075  -0.00191
   S      1.56380   4.51373   7.62174   0.00549  -0.00002  -0.00000
   S      1.56373   0.90329   1.43366  -0.03307   0.00013   0.00000
   S      0.00332   3.61264   1.42029  -0.03705  -0.00248   0.00043
   S      4.69029   0.89997   1.42029  -0.03212   0.00015   0.00000
   S      3.12414   3.61264   1.42028  -0.03708   0.00275  -0.00043
   S      0.01274   1.79901  10.72785  -0.00113  -0.00145   0.00118
   S     -1.56275   4.52784  10.72784  -0.00368   0.00000  -0.00001
   S      3.11487   1.79901  10.72784  -0.00114   0.00148  -0.00118
   S      1.56381   4.51374  10.74699  -0.00598   0.00003   0.00000
   S      1.56374   0.90332   4.51607   0.03262  -0.00013   0.00000
   S     -0.00257   3.60924   4.53339   0.03713   0.00142   0.00105
   S      4.69029   0.90680   4.53339   0.03401  -0.00015   0.00000
   S      3.13004   3.60924   4.53338   0.03714  -0.00170  -0.00106
freq: 291.62 cm-1
PRIMCOORD 30
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00006  -0.01347   0.00003
   Mo    -0.00842   1.81098   2.97520  -0.00007   0.00013  -0.00020
   Mo    -1.56283   4.50331   2.97519   0.00000   0.00026   0.00039
   Mo     3.13588   1.81098   2.97519   0.00008   0.00013  -0.00020
   Mo     1.56373   4.51354   2.98006   0.00000   0.00010   0.00000
   Mo     1.56380   0.90349   9.16883  -0.00002  -0.00478  -0.00000
   Mo     0.01380   3.61884   9.18948  -0.00507   0.00553  -0.00304
   Mo     4.69036   0.88816   9.18948   0.00004  -0.00322   0.00602
   Mo     3.11381   3.61884   9.18948   0.00507   0.00558  -0.00299
   S     -0.05576   1.83854   7.59388  -0.00011   0.02638  -0.01395
   S     -1.56276   4.44873   7.59387   0.00011   0.02678   0.02812
   S      3.18335   1.83853   7.59387   0.00034   0.02638  -0.01415
   S      1.56380   4.51373   7.62174   0.00019   0.04423  -0.00000
   S      1.56373   0.90329   1.43366   0.00002   0.00599   0.00001
   S      0.00332   3.61264   1.42029  -0.00075   0.00375   0.00131
   S      4.69029   0.89997   1.42029   0.00002   0.00243  -0.00260
   S      3.12414   3.61264   1.42028   0.00077   0.00375   0.00129
   S      0.01274   1.79901  10.72785  -0.00444  -0.02312  -0.00942
   S     -1.56275   4.52784  10.72784  -0.00011  -0.01547   0.01898
   S      3.11487   1.79901  10.72784   0.00429  -0.02308  -0.00956
   S      1.56381   4.51374  10.74699  -0.00021  -0.04808  -0.00002
   S      1.56374   0.90332   4.51607  -0.00003  -0.00721   0.00001
   S     -0.00257   3.60924   4.53339   0.00013  -0.00317   0.00114
   S      4.69029   0.90680   4.53339  -0.00001  -0.00292  -0.00229
   S      3.13004   3.60924   4.53338  -0.00015  -0.00317   0.00112
freq: 291.65 cm-1
PRIMCOORD 31
     25   1
   Ni     1.56379   0.90346   6.59232  -0.01348   0.00006  -0.00002
   Mo    -0.00842   1.81098   2.97520   0.00023  -0.00008   0.00035
   Mo    -1.56283   4.50331   2.97519   0.00009   0.00000   0.00000
   Mo     3.13588   1.81098   2.97519   0.00022   0.00007  -0.00034
   Mo     1.56373   4.51354   2.98006   0.00010  -0.00000  -0.00000
   Mo     1.56380   0.90349   9.16883  -0.00481   0.00002   0.00000
   Mo     0.01380   3.61884   9.18948  -0.00028  -0.00511  -0.00522
   Mo     4.69036   0.88816   9.18948   0.00849   0.00001  -0.00003
   Mo     3.11381   3.61884   9.18948  -0.00032   0.00506   0.00524
   S     -0.05576   1.83854   7.59388   0.02676  -0.00028   0.02451
   S     -1.56276   4.44873   7.59387   0.02606  -0.00011  -0.00012
   S      3.18335   1.83853   7.59387   0.02675   0.00005  -0.02438
   S      1.56380   4.51373   7.62174   0.04416  -0.00019   0.00001
   S      1.56373   0.90329   1.43366   0.00598  -0.00003  -0.00001
   S      0.00332   3.61264   1.42029   0.00288  -0.00078   0.00226
   S      4.69029   0.89997   1.42029   0.00414  -0.00001   0.00002
   S      3.12414   3.61264   1.42028   0.00288   0.00074  -0.00226
   S      0.01274   1.79901  10.72785  -0.01807  -0.00433   0.01654
   S     -1.56275   4.52784  10.72784  -0.02540   0.00006  -0.00009
   S      3.11487   1.79901  10.72784  -0.01810   0.00453  -0.01646
   S      1.56381   4.51374  10.74699  -0.04805   0.00020  -0.00000
   S      1.56374   0.90332   4.51607  -0.00717   0.00003  -0.00001
   S     -0.00257   3.60924   4.53339  -0.00301   0.00017   0.00198
   S      4.69029   0.90680   4.53339  -0.00322   0.00001   0.00001
   S      3.13004   3.60924   4.53338  -0.00301  -0.00014  -0.00199
freq: 301.33 cm-1
PRIMCOORD 32
     25   1
   Ni     1.56379   0.90346   6.59232   0.00003  -0.00558   0.00000
   Mo    -0.00842   1.81098   2.97520   0.00000  -0.00006  -0.00009
   Mo    -1.56283   4.50331   2.97519   0.00000  -0.00007   0.00019
   Mo     3.13588   1.81098   2.97519  -0.00000  -0.00006  -0.00009
   Mo     1.56373   4.51354   2.98006   0.00000  -0.00008   0.00000
   Mo     1.56380   0.90349   9.16883   0.00005  -0.01025  -0.00000
   Mo     0.01380   3.61884   9.18948  -0.00384   0.00492  -0.00341
   Mo     4.69036   0.88816   9.18948  -0.00003  -0.00174   0.00687
   Mo     3.11381   3.61884   9.18948   0.00383   0.00488  -0.00347
   S     -0.05576   1.83854   7.59388  -0.02596  -0.01816  -0.02154
   S     -1.56276   4.44873   7.59387   0.00016   0.02658   0.04270
   S      3.18335   1.83853   7.59387   0.02585  -0.01840  -0.02119
   S      1.56380   4.51373   7.62174   0.00012  -0.02444  -0.00000
   S      1.56373   0.90329   1.43366   0.00003  -0.00591   0.00000
   S      0.00332   3.61264   1.42029   0.00384  -0.00180   0.00223
   S      4.69029   0.89997   1.42029   0.00002   0.00487  -0.00449
   S      3.12414   3.61264   1.42028  -0.00386  -0.00176   0.00226
   S      0.01274   1.79901  10.72785   0.01961   0.02125  -0.01377
   S     -1.56275   4.52784  10.72784  -0.00015  -0.01264   0.02732
   S      3.11487   1.79901  10.72784  -0.01960   0.02144  -0.01355
   S      1.56381   4.51374  10.74699  -0.00010   0.02097   0.00000
   S      1.56374   0.90332   4.51607  -0.00003   0.00573   0.00001
   S     -0.00257   3.60924   4.53339  -0.00435   0.00251   0.00221
   S      4.69029   0.90680   4.53339  -0.00002  -0.00509  -0.00443
   S      3.13004   3.60924   4.53338   0.00437   0.00247   0.00224
freq: 301.39 cm-1
PRIMCOORD 33
     25   1
   Ni     1.56379   0.90346   6.59232   0.00554   0.00003  -0.00001
   Mo    -0.00842   1.81098   2.97520   0.00007  -0.00000  -0.00016
   Mo    -1.56283   4.50331   2.97519   0.00006   0.00000   0.00000
   Mo     3.13588   1.81098   2.97519   0.00007   0.00000   0.00016
   Mo     1.56373   4.51354   2.98006   0.00009   0.00000  -0.00000
   Mo     1.56380   0.90349   9.16883   0.01021   0.00005   0.00000
   Mo     0.01380   3.61884   9.18948  -0.00045   0.00380   0.00597
   Mo     4.69036   0.88816   9.18948  -0.00710   0.00001  -0.00003
   Mo     3.11381   3.61884   9.18948  -0.00048  -0.00384  -0.00594
   S     -0.05576   1.83854   7.59388  -0.01116   0.02646  -0.03682
   S     -1.56276   4.44873   7.59387   0.03276  -0.00012  -0.00020
   S      3.18335   1.83853   7.59387  -0.01141  -0.02629   0.03703
   S      1.56380   4.51373   7.62174   0.02453   0.00011   0.00000
   S      1.56373   0.90329   1.43366   0.00597   0.00003  -0.00000
   S      0.00332   3.61264   1.42029  -0.00260  -0.00397  -0.00389
   S      4.69029   0.89997   1.42029   0.00390  -0.00002   0.00002
   S      3.12414   3.61264   1.42028  -0.00256   0.00398   0.00387
   S      0.01274   1.79901  10.72785   0.00094  -0.02012  -0.02354
   S     -1.56275   4.52784  10.72784  -0.03222   0.00006  -0.00013
   S      3.11487   1.79901  10.72784   0.00113   0.01992   0.02366
   S      1.56381   4.51374  10.74699  -0.02109  -0.00010  -0.00000
   S      1.56374   0.90332   4.51607  -0.00578  -0.00003  -0.00000
   S     -0.00257   3.60924   4.53339   0.00250   0.00449  -0.00385
   S      4.69029   0.90680   4.53339  -0.00491   0.00002   0.00002
   S      3.13004   3.60924   4.53338   0.00246  -0.00451   0.00383
freq: 303.79 cm-1
PRIMCOORD 34
     25   1
   Ni     1.56379   0.90346   6.59232   0.00005   0.00000  -0.00000
   Mo    -0.00842   1.81098   2.97520  -0.00008  -0.00014   0.00000
   Mo    -1.56283   4.50331   2.97519   0.00017   0.00000   0.00000
   Mo     3.13588   1.81098   2.97519  -0.00008   0.00014  -0.00000
   Mo     1.56373   4.51354   2.98006  -0.00000   0.00000  -0.00000
   Mo     1.56380   0.90349   9.16883   0.00012   0.00000   0.00000
   Mo     0.01380   3.61884   9.18948  -0.00093   0.00161   0.00008
   Mo     4.69036   0.88816   9.18948   0.00176   0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948  -0.00093  -0.00161  -0.00008
   S     -0.05576   1.83854   7.59388  -0.02163  -0.03703  -0.00037
   S     -1.56276   4.44873   7.59387   0.04365  -0.00000  -0.00000
   S      3.18335   1.83853   7.59387  -0.02163   0.03703   0.00037
   S      1.56380   4.51373   7.62174   0.00042   0.00000   0.00000
   S      1.56373   0.90329   1.43366   0.00011   0.00000  -0.00000
   S      0.00332   3.61264   1.42029  -0.00432   0.00747  -0.00003
   S      4.69029   0.89997   1.42029   0.00873  -0.00000   0.00000
   S      3.12414   3.61264   1.42028  -0.00432  -0.00747   0.00003
   S      0.01274   1.79901  10.72785   0.01814   0.03126  -0.00023
   S     -1.56275   4.52784  10.72784  -0.03680   0.00000  -0.00000
   S      3.11487   1.79901  10.72784   0.01814  -0.03127   0.00023
   S      1.56381   4.51374  10.74699  -0.00043  -0.00000  -0.00000
   S      1.56374   0.90332   4.51607  -0.00010  -0.00000  -0.00000
   S     -0.00257   3.60924   4.53339   0.00421  -0.00726  -0.00003
   S      4.69029   0.90680   4.53339  -0.00853   0.00000   0.00000
   S      3.13004   3.60924   4.53338   0.00420   0.00726   0.00003
freq: 310.14 cm-1
PRIMCOORD 35
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000   0.00207  -0.00000
   Mo    -0.00842   1.81098   2.97520   0.00028   0.00000   0.00040
   Mo    -1.56283   4.50331   2.97519  -0.00000  -0.00048  -0.00081
   Mo     3.13588   1.81098   2.97519  -0.00028   0.00000   0.00041
   Mo     1.56373   4.51354   2.98006   0.00000   0.00018   0.00001
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00196  -0.00000
   Mo     0.01380   3.61884   9.18948  -0.00021   0.00027  -0.00049
   Mo     4.69036   0.88816   9.18948   0.00000  -0.00009   0.00098
   Mo     3.11381   3.61884   9.18948   0.00021   0.00027  -0.00049
   S     -0.05576   1.83854   7.59388  -0.00354  -0.00299  -0.00231
   S     -1.56276   4.44873   7.59387   0.00000   0.00314   0.00464
   S      3.18335   1.83853   7.59387   0.00353  -0.00296  -0.00233
   S      1.56380   4.51373   7.62174  -0.00001  -0.00485   0.00000
   S      1.56373   0.90329   1.43366   0.00007   0.04490  -0.00001
   S      0.00332   3.61264   1.42029  -0.02429   0.00123  -0.00217
   S      4.69029   0.89997   1.42029  -0.00003  -0.04071   0.00434
   S      3.12414   3.61264   1.42028   0.02426   0.00140  -0.00216
   S      0.01274   1.79901  10.72785   0.00310   0.00393  -0.00159
   S     -1.56275   4.52784  10.72784  -0.00000  -0.00146   0.00318
   S      3.11487   1.79901  10.72784  -0.00309   0.00390  -0.00160
   S      1.56381   4.51374  10.74699   0.00001   0.00486  -0.00000
   S      1.56374   0.90332   4.51607  -0.00007  -0.04251  -0.00000
   S     -0.00257   3.60924   4.53339   0.02593  -0.00363  -0.00231
   S      4.69029   0.90680   4.53339   0.00003   0.04117   0.00462
   S      3.13004   3.60924   4.53338  -0.02590  -0.00380  -0.00230
freq: 310.16 cm-1
PRIMCOORD 36
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00205   0.00000  -0.00000
   Mo    -0.00842   1.81098   2.97520   0.00030  -0.00030   0.00069
   Mo    -1.56283   4.50331   2.97519  -0.00014  -0.00000  -0.00000
   Mo     3.13588   1.81098   2.97519   0.00030   0.00030  -0.00069
   Mo     1.56373   4.51354   2.98006  -0.00018   0.00000  -0.00000
   Mo     1.56380   0.90349   9.16883   0.00194  -0.00000   0.00000
   Mo     0.01380   3.61884   9.18948   0.00002   0.00014   0.00084
   Mo     4.69036   0.88816   9.18948  -0.00047  -0.00000   0.00000
   Mo     3.11381   3.61884   9.18948   0.00002  -0.00013  -0.00084
   S     -0.05576   1.83854   7.59388  -0.00040   0.00472  -0.00400
   S     -1.56276   4.44873   7.59387   0.00360   0.00000   0.00001
   S      3.18335   1.83853   7.59387  -0.00039  -0.00474   0.00399
   S      1.56380   4.51373   7.62174   0.00481  -0.00001   0.00000
   S      1.56373   0.90329   1.43366  -0.04445   0.00008   0.00000
   S      0.00332   3.61264   1.42029   0.02332   0.02916   0.00370
   S      4.69029   0.89997   1.42029  -0.00927  -0.00007   0.00001
   S      3.12414   3.61264   1.42028   0.02340  -0.02915  -0.00371
   S      0.01274   1.79901  10.72785  -0.00090  -0.00407  -0.00274
   S     -1.56275   4.52784  10.72784  -0.00451  -0.00000   0.00001
   S      3.11487   1.79901  10.72784  -0.00091   0.00408   0.00274
   S      1.56381   4.51374  10.74699  -0.00484   0.00001   0.00000
   S      1.56374   0.90332   4.51607   0.04212  -0.00007  -0.00000
   S     -0.00257   3.60924   4.53339  -0.02283  -0.03077   0.00395
   S      4.69029   0.90680   4.53339   0.01257   0.00007   0.00001
   S      3.13004   3.60924   4.53338  -0.02292   0.03075  -0.00395
freq: 310.37 cm-1
PRIMCOORD 37
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00033  -0.00000   0.00000
   Mo    -0.00842   1.81098   2.97520   0.00014   0.00012   0.00008
   Mo    -1.56283   4.50331   2.97519  -0.00021   0.00000   0.00000
   Mo     3.13588   1.81098   2.97519   0.00014  -0.00012  -0.00008
   Mo     1.56373   4.51354   2.98006  -0.00002  -0.00000  -0.00000
   Mo     1.56380   0.90349   9.16883   0.00029   0.00000   0.00000
   Mo     0.01380   3.61884   9.18948  -0.00029   0.00053   0.00013
   Mo     4.69036   0.88816   9.18948   0.00053   0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948  -0.00030  -0.00053  -0.00012
   S     -0.05576   1.83854   7.59388  -0.00475  -0.00745  -0.00056
   S     -1.56276   4.44873   7.59387   0.00995  -0.00001  -0.00001
   S      3.18335   1.83853   7.59387  -0.00476   0.00746   0.00056
   S      1.56380   4.51373   7.62174   0.00074   0.00001  -0.00000
   S      1.56373   0.90329   1.43366  -0.00685  -0.00005   0.00000
   S      0.00332   3.61264   1.42029   0.02362  -0.03062   0.00052
   S      4.69029   0.89997   1.42029  -0.04187   0.00004  -0.00000
   S      3.12414   3.61264   1.42028   0.02357   0.03062  -0.00051
   S      0.01274   1.79901  10.72785   0.00371   0.00608  -0.00038
   S     -1.56275   4.52784  10.72784  -0.00839   0.00000  -0.00000
   S      3.11487   1.79901  10.72784   0.00372  -0.00609   0.00039
   S      1.56381   4.51374  10.74699  -0.00075  -0.00001   0.00000
   S      1.56374   0.90332   4.51607   0.00649   0.00005   0.00000
   S     -0.00257   3.60924   4.53339  -0.02353   0.03033   0.00056
   S      4.69029   0.90680   4.53339   0.04234  -0.00005  -0.00000
   S      3.13004   3.60924   4.53338  -0.02347  -0.03033  -0.00055
freq: 338.46 cm-1
PRIMCOORD 38
     25   1
   Ni     1.56379   0.90346   6.59232  -0.01525  -0.00008   0.00000
   Mo    -0.00842   1.81098   2.97520   0.00095  -0.00058   0.00141
   Mo    -1.56283   4.50331   2.97519  -0.00008   0.00001   0.00001
   Mo     3.13588   1.81098   2.97519   0.00095   0.00058  -0.00142
   Mo     1.56373   4.51354   2.98006  -0.00053  -0.00000  -0.00000
   Mo     1.56380   0.90349   9.16883   0.01454   0.00007  -0.00000
   Mo     0.01380   3.61884   9.18948  -0.00217  -0.00739  -0.00265
   Mo     4.69036   0.88816   9.18948   0.01068  -0.00003   0.00002
   Mo     3.11381   3.61884   9.18948  -0.00209   0.00746   0.00264
   S     -0.05576   1.83854   7.59388   0.01822  -0.00071  -0.01221
   S     -1.56276   4.44873   7.59387   0.01680   0.00010  -0.00007
   S      3.18335   1.83853   7.59387   0.01823   0.00088   0.01229
   S      1.56380   4.51373   7.62174  -0.02617  -0.00013  -0.00001
   S      1.56373   0.90329   1.43366  -0.01558  -0.00008   0.00000
   S      0.00332   3.61264   1.42029   0.00085  -0.00633  -0.01997
   S      4.69029   0.89997   1.42029   0.01197  -0.00002   0.00011
   S      3.12414   3.61264   1.42028   0.00091   0.00642   0.01985
   S      0.01274   1.79901  10.72785  -0.04066   0.02066  -0.01576
   S     -1.56275   4.52784  10.72784  -0.00489  -0.00026  -0.00009
   S      3.11487   1.79901  10.72784  -0.04087  -0.02083   0.01587
   S      1.56381   4.51374  10.74699   0.02259   0.00012  -0.00000
   S      1.56374   0.90332   4.51607   0.00618   0.00003   0.00000
   S     -0.00257   3.60924   4.53339  -0.00032   0.00294  -0.02008
   S      4.69029   0.90680   4.53339  -0.00553   0.00001   0.00011
   S      3.13004   3.60924   4.53338  -0.00035  -0.00298   0.01996
freq: 338.48 cm-1
PRIMCOORD 39
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00008   0.01522   0.00003
   Mo    -0.00842   1.81098   2.97520   0.00058  -0.00026   0.00082
   Mo    -1.56283   4.50331   2.97519  -0.00000  -0.00130  -0.00165
   Mo     3.13588   1.81098   2.97519  -0.00057  -0.00025   0.00081
   Mo     1.56373   4.51354   2.98006  -0.00000   0.00053   0.00001
   Mo     1.56380   0.90349   9.16883   0.00007  -0.01445   0.00005
   Mo     0.01380   3.61884   9.18948   0.00738  -0.00645   0.00152
   Mo     4.69036   0.88816   9.18948   0.00005   0.00638  -0.00307
   Mo     3.11381   3.61884   9.18948  -0.00740  -0.00637   0.00155
   S     -0.05576   1.83854   7.59388   0.00087  -0.01713  -0.00727
   S     -1.56276   4.44873   7.59387   0.00008  -0.01876   0.01383
   S      3.18335   1.83853   7.59387  -0.00069  -0.01712  -0.00715
   S      1.56380   4.51373   7.62174  -0.00013   0.02602   0.00031
   S      1.56373   0.90329   1.43366  -0.00008   0.01581  -0.00010
   S      0.00332   3.61264   1.42029   0.00644  -0.00845   0.01158
   S      4.69029   0.89997   1.42029   0.00006   0.00290  -0.02331
   S      3.12414   3.61264   1.42028  -0.00643  -0.00838   0.01179
   S      0.01274   1.79901  10.72785  -0.02101   0.01705  -0.00928
   S     -1.56275   4.52784  10.72784  -0.00003   0.05228   0.01811
   S      3.11487   1.79901  10.72784   0.02060   0.01684  -0.00913
   S      1.56381   4.51374  10.74699   0.00011  -0.02258   0.00037
   S      1.56374   0.90332   4.51607   0.00003  -0.00630  -0.00003
   S     -0.00257   3.60924   4.53339  -0.00302   0.00386   0.01165
   S      4.69029   0.90680   4.53339  -0.00003  -0.00138  -0.02342
   S      3.13004   3.60924   4.53338   0.00302   0.00383   0.01185
freq: 341.12 cm-1
PRIMCOORD 40
     25   1
   Ni     1.56379   0.90346   6.59232   0.00002   0.00445   0.00017
   Mo    -0.00842   1.81098   2.97520  -0.00026   0.00016  -0.00124
   Mo    -1.56283   4.50331   2.97519  -0.00000   0.00033   0.00240
   Mo     3.13588   1.81098   2.97519   0.00026   0.00016  -0.00126
   Mo     1.56373   4.51354   2.98006  -0.00000  -0.00005   0.00004
   Mo     1.56380   0.90349   9.16883  -0.00005  -0.00906   0.00039
   Mo     0.01380   3.61884   9.18948   0.00284  -0.00188   0.00007
   Mo     4.69036   0.88816   9.18948  -0.00002   0.00296  -0.00020
   Mo     3.11381   3.61884   9.18948  -0.00283  -0.00190   0.00007
   S     -0.05576   1.83854   7.59388  -0.00301  -0.00866  -0.00709
   S     -1.56276   4.44873   7.59387  -0.00005  -0.00489   0.01116
   S      3.18335   1.83853   7.59387   0.00295  -0.00864  -0.00720
   S      1.56380   4.51373   7.62174   0.00006   0.01278   0.00177
   S      1.56373   0.90329   1.43366  -0.00014  -0.02574  -0.00054
   S      0.00332   3.61264   1.42029  -0.01091   0.01453  -0.02259
   S      4.69029   0.89997   1.42029   0.00011  -0.00372   0.04508
   S      3.12414   3.61264   1.42028   0.01093   0.01464  -0.02218
   S      0.01274   1.79901  10.72785  -0.01128   0.00784  -0.00483
   S     -1.56275   4.52784  10.72784   0.00001   0.02422   0.00804
   S      3.11487   1.79901  10.72784   0.01147   0.00794  -0.00490
   S      1.56381   4.51374  10.74699  -0.00005  -0.01030   0.00200
   S      1.56374   0.90332   4.51607   0.00010   0.01874  -0.00023
   S     -0.00257   3.60924   4.53339   0.00746  -0.01052  -0.02248
   S      4.69029   0.90680   4.53339  -0.00008   0.00204   0.04498
   S      3.13004   3.60924   4.53338  -0.00748  -0.01060  -0.02207
freq: 341.13 cm-1
PRIMCOORD 41
     25   1
   Ni     1.56379   0.90346   6.59232   0.00435  -0.00002   0.00001
   Mo    -0.00842   1.81098   2.97520   0.00033  -0.00018   0.00214
   Mo    -1.56283   4.50331   2.97519   0.00000  -0.00001  -0.00001
   Mo     3.13588   1.81098   2.97519   0.00033   0.00018  -0.00213
   Mo     1.56373   4.51354   2.98006  -0.00005   0.00000   0.00000
   Mo     1.56380   0.90349   9.16883  -0.00898   0.00005   0.00002
   Mo     0.01380   3.61884   9.18948   0.00132   0.00279   0.00013
   Mo     4.69036   0.88816   9.18948  -0.00344  -0.00002  -0.00000
   Mo     3.11381   3.61884   9.18948   0.00135  -0.00276  -0.00013
   S     -0.05576   1.83854   7.59388  -0.00578  -0.00255   0.01049
   S     -1.56276   4.44873   7.59387  -0.01025   0.00001  -0.00011
   S      3.18335   1.83853   7.59387  -0.00578   0.00266  -0.01050
   S      1.56380   4.51373   7.62174   0.01261  -0.00007   0.00008
   S      1.56373   0.90329   1.43366  -0.02582   0.00014  -0.00002
   S      0.00332   3.61264   1.42029   0.00232  -0.01083  -0.03899
   S      4.69029   0.89997   1.42029   0.02102   0.00003  -0.00023
   S      3.12414   3.61264   1.42028   0.00222   0.01067   0.03924
   S      0.01274   1.79901  10.72785   0.01908  -0.01030   0.00733
   S     -1.56275   4.52784  10.72784   0.00127  -0.00019  -0.00007
   S      3.11487   1.79901  10.72784   0.01905   0.01027  -0.00734
   S      1.56381   4.51374  10.74699  -0.01013   0.00006   0.00008
   S      1.56374   0.90332   4.51607   0.01876  -0.00010  -0.00001
   S     -0.00257   3.60924   4.53339  -0.00213   0.00742  -0.03887
   S      4.69029   0.90680   4.53339  -0.01499  -0.00002  -0.00023
   S      3.13004   3.60924   4.53338  -0.00206  -0.00730   0.03912
freq: 341.40 cm-1
PRIMCOORD 42
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00001  -0.00029   0.00412
   Mo    -0.00842   1.81098   2.97520  -0.00202   0.00116  -0.00080
   Mo    -1.56283   4.50331   2.97519   0.00000  -0.00234  -0.00092
   Mo     3.13588   1.81098   2.97519   0.00201   0.00116  -0.00079
   Mo     1.56373   4.51354   2.98006  -0.00000   0.00000   0.00102
   Mo     1.56380   0.90349   9.16883   0.00002   0.00046   0.00972
   Mo     0.01380   3.61884   9.18948   0.00024   0.00035  -0.00065
   Mo     4.69036   0.88816   9.18948   0.00001  -0.00064  -0.00061
   Mo     3.11381   3.61884   9.18948  -0.00025   0.00036  -0.00065
   S     -0.05576   1.83854   7.59388  -0.00966   0.00614  -0.02527
   S     -1.56276   4.44873   7.59387   0.00002  -0.01096  -0.02613
   S      3.18335   1.83853   7.59387   0.00969   0.00613  -0.02523
   S      1.56380   4.51373   7.62174  -0.00003  -0.00069   0.04379
   S      1.56373   0.90329   1.43366   0.00005   0.00094  -0.01361
   S      0.00332   3.61264   1.42029  -0.00380  -0.00294   0.00369
   S      4.69029   0.89997   1.42029  -0.00004   0.00498   0.00111
   S      3.12414   3.61264   1.42028   0.00380  -0.00298   0.00354
   S      0.01274   1.79901  10.72785  -0.02307   0.01321  -0.01374
   S     -1.56275   4.52784  10.72784   0.00000  -0.02866  -0.01446
   S      3.11487   1.79901  10.72784   0.02300   0.01317  -0.01371
   S      1.56381   4.51374  10.74699   0.00002   0.00057   0.04902
   S      1.56374   0.90332   4.51607  -0.00004  -0.00071  -0.00578
   S     -0.00257   3.60924   4.53339   0.00244   0.00196   0.00435
   S      4.69029   0.90680   4.53339   0.00003  -0.00322   0.00179
   S      3.13004   3.60924   4.53338  -0.00243   0.00198   0.00421
freq: 358.81 cm-1
PRIMCOORD 43
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000  -0.00000   0.00643
   Mo    -0.00842   1.81098   2.97520  -0.00545   0.00315  -0.00212
   Mo    -1.56283   4.50331   2.97519   0.00000  -0.00636  -0.00212
   Mo     3.13588   1.81098   2.97519   0.00545   0.00315  -0.00212
   Mo     1.56373   4.51354   2.98006   0.00000   0.00006   0.00260
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00002  -0.00136
   Mo     0.01380   3.61884   9.18948  -0.00101  -0.00055  -0.00017
   Mo     4.69036   0.88816   9.18948  -0.00000   0.00115  -0.00013
   Mo     3.11381   3.61884   9.18948   0.00101  -0.00056  -0.00017
   S     -0.05576   1.83854   7.59388   0.00094  -0.00062   0.00518
   S     -1.56276   4.44873   7.59387   0.00002   0.00119   0.00521
   S      3.18335   1.83853   7.59387  -0.00094  -0.00063   0.00518
   S      1.56380   4.51373   7.62174  -0.00002   0.00005  -0.00644
   S      1.56373   0.90329   1.43366  -0.00002  -0.00003  -0.03611
   S      0.00332   3.61264   1.42029  -0.03988  -0.02291   0.00666
   S      4.69029   0.89997   1.42029   0.00003   0.04584   0.00665
   S      3.12414   3.61264   1.42028   0.03987  -0.02288   0.00666
   S      0.01274   1.79901  10.72785   0.00397  -0.00242  -0.00042
   S     -1.56275   4.52784  10.72784   0.00003   0.00468  -0.00052
   S      3.11487   1.79901  10.72784  -0.00397  -0.00244  -0.00043
   S      1.56381   4.51374  10.74699  -0.00002   0.00014  -0.00452
   S      1.56374   0.90332   4.51607  -0.00002  -0.00005  -0.00844
   S     -0.00257   3.60924   4.53339  -0.01968  -0.01124   0.00879
   S      4.69029   0.90680   4.53339   0.00003   0.02248   0.00875
   S      3.13004   3.60924   4.53338   0.01967  -0.01122   0.00878
freq: 362.27 cm-1
PRIMCOORD 44
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000   0.00002   0.01009
   Mo    -0.00842   1.81098   2.97520  -0.00474   0.00272  -0.00393
   Mo    -1.56283   4.50331   2.97519   0.00001  -0.00539  -0.00393
   Mo     3.13588   1.81098   2.97519   0.00474   0.00271  -0.00393
   Mo     1.56373   4.51354   2.98006  -0.00000  -0.00007   0.00430
   Mo     1.56380   0.90349   9.16883  -0.00003   0.00015   0.00081
   Mo     0.01380   3.61884   9.18948   0.00067   0.00078   0.00035
   Mo     4.69036   0.88816   9.18948  -0.00008  -0.00125   0.00038
   Mo     3.11381   3.61884   9.18948  -0.00064   0.00066   0.00033
   S     -0.05576   1.83854   7.59388  -0.00363   0.00071   0.00014
   S     -1.56276   4.44873   7.59387   0.00037  -0.00333   0.00044
   S      3.18335   1.83853   7.59387   0.00377   0.00036   0.00021
   S      1.56380   4.51373   7.62174  -0.00041   0.00175  -0.00803
   S      1.56373   0.90329   1.43366  -0.00004   0.00040  -0.05114
   S      0.00332   3.61264   1.42029   0.00348   0.00151   0.00766
   S      4.69029   0.89997   1.42029   0.00005  -0.00342   0.00764
   S      3.12414   3.61264   1.42028  -0.00350   0.00156   0.00766
   S      0.01274   1.79901  10.72785   0.00691  -0.00545   0.00429
   S     -1.56275   4.52784  10.72784   0.00042   0.00880   0.00361
   S      3.11487   1.79901  10.72784  -0.00673  -0.00583   0.00411
   S      1.56381   4.51374  10.74699  -0.00046   0.00190  -0.01020
   S      1.56374   0.90332   4.51607  -0.00003   0.00045  -0.01865
   S     -0.00257   3.60924   4.53339   0.03639   0.02050   0.01686
   S      4.69029   0.90680   4.53339   0.00005  -0.04143   0.01686
   S      3.13004   3.60924   4.53338  -0.03641   0.02055   0.01690
freq: 362.38 cm-1
PRIMCOORD 45
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000  -0.00094   0.00040
   Mo    -0.00842   1.81098   2.97520   0.00034   0.00130  -0.00037
   Mo    -1.56283   4.50331   2.97519   0.00001   0.00004   0.00028
   Mo     3.13588   1.81098   2.97519  -0.00034   0.00130  -0.00037
   Mo     1.56373   4.51354   2.98006  -0.00001  -0.00185   0.00017
   Mo     1.56380   0.90349   9.16883  -0.00001  -0.00184   0.00005
   Mo     0.01380   3.61884   9.18948   0.00618  -0.00528   0.00064
   Mo     4.69036   0.88816   9.18948  -0.00004   0.00526  -0.00123
   Mo     3.11381   3.61884   9.18948  -0.00616  -0.00532   0.00063
   S     -0.05576   1.83854   7.59388   0.01836   0.02853   0.00227
   S     -1.56276   4.44873   7.59387   0.00015  -0.00377  -0.00471
   S      3.18335   1.83853   7.59387  -0.01830   0.02837   0.00230
   S      1.56380   4.51373   7.62174  -0.00017  -0.04237  -0.00037
   S      1.56373   0.90329   1.43366   0.00001   0.00159  -0.00202
   S      0.00332   3.61264   1.42029   0.00255  -0.00257   0.00052
   S      4.69029   0.89997   1.42029  -0.00001   0.00182  -0.00011
   S      3.12414   3.61264   1.42028  -0.00255  -0.00259   0.00052
   S      0.01274   1.79901  10.72785   0.02056   0.03201  -0.00599
   S     -1.56275   4.52784  10.72784   0.00017  -0.00250   0.01268
   S      3.11487   1.79901  10.72784  -0.02048   0.03184  -0.00607
   S      1.56381   4.51374  10.74699  -0.00020  -0.04940  -0.00038
   S      1.56374   0.90332   4.51607   0.00001   0.00409  -0.00071
   S     -0.00257   3.60924   4.53339   0.00399  -0.00219  -0.00180
   S      4.69029   0.90680   4.53339  -0.00002   0.00020   0.00552
   S      3.13004   3.60924   4.53338  -0.00398  -0.00222  -0.00177
freq: 362.42 cm-1
PRIMCOORD 46
     25   1
   Ni     1.56379   0.90346   6.59232   0.00093  -0.00000   0.00010
   Mo    -0.00842   1.81098   2.97520  -0.00053  -0.00042  -0.00040
   Mo    -1.56283   4.50331   2.97519  -0.00159  -0.00005  -0.00004
   Mo     3.13588   1.81098   2.97519  -0.00044   0.00049   0.00032
   Mo     1.56373   4.51354   2.98006   0.00182  -0.00001   0.00004
   Mo     1.56380   0.90349   9.16883   0.00186  -0.00001   0.00001
   Mo     0.01380   3.61884   9.18948  -0.00208  -0.00558  -0.00105
   Mo     4.69036   0.88816   9.18948   0.00955   0.00001  -0.00000
   Mo     3.11381   3.61884   9.18948  -0.00214   0.00555   0.00106
   S     -0.05576   1.83854   7.59388  -0.00741  -0.01909   0.00403
   S     -1.56276   4.44873   7.59387  -0.03816  -0.00005  -0.00002
   S      3.18335   1.83853   7.59387  -0.00749   0.01933  -0.00401
   S      1.56380   4.51373   7.62174   0.04242  -0.00015  -0.00008
   S      1.56373   0.90329   1.43366  -0.00158   0.00001  -0.00049
   S      0.00332   3.61264   1.42029  -0.00025  -0.00258  -0.00031
   S      4.69029   0.89997   1.42029   0.00381  -0.00001   0.00007
   S      3.12414   3.61264   1.42028  -0.00030   0.00257   0.00046
   S      0.01274   1.79901  10.72785  -0.00926  -0.02101  -0.01083
   S     -1.56275   4.52784  10.72784  -0.04275   0.00007   0.00009
   S      3.11487   1.79901  10.72784  -0.00955   0.02116   0.01087
   S      1.56381   4.51374  10.74699   0.04942  -0.00018  -0.00009
   S      1.56374   0.90332   4.51607  -0.00403   0.00002  -0.00018
   S     -0.00257   3.60924   4.53339   0.00028  -0.00257   0.00434
   S      4.69029   0.90680   4.53339   0.00426  -0.00038   0.00018
   S      3.13004   3.60924   4.53338  -0.00041   0.00293  -0.00404
freq: 363.08 cm-1
PRIMCOORD 47
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000   0.00177   0.00014
   Mo    -0.00842   1.81098   2.97520   0.00127  -0.00306   0.00068
   Mo    -1.56283   4.50331   2.97519  -0.00000  -0.00547  -0.00154
   Mo     3.13588   1.81098   2.97519  -0.00129  -0.00306   0.00069
   Mo     1.56373   4.51354   2.98006   0.00001   0.01016   0.00006
   Mo     1.56380   0.90349   9.16883  -0.00001  -0.00450   0.00002
   Mo     0.01380   3.61884   9.18948   0.00057  -0.00024  -0.00033
   Mo     4.69036   0.88816   9.18948  -0.00001   0.00068   0.00069
   Mo     3.11381   3.61884   9.18948  -0.00056  -0.00023  -0.00033
   S     -0.05576   1.83854   7.59388   0.00208   0.00483  -0.00023
   S     -1.56276   4.44873   7.59387   0.00000   0.00105   0.00040
   S      3.18335   1.83853   7.59387  -0.00207   0.00481  -0.00023
   S      1.56380   4.51373   7.62174  -0.00001  -0.00710  -0.00011
   S      1.56373   0.90329   1.43366  -0.00004  -0.02878  -0.00067
   S      0.00332   3.61264   1.42029  -0.02825   0.02701  -0.00092
   S      4.69029   0.89997   1.42029   0.00006  -0.02241   0.00211
   S      3.12414   3.61264   1.42028   0.02823   0.02709  -0.00091
   S      0.01274   1.79901  10.72785  -0.00045   0.00383   0.00201
   S     -1.56275   4.52784  10.72784  -0.00001   0.00499  -0.00381
   S      3.11487   1.79901  10.72784   0.00048   0.00381   0.00202
   S      1.56381   4.51374  10.74699  -0.00001  -0.00391  -0.00013
   S      1.56374   0.90332   4.51607  -0.00005  -0.03643  -0.00025
   S     -0.00257   3.60924   4.53339  -0.02814   0.02858   0.00572
   S      4.69029   0.90680   4.53339   0.00007  -0.02217  -0.01074
   S      3.13004   3.60924   4.53338   0.02813   0.02866   0.00570
freq: 363.17 cm-1
PRIMCOORD 48
     25   1
   Ni     1.56379   0.90346   6.59232   0.00174  -0.00000  -0.00002
   Mo    -0.00842   1.81098   2.97520  -0.00447   0.00148  -0.00127
   Mo    -1.56283   4.50331   2.97519  -0.00250   0.00002   0.00001
   Mo     3.13588   1.81098   2.97519  -0.00449  -0.00148   0.00129
   Mo     1.56373   4.51354   2.98006   0.01018  -0.00002  -0.00001
   Mo     1.56380   0.90349   9.16883  -0.00454   0.00001  -0.00001
   Mo     0.01380   3.61884   9.18948   0.00044   0.00046  -0.00063
   Mo     4.69036   0.88816   9.18948  -0.00062   0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948   0.00045  -0.00046   0.00062
   S     -0.05576   1.83854   7.59388   0.00244   0.00217   0.00040
   S     -1.56276   4.44873   7.59387   0.00588   0.00001   0.00002
   S      3.18335   1.83853   7.59387   0.00242  -0.00219  -0.00037
   S      1.56380   4.51373   7.62174  -0.00711   0.00001   0.00003
   S      1.56373   0.90329   1.43366  -0.02890   0.00004   0.00011
   S      0.00332   3.61264   1.42029  -0.00567  -0.02862  -0.00178
   S      4.69029   0.89997   1.42029   0.04304   0.00001  -0.00002
   S      3.12414   3.61264   1.42028  -0.00579   0.02856   0.00175
   S      0.01274   1.79901  10.72785   0.00460  -0.00052  -0.00347
   S     -1.56275   4.52784  10.72784   0.00325  -0.00003  -0.00002
   S      3.11487   1.79901  10.72784   0.00464   0.00053   0.00341
   S      1.56381   4.51374  10.74699  -0.00380   0.00000   0.00002
   S      1.56374   0.90332   4.51607  -0.03654   0.00005   0.00004
   S     -0.00257   3.60924   4.53339  -0.00481  -0.02902   0.00946
   S      4.69029   0.90680   4.53339   0.04456   0.00009  -0.00002
   S      3.13004   3.60924   4.53338  -0.00479   0.02887  -0.00955
freq: 363.68 cm-1
PRIMCOORD 49
     25   1
   Ni     1.56379   0.90346   6.59232   0.00004  -0.00000   0.00001
   Mo    -0.00842   1.81098   2.97520  -0.00157  -0.00277  -0.00001
   Mo    -1.56283   4.50331   2.97519   0.00313  -0.00000  -0.00000
   Mo     3.13588   1.81098   2.97519  -0.00157   0.00278   0.00001
   Mo     1.56373   4.51354   2.98006   0.00002  -0.00000   0.00000
   Mo     1.56380   0.90349   9.16883   0.00009   0.00000   0.00000
   Mo     0.01380   3.61884   9.18948   0.01246  -0.02201   0.00000
   Mo     4.69036   0.88816   9.18948  -0.02485  -0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948   0.01246   0.02201  -0.00000
   S     -0.05576   1.83854   7.59388   0.01533   0.02642   0.00013
   S     -1.56276   4.44873   7.59387  -0.03265  -0.00000  -0.00000
   S      3.18335   1.83853   7.59387   0.01534  -0.02643  -0.00014
   S      1.56380   4.51373   7.62174   0.00170   0.00001  -0.00001
   S      1.56373   0.90329   1.43366   0.00001   0.00001  -0.00002
   S      0.00332   3.61264   1.42029  -0.00192   0.00336  -0.00001
   S      4.69029   0.89997   1.42029   0.00385   0.00002   0.00000
   S      3.12414   3.61264   1.42028  -0.00193  -0.00338   0.00002
   S      0.01274   1.79901  10.72785   0.02017   0.03474  -0.00035
   S     -1.56275   4.52784  10.72784  -0.04242   0.00000   0.00001
   S      3.11487   1.79901  10.72784   0.02016  -0.03476   0.00036
   S      1.56381   4.51374  10.74699   0.00177   0.00001  -0.00000
   S      1.56374   0.90332   4.51607  -0.00004   0.00001  -0.00001
   S     -0.00257   3.60924   4.53339  -0.00221   0.00390   0.00012
   S      4.69029   0.90680   4.53339   0.00448  -0.00000   0.00001
   S      3.13004   3.60924   4.53338  -0.00225  -0.00391  -0.00011
freq: 368.71 cm-1
PRIMCOORD 50
     25   1
   Ni     1.56379   0.90346   6.59232   0.00001  -0.00000   0.00000
   Mo    -0.00842   1.81098   2.97520  -0.01271  -0.02224  -0.00001
   Mo    -1.56283   4.50331   2.97519   0.02552   0.00000   0.00000
   Mo     3.13588   1.81098   2.97519  -0.01272   0.02224   0.00001
   Mo     1.56373   4.51354   2.98006  -0.00003  -0.00000  -0.00000
   Mo     1.56380   0.90349   9.16883  -0.00008  -0.00000  -0.00001
   Mo     0.01380   3.61884   9.18948  -0.00147   0.00251  -0.00003
   Mo     4.69036   0.88816   9.18948   0.00290   0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948  -0.00146  -0.00251   0.00002
   S     -0.05576   1.83854   7.59388  -0.00176  -0.00314   0.00005
   S     -1.56276   4.44873   7.59387   0.00371   0.00001   0.00002
   S      3.18335   1.83853   7.59387  -0.00179   0.00313   0.00000
   S      1.56380   4.51373   7.62174  -0.00005  -0.00000   0.00002
   S      1.56373   0.90329   1.43366  -0.00061  -0.00000   0.00001
   S      0.00332   3.61264   1.42029  -0.01795   0.03103  -0.00006
   S      4.69029   0.89997   1.42029   0.03645  -0.00001  -0.00000
   S      3.12414   3.61264   1.42028  -0.01796  -0.03102   0.00005
   S      0.01274   1.79901  10.72785  -0.00256  -0.00456  -0.00009
   S     -1.56275   4.52784  10.72784   0.00522  -0.00001  -0.00002
   S      3.11487   1.79901  10.72784  -0.00254   0.00457   0.00005
   S      1.56381   4.51374  10.74699   0.00005  -0.00000   0.00000
   S      1.56374   0.90332   4.51607  -0.00073  -0.00000   0.00000
   S     -0.00257   3.60924   4.53339  -0.01815   0.03137   0.00014
   S      4.69029   0.90680   4.53339   0.03692   0.00000  -0.00000
   S      3.13004   3.60924   4.53338  -0.01814  -0.03137  -0.00014
freq: 371.02 cm-1
PRIMCOORD 51
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000  -0.00324  -0.00003
   Mo    -0.00842   1.81098   2.97520   0.01514   0.00280   0.00013
   Mo    -1.56283   4.50331   2.97519   0.00001  -0.02340  -0.00023
   Mo     3.13588   1.81098   2.97519  -0.01518   0.00276   0.00013
   Mo     1.56373   4.51354   2.98006   0.00003   0.02725  -0.00002
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00115   0.00001
   Mo     0.01380   3.61884   9.18948   0.00094   0.00189  -0.00072
   Mo     4.69036   0.88816   9.18948   0.00000   0.00350   0.00145
   Mo     3.11381   3.61884   9.18948  -0.00093   0.00189  -0.00072
   S     -0.05576   1.83854   7.59388  -0.00179   0.00025   0.00009
   S     -1.56276   4.44873   7.59387  -0.00000   0.00330  -0.00026
   S      3.18335   1.83853   7.59387   0.00179   0.00025   0.00009
   S      1.56380   4.51373   7.62174  -0.00001  -0.00830  -0.00001
   S      1.56373   0.90329   1.43366   0.00005   0.04262   0.00007
   S      0.00332   3.61264   1.42029  -0.01427  -0.01029  -0.00008
   S      4.69029   0.89997   1.42029  -0.00000  -0.03516   0.00021
   S      3.12414   3.61264   1.42028   0.01421  -0.01026  -0.00008
   S      0.01274   1.79901  10.72785  -0.00288  -0.00449   0.00158
   S     -1.56275   4.52784  10.72784  -0.00001   0.00048  -0.00311
   S      3.11487   1.79901  10.72784   0.00287  -0.00448   0.00159
   S      1.56381   4.51374  10.74699  -0.00000  -0.00174   0.00000
   S      1.56374   0.90332   4.51607   0.00006   0.04963   0.00004
   S     -0.00257   3.60924   4.53339  -0.01233  -0.01369  -0.00107
   S      4.69029   0.90680   4.53339  -0.00001  -0.03495   0.00197
   S      3.13004   3.60924   4.53338   0.01226  -0.01366  -0.00107
freq: 371.05 cm-1
PRIMCOORD 52
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00323   0.00000  -0.00001
   Mo    -0.00842   1.81098   2.97520  -0.01477   0.01500  -0.00021
   Mo    -1.56283   4.50331   2.97519   0.01172   0.00003  -0.00000
   Mo     3.13588   1.81098   2.97519  -0.01473  -0.01501   0.00021
   Mo     1.56373   4.51354   2.98006   0.02731  -0.00003  -0.00000
   Mo     1.56380   0.90349   9.16883  -0.00115   0.00000   0.00002
   Mo     0.01380   3.61884   9.18948   0.00295   0.00092  -0.00124
   Mo     4.69036   0.88816   9.18948   0.00134  -0.00001   0.00000
   Mo     3.11381   3.61884   9.18948   0.00294  -0.00092   0.00124
   S     -0.05576   1.83854   7.59388   0.00226  -0.00177  -0.00023
   S     -1.56276   4.44873   7.59387  -0.00080  -0.00003  -0.00004
   S      3.18335   1.83853   7.59387   0.00229   0.00179   0.00015
   S      1.56380   4.51373   7.62174  -0.00823   0.00001  -0.00003
   S      1.56373   0.90329   1.43366   0.04254  -0.00005  -0.00000
   S      0.00332   3.61264   1.42029  -0.02698  -0.01414  -0.00016
   S      4.69029   0.89997   1.42029  -0.00185   0.00005   0.00000
   S      3.12414   3.61264   1.42028  -0.02700   0.01416   0.00016
   S      0.01274   1.79901  10.72785  -0.00115  -0.00287  -0.00268
   S     -1.56275   4.52784  10.72784  -0.00613   0.00002   0.00004
   S      3.11487   1.79901  10.72784  -0.00119   0.00286   0.00275
   S      1.56381   4.51374  10.74699  -0.00169   0.00000  -0.00000
   S      1.56374   0.90332   4.51607   0.04953  -0.00006  -0.00000
   S     -0.00257   3.60924   4.53339  -0.02801  -0.01212  -0.00174
   S      4.69029   0.90680   4.53339  -0.00638   0.00005  -0.00000
   S      3.13004   3.60924   4.53338  -0.02803   0.01215   0.00174
freq: 373.92 cm-1
PRIMCOORD 53
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00095   0.00707  -0.00561
   Mo    -0.00842   1.81098   2.97520   0.00244  -0.00036   0.00058
   Mo    -1.56283   4.50331   2.97519  -0.00016  -0.00208   0.00006
   Mo     3.13588   1.81098   2.97519  -0.00198   0.00010   0.00051
   Mo     1.56373   4.51354   2.98006  -0.00047   0.00337  -0.00034
   Mo     1.56380   0.90349   9.16883  -0.00264   0.01961   0.00930
   Mo     0.01380   3.61884   9.18948   0.00059  -0.00452   0.00557
   Mo     4.69036   0.88816   9.18948   0.00060  -0.01717  -0.01181
   Mo     3.11381   3.61884   9.18948   0.00245  -0.00558   0.00850
   S     -0.05576   1.83854   7.59388  -0.00318  -0.00570  -0.01557
   S     -1.56276   4.44873   7.59387   0.00112  -0.03304  -0.02340
   S      3.18335   1.83853   7.59387   0.00788  -0.00428  -0.01670
   S      1.56380   4.51373   7.62174  -0.00604   0.04501  -0.01052
   S      1.56373   0.90329   1.43366  -0.00003   0.00013   0.00320
   S      0.00332   3.61264   1.42029  -0.00572   0.00203   0.00023
   S      4.69029   0.89997   1.42029  -0.00065  -0.00420   0.00288
   S      3.12414   3.61264   1.42028   0.00660   0.00075  -0.00022
   S      0.01274   1.79901  10.72785   0.03360   0.00780  -0.00111
   S     -1.56275   4.52784  10.72784  -0.00397  -0.01402   0.03959
   S      3.11487   1.79901  10.72784  -0.03067   0.01405   0.00476
   S      1.56381   4.51374  10.74699  -0.00001   0.00021  -0.00252
   S      1.56374   0.90332   4.51607  -0.00034   0.00245  -0.00244
   S     -0.00257   3.60924   4.53339  -0.00557  -0.00054  -0.00212
   S      4.69029   0.90680   4.53339  -0.00032  -0.00230  -0.00034
   S      3.13004   3.60924   4.53338   0.00650  -0.00147  -0.00242
freq: 373.94 cm-1
PRIMCOORD 54
     25   1
   Ni     1.56379   0.90346   6.59232   0.00814   0.00174   0.00153
   Mo    -0.00842   1.81098   2.97520  -0.00174   0.00202  -0.00038
   Mo    -1.56283   4.50331   2.97519   0.00134  -0.00084  -0.00018
   Mo     3.13588   1.81098   2.97519  -0.00227  -0.00175   0.00026
   Mo     1.56373   4.51354   2.98006   0.00390   0.00084   0.00009
   Mo     1.56380   0.90349   9.16883   0.02255   0.00484  -0.00254
   Mo     0.01380   3.61884   9.18948  -0.01482  -0.00664   0.01386
   Mo     4.69036   0.88816   9.18948  -0.00513  -0.00241  -0.00331
   Mo     3.11381   3.61884   9.18948  -0.01121   0.00232  -0.01117
   S     -0.05576   1.83854   7.59388  -0.01579   0.00161   0.00082
   S     -1.56276   4.44873   7.59387  -0.00945  -0.00163   0.00386
   S      3.18335   1.83853   7.59387  -0.02438  -0.01057   0.01051
   S      1.56380   4.51373   7.62174   0.05159   0.01109   0.00288
   S      1.56373   0.90329   1.43366   0.00003   0.00003  -0.00087
   S      0.00332   3.61264   1.42029  -0.00447  -0.00465  -0.00243
   S      4.69029   0.89997   1.42029   0.00581  -0.00192   0.00021
   S      3.12414   3.61264   1.42028  -0.00293   0.00619   0.00143
   S      0.01274   1.79901  10.72785  -0.00915   0.03203   0.01806
   S     -1.56275   4.52784  10.72784   0.03396  -0.00878   0.00229
   S      3.11487   1.79901  10.72784  -0.01582  -0.02129  -0.03216
   S      1.56381   4.51374  10.74699   0.00002   0.00003   0.00069
   S      1.56374   0.90332   4.51607   0.00268   0.00061   0.00067
   S     -0.00257   3.60924   4.53339  -0.00407  -0.00341  -0.00099
   S      4.69029   0.90680   4.53339   0.00298  -0.00215   0.00077
   S      3.13004   3.60924   4.53338  -0.00379   0.00447   0.00155
freq: 373.95 cm-1
PRIMCOORD 55
     25   1
   Ni     1.56379   0.90346   6.59232   0.00175  -0.00372  -0.00927
   Mo    -0.00842   1.81098   2.97520  -0.00041  -0.00025   0.00048
   Mo    -1.56283   4.50331   2.97519   0.00028   0.00247   0.00079
   Mo     3.13588   1.81098   2.97519  -0.00044  -0.00102   0.00062
   Mo     1.56373   4.51354   2.98006   0.00082  -0.00180  -0.00056
   Mo     1.56380   0.90349   9.16883   0.00483  -0.01033   0.01537
   Mo     0.01380   3.61884   9.18948   0.00431   0.00554   0.00063
   Mo     4.69036   0.88816   9.18948  -0.00110   0.00137   0.00786
   Mo     3.11381   3.61884   9.18948  -0.00989   0.00745  -0.00473
   S     -0.05576   1.83854   7.59388  -0.02514   0.01758  -0.03299
   S     -1.56276   4.44873   7.59387  -0.00201  -0.00996  -0.02810
   S      3.18335   1.83853   7.59387   0.01652   0.01496  -0.03092
   S      1.56380   4.51373   7.62174   0.01106  -0.02360  -0.01740
   S      1.56373   0.90329   1.43366  -0.00004  -0.00006   0.00528
   S      0.00332   3.61264   1.42029  -0.00067  -0.00367   0.00167
   S      4.69029   0.89997   1.42029   0.00129   0.00589   0.00058
   S      3.12414   3.61264   1.42028  -0.00088  -0.00137   0.00251
   S      0.01274   1.79901  10.72785  -0.00030  -0.01126   0.03587
   S     -1.56275   4.52784  10.72784   0.00729   0.02972   0.01050
   S      3.11487   1.79901  10.72784  -0.00505  -0.02268   0.02509
   S      1.56381   4.51374  10.74699  -0.00001  -0.00000  -0.00420
   S      1.56374   0.90332   4.51607   0.00052  -0.00130  -0.00407
   S     -0.00257   3.60924   4.53339  -0.00332  -0.00358  -0.00260
   S      4.69029   0.90680   4.53339   0.00068   0.00783  -0.00339
   S      3.13004   3.60924   4.53338   0.00167  -0.00191  -0.00206
freq: 383.12 cm-1
PRIMCOORD 56
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00001  -0.00387   0.00001
   Mo    -0.00842   1.81098   2.97520   0.00050   0.00397  -0.00145
   Mo    -1.56283   4.50331   2.97519   0.00001   0.00312   0.00291
   Mo     3.13588   1.81098   2.97519  -0.00047   0.00397  -0.00147
   Mo     1.56373   4.51354   2.98006   0.00001   0.00407   0.00001
   Mo     1.56380   0.90349   9.16883  -0.00005  -0.01336  -0.00003
   Mo     0.01380   3.61884   9.18948  -0.00679  -0.01517  -0.00558
   Mo     4.69036   0.88816   9.18948  -0.00004  -0.02675   0.01114
   Mo     3.11381   3.61884   9.18948   0.00662  -0.01512  -0.00551
   S     -0.05576   1.83854   7.59388   0.01577   0.03706  -0.00418
   S     -1.56276   4.44873   7.59387   0.00017   0.00976   0.00842
   S      3.18335   1.83853   7.59387  -0.01563   0.03694  -0.00424
   S      1.56380   4.51373   7.62174   0.00007   0.01935  -0.00002
   S      1.56373   0.90329   1.43366  -0.00000   0.00005  -0.00000
   S      0.00332   3.61264   1.42029   0.00279  -0.00960  -0.00048
   S      4.69029   0.89997   1.42029  -0.00004  -0.00473   0.00101
   S      3.12414   3.61264   1.42028  -0.00283  -0.00962  -0.00048
   S      0.01274   1.79901  10.72785  -0.00268   0.01908   0.00378
   S     -1.56275   4.52784  10.72784   0.00006   0.02375  -0.00756
   S      3.11487   1.79901  10.72784   0.00284   0.01910   0.00382
   S      1.56381   4.51374  10.74699   0.00019   0.05230  -0.00005
   S      1.56374   0.90332   4.51607  -0.00001  -0.00406  -0.00000
   S     -0.00257   3.60924   4.53339  -0.00106  -0.00501  -0.00119
   S      4.69029   0.90680   4.53339  -0.00002  -0.00690   0.00230
   S      3.13004   3.60924   4.53338   0.00102  -0.00500  -0.00117
freq: 383.14 cm-1
PRIMCOORD 57
     25   1
   Ni     1.56379   0.90346   6.59232   0.00385  -0.00001   0.00000
   Mo    -0.00842   1.81098   2.97520  -0.00341  -0.00049  -0.00252
   Mo    -1.56283   4.50331   2.97519  -0.00422   0.00001   0.00001
   Mo     3.13588   1.81098   2.97519  -0.00341   0.00052   0.00251
   Mo     1.56373   4.51354   2.98006  -0.00405   0.00001   0.00000
   Mo     1.56380   0.90349   9.16883   0.01329  -0.00005  -0.00000
   Mo     0.01380   3.61884   9.18948   0.02291   0.00665   0.00958
   Mo     4.69036   0.88816   9.18948   0.01128  -0.00010   0.00004
   Mo     3.11381   3.61884   9.18948   0.02296  -0.00676  -0.00961
   S     -0.05576   1.83854   7.59388  -0.01872  -0.01558  -0.00727
   S     -1.56276   4.44873   7.59387  -0.04607   0.00004   0.00003
   S      3.18335   1.83853   7.59387  -0.01884   0.01584   0.00724
   S      1.56380   4.51373   7.62174  -0.01949   0.00007  -0.00000
   S      1.56373   0.90329   1.43366  -0.00005   0.00000  -0.00000
   S      0.00332   3.61264   1.42029   0.00633  -0.00283   0.00084
   S      4.69029   0.89997   1.42029   0.01127  -0.00002   0.00000
   S      3.12414   3.61264   1.42028   0.00631   0.00276  -0.00085
   S      0.01274   1.79901  10.72785  -0.02218   0.00273   0.00649
   S     -1.56275   4.52784  10.72784  -0.01765   0.00008  -0.00003
   S      3.11487   1.79901  10.72784  -0.02216  -0.00259  -0.00646
   S      1.56381   4.51374  10.74699  -0.05232   0.00019   0.00000
   S      1.56374   0.90332   4.51607   0.00403  -0.00001   0.00000
   S     -0.00257   3.60924   4.53339   0.00621   0.00105   0.00200
   S      4.69029   0.90680   4.53339   0.00446  -0.00003   0.00001
   S      3.13004   3.60924   4.53338   0.00622  -0.00108  -0.00201
freq: 384.36 cm-1
PRIMCOORD 58
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000   0.00001   0.00330
   Mo    -0.00842   1.81098   2.97520   0.00094  -0.00054   0.00004
   Mo    -1.56283   4.50331   2.97519   0.00000   0.00107   0.00005
   Mo     3.13588   1.81098   2.97519  -0.00094  -0.00055   0.00004
   Mo     1.56373   4.51354   2.98006   0.00000   0.00000  -0.00024
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00001   0.02284
   Mo     0.01380   3.61884   9.18948   0.00160   0.00090  -0.01069
   Mo     4.69036   0.88816   9.18948   0.00000  -0.00185  -0.01064
   Mo     3.11381   3.61884   9.18948  -0.00160   0.00090  -0.01069
   S     -0.05576   1.83854   7.59388   0.01471  -0.00846   0.00165
   S     -1.56276   4.44873   7.59387  -0.00000   0.01693   0.00168
   S      3.18335   1.83853   7.59387  -0.01471  -0.00846   0.00165
   S      1.56380   4.51373   7.62174  -0.00000  -0.00000   0.04201
   S      1.56373   0.90329   1.43366   0.00000   0.00002   0.00327
   S      0.00332   3.61264   1.42029   0.00119   0.00069  -0.00202
   S      4.69029   0.89997   1.42029  -0.00001  -0.00138  -0.00201
   S      3.12414   3.61264   1.42028  -0.00120   0.00069  -0.00202
   S      0.01274   1.79901  10.72785   0.03642  -0.02101  -0.01544
   S     -1.56275   4.52784  10.72784  -0.00000   0.04216  -0.01537
   S      3.11487   1.79901  10.72784  -0.03642  -0.02101  -0.01543
   S      1.56381   4.51374  10.74699  -0.00000   0.00005   0.02021
   S      1.56374   0.90332   4.51607  -0.00000   0.00001  -0.00132
   S     -0.00257   3.60924   4.53339  -0.00108  -0.00062   0.00163
   S      4.69029   0.90680   4.53339  -0.00001   0.00123   0.00164
   S      3.13004   3.60924   4.53338   0.00108  -0.00061   0.00163
freq: 387.35 cm-1
PRIMCOORD 59
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000  -0.00208   0.00001
   Mo    -0.00842   1.81098   2.97520   0.00165  -0.01960   0.00385
   Mo    -1.56283   4.50331   2.97519   0.00001  -0.02245  -0.00766
   Mo     3.13588   1.81098   2.97519  -0.00163  -0.01960   0.00385
   Mo     1.56373   4.51354   2.98006   0.00001  -0.01816  -0.00004
   Mo     1.56380   0.90349   9.16883   0.00000  -0.00230  -0.00002
   Mo     0.01380   3.61884   9.18948  -0.00145  -0.00279  -0.00091
   Mo     4.69036   0.88816   9.18948   0.00000  -0.00528   0.00183
   Mo     3.11381   3.61884   9.18948   0.00146  -0.00279  -0.00091
   S     -0.05576   1.83854   7.59388   0.00345   0.00779  -0.00080
   S     -1.56276   4.44873   7.59387  -0.00001   0.00187   0.00167
   S      3.18335   1.83853   7.59387  -0.00345   0.00780  -0.00080
   S      1.56380   4.51373   7.62174  -0.00000   0.00333  -0.00000
   S      1.56373   0.90329   1.43366  -0.00001   0.02649  -0.00006
   S      0.00332   3.61264   1.42029  -0.00640   0.03523   0.00332
   S      4.69029   0.89997   1.42029  -0.00002   0.02405  -0.00656
   S      3.12414   3.61264   1.42028   0.00637   0.03522   0.00332
   S      0.01274   1.79901  10.72785  -0.00010   0.00368   0.00099
   S     -1.56275   4.52784  10.72784  -0.00000   0.00376  -0.00202
   S      3.11487   1.79901  10.72784   0.00009   0.00368   0.00099
   S      1.56381   4.51374  10.74699  -0.00001   0.00941   0.00001
   S      1.56374   0.90332   4.51607  -0.00002   0.04560   0.00002
   S     -0.00257   3.60924   4.53339   0.00489   0.02181   0.00219
   S      4.69029   0.90680   4.53339  -0.00001   0.03043  -0.00443
   S      3.13004   3.60924   4.53338  -0.00492   0.02181   0.00219
freq: 387.44 cm-1
PRIMCOORD 60
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00207  -0.00000   0.00000
   Mo    -0.00842   1.81098   2.97520  -0.02153   0.00163  -0.00675
   Mo    -1.56283   4.50331   2.97519  -0.01861  -0.00001  -0.00000
   Mo     3.13588   1.81098   2.97519  -0.02153  -0.00165   0.00676
   Mo     1.56373   4.51354   2.98006  -0.01807  -0.00001   0.00000
   Mo     1.56380   0.90349   9.16883  -0.00229  -0.00000  -0.00000
   Mo     0.01380   3.61884   9.18948  -0.00446  -0.00146  -0.00157
   Mo     4.69036   0.88816   9.18948  -0.00194  -0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948  -0.00445   0.00145   0.00156
   S     -0.05576   1.83854   7.59388   0.00383   0.00343   0.00143
   S     -1.56276   4.44873   7.59387   0.00975   0.00001   0.00001
   S      3.18335   1.83853   7.59387   0.00382  -0.00343  -0.00143
   S      1.56380   4.51373   7.62174   0.00338   0.00000   0.00000
   S      1.56373   0.90329   1.43366   0.02630   0.00001   0.00000
   S      0.00332   3.61264   1.42029   0.02769  -0.00652   0.00576
   S      4.69029   0.89997   1.42029   0.03918   0.00001  -0.00000
   S      3.12414   3.61264   1.42028   0.02770   0.00655  -0.00575
   S      0.01274   1.79901  10.72785   0.00374  -0.00006  -0.00176
   S     -1.56275   4.52784  10.72784   0.00363   0.00000  -0.00001
   S      3.11487   1.79901  10.72784   0.00374   0.00006   0.00176
   S      1.56381   4.51374  10.74699   0.00940   0.00000   0.00001
   S      1.56374   0.90332   4.51607   0.04568   0.00002   0.00000
   S     -0.00257   3.60924   4.53339   0.02743   0.00500   0.00393
   S      4.69029   0.90680   4.53339   0.01893   0.00001  -0.00000
   S      3.13004   3.60924   4.53338   0.02743  -0.00497  -0.00393
freq: 392.28 cm-1
PRIMCOORD 61
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000   0.00088   0.00007
   Mo    -0.00842   1.81098   2.97520   0.00143  -0.00472  -0.01547
   Mo    -1.56283   4.50331   2.97519  -0.00000  -0.00753   0.03160
   Mo     3.13588   1.81098   2.97519  -0.00143  -0.00472  -0.01549
   Mo     1.56373   4.51354   2.98006  -0.00000  -0.00479  -0.00074
   Mo     1.56380   0.90349   9.16883  -0.00000   0.00108  -0.00001
   Mo     0.01380   3.61884   9.18948   0.00041   0.00028  -0.00021
   Mo     4.69036   0.88816   9.18948   0.00000   0.00097   0.00045
   Mo     3.11381   3.61884   9.18948  -0.00041   0.00028  -0.00021
   S     -0.05576   1.83854   7.59388  -0.00053  -0.00190   0.00026
   S     -1.56276   4.44873   7.59387  -0.00000  -0.00110  -0.00051
   S      3.18335   1.83853   7.59387   0.00053  -0.00189   0.00026
   S      1.56380   4.51373   7.62174   0.00000  -0.00027  -0.00003
   S      1.56373   0.90329   1.43366   0.00001   0.04399  -0.00111
   S      0.00332   3.61264   1.42029   0.01877  -0.01406  -0.01028
   S      4.69029   0.89997   1.42029  -0.00001   0.01639   0.02104
   S      3.12414   3.61264   1.42028  -0.01876  -0.01407  -0.01027
   S      0.01274   1.79901  10.72785  -0.00013  -0.00111  -0.00099
   S     -1.56275   4.52784  10.72784   0.00000  -0.00085   0.00200
   S      3.11487   1.79901  10.72784   0.00013  -0.00111  -0.00099
   S      1.56381   4.51374  10.74699  -0.00000  -0.00098  -0.00006
   S      1.56374   0.90332   4.51607  -0.00001  -0.02381  -0.00017
   S     -0.00257   3.60924   4.53339  -0.02194   0.03085  -0.01227
   S      4.69029   0.90680   4.53339   0.00001  -0.00526   0.02548
   S      3.13004   3.60924   4.53338   0.02194   0.03086  -0.01226
freq: 392.32 cm-1
PRIMCOORD 62
     25   1
   Ni     1.56379   0.90346   6.59232   0.00087  -0.00000   0.00000
   Mo    -0.00842   1.81098   2.97520  -0.00665   0.00154   0.02716
   Mo    -1.56283   4.50331   2.97519  -0.00396  -0.00000  -0.00001
   Mo     3.13588   1.81098   2.97519  -0.00664  -0.00153  -0.02714
   Mo     1.56373   4.51354   2.98006  -0.00484   0.00000  -0.00002
   Mo     1.56380   0.90349   9.16883   0.00107  -0.00000  -0.00000
   Mo     0.01380   3.61884   9.18948   0.00073   0.00040  -0.00040
   Mo     4.69036   0.88816   9.18948   0.00004   0.00000  -0.00000
   Mo     3.11381   3.61884   9.18948   0.00073  -0.00040   0.00040
   S     -0.05576   1.83854   7.59388  -0.00131  -0.00047  -0.00044
   S     -1.56276   4.44873   7.59387  -0.00214   0.00000   0.00000
   S      3.18335   1.83853   7.59387  -0.00132   0.00047   0.00044
   S      1.56380   4.51373   7.62174  -0.00028   0.00000  -0.00000
   S      1.56373   0.90329   1.43366   0.04410  -0.00002  -0.00003
   S      0.00332   3.61264   1.42029   0.00668   0.01815  -0.01804
   S      4.69029   0.89997   1.42029  -0.02477  -0.00002  -0.00001
   S      3.12414   3.61264   1.42028   0.00666  -0.01812   0.01805
   S      0.01274   1.79901  10.72785  -0.00092  -0.00014   0.00173
   S     -1.56275   4.52784  10.72784  -0.00117  -0.00000  -0.00000
   S      3.11487   1.79901  10.72784  -0.00092   0.00014  -0.00172
   S      1.56381   4.51374  10.74699  -0.00093  -0.00000   0.00000
   S      1.56374   0.90332   4.51607  -0.02363   0.00001  -0.00000
   S     -0.00257   3.60924   4.53339   0.00654  -0.02140  -0.02175
   S      4.69029   0.90680   4.53339   0.04370   0.00002   0.00000
   S      3.13004   3.60924   4.53338   0.00655   0.02136   0.02177
freq: 392.48 cm-1
PRIMCOORD 63
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000  -0.00002   0.00331
   Mo    -0.00842   1.81098   2.97520  -0.00441   0.00265   0.00981
   Mo    -1.56283   4.50331   2.97519   0.00000  -0.00485   0.00882
   Mo     3.13588   1.81098   2.97519   0.00441   0.00265   0.00984
   Mo     1.56373   4.51354   2.98006   0.00000   0.00012  -0.03315
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00003  -0.00036
   Mo     0.01380   3.61884   9.18948   0.00015   0.00009   0.00039
   Mo     4.69036   0.88816   9.18948   0.00000  -0.00021   0.00037
   Mo     3.11381   3.61884   9.18948  -0.00015   0.00009   0.00039
   S     -0.05576   1.83854   7.59388  -0.00125   0.00078   0.00018
   S     -1.56276   4.44873   7.59387  -0.00000  -0.00143   0.00020
   S      3.18335   1.83853   7.59387   0.00125   0.00078   0.00018
   S      1.56380   4.51373   7.62174   0.00000   0.00001  -0.00087
   S      1.56373   0.90329   1.43366  -0.00002  -0.00099  -0.04966
   S      0.00332   3.61264   1.42029   0.02608   0.01554   0.00713
   S      4.69029   0.89997   1.42029   0.00001  -0.03096   0.00644
   S      3.12414   3.61264   1.42028  -0.02608   0.01556   0.00711
   S      0.01274   1.79901  10.72785   0.00071  -0.00037   0.00009
   S     -1.56275   4.52784  10.72784   0.00000   0.00083   0.00001
   S      3.11487   1.79901  10.72784  -0.00071  -0.00037   0.00011
   S      1.56381   4.51374  10.74699  -0.00000   0.00002  -0.00194
   S      1.56374   0.90332   4.51607   0.00002   0.00045  -0.00769
   S     -0.00257   3.60924   4.53339  -0.02404  -0.01484   0.01503
   S      4.69029   0.90680   4.53339  -0.00002   0.02840   0.01422
   S      3.13004   3.60924   4.53338   0.02404  -0.01486   0.01501
freq: 395.96 cm-1
PRIMCOORD 64
     25   1
   Ni     1.56379   0.90346   6.59232   0.00006   0.00514  -0.00002
   Mo    -0.00842   1.81098   2.97520  -0.00010  -0.00013   0.00026
   Mo    -1.56283   4.50331   2.97519  -0.00000   0.00005  -0.00051
   Mo     3.13588   1.81098   2.97519   0.00010  -0.00013   0.00027
   Mo     1.56373   4.51354   2.98006   0.00000   0.00015  -0.00001
   Mo     1.56380   0.90349   9.16883   0.00021   0.01782  -0.00000
   Mo     0.01380   3.61884   9.18948   0.00675  -0.00512  -0.01169
   Mo     4.69036   0.88816   9.18948  -0.00011   0.00644   0.02296
   Mo     3.11381   3.61884   9.18948  -0.00669  -0.00527  -0.01123
   S     -0.05576   1.83854   7.59388   0.01398   0.00525   0.00244
   S     -1.56276   4.44873   7.59387   0.00015  -0.01945  -0.00503
   S      3.18335   1.83853   7.59387  -0.01424   0.00492   0.00254
   S      1.56380   4.51373   7.62174  -0.00026  -0.02223  -0.00003
   S      1.56373   0.90329   1.43366  -0.00004  -0.00368  -0.00001
   S      0.00332   3.61264   1.42029  -0.00205   0.00245  -0.00025
   S      4.69029   0.89997   1.42029   0.00004  -0.00111   0.00050
   S      3.12414   3.61264   1.42028   0.00205   0.00250  -0.00024
   S      0.01274   1.79901  10.72785  -0.01360  -0.02264  -0.02911
   S     -1.56275   4.52784  10.72784  -0.00035   0.00087   0.05947
   S      3.11487   1.79901  10.72784   0.01344  -0.02232  -0.03031
   S      1.56381   4.51374  10.74699   0.00029   0.02453  -0.00002
   S      1.56374   0.90332   4.51607  -0.00001  -0.00050  -0.00002
   S     -0.00257   3.60924   4.53339  -0.00038   0.00044   0.00018
   S      4.69029   0.90680   4.53339   0.00001  -0.00020  -0.00036
   S      3.13004   3.60924   4.53338   0.00038   0.00045   0.00018
freq: 395.98 cm-1
PRIMCOORD 65
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00513   0.00006  -0.00000
   Mo    -0.00842   1.81098   2.97520   0.00002   0.00010   0.00046
   Mo    -1.56283   4.50331   2.97519   0.00019   0.00000  -0.00001
   Mo     3.13588   1.81098   2.97519   0.00002  -0.00011  -0.00045
   Mo     1.56373   4.51354   2.98006  -0.00014   0.00000   0.00000
   Mo     1.56380   0.90349   9.16883  -0.01781   0.00021   0.00000
   Mo     0.01380   3.61884   9.18948  -0.00249  -0.00677   0.01974
   Mo     4.69036   0.88816   9.18948   0.00908   0.00007   0.00027
   Mo     3.11381   3.61884   9.18948  -0.00265   0.00665  -0.02000
   S     -0.05576   1.83854   7.59388   0.01140  -0.01407   0.00439
   S     -1.56276   4.44873   7.59387  -0.01321  -0.00023  -0.00006
   S      3.18335   1.83853   7.59387   0.01108   0.01419  -0.00434
   S      1.56380   4.51373   7.62174   0.02219  -0.00026   0.00000
   S      1.56373   0.90329   1.43366   0.00368  -0.00004   0.00001
   S      0.00332   3.61264   1.42029  -0.00012   0.00209   0.00042
   S      4.69029   0.89997   1.42029  -0.00368  -0.00001   0.00001
   S      3.12414   3.61264   1.42028  -0.00007  -0.00203  -0.00043
   S      0.01274   1.79901  10.72785   0.00674   0.01324  -0.05182
   S     -1.56275   4.52784  10.72784   0.03038   0.00001   0.00069
   S      3.11487   1.79901  10.72784   0.00706  -0.01376   0.05113
   S      1.56381   4.51374  10.74699  -0.02456   0.00028  -0.00001
   S      1.56374   0.90332   4.51607   0.00047  -0.00001  -0.00000
   S     -0.00257   3.60924   4.53339  -0.00002   0.00037  -0.00032
   S      4.69029   0.90680   4.53339  -0.00066  -0.00001  -0.00001
   S      3.13004   3.60924   4.53338  -0.00002  -0.00036   0.00032
freq: 411.94 cm-1
PRIMCOORD 66
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000  -0.00000  -0.00121
   Mo    -0.00842   1.81098   2.97520   0.00803  -0.00468  -0.00008
   Mo    -1.56283   4.50331   2.97519   0.00000   0.00928  -0.00007
   Mo     3.13588   1.81098   2.97519  -0.00803  -0.00468  -0.00008
   Mo     1.56373   4.51354   2.98006  -0.00000   0.00005   0.00136
   Mo     1.56380   0.90349   9.16883   0.00000  -0.00000  -0.00116
   Mo     0.01380   3.61884   9.18948   0.00629   0.00363   0.00165
   Mo     4.69036   0.88816   9.18948  -0.00000  -0.00727   0.00165
   Mo     3.11381   3.61884   9.18948  -0.00629   0.00363   0.00165
   S     -0.05576   1.83854   7.59388  -0.00063   0.00040  -0.00336
   S     -1.56276   4.44873   7.59387  -0.00000  -0.00074  -0.00335
   S      3.18335   1.83853   7.59387   0.00063   0.00040  -0.00336
   S      1.56380   4.51373   7.62174   0.00000  -0.00000   0.02558
   S      1.56373   0.90329   1.43366   0.00000   0.00005   0.00283
   S      0.00332   3.61264   1.42029  -0.00315  -0.00183  -0.03693
   S      4.69029   0.89997   1.42029  -0.00000   0.00365  -0.03673
   S      3.12414   3.61264   1.42028   0.00315  -0.00183  -0.03694
   S      0.01274   1.79901  10.72785  -0.00441   0.00256   0.00200
   S     -1.56275   4.52784  10.72784  -0.00000  -0.00512   0.00200
   S      3.11487   1.79901  10.72784   0.00441   0.00256   0.00200
   S      1.56381   4.51374  10.74699   0.00000  -0.00001  -0.03182
   S      1.56374   0.90332   4.51607   0.00000   0.00005   0.00117
   S     -0.00257   3.60924   4.53339  -0.00232  -0.00135   0.03484
   S      4.69029   0.90680   4.53339  -0.00000   0.00270   0.03466
   S      3.13004   3.60924   4.53338   0.00232  -0.00135   0.03485
freq: 413.58 cm-1
PRIMCOORD 67
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000  -0.00001  -0.00126
   Mo    -0.00842   1.81098   2.97520   0.00411  -0.00256  -0.00034
   Mo    -1.56283   4.50331   2.97519  -0.00002   0.00490  -0.00031
   Mo     3.13588   1.81098   2.97519  -0.00411  -0.00252  -0.00034
   Mo     1.56373   4.51354   2.98006   0.00003   0.00016   0.00029
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00000   0.00247
   Mo     0.01380   3.61884   9.18948  -0.01207  -0.00697  -0.00139
   Mo     4.69036   0.88816   9.18948  -0.00000   0.01392  -0.00138
   Mo     3.11381   3.61884   9.18948   0.01207  -0.00697  -0.00139
   S     -0.05576   1.83854   7.59388  -0.00154   0.00092   0.00221
   S     -1.56276   4.44873   7.59387   0.00000  -0.00177   0.00220
   S      3.18335   1.83853   7.59387   0.00154   0.00092   0.00221
   S      1.56380   4.51373   7.62174   0.00001  -0.00001  -0.05588
   S      1.56373   0.90329   1.43366   0.00000   0.00010   0.00205
   S      0.00332   3.61264   1.42029   0.00049   0.00021  -0.01947
   S      4.69029   0.89997   1.42029  -0.00000  -0.00047  -0.01868
   S      3.12414   3.61264   1.42028  -0.00049   0.00020  -0.01934
   S      0.01274   1.79901  10.72785   0.00521  -0.00299  -0.00171
   S     -1.56275   4.52784  10.72784   0.00001   0.00601  -0.00169
   S      3.11487   1.79901  10.72784  -0.00520  -0.00300  -0.00171
   S      1.56381   4.51374  10.74699  -0.00001   0.00002   0.06256
   S      1.56374   0.90332   4.51607   0.00000   0.00006   0.00065
   S     -0.00257   3.60924   4.53339   0.00010   0.00001   0.01898
   S      4.69029   0.90680   4.53339  -0.00001  -0.00005   0.01823
   S      3.13004   3.60924   4.53338  -0.00010  -0.00000   0.01885
freq: 414.56 cm-1
PRIMCOORD 68
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000   0.00084  -0.00003
   Mo    -0.00842   1.81098   2.97520   0.01158   0.01340   0.00064
   Mo    -1.56283   4.50331   2.97519   0.00006  -0.00646  -0.00130
   Mo     3.13588   1.81098   2.97519  -0.01158   0.01332   0.00065
   Mo     1.56373   4.51354   2.98006  -0.00006  -0.01847   0.00001
   Mo     1.56380   0.90349   9.16883  -0.00000   0.00001   0.00003
   Mo     0.01380   3.61884   9.18948  -0.00033   0.00039  -0.00007
   Mo     4.69036   0.88816   9.18948   0.00000   0.00014   0.00012
   Mo     3.11381   3.61884   9.18948   0.00033   0.00039  -0.00007
   S     -0.05576   1.83854   7.59388  -0.00048  -0.00166  -0.00051
   S     -1.56276   4.44873   7.59387  -0.00001  -0.00090   0.00105
   S      3.18335   1.83853   7.59387   0.00048  -0.00165  -0.00052
   S      1.56380   4.51373   7.62174   0.00001   0.00147  -0.00046
   S      1.56373   0.90329   1.43366  -0.00003  -0.00847   0.00004
   S      0.00332   3.61264   1.42029  -0.00530   0.00471   0.02755
   S      4.69029   0.89997   1.42029   0.00003  -0.00444  -0.05561
   S      3.12414   3.61264   1.42028   0.00529   0.00475   0.02724
   S      0.01274   1.79901  10.72785  -0.00120  -0.00179   0.00059
   S     -1.56275   4.52784  10.72784  -0.00001   0.00044  -0.00122
   S      3.11487   1.79901  10.72784   0.00120  -0.00178   0.00060
   S      1.56381   4.51374  10.74699   0.00001   0.00205   0.00049
   S      1.56374   0.90332   4.51607  -0.00002  -0.00671   0.00001
   S     -0.00257   3.60924   4.53339  -0.00410   0.00379  -0.02589
   S      4.69029   0.90680   4.53339   0.00002  -0.00330   0.05226
   S      3.13004   3.60924   4.53338   0.00410   0.00382  -0.02560
freq: 414.57 cm-1
PRIMCOORD 69
     25   1
   Ni     1.56379   0.90346   6.59232   0.00084  -0.00000  -0.00000
   Mo    -0.00842   1.81098   2.97520   0.00007   0.01145  -0.00113
   Mo    -1.56283   4.50331   2.97519   0.02006   0.00003   0.00000
   Mo     3.13588   1.81098   2.97519   0.00013  -0.01155   0.00112
   Mo     1.56373   4.51354   2.98006  -0.01848   0.00006   0.00000
   Mo     1.56380   0.90349   9.16883   0.00002  -0.00000   0.00000
   Mo     0.01380   3.61884   9.18948   0.00015  -0.00025  -0.00011
   Mo     4.69036   0.88816   9.18948   0.00058   0.00002  -0.00000
   Mo     3.11381   3.61884   9.18948   0.00018   0.00022   0.00011
   S     -0.05576   1.83854   7.59388  -0.00114  -0.00045   0.00091
   S     -1.56276   4.44873   7.59387  -0.00193  -0.00000   0.00000
   S      3.18335   1.83853   7.59387  -0.00114   0.00047  -0.00089
   S      1.56380   4.51373   7.62174   0.00149  -0.00000  -0.00008
   S      1.56373   0.90329   1.43366  -0.00848   0.00003   0.00000
   S      0.00332   3.61264   1.42029  -0.00137  -0.00530   0.04782
   S      4.69029   0.89997   1.42029   0.00782   0.00001   0.00016
   S      3.12414   3.61264   1.42028  -0.00141   0.00527  -0.04803
   S      0.01274   1.79901  10.72785  -0.00032  -0.00124  -0.00105
   S     -1.56275   4.52784  10.72784  -0.00248   0.00001  -0.00000
   S      3.11487   1.79901  10.72784  -0.00034   0.00124   0.00104
   S      1.56381   4.51374  10.74699   0.00204  -0.00001   0.00009
   S      1.56374   0.90332   4.51607  -0.00670   0.00002  -0.00000
   S     -0.00257   3.60924   4.53339  -0.00092  -0.00411  -0.04493
   S      4.69029   0.90680   4.53339   0.00620   0.00001  -0.00015
   S      3.13004   3.60924   4.53338  -0.00095   0.00408   0.04514
freq: 432.51 cm-1
PRIMCOORD 70
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00449  -0.01883   0.00001
   Mo    -0.00842   1.81098   2.97520   0.00013   0.00017   0.00004
   Mo    -1.56283   4.50331   2.97519   0.00005  -0.00007  -0.00014
   Mo     3.13588   1.81098   2.97519  -0.00013   0.00011   0.00010
   Mo     1.56373   4.51354   2.98006  -0.00011  -0.00044  -0.00000
   Mo     1.56380   0.90349   9.16883  -0.00035  -0.00148   0.00000
   Mo     0.01380   3.61884   9.18948   0.00867  -0.00902   0.00445
   Mo     4.69036   0.88816   9.18948  -0.00388   0.00423  -0.00630
   Mo     3.11381   3.61884   9.18948  -0.00909  -0.01326   0.00185
   S     -0.05576   1.83854   7.59388  -0.02020  -0.00348   0.01325
   S     -1.56276   4.44873   7.59387  -0.00318   0.05369  -0.04520
   S      3.18335   1.83853   7.59387   0.03783   0.01037   0.03193
   S      1.56380   4.51373   7.62174   0.00263   0.01100   0.00000
   S      1.56373   0.90329   1.43366  -0.00023  -0.00095  -0.00000
   S      0.00332   3.61264   1.42029  -0.00047   0.00064   0.00053
   S      4.69029   0.89997   1.42029   0.00025  -0.00013  -0.00076
   S      3.12414   3.61264   1.42028   0.00055   0.00088   0.00022
   S      0.01274   1.79901  10.72785  -0.00116   0.00379  -0.00622
   S     -1.56275   4.52784  10.72784   0.00066   0.00990   0.02121
   S      3.11487   1.79901  10.72784   0.00502   0.00526  -0.01498
   S      1.56381   4.51374  10.74699   0.00061   0.00256  -0.00000
   S      1.56374   0.90332   4.51607  -0.00033  -0.00138  -0.00000
   S     -0.00257   3.60924   4.53339  -0.00037   0.00063  -0.00044
   S      4.69029   0.90680   4.53339   0.00023  -0.00002   0.00064
   S      3.13004   3.60924   4.53338   0.00048   0.00083  -0.00018
freq: 432.51 cm-1
PRIMCOORD 71
     25   1
   Ni     1.56379   0.90346   6.59232   0.01882  -0.00449   0.00000
   Mo    -0.00842   1.81098   2.97520   0.00004  -0.00009   0.00014
   Mo    -1.56283   4.50331   2.97519  -0.00021  -0.00002  -0.00003
   Mo     3.13588   1.81098   2.97519  -0.00002   0.00016  -0.00011
   Mo     1.56373   4.51354   2.98006   0.00044  -0.00011   0.00000
   Mo     1.56380   0.90349   9.16883   0.00148  -0.00035  -0.00000
   Mo     0.01380   3.61884   9.18948   0.00301  -0.01154  -0.00471
   Mo     4.69036   0.88816   9.18948   0.01626   0.00101  -0.00150
   Mo     3.11381   3.61884   9.18948  -0.00123   0.00622   0.00621
   S     -0.05576   1.83854   7.59388  -0.04386   0.02986   0.04452
   S     -1.56276   4.44873   7.59387   0.01331   0.01282  -0.01078
   S      3.18335   1.83853   7.59387  -0.03003  -0.02822  -0.03374
   S      1.56380   4.51373   7.62174  -0.01100   0.00262   0.00000
   S      1.56373   0.90329   1.43366   0.00095  -0.00023  -0.00000
   S      0.00332   3.61264   1.42029  -0.00029   0.00069  -0.00056
   S      4.69029   0.89997   1.42029  -0.00105  -0.00003  -0.00018
   S      3.12414   3.61264   1.42028  -0.00005  -0.00033   0.00074
   S      0.01274   1.79901  10.72785  -0.00883   0.00416  -0.02087
   S     -1.56275   4.52784  10.72784  -0.00275   0.00236   0.00506
   S      3.11487   1.79901  10.72784  -0.00736  -0.00200   0.01583
   S      1.56381   4.51374  10.74699  -0.00254   0.00061   0.00000
   S      1.56374   0.90332   4.51607   0.00137  -0.00033   0.00000
   S     -0.00257   3.60924   4.53339  -0.00034   0.00060   0.00047
   S      4.69029   0.90680   4.53339  -0.00098  -0.00000   0.00015
   S      3.13004   3.60924   4.53338  -0.00013  -0.00025  -0.00062
freq: 448.59 cm-1
PRIMCOORD 72
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000   0.00000  -0.01187
   Mo    -0.00842   1.81098   2.97520   0.00080  -0.00047   0.00098
   Mo    -1.56283   4.50331   2.97519  -0.00000   0.00092   0.00098
   Mo     3.13588   1.81098   2.97519  -0.00080  -0.00047   0.00098
   Mo     1.56373   4.51354   2.98006   0.00000   0.00000   0.00041
   Mo     1.56380   0.90349   9.16883   0.00000  -0.00000   0.02272
   Mo     0.01380   3.61884   9.18948  -0.00287  -0.00166   0.01330
   Mo     4.69036   0.88816   9.18948   0.00000   0.00331   0.01329
   Mo     3.11381   3.61884   9.18948   0.00287  -0.00166   0.01330
   S     -0.05576   1.83854   7.59388  -0.02070   0.01196   0.00432
   S     -1.56276   4.44873   7.59387  -0.00000  -0.02390   0.00431
   S      3.18335   1.83853   7.59387   0.02069   0.01195   0.00431
   S      1.56380   4.51373   7.62174  -0.00001   0.00000  -0.01989
   S      1.56373   0.90329   1.43366   0.00001  -0.00001   0.00284
   S      0.00332   3.61264   1.42029   0.00009   0.00006   0.00016
   S      4.69029   0.89997   1.42029  -0.00001  -0.00010   0.00017
   S      3.12414   3.61264   1.42028  -0.00009   0.00005   0.00016
   S      0.01274   1.79901  10.72785   0.00345  -0.00196  -0.04290
   S     -1.56275   4.52784  10.72784  -0.00001   0.00397  -0.04290
   S      3.11487   1.79901  10.72784  -0.00346  -0.00196  -0.04289
   S      1.56381   4.51374  10.74699   0.00001  -0.00002  -0.03111
   S      1.56374   0.90332   4.51607   0.00001   0.00001  -0.00763
   S     -0.00257   3.60924   4.53339  -0.00008  -0.00004  -0.00153
   S      4.69029   0.90680   4.53339  -0.00000   0.00010  -0.00154
   S      3.13004   3.60924   4.53338   0.00008  -0.00005  -0.00153
freq: 457.73 cm-1
PRIMCOORD 73
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000  -0.00000  -0.00979
   Mo    -0.00842   1.81098   2.97520  -0.00605   0.00349   0.01580
   Mo    -1.56283   4.50331   2.97519   0.00000  -0.00697   0.01580
   Mo     3.13588   1.81098   2.97519   0.00605   0.00349   0.01580
   Mo     1.56373   4.51354   2.98006  -0.00000   0.00000   0.01944
   Mo     1.56380   0.90349   9.16883  -0.00000  -0.00000   0.00169
   Mo     0.01380   3.61884   9.18948  -0.00001  -0.00000   0.00135
   Mo     4.69036   0.88816   9.18948  -0.00000   0.00001   0.00135
   Mo     3.11381   3.61884   9.18948   0.00001  -0.00000   0.00135
   S     -0.05576   1.83854   7.59388   0.00443  -0.00256  -0.00435
   S     -1.56276   4.44873   7.59387   0.00000   0.00511  -0.00435
   S      3.18335   1.83853   7.59387  -0.00442  -0.00256  -0.00435
   S      1.56380   4.51373   7.62174   0.00000  -0.00000  -0.00235
   S      1.56373   0.90329   1.43366  -0.00000  -0.00000  -0.04954
   S      0.00332   3.61264   1.42029   0.00101   0.00058  -0.03024
   S      4.69029   0.89997   1.42029   0.00000  -0.00117  -0.03024
   S      3.12414   3.61264   1.42028  -0.00101   0.00058  -0.03024
   S      0.01274   1.79901  10.72785   0.00094  -0.00055  -0.00060
   S     -1.56275   4.52784  10.72784   0.00000   0.00109  -0.00060
   S      3.11487   1.79901  10.72784  -0.00094  -0.00055  -0.00060
   S      1.56381   4.51374  10.74699  -0.00000  -0.00000  -0.00001
   S      1.56374   0.90332   4.51607  -0.00000  -0.00001   0.03562
   S     -0.00257   3.60924   4.53339   0.00189   0.00109  -0.02578
   S      4.69029   0.90680   4.53339   0.00000  -0.00218  -0.02578
   S      3.13004   3.60924   4.53338  -0.00189   0.00109  -0.02578
freq: 469.46 cm-1
PRIMCOORD 74
     25   1
   Ni     1.56379   0.90346   6.59232   0.00000   0.00000  -0.01941
   Mo    -0.00842   1.81098   2.97520  -0.00082   0.00047   0.00022
   Mo    -1.56283   4.50331   2.97519  -0.00000  -0.00094   0.00022
   Mo     3.13588   1.81098   2.97519   0.00082   0.00047   0.00022
   Mo     1.56373   4.51354   2.98006  -0.00000   0.00000   0.00083
   Mo     1.56380   0.90349   9.16883   0.00000  -0.00000  -0.00090
   Mo     0.01380   3.61884   9.18948   0.00007   0.00004  -0.01361
   Mo     4.69036   0.88816   9.18948   0.00000  -0.00009  -0.01361
   Mo     3.11381   3.61884   9.18948  -0.00007   0.00004  -0.01361
   S     -0.05576   1.83854   7.59388  -0.03564   0.02059   0.03121
   S     -1.56276   4.44873   7.59387  -0.00000  -0.04115   0.03121
   S      3.18335   1.83853   7.59387   0.03564   0.02058   0.03121
   S      1.56380   4.51373   7.62174  -0.00000   0.00001   0.02310
   S      1.56373   0.90329   1.43366   0.00000  -0.00001  -0.00459
   S      0.00332   3.61264   1.42029  -0.00013  -0.00007  -0.00167
   S      4.69029   0.89997   1.42029  -0.00000   0.00015  -0.00166
   S      3.12414   3.61264   1.42028   0.00013  -0.00007  -0.00167
   S      0.01274   1.79901  10.72785   0.00065  -0.00036   0.00938
   S     -1.56275   4.52784  10.72784  -0.00000   0.00073   0.00938
   S      3.11487   1.79901  10.72784  -0.00065  -0.00036   0.00938
   S      1.56381   4.51374  10.74699   0.00000  -0.00001   0.01063
   S      1.56374   0.90332   4.51607   0.00001   0.00000   0.01082
   S     -0.00257   3.60924   4.53339   0.00062   0.00036  -0.00027
   S      4.69029   0.90680   4.53339  -0.00000  -0.00072  -0.00028
   S      3.13004   3.60924   4.53338  -0.00062   0.00036  -0.00027
freq: 501.41 cm-1
PRIMCOORD 75
     25   1
   Ni     1.56379   0.90346   6.59232  -0.00000  -0.00000  -0.01785
   Mo    -0.00842   1.81098   2.97520  -0.00486   0.00281  -0.01166
   Mo    -1.56283   4.50331   2.97519   0.00000  -0.00560  -0.01165
   Mo     3.13588   1.81098   2.97519   0.00486   0.00281  -0.01165
   Mo     1.56373   4.51354   2.98006   0.00000  -0.00000  -0.00720
   Mo     1.56380   0.90349   9.16883  -0.00000   0.00000   0.00279
   Mo     0.01380   3.61884   9.18948   0.00002   0.00001   0.00208
   Mo     4.69036   0.88816   9.18948  -0.00000  -0.00003   0.00208
   Mo     3.11381   3.61884   9.18948  -0.00002   0.00001   0.00208
   S     -0.05576   1.83854   7.59388   0.00415  -0.00239  -0.00576
   S     -1.56276   4.44873   7.59387   0.00000   0.00480  -0.00576
   S      3.18335   1.83853   7.59387  -0.00415  -0.00239  -0.00576
   S      1.56380   4.51373   7.62174   0.00000  -0.00000  -0.00240
   S      1.56373   0.90329   1.43366  -0.00000   0.00000  -0.00265
   S      0.00332   3.61264   1.42029   0.00016   0.00009   0.01089
   S      4.69029   0.89997   1.42029   0.00000  -0.00018   0.01089
   S      3.12414   3.61264   1.42028  -0.00016   0.00009   0.01089
   S      0.01274   1.79901  10.72785   0.00071  -0.00043  -0.00282
   S     -1.56275   4.52784  10.72784   0.00000   0.00083  -0.00281
   S      3.11487   1.79901  10.72784  -0.00071  -0.00043  -0.00282
   S      1.56381   4.51374  10.74699  -0.00000   0.00001  -0.00253
   S      1.56374   0.90332   4.51607  -0.00000  -0.00000   0.08882
   S     -0.00257   3.60924   4.53339   0.00192   0.00111   0.01454
   S      4.69029   0.90680   4.53339   0.00000  -0.00222   0.01454
   S      3.13004   3.60924   4.53338  -0.00192   0.00111   0.01454


==> anc/ModeVectorsAXSF/3x3.MoSubst.axsf <==
ANIMSTEPS 162
CRYSTAL
PRIMVEC
    9.364060631    0.025508689    0.005037369
   -4.659812371    8.127282835    0.027398579
    0.006564400    0.044409510   11.975588987
freq: -0.00 cm-1
PRIMCOORD  1
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00584  -0.01229   0.00000
   Mo    -1.50596   4.54802   3.12343   0.00584  -0.01229   0.00000
   Mo    -3.07109   7.24820   2.98188   0.00584  -0.01229   0.00000
   Mo     3.17953   1.89918   2.99384   0.00584  -0.01229   0.00000
   Mo     1.60974   4.55787   3.11116   0.00584  -0.01229   0.00000
   Mo     0.01516   7.25835   3.03385   0.00584  -0.01229   0.00000
   Mo     6.20769   1.84163   2.98426   0.00584  -0.01229   0.00000
   Mo     4.72467   4.56588   3.03034   0.00584  -0.01229   0.00000
   Mo     3.09259   7.23449   2.97532   0.00584  -0.01229   0.00000
   Mo     1.56781   0.95038   8.98974   0.00584  -0.01229   0.00000
   Mo     0.01669   3.66010   8.99258   0.00584  -0.01229   0.00000
   Mo    -1.53738   6.36683   9.00217   0.00584  -0.01229   0.00000
   Mo     4.69021   0.95684   8.98683   0.00584  -0.01229   0.00000
   Mo     3.13852   3.66832   8.99638   0.00584  -0.01229   0.00000
   Mo     1.58438   6.37460   9.00385   0.00584  -0.01229   0.00000
   Mo     7.81222   0.96609   8.99355   0.00584  -0.01229   0.00000
   Mo     6.26205   3.67636   8.99718   0.00584  -0.01229   0.00000
   Mo     4.70721   6.38679   9.00756   0.00584  -0.01229   0.00000
   S      0.00894   1.85595   7.44070   0.00584  -0.01229   0.00000
   S     -1.54156   4.56568   7.44171   0.00584  -0.01229   0.00000
   S     -3.09726   7.27877   7.45398   0.00584  -0.01229   0.00000
   S      3.12861   1.86301   7.43832   0.00584  -0.01229   0.00000
   S      1.58010   4.57314   7.44543   0.00584  -0.01229   0.00000
   S      0.02423   7.28268   7.45485   0.00584  -0.01229   0.00000
   S      6.25503   1.86970   7.43990   0.00584  -0.01229   0.00000
   S      4.70275   4.58575   7.44991   0.00584  -0.01229   0.00000
   S      3.14756   7.29412   7.45795   0.00584  -0.01229   0.00000
   S      1.59323   0.90659   1.40939   0.00584  -0.01229   0.00000
   S      0.04335   3.41174   1.73399   0.00584  -0.01229   0.00000
   S     -1.50415   6.28989   1.48716   0.00584  -0.01229   0.00000
   S      4.66805   0.92801   1.42043   0.00584  -0.01229   0.00000
   S      3.14244   3.68728   1.48216   0.00584  -0.01229   0.00000
   S      1.53069   6.28392   1.47467   0.00584  -0.01229   0.00000
   S      7.69664   0.84812   1.36054   0.00584  -0.01229   0.00000
   S      6.31732   3.66416   1.49644   0.00584  -0.01229   0.00000
   S      4.71580   6.34652   1.44822   0.00584  -0.01229   0.00000
   S      0.00744   1.84871  10.54335   0.00584  -0.01229   0.00000
   S     -1.54109   4.55473  10.54990   0.00584  -0.01229   0.00000
   S     -3.09550   7.26252  10.56083   0.00584  -0.01229   0.00000
   S      3.13046   1.85641  10.54098   0.00584  -0.01229   0.00000
   S      1.57541   4.56209  10.55149   0.00584  -0.01229   0.00000
   S      0.02283   7.26930  10.55932   0.00584  -0.01229   0.00000
   S      6.24901   1.86457  10.54274   0.00584  -0.01229   0.00000
   S      4.70174   4.57236  10.55222   0.00584  -0.01229   0.00000
   S      3.14307   7.27664  10.56262   0.00584  -0.01229   0.00000
   S      1.41901   1.05596   4.35214   0.00584  -0.01229   0.00000
   S      0.03921   3.81977   4.73861   0.00584  -0.01229   0.00000
   S     -1.56186   6.41297   4.59834   0.00584  -0.01229   0.00000
   S      4.67884   0.93325   4.56079   0.00584  -0.01229   0.00000
   S      3.18386   3.65043   4.60468   0.00584  -0.01229   0.00000
   S      1.59310   6.40392   4.60537   0.00584  -0.01229   0.00000
   S      7.86440   0.96737   4.40683   0.00584  -0.01229   0.00000
   S      6.26888   3.62413   4.59302   0.00584  -0.01229   0.00000
   S      4.70631   6.40185   4.54317   0.00584  -0.01229   0.00000
freq: -0.00 cm-1
PRIMCOORD  2
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00059   0.00028   0.01359
   Mo    -1.50596   4.54802   3.12343   0.00059   0.00028   0.01359
   Mo    -3.07109   7.24820   2.98188   0.00059   0.00028   0.01359
   Mo     3.17953   1.89918   2.99384   0.00059   0.00028   0.01359
   Mo     1.60974   4.55787   3.11116   0.00059   0.00028   0.01359
   Mo     0.01516   7.25835   3.03385   0.00059   0.00028   0.01359
   Mo     6.20769   1.84163   2.98426   0.00059   0.00028   0.01359
   Mo     4.72467   4.56588   3.03034   0.00059   0.00028   0.01359
   Mo     3.09259   7.23449   2.97532   0.00059   0.00028   0.01359
   Mo     1.56781   0.95038   8.98974   0.00059   0.00028   0.01359
   Mo     0.01669   3.66010   8.99258   0.00059   0.00028   0.01359
   Mo    -1.53738   6.36683   9.00217   0.00059   0.00028   0.01359
   Mo     4.69021   0.95684   8.98683   0.00059   0.00028   0.01359
   Mo     3.13852   3.66832   8.99638   0.00059   0.00028   0.01359
   Mo     1.58438   6.37460   9.00385   0.00059   0.00028   0.01359
   Mo     7.81222   0.96609   8.99355   0.00059   0.00028   0.01359
   Mo     6.26205   3.67636   8.99718   0.00059   0.00028   0.01359
   Mo     4.70721   6.38679   9.00756   0.00059   0.00028   0.01359
   S      0.00894   1.85595   7.44070   0.00059   0.00028   0.01359
   S     -1.54156   4.56568   7.44171   0.00059   0.00028   0.01359
   S     -3.09726   7.27877   7.45398   0.00059   0.00028   0.01359
   S      3.12861   1.86301   7.43832   0.00059   0.00028   0.01359
   S      1.58010   4.57314   7.44543   0.00059   0.00028   0.01359
   S      0.02423   7.28268   7.45485   0.00059   0.00028   0.01359
   S      6.25503   1.86970   7.43990   0.00059   0.00028   0.01359
   S      4.70275   4.58575   7.44991   0.00059   0.00028   0.01359
   S      3.14756   7.29412   7.45795   0.00059   0.00028   0.01359
   S      1.59323   0.90659   1.40939   0.00059   0.00028   0.01359
   S      0.04335   3.41174   1.73399   0.00059   0.00028   0.01359
   S     -1.50415   6.28989   1.48716   0.00059   0.00028   0.01359
   S      4.66805   0.92801   1.42043   0.00059   0.00028   0.01359
   S      3.14244   3.68728   1.48216   0.00059   0.00028   0.01359
   S      1.53069   6.28392   1.47467   0.00059   0.00028   0.01359
   S      7.69664   0.84812   1.36054   0.00059   0.00028   0.01359
   S      6.31732   3.66416   1.49644   0.00059   0.00028   0.01359
   S      4.71580   6.34652   1.44822   0.00059   0.00028   0.01359
   S      0.00744   1.84871  10.54335   0.00059   0.00028   0.01359
   S     -1.54109   4.55473  10.54990   0.00059   0.00028   0.01359
   S     -3.09550   7.26252  10.56083   0.00059   0.00028   0.01359
   S      3.13046   1.85641  10.54098   0.00059   0.00028   0.01359
   S      1.57541   4.56209  10.55149   0.00059   0.00028   0.01359
   S      0.02283   7.26930  10.55932   0.00059   0.00028   0.01359
   S      6.24901   1.86457  10.54274   0.00059   0.00028   0.01359
   S      4.70174   4.57236  10.55222   0.00059   0.00028   0.01359
   S      3.14307   7.27664  10.56262   0.00059   0.00028   0.01359
   S      1.41901   1.05596   4.35214   0.00059   0.00028   0.01359
   S      0.03921   3.81977   4.73861   0.00059   0.00028   0.01359
   S     -1.56186   6.41297   4.59834   0.00059   0.00028   0.01359
   S      4.67884   0.93325   4.56079   0.00059   0.00028   0.01359
   S      3.18386   3.65043   4.60468   0.00059   0.00028   0.01359
   S      1.59310   6.40392   4.60537   0.00059   0.00028   0.01359
   S      7.86440   0.96737   4.40683   0.00059   0.00028   0.01359
   S      6.26888   3.62413   4.59302   0.00059   0.00028   0.01359
   S      4.70631   6.40185   4.54317   0.00059   0.00028   0.01359
freq: 0.00 cm-1
PRIMCOORD  3
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.01228  -0.00583   0.00065
   Mo    -1.50596   4.54802   3.12343  -0.01228  -0.00583   0.00065
   Mo    -3.07109   7.24820   2.98188  -0.01228  -0.00583   0.00065
   Mo     3.17953   1.89918   2.99384  -0.01228  -0.00583   0.00065
   Mo     1.60974   4.55787   3.11116  -0.01228  -0.00583   0.00065
   Mo     0.01516   7.25835   3.03385  -0.01228  -0.00583   0.00065
   Mo     6.20769   1.84163   2.98426  -0.01228  -0.00583   0.00065
   Mo     4.72467   4.56588   3.03034  -0.01228  -0.00583   0.00065
   Mo     3.09259   7.23449   2.97532  -0.01228  -0.00583   0.00065
   Mo     1.56781   0.95038   8.98974  -0.01228  -0.00583   0.00065
   Mo     0.01669   3.66010   8.99258  -0.01228  -0.00583   0.00065
   Mo    -1.53738   6.36683   9.00217  -0.01228  -0.00583   0.00065
   Mo     4.69021   0.95684   8.98683  -0.01228  -0.00583   0.00065
   Mo     3.13852   3.66832   8.99638  -0.01228  -0.00583   0.00065
   Mo     1.58438   6.37460   9.00385  -0.01228  -0.00583   0.00065
   Mo     7.81222   0.96609   8.99355  -0.01228  -0.00583   0.00065
   Mo     6.26205   3.67636   8.99718  -0.01228  -0.00583   0.00065
   Mo     4.70721   6.38679   9.00756  -0.01228  -0.00583   0.00065
   S      0.00894   1.85595   7.44070  -0.01228  -0.00583   0.00065
   S     -1.54156   4.56568   7.44171  -0.01228  -0.00583   0.00065
   S     -3.09726   7.27877   7.45398  -0.01228  -0.00583   0.00065
   S      3.12861   1.86301   7.43832  -0.01228  -0.00583   0.00065
   S      1.58010   4.57314   7.44543  -0.01228  -0.00583   0.00065
   S      0.02423   7.28268   7.45485  -0.01228  -0.00583   0.00065
   S      6.25503   1.86970   7.43990  -0.01228  -0.00583   0.00065
   S      4.70275   4.58575   7.44991  -0.01228  -0.00583   0.00065
   S      3.14756   7.29412   7.45795  -0.01228  -0.00583   0.00065
   S      1.59323   0.90659   1.40939  -0.01228  -0.00583   0.00065
   S      0.04335   3.41174   1.73399  -0.01228  -0.00583   0.00065
   S     -1.50415   6.28989   1.48716  -0.01228  -0.00583   0.00065
   S      4.66805   0.92801   1.42043  -0.01228  -0.00583   0.00065
   S      3.14244   3.68728   1.48216  -0.01228  -0.00583   0.00065
   S      1.53069   6.28392   1.47467  -0.01228  -0.00583   0.00065
   S      7.69664   0.84812   1.36054  -0.01228  -0.00583   0.00065
   S      6.31732   3.66416   1.49644  -0.01228  -0.00583   0.00065
   S      4.71580   6.34652   1.44822  -0.01228  -0.00583   0.00065
   S      0.00744   1.84871  10.54335  -0.01228  -0.00583   0.00065
   S     -1.54109   4.55473  10.54990  -0.01228  -0.00583   0.00065
   S     -3.09550   7.26252  10.56083  -0.01228  -0.00583   0.00065
   S      3.13046   1.85641  10.54098  -0.01228  -0.00583   0.00065
   S      1.57541   4.56209  10.55149  -0.01228  -0.00583   0.00065
   S      0.02283   7.26930  10.55932  -0.01228  -0.00583   0.00065
   S      6.24901   1.86457  10.54274  -0.01228  -0.00583   0.00065
   S      4.70174   4.57236  10.55222  -0.01228  -0.00583   0.00065
   S      3.14307   7.27664  10.56262  -0.01228  -0.00583   0.00065
   S      1.41901   1.05596   4.35214  -0.01228  -0.00583   0.00065
   S      0.03921   3.81977   4.73861  -0.01228  -0.00583   0.00065
   S     -1.56186   6.41297   4.59834  -0.01228  -0.00583   0.00065
   S      4.67884   0.93325   4.56079  -0.01228  -0.00583   0.00065
   S      3.18386   3.65043   4.60468  -0.01228  -0.00583   0.00065
   S      1.59310   6.40392   4.60537  -0.01228  -0.00583   0.00065
   S      7.86440   0.96737   4.40683  -0.01228  -0.00583   0.00065
   S      6.26888   3.62413   4.59302  -0.01228  -0.00583   0.00065
   S      4.70631   6.40185   4.54317  -0.01228  -0.00583   0.00065
freq: 32.43 cm-1
PRIMCOORD  4
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00525   0.01446   0.00002
   Mo    -1.50596   4.54802   3.12343  -0.00284   0.01343   0.00040
   Mo    -3.07109   7.24820   2.98188  -0.00378   0.01381   0.00047
   Mo     3.17953   1.89918   2.99384  -0.00360   0.01386  -0.00005
   Mo     1.60974   4.55787   3.11116  -0.00269   0.01327   0.00004
   Mo     0.01516   7.25835   3.03385  -0.00351   0.01321  -0.00002
   Mo     6.20769   1.84163   2.98426  -0.00286   0.01256  -0.00043
   Mo     4.72467   4.56588   3.03034  -0.00289   0.01321   0.00053
   Mo     3.09259   7.23449   2.97532  -0.00345   0.01310   0.00023
   Mo     1.56781   0.95038   8.98974   0.00332  -0.01309  -0.00040
   Mo     0.01669   3.66010   8.99258   0.00332  -0.01305  -0.00032
   Mo    -1.53738   6.36683   9.00217   0.00336  -0.01310   0.00011
   Mo     4.69021   0.95684   8.98683   0.00327  -0.01294  -0.00064
   Mo     3.13852   3.66832   8.99638   0.00332  -0.01299   0.00002
   Mo     1.58438   6.37460   9.00385   0.00322  -0.01297  -0.00001
   Mo     7.81222   0.96609   8.99355   0.00326  -0.01306  -0.00047
   Mo     6.26205   3.67636   8.99718   0.00342  -0.01299   0.00005
   Mo     4.70721   6.38679   9.00756   0.00326  -0.01307   0.00055
   S      0.00894   1.85595   7.44070   0.00334  -0.01304  -0.00046
   S     -1.54156   4.56568   7.44171   0.00315  -0.01286   0.00002
   S     -3.09726   7.27877   7.45398   0.00306  -0.01345   0.00036
   S      3.12861   1.86301   7.43832   0.00316  -0.01266  -0.00052
   S      1.58010   4.57314   7.44543   0.00346  -0.01286  -0.00005
   S      0.02423   7.28268   7.45485   0.00317  -0.01309  -0.00022
   S      6.25503   1.86970   7.43990   0.00343  -0.01270  -0.00065
   S      4.70275   4.58575   7.44991   0.00339  -0.01276   0.00031
   S      3.14756   7.29412   7.45795   0.00346  -0.01334   0.00021
   S      1.59323   0.90659   1.40939  -0.00458   0.01411   0.00070
   S      0.04335   3.41174   1.73399  -0.00318   0.01387  -0.00037
   S     -1.50415   6.28989   1.48716  -0.00383   0.01350   0.00029
   S      4.66805   0.92801   1.42043  -0.00372   0.01314   0.00010
   S      3.14244   3.68728   1.48216  -0.00265   0.01381   0.00018
   S      1.53069   6.28392   1.47467  -0.00339   0.01302   0.00003
   S      7.69664   0.84812   1.36054  -0.00378   0.01231  -0.00058
   S      6.31732   3.66416   1.49644  -0.00291   0.01334   0.00037
   S      4.71580   6.34652   1.44822  -0.00310   0.01316   0.00043
   S      0.00744   1.84871  10.54335   0.00324  -0.01314  -0.00057
   S     -1.54109   4.55473  10.54990   0.00367  -0.01311   0.00017
   S     -3.09550   7.26252  10.56083   0.00344  -0.01277   0.00015
   S      3.13046   1.85641  10.54098   0.00326  -0.01314  -0.00049
   S      1.57541   4.56209  10.55149   0.00310  -0.01298  -0.00004
   S      0.02283   7.26930  10.55932   0.00326  -0.01258  -0.00015
   S      6.24901   1.86457  10.54274   0.00320  -0.01312  -0.00058
   S      4.70174   4.57236  10.55222   0.00337  -0.01319   0.00030
   S      3.14307   7.27664  10.56262   0.00303  -0.01262   0.00015
   S      1.41901   1.05596   4.35214  -0.00438   0.01483  -0.00052
   S      0.03921   3.81977   4.73861  -0.00287   0.01267  -0.00008
   S     -1.56186   6.41297   4.59834  -0.00339   0.01357   0.00012
   S      4.67884   0.93325   4.56079  -0.00342   0.01339  -0.00047
   S      3.18386   3.65043   4.60468  -0.00298   0.01316   0.00040
   S      1.59310   6.40392   4.60537  -0.00352   0.01309   0.00013
   S      7.86440   0.96737   4.40683  -0.00425   0.01268   0.00059
   S      6.26888   3.62413   4.59302  -0.00273   0.01236   0.00012
   S      4.70631   6.40185   4.54317  -0.00331   0.01329   0.00041
freq: 33.46 cm-1
PRIMCOORD  5
     54   1
   Ni    -0.08013   1.32529   2.75860   0.01428   0.00326   0.00011
   Mo    -1.50596   4.54802   3.12343   0.01299   0.00348  -0.00041
   Mo    -3.07109   7.24820   2.98188   0.01355   0.00345  -0.00019
   Mo     3.17953   1.89918   2.99384   0.01364   0.00324  -0.00020
   Mo     1.60974   4.55787   3.11116   0.01299   0.00342   0.00045
   Mo     0.01516   7.25835   3.03385   0.01342   0.00343  -0.00005
   Mo     6.20769   1.84163   2.98426   0.01338   0.00360   0.00013
   Mo     4.72467   4.56588   3.03034   0.01320   0.00342   0.00014
   Mo     3.09259   7.23449   2.97532   0.01350   0.00340   0.00019
   Mo     1.56781   0.95038   8.98974  -0.01312  -0.00337  -0.00035
   Mo     0.01669   3.66010   8.99258  -0.01293  -0.00331  -0.00005
   Mo    -1.53738   6.36683   9.00217  -0.01298  -0.00324  -0.00030
   Mo     4.69021   0.95684   8.98683  -0.01314  -0.00332  -0.00014
   Mo     3.13852   3.66832   8.99638  -0.01310  -0.00343   0.00027
   Mo     1.58438   6.37460   9.00385  -0.01299  -0.00340   0.00032
   Mo     7.81222   0.96609   8.99355  -0.01312  -0.00328   0.00009
   Mo     6.26205   3.67636   8.99718  -0.01305  -0.00325  -0.00010
   Mo     4.70721   6.38679   9.00756  -0.01302  -0.00327   0.00015
   S      0.00894   1.85595   7.44070  -0.01327  -0.00328  -0.00014
   S     -1.54156   4.56568   7.44171  -0.01281  -0.00333  -0.00026
   S     -3.09726   7.27877   7.45398  -0.01304  -0.00347  -0.00020
   S      3.12861   1.86301   7.43832  -0.01317  -0.00333  -0.00037
   S      1.58010   4.57314   7.44543  -0.01266  -0.00324   0.00036
   S      0.02423   7.28268   7.45485  -0.01269  -0.00337  -0.00008
   S      6.25503   1.86970   7.43990  -0.01310  -0.00311   0.00009
   S      4.70275   4.58575   7.44991  -0.01313  -0.00324   0.00020
   S      3.14756   7.29412   7.45795  -0.01294  -0.00333   0.00028
   S      1.59323   0.90659   1.40939   0.01353   0.00341  -0.00024
   S      0.04335   3.41174   1.73399   0.01340   0.00336   0.00004
   S     -1.50415   6.28989   1.48716   0.01345   0.00350  -0.00023
   S      4.66805   0.92801   1.42043   0.01371   0.00334  -0.00009
   S      3.14244   3.68728   1.48216   0.01290   0.00355   0.00023
   S      1.53069   6.28392   1.47467   0.01348   0.00335   0.00019
   S      7.69664   0.84812   1.36054   0.01357   0.00343   0.00022
   S      6.31732   3.66416   1.49644   0.01286   0.00330  -0.00004
   S      4.71580   6.34652   1.44822   0.01309   0.00338   0.00005
   S      0.00744   1.84871  10.54335  -0.01285  -0.00335  -0.00012
   S     -1.54109   4.55473  10.54990  -0.01304  -0.00309  -0.00043
   S     -3.09550   7.26252  10.56083  -0.01280  -0.00317  -0.00027
   S      3.13046   1.85641  10.54098  -0.01308  -0.00364  -0.00013
   S      1.57541   4.56209  10.55149  -0.01319  -0.00349   0.00051
   S      0.02283   7.26930  10.55932  -0.01310  -0.00326  -0.00003
   S      6.24901   1.86457  10.54274  -0.01301  -0.00322   0.00001
   S      4.70174   4.57236  10.55222  -0.01287  -0.00329   0.00006
   S      3.14307   7.27664  10.56262  -0.01294  -0.00323   0.00031
   S      1.41901   1.05596   4.35214   0.01407   0.00317   0.00030
   S      0.03921   3.81977   4.73861   0.01226   0.00323  -0.00015
   S     -1.56186   6.41297   4.59834   0.01325   0.00341  -0.00017
   S      4.67884   0.93325   4.56079   0.01344   0.00332   0.00002
   S      3.18386   3.65043   4.60468   0.01318   0.00307  -0.00003
   S      1.59310   6.40392   4.60537   0.01316   0.00353   0.00016
   S      7.86440   0.96737   4.40683   0.01369   0.00350  -0.00017
   S      6.26888   3.62413   4.59302   0.01329   0.00342   0.00009
   S      4.70631   6.40185   4.54317   0.01347   0.00348   0.00005
freq: 58.57 cm-1
PRIMCOORD  6
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00270   0.00138  -0.01484
   Mo    -1.50596   4.54802   3.12343   0.00111  -0.00010  -0.01354
   Mo    -3.07109   7.24820   2.98188  -0.00058   0.00064  -0.01424
   Mo     3.17953   1.89918   2.99384  -0.00034   0.00085  -0.01370
   Mo     1.60974   4.55787   3.11116   0.00118   0.00003  -0.01367
   Mo     0.01516   7.25835   3.03385  -0.00029  -0.00009  -0.01363
   Mo     6.20769   1.84163   2.98426   0.00029  -0.00116  -0.01459
   Mo     4.72467   4.56588   3.03034   0.00098  -0.00021  -0.01371
   Mo     3.09259   7.23449   2.97532  -0.00013  -0.00040  -0.01453
   Mo     1.56781   0.95038   8.98974   0.00004  -0.00005   0.01355
   Mo     0.01669   3.66010   8.99258  -0.00010  -0.00024   0.01312
   Mo    -1.53738   6.36683   9.00217   0.00019  -0.00022   0.01367
   Mo     4.69021   0.95684   8.98683   0.00003  -0.00006   0.01385
   Mo     3.13852   3.66832   8.99638  -0.00000   0.00012   0.01372
   Mo     1.58438   6.37460   9.00385  -0.00029  -0.00031   0.01352
   Mo     7.81222   0.96609   8.99355  -0.00023  -0.00012   0.01355
   Mo     6.26205   3.67636   8.99718   0.00022   0.00017   0.01368
   Mo     4.70721   6.38679   9.00756   0.00010  -0.00016   0.01369
   S      0.00894   1.85595   7.44070  -0.00010  -0.00038   0.01295
   S     -1.54156   4.56568   7.44171  -0.00007   0.00004   0.01301
   S     -3.09726   7.27877   7.45398   0.00017  -0.00023   0.01353
   S      3.12861   1.86301   7.43832   0.00027   0.00016   0.01354
   S      1.58010   4.57314   7.44543   0.00008  -0.00013   0.01299
   S      0.02423   7.28268   7.45485  -0.00006   0.00003   0.01330
   S      6.25503   1.86970   7.43990  -0.00019   0.00026   0.01350
   S      4.70275   4.58575   7.44991   0.00010  -0.00006   0.01327
   S      3.14756   7.29412   7.45795  -0.00012  -0.00034   0.01348
   S      1.59323   0.90659   1.40939  -0.00126   0.00139  -0.01319
   S      0.04335   3.41174   1.73399   0.00090   0.00070  -0.01380
   S     -1.50415   6.28989   1.48716  -0.00038   0.00019  -0.01322
   S      4.66805   0.92801   1.42043  -0.00094  -0.00001  -0.01332
   S      3.14244   3.68728   1.48216   0.00090   0.00051  -0.01345
   S      1.53069   6.28392   1.47467  -0.00029  -0.00041  -0.01355
   S      7.69664   0.84812   1.36054  -0.00129  -0.00091  -0.01480
   S      6.31732   3.66416   1.49644   0.00111  -0.00044  -0.01337
   S      4.71580   6.34652   1.44822   0.00046  -0.00031  -0.01378
   S      0.00744   1.84871  10.54335  -0.00020   0.00003   0.01303
   S     -1.54109   4.55473  10.54990   0.00048  -0.00016   0.01352
   S     -3.09550   7.26252  10.56083   0.00022  -0.00008   0.01334
   S      3.13046   1.85641  10.54098  -0.00005   0.00010   0.01330
   S      1.57541   4.56209  10.55149  -0.00052  -0.00029   0.01329
   S      0.02283   7.26930  10.55932  -0.00004  -0.00028   0.01348
   S      6.24901   1.86457  10.54274  -0.00006   0.00023   0.01337
   S      4.70174   4.57236  10.55222   0.00032   0.00011   0.01342
   S      3.14307   7.27664  10.56262  -0.00031  -0.00039   0.01308
   S      1.41901   1.05596   4.35214  -0.00218   0.00205  -0.01515
   S      0.03921   3.81977   4.73861   0.00076   0.00104  -0.01178
   S     -1.56186   6.41297   4.59834  -0.00043   0.00028  -0.01352
   S      4.67884   0.93325   4.56079  -0.00034   0.00002  -0.01373
   S      3.18386   3.65043   4.60468   0.00113   0.00048  -0.01291
   S      1.59310   6.40392   4.60537   0.00009   0.00004  -0.01328
   S      7.86440   0.96737   4.40683  -0.00089  -0.00115  -0.01412
   S      6.26888   3.62413   4.59302   0.00102  -0.00088  -0.01363
   S      4.70631   6.40185   4.54317   0.00021   0.00014  -0.01378
freq: 60.92 cm-1
PRIMCOORD  7
     54   1
   Ni    -0.08013   1.32529   2.75860   0.04108  -0.01420  -0.00064
   Mo    -1.50596   4.54802   3.12343  -0.01621  -0.00048  -0.00157
   Mo    -3.07109   7.24820   2.98188   0.00822  -0.00859  -0.00497
   Mo     3.17953   1.89918   2.99384   0.00647  -0.01060  -0.00443
   Mo     1.60974   4.55787   3.11116  -0.01793   0.00196   0.00189
   Mo     0.01516   7.25835   3.03385   0.00375   0.00167  -0.00066
   Mo     6.20769   1.84163   2.98426  -0.00954   0.01799   0.00228
   Mo     4.72467   4.56588   3.03034  -0.01405   0.00367  -0.00117
   Mo     3.09259   7.23449   2.97532   0.00266   0.00806   0.00136
   Mo     1.56781   0.95038   8.98974   0.00105  -0.00082   0.00079
   Mo     0.01669   3.66010   8.99258   0.00020  -0.00060   0.00054
   Mo    -1.53738   6.36683   9.00217   0.00050  -0.00088   0.00095
   Mo     4.69021   0.95684   8.98683   0.00098  -0.00052   0.00070
   Mo     3.13852   3.66832   8.99638  -0.00051  -0.00044   0.00068
   Mo     1.58438   6.37460   9.00385   0.00061  -0.00034   0.00099
   Mo     7.81222   0.96609   8.99355   0.00102  -0.00008   0.00056
   Mo     6.26205   3.67636   8.99718  -0.00068  -0.00029   0.00094
   Mo     4.70721   6.38679   9.00756  -0.00026  -0.00033   0.00107
   S      0.00894   1.85595   7.44070   0.00127  -0.00059   0.00043
   S     -1.54156   4.56568   7.44171  -0.00054  -0.00065   0.00111
   S     -3.09726   7.27877   7.45398   0.00044  -0.00109   0.00108
   S      3.12861   1.86301   7.43832   0.00088  -0.00063   0.00082
   S      1.58010   4.57314   7.44543  -0.00028  -0.00012   0.00035
   S      0.02423   7.28268   7.45485   0.00082  -0.00085   0.00089
   S      6.25503   1.86970   7.43990   0.00076   0.00008   0.00066
   S      4.70275   4.58575   7.44991  -0.00115  -0.00019   0.00085
   S      3.14756   7.29412   7.45795   0.00043  -0.00008   0.00070
   S      1.59323   0.90659   1.40939   0.02579  -0.01896  -0.01383
   S      0.04335   3.41174   1.73399  -0.01125  -0.00520   0.00502
   S     -1.50415   6.28989   1.48716   0.00666  -0.00597  -0.00377
   S      4.66805   0.92801   1.42043   0.01016  -0.00095  -0.00500
   S      3.14244   3.68728   1.48216  -0.01604  -0.00434   0.00084
   S      1.53069   6.28392   1.47467   0.00399   0.00561   0.00190
   S      7.69664   0.84812   1.36054   0.01628   0.01759   0.01186
   S      6.31732   3.66416   1.49644  -0.01632   0.00787  -0.00355
   S      4.71580   6.34652   1.44822  -0.00629   0.00276  -0.00208
   S      0.00744   1.84871  10.54335   0.00130  -0.00048   0.00064
   S     -1.54109   4.55473  10.54990  -0.00007  -0.00105   0.00072
   S     -3.09550   7.26252  10.56083   0.00045  -0.00113   0.00062
   S      3.13046   1.85641  10.54098   0.00116  -0.00038   0.00050
   S      1.57541   4.56209  10.55149  -0.00038  -0.00036   0.00087
   S      0.02283   7.26930  10.55932   0.00078  -0.00069   0.00083
   S      6.24901   1.86457  10.54274   0.00101  -0.00021   0.00050
   S      4.70174   4.57236  10.55222  -0.00121  -0.00041   0.00095
   S      3.14307   7.27664  10.56262   0.00030   0.00055   0.00135
   S      1.41901   1.05596   4.35214   0.02723  -0.02672   0.00842
   S      0.03921   3.81977   4.73861  -0.01135   0.00100   0.00007
   S     -1.56186   6.41297   4.59834   0.00271  -0.00263   0.00037
   S      4.67884   0.93325   4.56079   0.00366  -0.00083   0.00389
   S      3.18386   3.65043   4.60468  -0.01501  -0.00507  -0.00478
   S      1.59310   6.40392   4.60537   0.00170   0.00584  -0.00092
   S      7.86440   0.96737   4.40683   0.01617   0.02228  -0.01260
   S      6.26888   3.62413   4.59302  -0.01708   0.01045   0.00321
   S      4.70631   6.40185   4.54317  -0.00135   0.00345  -0.00152
freq: 103.34 cm-1
PRIMCOORD  8
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00022  -0.00311  -0.03955
   Mo    -1.50596   4.54802   3.12343   0.00058   0.00120   0.02462
   Mo    -3.07109   7.24820   2.98188  -0.00074   0.00003  -0.00785
   Mo     3.17953   1.89918   2.99384   0.00017   0.00010  -0.00272
   Mo     1.60974   4.55787   3.11116  -0.00064  -0.00038   0.02249
   Mo     0.01516   7.25835   3.03385   0.00007   0.00003   0.00643
   Mo     6.20769   1.84163   2.98426   0.00121   0.00014  -0.01035
   Mo     4.72467   4.56588   3.03034   0.00021   0.00009   0.00895
   Mo     3.09259   7.23449   2.97532   0.00011  -0.00152  -0.01201
   Mo     1.56781   0.95038   8.98974  -0.00005   0.00005   0.00288
   Mo     0.01669   3.66010   8.99258  -0.00003  -0.00005  -0.00026
   Mo    -1.53738   6.36683   9.00217  -0.00002   0.00018  -0.00127
   Mo     4.69021   0.95684   8.98683  -0.00005  -0.00007  -0.00104
   Mo     3.13852   3.66832   8.99638   0.00023   0.00010  -0.00292
   Mo     1.58438   6.37460   9.00385  -0.00011   0.00014  -0.00173
   Mo     7.81222   0.96609   8.99355  -0.00004  -0.00004   0.00347
   Mo     6.26205   3.67636   8.99718  -0.00021   0.00008  -0.00205
   Mo     4.70721   6.38679   9.00756  -0.00001  -0.00011   0.00005
   S      0.00894   1.85595   7.44070  -0.00026  -0.00165   0.00281
   S     -1.54156   4.56568   7.44171   0.00045   0.00004  -0.00107
   S     -3.09726   7.27877   7.45398  -0.00082   0.00169   0.00093
   S      3.12861   1.86301   7.43832  -0.00144  -0.00174  -0.00028
   S      1.58010   4.57314   7.44543  -0.00079   0.00010  -0.00144
   S      0.02423   7.28268   7.45485  -0.00026   0.00047  -0.00163
   S      6.25503   1.86970   7.43990   0.00169  -0.00153   0.00049
   S      4.70275   4.58575   7.44991   0.00039   0.00126  -0.00187
   S      3.14756   7.29412   7.45795   0.00085   0.00209   0.00092
   S      1.59323   0.90659   1.40939   0.01405  -0.00852  -0.02107
   S      0.04335   3.41174   1.73399  -0.00095   0.00048   0.01897
   S     -1.50415   6.28989   1.48716   0.00611  -0.01194   0.00977
   S      4.66805   0.92801   1.42043  -0.00295  -0.00442  -0.00181
   S      3.14244   3.68728   1.48216  -0.00434   0.00589   0.01150
   S      1.53069   6.28392   1.47467  -0.00832  -0.01375   0.00780
   S      7.69664   0.84812   1.36054  -0.01274  -0.00931  -0.02470
   S      6.31732   3.66416   1.49644   0.00469   0.00877   0.00861
   S      4.71580   6.34652   1.44822   0.00167  -0.00971  -0.00420
   S      0.00744   1.84871  10.54335   0.00017   0.00142   0.00297
   S     -1.54109   4.55473  10.54990  -0.00062   0.00015  -0.00162
   S     -3.09550   7.26252  10.56083   0.00059  -0.00158   0.00069
   S      3.13046   1.85641  10.54098   0.00160   0.00189  -0.00064
   S      1.57541   4.56209  10.55149   0.00092   0.00004  -0.00205
   S      0.02283   7.26930  10.55932   0.00010  -0.00035  -0.00134
   S      6.24901   1.86457  10.54274  -0.00197   0.00164   0.00006
   S      4.70174   4.57236  10.55222  -0.00035  -0.00118  -0.00156
   S      3.14307   7.27664  10.56262  -0.00079  -0.00221   0.00055
   S      1.41901   1.05596   4.35214  -0.01575   0.01235  -0.02663
   S      0.03921   3.81977   4.73861  -0.00093   0.00022   0.02104
   S     -1.56186   6.41297   4.59834  -0.00724   0.01388   0.00792
   S      4.67884   0.93325   4.56079   0.00464   0.00537  -0.00372
   S      3.18386   3.65043   4.60468   0.00408  -0.00620   0.01124
   S      1.59310   6.40392   4.60537   0.00807   0.01294   0.00607
   S      7.86440   0.96737   4.40683   0.01386   0.00875  -0.02823
   S      6.26888   3.62413   4.59302  -0.00361  -0.00853   0.00850
   S      4.70631   6.40185   4.54317  -0.00145   0.00896  -0.00443
freq: 116.94 cm-1
PRIMCOORD  9
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00260   0.00029   0.00317
   Mo    -1.50596   4.54802   3.12343  -0.01106   0.02787  -0.01440
   Mo    -3.07109   7.24820   2.98188  -0.00575   0.00752  -0.00390
   Mo     3.17953   1.89918   2.99384   0.01089  -0.00573   0.01071
   Mo     1.60974   4.55787   3.11116  -0.01068  -0.01557   0.01271
   Mo     0.01516   7.25835   3.03385   0.00319   0.00525   0.00020
   Mo     6.20769   1.84163   2.98426   0.02568   0.00056  -0.00894
   Mo     4.72467   4.56588   3.03034  -0.00629  -0.00790  -0.00206
   Mo     3.09259   7.23449   2.97532  -0.00054  -0.01313   0.00270
   Mo     1.56781   0.95038   8.98974   0.00052   0.00065  -0.00039
   Mo     0.01669   3.66010   8.99258  -0.00207   0.00081  -0.00042
   Mo    -1.53738   6.36683   9.00217  -0.00049   0.00273   0.00283
   Mo     4.69021   0.95684   8.98683   0.00299   0.00042   0.00013
   Mo     3.13852   3.66832   8.99638  -0.00079  -0.00176  -0.00280
   Mo     1.58438   6.37460   9.00385  -0.00044  -0.00170  -0.00332
   Mo     7.81222   0.96609   8.99355   0.00146  -0.00088  -0.00007
   Mo     6.26205   3.67636   8.99718   0.00021   0.00117   0.00412
   Mo     4.70721   6.38679   9.00756  -0.00066  -0.00107   0.00040
   S      0.00894   1.85595   7.44070   0.00016   0.00063  -0.00041
   S     -1.54156   4.56568   7.44171  -0.00318   0.00357   0.00287
   S     -3.09726   7.27877   7.45398  -0.00054   0.00014   0.00123
   S      3.12861   1.86301   7.43832   0.00220  -0.00257  -0.00139
   S      1.58010   4.57314   7.44543  -0.00257  -0.00258  -0.00315
   S      0.02423   7.28268   7.45485  -0.00105   0.00084  -0.00021
   S      6.25503   1.86970   7.43990   0.00295   0.00277   0.00180
   S      4.70275   4.58575   7.44991   0.00156  -0.00130   0.00072
   S      3.14756   7.29412   7.45795   0.00082  -0.00107  -0.00120
   S      1.59323   0.90659   1.40939   0.00075   0.01295   0.00657
   S      0.04335   3.41174   1.73399  -0.01876   0.00399   0.00101
   S     -1.50415   6.28989   1.48716  -0.00297   0.02925  -0.01160
   S      4.66805   0.92801   1.42043   0.01494   0.00578   0.00298
   S      3.14244   3.68728   1.48216  -0.01295  -0.01186   0.00852
   S      1.53069   6.28392   1.47467  -0.00411  -0.01856   0.00924
   S      7.69664   0.84812   1.36054   0.01021  -0.01890  -0.00683
   S      6.31732   3.66416   1.49644  -0.00268   0.00709  -0.00905
   S      4.71580   6.34652   1.44822  -0.00513  -0.00799  -0.00131
   S      0.00744   1.84871  10.54335   0.00062   0.00072  -0.00044
   S     -1.54109   4.55473  10.54990   0.00062   0.00278   0.00291
   S     -3.09550   7.26252  10.56083  -0.00223   0.00210   0.00123
   S      3.13046   1.85641  10.54098   0.00163  -0.00033  -0.00125
   S      1.57541   4.56209  10.55149  -0.00035  -0.00118  -0.00287
   S      0.02283   7.26930  10.55932   0.00338   0.00060  -0.00013
   S      6.24901   1.86457  10.54274   0.00305  -0.00086   0.00186
   S      4.70174   4.57236  10.55222  -0.00382  -0.00113   0.00076
   S      3.14307   7.27664  10.56262  -0.00178  -0.00250  -0.00155
   S      1.41901   1.05596   4.35214   0.00074   0.00096   0.00276
   S      0.03921   3.81977   4.73861  -0.03099   0.00667  -0.00101
   S     -1.56186   6.41297   4.59834  -0.00524   0.01974  -0.00264
   S      4.67884   0.93325   4.56079   0.03174   0.00498  -0.00121
   S      3.18386   3.65043   4.60468  -0.00022  -0.00706   0.00964
   S      1.59310   6.40392   4.60537  -0.00508  -0.00919   0.00346
   S      7.86440   0.96737   4.40683   0.00692  -0.01176   0.00368
   S      6.26888   3.62413   4.59302   0.00734   0.00441  -0.01170
   S      4.70631   6.40185   4.54317   0.00034  -0.00937  -0.00159
freq: 124.35 cm-1
PRIMCOORD 10
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00440   0.00216   0.00417
   Mo    -1.50596   4.54802   3.12343  -0.00523   0.01040   0.01973
   Mo    -3.07109   7.24820   2.98188  -0.00185   0.00458  -0.01753
   Mo     3.17953   1.89918   2.99384   0.00311  -0.00020  -0.03119
   Mo     1.60974   4.55787   3.11116  -0.00267  -0.00305  -0.00705
   Mo     0.01516   7.25835   3.03385   0.00215   0.00239  -0.00391
   Mo     6.20769   1.84163   2.98426   0.00679  -0.00452   0.02398
   Mo     4.72467   4.56588   3.03034   0.00041  -0.00468  -0.00152
   Mo     3.09259   7.23449   2.97532   0.00172  -0.00677   0.01334
   Mo     1.56781   0.95038   8.98974  -0.00003   0.00069   0.00608
   Mo     0.01669   3.66010   8.99258  -0.00115   0.00091  -0.00288
   Mo    -1.53738   6.36683   9.00217  -0.00046   0.00130   0.00031
   Mo     4.69021   0.95684   8.98683   0.00126  -0.00018   0.00308
   Mo     3.13852   3.66832   8.99638  -0.00026  -0.00088   0.00780
   Mo     1.58438   6.37460   9.00385   0.00014  -0.00053   0.00105
   Mo     7.81222   0.96609   8.99355   0.00092  -0.00042  -0.00807
   Mo     6.26205   3.67636   8.99718  -0.00009   0.00006  -0.00728
   Mo     4.70721   6.38679   9.00756  -0.00017  -0.00065   0.00010
   S      0.00894   1.85595   7.44070   0.00566   0.00010  -0.00223
   S     -1.54156   4.56568   7.44171   0.00055   0.00399  -0.00412
   S     -3.09726   7.27877   7.45398  -0.00050   0.00333   0.00314
   S      3.12861   1.86301   7.43832  -0.00034   0.00069   0.00751
   S      1.58010   4.57314   7.44543   0.00339  -0.00135   0.00263
   S      0.02423   7.28268   7.45485   0.00057   0.00112   0.00188
   S      6.25503   1.86970   7.43990  -0.00292  -0.00230  -0.00541
   S      4.70275   4.58575   7.44991  -0.00601  -0.00095   0.00013
   S      3.14756   7.29412   7.45795  -0.00004  -0.00449  -0.00324
   S      1.59323   0.90659   1.40939  -0.01549   0.00531  -0.01882
   S      0.04335   3.41174   1.73399  -0.01554   0.00268   0.00961
   S     -1.50415   6.28989   1.48716   0.00374  -0.00414  -0.00149
   S      4.66805   0.92801   1.42043   0.02690   0.00073  -0.00592
   S      3.14244   3.68728   1.48216   0.00189   0.00873  -0.01684
   S      1.53069   6.28392   1.47467   0.00526   0.00158   0.00094
   S      7.69664   0.84812   1.36054  -0.00452  -0.00570   0.01769
   S      6.31732   3.66416   1.49644   0.01094  -0.00808   0.01808
   S      4.71580   6.34652   1.44822  -0.00779  -0.00482  -0.00212
   S      0.00744   1.84871  10.54335  -0.00567   0.00177  -0.00219
   S     -1.54109   4.55473  10.54990  -0.00272  -0.00101  -0.00423
   S     -3.09550   7.26252  10.56083  -0.00100  -0.00182   0.00288
   S      3.13046   1.85641  10.54098   0.00198  -0.00218   0.00747
   S      1.57541   4.56209  10.55149  -0.00444   0.00016   0.00242
   S      0.02283   7.26930  10.55932   0.00042  -0.00105   0.00186
   S      6.24901   1.86457  10.54274   0.00565   0.00208  -0.00530
   S      4.70174   4.57236  10.55222   0.00531  -0.00070   0.00025
   S      3.14307   7.27664  10.56262   0.00057   0.00302  -0.00295
   S      1.41901   1.05596   4.35214   0.01132   0.00382  -0.01836
   S      0.03921   3.81977   4.73861  -0.00222   0.00729   0.00726
   S     -1.56186   6.41297   4.59834  -0.00681   0.02337  -0.00148
   S      4.67884   0.93325   4.56079  -0.01707   0.00131  -0.00487
   S      3.18386   3.65043   4.60468  -0.00429  -0.01318  -0.01675
   S      1.59310   6.40392   4.60537  -0.00665  -0.00930   0.00159
   S      7.86440   0.96737   4.40683   0.00858  -0.00944   0.02045
   S      6.26888   3.62413   4.59302  -0.00607   0.00481   0.01707
   S      4.70631   6.40185   4.54317   0.01171  -0.00471  -0.00237
freq: 126.54 cm-1
PRIMCOORD 11
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00228   0.00422  -0.00544
   Mo    -1.50596   4.54802   3.12343   0.00521  -0.00797  -0.02651
   Mo    -3.07109   7.24820   2.98188  -0.00101  -0.00153  -0.02220
   Mo     3.17953   1.89918   2.99384  -0.00359   0.00021  -0.00394
   Mo     1.60974   4.55787   3.11116   0.00673   0.00324   0.02615
   Mo     0.01516   7.25835   3.03385  -0.00266  -0.00378   0.00072
   Mo     6.20769   1.84163   2.98426  -0.00765  -0.00115   0.00138
   Mo     4.72467   4.56588   3.03034   0.00396   0.00262   0.00348
   Mo     3.09259   7.23449   2.97532  -0.00109   0.00603   0.02592
   Mo     1.56781   0.95038   8.98974   0.00018   0.00017   0.00908
   Mo     0.01669   3.66010   8.99258   0.00009  -0.00025   0.00059
   Mo    -1.53738   6.36683   9.00217   0.00022  -0.00083   0.00740
   Mo     4.69021   0.95684   8.98683  -0.00055  -0.00051   0.00066
   Mo     3.13852   3.66832   8.99638   0.00026   0.00070  -0.00156
   Mo     1.58438   6.37460   9.00385   0.00039   0.00009  -0.00952
   Mo     7.81222   0.96609   8.99355  -0.00039   0.00030  -0.00603
   Mo     6.26205   3.67636   8.99718  -0.00044  -0.00046   0.00030
   Mo     4.70721   6.38679   9.00756   0.00076   0.00076  -0.00144
   S      0.00894   1.85595   7.44070   0.00560  -0.00046   0.00165
   S     -1.54156   4.56568   7.44171  -0.00034   0.00200   0.00375
   S     -3.09726   7.27877   7.45398   0.00438   0.00275   0.00642
   S      3.12861   1.86301   7.43832  -0.00314  -0.00235   0.00383
   S      1.58010   4.57314   7.44543  -0.00089  -0.00382  -0.00474
   S      0.02423   7.28268   7.45485  -0.00661   0.00010  -0.00055
   S      6.25503   1.86970   7.43990  -0.00328   0.00103  -0.00247
   S      4.70275   4.58575   7.44991   0.00141   0.00044  -0.00109
   S      3.14756   7.29412   7.45795   0.00362   0.00043  -0.00729
   S      1.59323   0.90659   1.40939  -0.00455   0.00536  -0.01402
   S      0.04335   3.41174   1.73399   0.02718   0.00200  -0.00310
   S     -1.50415   6.28989   1.48716   0.00720  -0.00032  -0.01890
   S      4.66805   0.92801   1.42043  -0.00474  -0.00444  -0.00095
   S      3.14244   3.68728   1.48216  -0.00252   0.00974   0.01093
   S      1.53069   6.28392   1.47467   0.01076  -0.00266   0.02192
   S      7.69664   0.84812   1.36054  -0.00943  -0.00658   0.00967
   S      6.31732   3.66416   1.49644  -0.00944  -0.00706  -0.00926
   S      4.71580   6.34652   1.44822  -0.01846   0.00222   0.00279
   S      0.00744   1.84871  10.54335  -0.00574   0.00024   0.00159
   S     -1.54109   4.55473  10.54990  -0.00013  -0.00391   0.00362
   S     -3.09550   7.26252  10.56083  -0.00257  -0.00230   0.00656
   S      3.13046   1.85641  10.54098   0.00295   0.00340   0.00344
   S      1.57541   4.56209  10.55149   0.00108   0.00418  -0.00453
   S      0.02283   7.26930  10.55932   0.00669  -0.00145  -0.00058
   S      6.24901   1.86457  10.54274   0.00143  -0.00191  -0.00212
   S      4.70174   4.57236  10.55222  -0.00086   0.00109  -0.00112
   S      3.14307   7.27664  10.56262  -0.00275   0.00054  -0.00738
   S      1.41901   1.05596   4.35214   0.00009  -0.00813  -0.01196
   S      0.03921   3.81977   4.73861  -0.00989  -0.00270  -0.00102
   S     -1.56186   6.41297   4.59834  -0.00941  -0.01414  -0.02060
   S      4.67884   0.93325   4.56079  -0.01099  -0.00304  -0.00088
   S      3.18386   3.65043   4.60468   0.01367  -0.00658   0.01071
   S      1.59310   6.40392   4.60537  -0.00792   0.00878   0.02221
   S      7.86440   0.96737   4.40683   0.00271   0.01950   0.00635
   S      6.26888   3.62413   4.59302   0.01239   0.00263  -0.00922
   S      4.70631   6.40185   4.54317   0.01535   0.00476   0.00287
freq: 127.69 cm-1
PRIMCOORD 12
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00010  -0.00073   0.01431
   Mo    -1.50596   4.54802   3.12343  -0.00088   0.00010   0.00661
   Mo    -3.07109   7.24820   2.98188   0.00063   0.00046   0.02213
   Mo     3.17953   1.89918   2.99384   0.00082  -0.00137  -0.02529
   Mo     1.60974   4.55787   3.11116   0.00159   0.00151   0.01003
   Mo     0.01516   7.25835   3.03385   0.00003   0.00001  -0.00163
   Mo     6.20769   1.84163   2.98426  -0.00222  -0.00085  -0.03233
   Mo     4.72467   4.56588   3.03034  -0.00007  -0.00078  -0.00764
   Mo     3.09259   7.23449   2.97532  -0.00012   0.00134   0.01629
   Mo     1.56781   0.95038   8.98974  -0.00037   0.00014  -0.00102
   Mo     0.01669   3.66010   8.99258   0.00020   0.00061  -0.00925
   Mo    -1.53738   6.36683   9.00217  -0.00027   0.00011  -0.00637
   Mo     4.69021   0.95684   8.98683  -0.00020  -0.00008   0.01214
   Mo     3.13852   3.66832   8.99638   0.00021   0.00006   0.00485
   Mo     1.58438   6.37460   9.00385   0.00006   0.00022  -0.00540
   Mo     7.81222   0.96609   8.99355   0.00018   0.00008   0.00165
   Mo     6.26205   3.67636   8.99718   0.00009  -0.00019   0.00660
   Mo     4.70721   6.38679   9.00756   0.00001  -0.00029  -0.00316
   S      0.00894   1.85595   7.44070  -0.00113  -0.00322  -0.00383
   S     -1.54156   4.56568   7.44171  -0.00584  -0.00221  -0.00389
   S     -3.09726   7.27877   7.45398  -0.00118   0.00162  -0.00458
   S      3.12861   1.86301   7.43832   0.00485  -0.00026   0.00688
   S      1.58010   4.57314   7.44543   0.00559  -0.00116  -0.00422
   S      0.02423   7.28268   7.45485   0.00020   0.00785   0.00015
   S      6.25503   1.86970   7.43990  -0.00418  -0.00023   0.00886
   S      4.70275   4.58575   7.44991   0.00078  -0.00442   0.00322
   S      3.14756   7.29412   7.45795   0.00070   0.00255  -0.00294
   S      1.59323   0.90659   1.40939  -0.01237  -0.01144   0.00432
   S      0.04335   3.41174   1.73399   0.00161  -0.00047   0.01668
   S     -1.50415   6.28989   1.48716  -0.00761   0.00064   0.01106
   S      4.66805   0.92801   1.42043  -0.00319  -0.01331  -0.02570
   S      3.14244   3.68728   1.48216  -0.00693   0.01079  -0.00999
   S      1.53069   6.28392   1.47467   0.00602  -0.00052   0.00989
   S      7.69664   0.84812   1.36054   0.01595  -0.01014  -0.00144
   S      6.31732   3.66416   1.49644   0.00469   0.01164  -0.01442
   S      4.71580   6.34652   1.44822   0.00204   0.01139   0.01339
   S      0.00744   1.84871  10.54335   0.00100   0.00455  -0.00382
   S     -1.54109   4.55473  10.54990   0.00592   0.00250  -0.00403
   S     -3.09550   7.26252  10.56083   0.00066  -0.00162  -0.00460
   S      3.13046   1.85641  10.54098  -0.00544   0.00022   0.00689
   S      1.57541   4.56209  10.55149  -0.00500   0.00183  -0.00434
   S      0.02283   7.26930  10.55932  -0.00060  -0.00796  -0.00006
   S      6.24901   1.86457  10.54274   0.00426  -0.00032   0.00889
   S      4.70174   4.57236  10.55222  -0.00033   0.00392   0.00363
   S      3.14307   7.27664  10.56262  -0.00046  -0.00262  -0.00313
   S      1.41901   1.05596   4.35214   0.01140   0.00915   0.00542
   S      0.03921   3.81977   4.73861   0.00023   0.00520   0.01345
   S     -1.56186   6.41297   4.59834   0.00891  -0.00115   0.01159
   S      4.67884   0.93325   4.56079   0.00210   0.00954  -0.02279
   S      3.18386   3.65043   4.60468   0.00725  -0.01282  -0.01014
   S      1.59310   6.40392   4.60537  -0.00573   0.00277   0.01031
   S      7.86440   0.96737   4.40683  -0.01591   0.01052  -0.00045
   S      6.26888   3.62413   4.59302  -0.00556  -0.01376  -0.01407
   S      4.70631   6.40185   4.54317  -0.00193  -0.01096   0.01293
freq: 128.42 cm-1
PRIMCOORD 13
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00062  -0.00620  -0.02297
   Mo    -1.50596   4.54802   3.12343  -0.00231  -0.00247  -0.00907
   Mo    -3.07109   7.24820   2.98188   0.00329   0.00708   0.01676
   Mo     3.17953   1.89918   2.99384   0.00612   0.00565  -0.00843
   Mo     1.60974   4.55787   3.11116  -0.00613  -0.01075  -0.01754
   Mo     0.01516   7.25835   3.03385   0.00078  -0.00457   0.01046
   Mo     6.20769   1.84163   2.98426   0.00393   0.00320   0.00129
   Mo     4.72467   4.56588   3.03034  -0.00084   0.00837   0.01114
   Mo     3.09259   7.23449   2.97532  -0.00363  -0.00249   0.01544
   Mo     1.56781   0.95038   8.98974   0.00179  -0.00001   0.01038
   Mo     0.01669   3.66010   8.99258  -0.00120  -0.00231   0.01289
   Mo    -1.53738   6.36683   9.00217   0.00052   0.00019  -0.00372
   Mo     4.69021   0.95684   8.98683   0.00141   0.00120  -0.00036
   Mo     3.13852   3.66832   8.99638  -0.00051   0.00077  -0.00251
   Mo     1.58438   6.37460   9.00385  -0.00137  -0.00151  -0.00469
   Mo     7.81222   0.96609   8.99355  -0.00029  -0.00115   0.00648
   Mo     6.26205   3.67636   8.99718  -0.00015   0.00143  -0.00508
   Mo     4.70721   6.38679   9.00756  -0.00033   0.00111  -0.01270
   S      0.00894   1.85595   7.44070   0.00189  -0.00038   0.01311
   S     -1.54156   4.56568   7.44171   0.00667  -0.00351   0.00167
   S     -3.09726   7.27877   7.45398   0.00382   0.00846  -0.00243
   S      3.12861   1.86301   7.43832  -0.00270  -0.00180   0.00318
   S      1.58010   4.57314   7.44543  -0.00780  -0.00638   0.00233
   S      0.02423   7.28268   7.45485  -0.00014   0.00231  -0.00357
   S      6.25503   1.86970   7.43990   0.00390  -0.00180   0.00043
   S      4.70275   4.58575   7.44991  -0.00152  -0.00239  -0.00855
   S      3.14756   7.29412   7.45795  -0.00436   0.00559  -0.00476
   S      1.59323   0.90659   1.40939   0.01292  -0.00793  -0.00653
   S      0.04335   3.41174   1.73399  -0.00995  -0.00138  -0.02684
   S     -1.50415   6.28989   1.48716  -0.00346   0.00906   0.00741
   S      4.66805   0.92801   1.42043   0.00851  -0.00671   0.00362
   S      3.14244   3.68728   1.48216   0.01233   0.00723  -0.00650
   S      1.53069   6.28392   1.47467  -0.00090   0.00354   0.00369
   S      7.69664   0.84812   1.36054  -0.01097  -0.01476  -0.00263
   S      6.31732   3.66416   1.49644  -0.01155   0.00486   0.00115
   S      4.71580   6.34652   1.44822   0.00181   0.00986   0.01828
   S      0.00744   1.84871  10.54335  -0.00113  -0.00472   0.01298
   S     -1.54109   4.55473  10.54990  -0.00665   0.00363   0.00216
   S     -3.09550   7.26252  10.56083  -0.00239  -0.00757  -0.00270
   S      3.13046   1.85641  10.54098   0.00589   0.00400   0.00335
   S      1.57541   4.56209  10.55149   0.00385   0.00288   0.00274
   S      0.02283   7.26930  10.55932   0.00055  -0.00081  -0.00377
   S      6.24901   1.86457  10.54274  -0.00177   0.00463   0.00047
   S      4.70174   4.57236  10.55222   0.00038   0.00553  -0.00879
   S      3.14307   7.27664  10.56262   0.00126  -0.00772  -0.00475
   S      1.41901   1.05596   4.35214  -0.00453   0.02445  -0.01414
   S      0.03921   3.81977   4.73861  -0.00422  -0.02319  -0.02071
   S     -1.56186   6.41297   4.59834   0.00268  -0.00985   0.00843
   S      4.67884   0.93325   4.56079   0.00220   0.00501  -0.00106
   S      3.18386   3.65043   4.60468  -0.00897   0.00161  -0.00516
   S      1.59310   6.40392   4.60537  -0.00489  -0.02257   0.00355
   S      7.86440   0.96737   4.40683   0.01110   0.00983  -0.00592
   S      6.26888   3.62413   4.59302   0.00312   0.00353   0.00200
   S      4.70631   6.40185   4.54317   0.00065   0.00759   0.01826
freq: 131.46 cm-1
PRIMCOORD 14
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00019   0.02827  -0.00365
   Mo    -1.50596   4.54802   3.12343  -0.01273   0.00496  -0.00062
   Mo    -3.07109   7.24820   2.98188  -0.00466   0.00566   0.00417
   Mo     3.17953   1.89918   2.99384   0.00758  -0.01383   0.00008
   Mo     1.60974   4.55787   3.11116   0.00993   0.00200  -0.00266
   Mo     0.01516   7.25835   3.03385   0.00300  -0.01283  -0.01872
   Mo     6.20769   1.84163   2.98426  -0.00650  -0.00803  -0.00285
   Mo     4.72467   4.56588   3.03034  -0.00418  -0.00561   0.02491
   Mo     3.09259   7.23449   2.97532   0.00771   0.00959  -0.00043
   Mo     1.56781   0.95038   8.98974  -0.00031   0.00176  -0.00469
   Mo     0.01669   3.66010   8.99258  -0.00035   0.00339  -0.00272
   Mo    -1.53738   6.36683   9.00217  -0.00191  -0.00103   0.00965
   Mo     4.69021   0.95684   8.98683   0.00064  -0.00530   0.01051
   Mo     3.13852   3.66832   8.99638   0.00124  -0.00243  -0.00868
   Mo     1.58438   6.37460   9.00385   0.00332  -0.00094   0.01107
   Mo     7.81222   0.96609   8.99355   0.00072   0.00367  -0.00115
   Mo     6.26205   3.67636   8.99718  -0.00303  -0.00047  -0.00656
   Mo     4.70721   6.38679   9.00756  -0.00037   0.00202  -0.00775
   S      0.00894   1.85595   7.44070  -0.00081   0.00473  -0.00392
   S     -1.54156   4.56568   7.44171  -0.00152   0.00582   0.00016
   S     -3.09726   7.27877   7.45398   0.00565  -0.00024  -0.00119
   S      3.12861   1.86301   7.43832   0.00737  -0.00849  -0.00102
   S      1.58010   4.57314   7.44543   0.00003   0.00645  -0.00017
   S      0.02423   7.28268   7.45485   0.00161  -0.00546   0.01364
   S      6.25503   1.86970   7.43990  -0.00583  -0.00613   0.00150
   S      4.70275   4.58575   7.44991  -0.00074   0.00104  -0.01018
   S      3.14756   7.29412   7.45795  -0.00570   0.00280   0.00093
   S      1.59323   0.90659   1.40939  -0.00251   0.00509   0.00141
   S      0.04335   3.41174   1.73399  -0.00478   0.02174  -0.00650
   S     -1.50415   6.28989   1.48716  -0.01521  -0.00198  -0.00780
   S      4.66805   0.92801   1.42043   0.00107  -0.01098  -0.01278
   S      3.14244   3.68728   1.48216   0.01121  -0.00711   0.00957
   S      1.53069   6.28392   1.47467   0.01909  -0.00249  -0.00962
   S      7.69664   0.84812   1.36054   0.00491   0.01026  -0.00275
   S      6.31732   3.66416   1.49644  -0.01730   0.00066   0.00902
   S      4.71580   6.34652   1.44822   0.00119  -0.00959   0.01370
   S      0.00744   1.84871  10.54335   0.00188   0.00444  -0.00372
   S     -1.54109   4.55473  10.54990  -0.00497  -0.00629   0.00036
   S     -3.09550   7.26252  10.56083  -0.00750   0.00396  -0.00102
   S      3.13046   1.85641  10.54098  -0.00354   0.00200  -0.00128
   S      1.57541   4.56209  10.55149   0.00504  -0.00780  -0.00006
   S      0.02283   7.26930  10.55932   0.00041  -0.00566   0.01344
   S      6.24901   1.86457  10.54274   0.00240   0.00417   0.00111
   S      4.70174   4.57236  10.55222  -0.00230   0.00120  -0.01001
   S      3.14307   7.27664  10.56262   0.00865   0.00460   0.00111
   S      1.41901   1.05596   4.35214  -0.00120   0.00824   0.00021
   S      0.03921   3.81977   4.73861  -0.00176   0.01528  -0.00484
   S     -1.56186   6.41297   4.59834   0.00220   0.00365  -0.00604
   S      4.67884   0.93325   4.56079   0.00395  -0.02605  -0.00530
   S      3.18386   3.65043   4.60468  -0.00866  -0.01747   0.00964
   S      1.59310   6.40392   4.60537   0.00459   0.00216  -0.00953
   S      7.86440   0.96737   4.40683   0.00203   0.01237  -0.00306
   S      6.26888   3.62413   4.59302   0.00210  -0.01360   0.00924
   S      4.70631   6.40185   4.54317  -0.00171   0.00905   0.01181
freq: 132.40 cm-1
PRIMCOORD 15
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00030   0.02561  -0.00242
   Mo    -1.50596   4.54802   3.12343  -0.01342   0.00165   0.00144
   Mo    -3.07109   7.24820   2.98188  -0.00330   0.00965  -0.00191
   Mo     3.17953   1.89918   2.99384   0.01225  -0.01028   0.00032
   Mo     1.60974   4.55787   3.11116   0.00916  -0.00172  -0.00166
   Mo     0.01516   7.25835   3.03385   0.00157  -0.01478   0.01964
   Mo     6.20769   1.84163   2.98426  -0.00912  -0.00925   0.00212
   Mo     4.72467   4.56588   3.03034  -0.00229  -0.00021  -0.01653
   Mo     3.09259   7.23449   2.97532   0.00599   0.00837  -0.00218
   Mo     1.56781   0.95038   8.98974   0.00056   0.00329   0.00187
   Mo     0.01669   3.66010   8.99258  -0.00077   0.00240   0.00548
   Mo    -1.53738   6.36683   9.00217  -0.00239  -0.00159  -0.01286
   Mo     4.69021   0.95684   8.98683   0.00080  -0.00682  -0.01429
   Mo     3.13852   3.66832   8.99638   0.00289  -0.00201   0.00965
   Mo     1.58438   6.37460   9.00385   0.00320  -0.00276  -0.01255
   Mo     7.81222   0.96609   8.99355  -0.00034   0.00368   0.00323
   Mo     6.26205   3.67636   8.99718  -0.00380  -0.00033   0.01048
   Mo     4.70721   6.38679   9.00756  -0.00013   0.00445   0.00873
   S      0.00894   1.85595   7.44070  -0.00046   0.00537   0.00445
   S     -1.54156   4.56568   7.44171  -0.00617  -0.00978   0.00134
   S     -3.09726   7.27877   7.45398  -0.00832   0.00507  -0.00094
   S      3.12861   1.86301   7.43832  -0.00234   0.00425  -0.00120
   S      1.58010   4.57314   7.44543   0.00496  -0.01102   0.00116
   S      0.02423   7.28268   7.45485   0.00115  -0.00843  -0.01730
   S      6.25503   1.86970   7.43990   0.00364   0.00582  -0.00014
   S      4.70275   4.58575   7.44991  -0.00065   0.00302   0.01230
   S      3.14756   7.29412   7.45795   0.00835   0.00561  -0.00024
   S      1.59323   0.90659   1.40939   0.00138   0.01246   0.00101
   S      0.04335   3.41174   1.73399  -0.00563   0.01668  -0.00242
   S     -1.50415   6.28989   1.48716  -0.00078   0.00209   0.00849
   S      4.66805   0.92801   1.42043   0.00238  -0.02950   0.00551
   S      3.14244   3.68728   1.48216  -0.00145  -0.01231  -0.00753
   S      1.53069   6.28392   1.47467   0.00252   0.00125   0.00756
   S      7.69664   0.84812   1.36054  -0.00011   0.01039   0.00033
   S      6.31732   3.66416   1.49644  -0.00197  -0.01078  -0.00571
   S      4.71580   6.34652   1.44822   0.00105   0.01118  -0.00844
   S      0.00744   1.84871  10.54335   0.00050   0.00283   0.00464
   S     -1.54109   4.55473  10.54990  -0.00171   0.00793   0.00142
   S     -3.09550   7.26252  10.56083   0.00802   0.00256  -0.00088
   S      3.13046   1.85641  10.54098   0.00921  -0.00994  -0.00128
   S      1.57541   4.56209  10.55149   0.00108   0.00607   0.00111
   S      0.02283   7.26930  10.55932   0.00073  -0.00681  -0.01754
   S      6.24901   1.86457  10.54274  -0.00897  -0.00839  -0.00041
   S      4.70174   4.57236  10.55222  -0.00108   0.00405   0.01249
   S      3.14307   7.27664  10.56262  -0.00769   0.00215  -0.00014
   S      1.41901   1.05596   4.35214   0.00166   0.01142  -0.00191
   S      0.03921   3.81977   4.73861  -0.00305   0.01077  -0.00087
   S     -1.56186   6.41297   4.59834  -0.01610  -0.00433   0.00848
   S      4.67884   0.93325   4.56079   0.00190  -0.01310   0.01525
   S      3.18386   3.65043   4.60468   0.01000  -0.00313  -0.00714
   S      1.59310   6.40392   4.60537   0.01813  -0.00838   0.00602
   S      7.86440   0.96737   4.40683   0.00222   0.00966  -0.00119
   S      6.26888   3.62413   4.59302  -0.01522  -0.00179  -0.00538
   S      4.70631   6.40185   4.54317   0.00077  -0.00115  -0.00938
freq: 134.10 cm-1
PRIMCOORD 16
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00062   0.01196  -0.00525
   Mo    -1.50596   4.54802   3.12343   0.01088   0.01120  -0.00321
   Mo    -3.07109   7.24820   2.98188  -0.01354  -0.01752   0.00321
   Mo     3.17953   1.89918   2.99384  -0.01340  -0.01598   0.00065
   Mo     1.60974   4.55787   3.11116   0.00846   0.01104  -0.00426
   Mo     0.01516   7.25835   3.03385   0.00124   0.01027   0.00548
   Mo     6.20769   1.84163   2.98426   0.00727   0.00774   0.00084
   Mo     4.72467   4.56588   3.03034  -0.00396  -0.01793   0.00041
   Mo     3.09259   7.23449   2.97532   0.00154   0.00729   0.00117
   Mo     1.56781   0.95038   8.98974  -0.00400  -0.00533   0.01312
   Mo     0.01669   3.66010   8.99258   0.00402   0.00553   0.00735
   Mo    -1.53738   6.36683   9.00217  -0.00094   0.00140  -0.01337
   Mo     4.69021   0.95684   8.98683   0.00009   0.00060   0.00037
   Mo     3.13852   3.66832   8.99638  -0.00185  -0.00597   0.00607
   Mo     1.58438   6.37460   9.00385   0.00187   0.00463  -0.00409
   Mo     7.81222   0.96609   8.99355   0.00255   0.00434   0.00746
   Mo     6.26205   3.67636   8.99718   0.00215   0.00020  -0.00837
   Mo     4.70721   6.38679   9.00756  -0.00399  -0.00635  -0.00797
   S      0.00894   1.85595   7.44070   0.00438   0.00383   0.01219
   S     -1.54156   4.56568   7.44171   0.00814  -0.00281  -0.00627
   S     -3.09726   7.27877   7.45398  -0.00748   0.00419  -0.00376
   S      3.12861   1.86301   7.43832  -0.00883  -0.00666   0.00860
   S      1.58010   4.57314   7.44543   0.00369  -0.00079   0.00399
   S      0.02423   7.28268   7.45485   0.00311   0.00594  -0.00734
   S      6.25503   1.86970   7.43990   0.00412  -0.00314  -0.00034
   S      4.70275   4.58575   7.44991  -0.00735  -0.01042  -0.00464
   S      3.14756   7.29412   7.45795   0.00046   0.00929  -0.00173
   S      1.59323   0.90659   1.40939  -0.01078  -0.02370  -0.00334
   S      0.04335   3.41174   1.73399   0.01038   0.01459  -0.00766
   S     -1.50415   6.28989   1.48716   0.00216   0.01133   0.00143
   S      4.66805   0.92801   1.42043   0.00167   0.00576   0.00444
   S      3.14244   3.68728   1.48216  -0.00489  -0.01743  -0.00084
   S      1.53069   6.28392   1.47467   0.00157   0.01632  -0.00044
   S      7.69664   0.84812   1.36054   0.00191   0.00682  -0.00321
   S      6.31732   3.66416   1.49644   0.00921   0.00520  -0.00033
   S      4.71580   6.34652   1.44822  -0.01179  -0.01820   0.00214
   S      0.00744   1.84871  10.54335  -0.00029   0.00582   0.01209
   S     -1.54109   4.55473  10.54990  -0.00348   0.00854  -0.00640
   S     -3.09550   7.26252  10.56083  -0.00339  -0.01638  -0.00365
   S      3.13046   1.85641  10.54098   0.00094  -0.00674   0.00858
   S      1.57541   4.56209  10.55149   0.00432   0.00936   0.00428
   S      0.02283   7.26930  10.55932  -0.00326  -0.00153  -0.00746
   S      6.24901   1.86457  10.54274  -0.00115   0.00632  -0.00011
   S      4.70174   4.57236  10.55222   0.00322  -0.00436  -0.00451
   S      3.14307   7.27664  10.56262   0.00261  -0.00191  -0.00195
   S      1.41901   1.05596   4.35214  -0.01275  -0.01856   0.00242
   S      0.03921   3.81977   4.73861   0.01309   0.00906  -0.00678
   S     -1.56186   6.41297   4.59834  -0.00010   0.00522   0.00335
   S      4.67884   0.93325   4.56079   0.00200   0.01052   0.00094
   S      3.18386   3.65043   4.60468  -0.00777  -0.01727  -0.00202
   S      1.59310   6.40392   4.60537   0.00448   0.01041   0.00159
   S      7.86440   0.96737   4.40683   0.00736   0.00955   0.00045
   S      6.26888   3.62413   4.59302   0.01248   0.00503  -0.00119
   S      4.70631   6.40185   4.54317  -0.01196  -0.02053   0.00256
freq: 134.95 cm-1
PRIMCOORD 17
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00164  -0.00540  -0.00452
   Mo    -1.50596   4.54802   3.12343   0.00782   0.00109   0.00103
   Mo    -3.07109   7.24820   2.98188  -0.00958  -0.00246  -0.00182
   Mo     3.17953   1.89918   2.99384   0.00725  -0.00504   0.00219
   Mo     1.60974   4.55787   3.11116   0.00802  -0.00746   0.00119
   Mo     0.01516   7.25835   3.03385  -0.00522  -0.00377  -0.00004
   Mo     6.20769   1.84163   2.98426   0.00321   0.00940   0.00019
   Mo     4.72467   4.56588   3.03034   0.00169   0.00578   0.00143
   Mo     3.09259   7.23449   2.97532  -0.01502   0.00492  -0.00146
   Mo     1.56781   0.95038   8.98974   0.00229  -0.00185  -0.01820
   Mo     0.01669   3.66010   8.99258   0.00387  -0.00302   0.01101
   Mo    -1.53738   6.36683   9.00217  -0.00295  -0.00119  -0.00180
   Mo     4.69021   0.95684   8.98683   0.00307  -0.00185   0.00564
   Mo     3.13852   3.66832   8.99638   0.00477  -0.00243   0.02451
   Mo     1.58438   6.37460   9.00385  -0.00354  -0.00343   0.00770
   Mo     7.81222   0.96609   8.99355  -0.00168   0.00388  -0.02307
   Mo     6.26205   3.67636   8.99718   0.00119   0.00529   0.01028
   Mo     4.70721   6.38679   9.00756  -0.00675   0.00462  -0.01625
   S      0.00894   1.85595   7.44070   0.00449   0.01181  -0.01324
   S     -1.54156   4.56568   7.44171   0.00448  -0.00507   0.00838
   S     -3.09726   7.27877   7.45398   0.00162  -0.00493  -0.01609
   S      3.12861   1.86301   7.43832   0.01321   0.00988   0.00556
   S      1.58010   4.57314   7.44543   0.00855  -0.00842   0.01866
   S      0.02423   7.28268   7.45485   0.00066  -0.00254   0.00491
   S      6.25503   1.86970   7.43990  -0.01072   0.01348  -0.00290
   S      4.70275   4.58575   7.44991  -0.00493  -0.00900   0.00814
   S      3.14756   7.29412   7.45795  -0.01701  -0.00479  -0.01375
   S      1.59323   0.90659   1.40939   0.00524  -0.00359  -0.00152
   S      0.04335   3.41174   1.73399   0.00816  -0.00587   0.00266
   S     -1.50415   6.28989   1.48716  -0.00663  -0.00054  -0.00022
   S      4.66805   0.92801   1.42043   0.00625  -0.00142   0.00163
   S      3.14244   3.68728   1.48216   0.00990  -0.00606   0.00159
   S      1.53069   6.28392   1.47467  -0.00830  -0.00817   0.00015
   S      7.69664   0.84812   1.36054  -0.00452   0.00544  -0.00228
   S      6.31732   3.66416   1.49644   0.00389   0.00957   0.00072
   S      4.71580   6.34652   1.44822  -0.01506   0.00460  -0.00057
   S      0.00744   1.84871  10.54335   0.00041  -0.01607  -0.01309
   S     -1.54109   4.55473  10.54990   0.00303   0.00416   0.00838
   S     -3.09550   7.26252  10.56083  -0.00998   0.00341  -0.01578
   S      3.13046   1.85641  10.54098  -0.00412  -0.01625   0.00508
   S      1.57541   4.56209  10.55149  -0.00055  -0.00082   0.01893
   S      0.02283   7.26930  10.55932  -0.00590  -0.00320   0.00499
   S      6.24901   1.86457  10.54274   0.01037  -0.00261  -0.00321
   S      4.70174   4.57236  10.55222   0.00557   0.01880   0.00824
   S      3.14307   7.27664  10.56262   0.00110   0.01229  -0.01386
   S      1.41901   1.05596   4.35214   0.00068  -0.00203  -0.00361
   S      0.03921   3.81977   4.73861   0.00734  -0.00082   0.00294
   S     -1.56186   6.41297   4.59834  -0.00771   0.00063  -0.00010
   S      4.67884   0.93325   4.56079   0.00843  -0.00290   0.00043
   S      3.18386   3.65043   4.60468   0.00973  -0.00434   0.00216
   S      1.59310   6.40392   4.60537  -0.00741  -0.00578  -0.00014
   S      7.86440   0.96737   4.40683   0.00058   0.00631  -0.00288
   S      6.26888   3.62413   4.59302   0.00528   0.01006   0.00128
   S      4.70631   6.40185   4.54317  -0.01447   0.00727  -0.00085
freq: 135.01 cm-1
PRIMCOORD 18
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00301  -0.00420   0.00570
   Mo    -1.50596   4.54802   3.12343   0.00766   0.00076   0.00231
   Mo    -3.07109   7.24820   2.98188  -0.01235  -0.00052   0.00164
   Mo     3.17953   1.89918   2.99384   0.01314  -0.00641  -0.00186
   Mo     1.60974   4.55787   3.11116   0.01103  -0.01069  -0.00090
   Mo     0.01516   7.25835   3.03385  -0.00776  -0.00777  -0.00094
   Mo     6.20769   1.84163   2.98426   0.00389   0.01042  -0.00179
   Mo     4.72467   4.56588   3.03034   0.00241   0.00889  -0.00212
   Mo     3.09259   7.23449   2.97532  -0.02028   0.00744  -0.00026
   Mo     1.56781   0.95038   8.98974   0.00229  -0.00280   0.01309
   Mo     0.01669   3.66010   8.99258   0.00579  -0.00272  -0.01515
   Mo    -1.53738   6.36683   9.00217  -0.00477  -0.00063   0.00225
   Mo     4.69021   0.95684   8.98683   0.00332  -0.00015  -0.00442
   Mo     3.13852   3.66832   8.99638   0.00581  -0.00208  -0.00933
   Mo     1.58438   6.37460   9.00385  -0.00636  -0.00285   0.00459
   Mo     7.81222   0.96609   8.99355  -0.00115   0.00288   0.00695
   Mo     6.26205   3.67636   8.99718   0.00396   0.00568  -0.01747
   Mo     4.70721   6.38679   9.00756  -0.00915   0.00312   0.01954
   S      0.00894   1.85595   7.44070   0.00567  -0.01381   0.00215
   S     -1.54156   4.56568   7.44171   0.00671   0.00794  -0.01331
   S     -3.09726   7.27877   7.45398  -0.01324  -0.00061   0.01518
   S      3.12861   1.86301   7.43832  -0.00217  -0.00896  -0.00052
   S      1.58010   4.57314   7.44543   0.00744   0.00300  -0.00857
   S      0.02423   7.28268   7.45485  -0.00452  -0.00363   0.00112
   S      6.25503   1.86970   7.43990   0.00584  -0.00235  -0.00662
   S      4.70275   4.58575   7.44991  -0.00105   0.01770  -0.00314
   S      3.14756   7.29412   7.45795  -0.00503   0.00073   0.01375
   S      1.59323   0.90659   1.40939   0.00327  -0.00066   0.00322
   S      0.04335   3.41174   1.73399   0.00850  -0.00497   0.00233
   S     -1.50415   6.28989   1.48716  -0.01246  -0.00104   0.00084
   S      4.66805   0.92801   1.42043   0.01025  -0.00664  -0.00154
   S      3.14244   3.68728   1.48216   0.01331  -0.00618  -0.00241
   S      1.53069   6.28392   1.47467  -0.01023  -0.01067  -0.00081
   S      7.69664   0.84812   1.36054   0.00038   0.01010   0.00148
   S      6.31732   3.66416   1.49644   0.00591   0.01193  -0.00095
   S      4.71580   6.34652   1.44822  -0.01885   0.01104  -0.00018
   S      0.00744   1.84871  10.54335   0.00095   0.00874   0.00212
   S     -1.54109   4.55473  10.54990   0.00558  -0.00747  -0.01328
   S     -3.09550   7.26252  10.56083  -0.00038  -0.00323   0.01529
   S      3.13046   1.85641  10.54098   0.01063   0.00331  -0.00040
   S      1.57541   4.56209  10.55149   0.00259  -0.01076  -0.00845
   S      0.02283   7.26930  10.55932  -0.00599   0.00146   0.00100
   S      6.24901   1.86457  10.54274  -0.00208   0.01390  -0.00658
   S      4.70174   4.57236  10.55222   0.00497  -0.00981  -0.00320
   S      3.14307   7.27664  10.56262  -0.01640   0.00440   0.01345
   S      1.41901   1.05596   4.35214   0.00895  -0.00098   0.00112
   S      0.03921   3.81977   4.73861   0.00934  -0.00642  -0.00028
   S     -1.56186   6.41297   4.59834  -0.01049  -0.00041   0.00173
   S      4.67884   0.93325   4.56079   0.01102  -0.00575  -0.00190
   S      3.18386   3.65043   4.60468   0.01528  -0.00644  -0.00158
   S      1.59310   6.40392   4.60537  -0.01055  -0.01013  -0.00080
   S      7.86440   0.96737   4.40683  -0.00436   0.00638   0.00212
   S      6.26888   3.62413   4.59302   0.00305   0.01102  -0.00008
   S      4.70631   6.40185   4.54317  -0.01984   0.00926  -0.00115
freq: 136.11 cm-1
PRIMCOORD 19
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00197  -0.00073  -0.00033
   Mo    -1.50596   4.54802   3.12343  -0.00023  -0.00266  -0.00507
   Mo    -3.07109   7.24820   2.98188  -0.00215   0.00138  -0.01260
   Mo     3.17953   1.89918   2.99384   0.00319   0.00356   0.00114
   Mo     1.60974   4.55787   3.11116  -0.00022   0.00051   0.00372
   Mo     0.01516   7.25835   3.03385  -0.00467  -0.00089  -0.00078
   Mo     6.20769   1.84163   2.98426   0.00249  -0.00226   0.00986
   Mo     4.72467   4.56588   3.03034   0.00226   0.00195   0.00119
   Mo     3.09259   7.23449   2.97532  -0.00334  -0.00033   0.00308
   Mo     1.56781   0.95038   8.98974   0.00282   0.00241  -0.01545
   Mo     0.01669   3.66010   8.99258  -0.00126  -0.00220  -0.00987
   Mo    -1.53738   6.36683   9.00217  -0.00184   0.00029  -0.02870
   Mo     4.69021   0.95684   8.98683   0.00276  -0.00115   0.01788
   Mo     3.13852   3.66832   8.99638   0.00225   0.00104  -0.00180
   Mo     1.58438   6.37460   9.00385  -0.00232  -0.00371   0.00887
   Mo     7.81222   0.96609   8.99355  -0.00016  -0.00157   0.03151
   Mo     6.26205   3.67636   8.99718  -0.00018   0.00086   0.00552
   Mo     4.70721   6.38679   9.00756  -0.00085   0.00292  -0.00825
   S      0.00894   1.85595   7.44070  -0.01663  -0.00892   0.00263
   S     -1.54156   4.56568   7.44171  -0.00558  -0.01169  -0.01438
   S     -3.09726   7.27877   7.45398  -0.00783   0.00492  -0.02293
   S      3.12861   1.86301   7.43832   0.01690   0.00089   0.00049
   S      1.58010   4.57314   7.44543   0.00249   0.00237  -0.00150
   S      0.02423   7.28268   7.45485   0.01307   0.00984  -0.00062
   S      6.25503   1.86970   7.43990   0.00632  -0.00784   0.02396
   S      4.70275   4.58575   7.44991   0.00290  -0.00159  -0.00203
   S      3.14756   7.29412   7.45795  -0.00997   0.01144   0.01416
   S      1.59323   0.90659   1.40939   0.00274   0.00741  -0.00492
   S      0.04335   3.41174   1.73399   0.00472  -0.00118  -0.00091
   S     -1.50415   6.28989   1.48716  -0.00057  -0.00244  -0.00720
   S      4.66805   0.92801   1.42043   0.00399   0.00220   0.00431
   S      3.14244   3.68728   1.48216   0.00186   0.00413   0.00275
   S      1.53069   6.28392   1.47467  -0.00309  -0.00096   0.00265
   S      7.69664   0.84812   1.36054  -0.00172  -0.00051   0.00527
   S      6.31732   3.66416   1.49644  -0.00094  -0.00664   0.00237
   S      4.71580   6.34652   1.44822  -0.00710  -0.00045  -0.00373
   S      0.00744   1.84871  10.54335   0.01724   0.00543   0.00272
   S     -1.54109   4.55473  10.54990   0.00409   0.01153  -0.01441
   S     -3.09550   7.26252  10.56083   0.00704   0.00136  -0.02268
   S      3.13046   1.85641  10.54098  -0.00765   0.00172   0.00011
   S      1.57541   4.56209  10.55149  -0.00408  -0.00963  -0.00139
   S      0.02283   7.26930  10.55932  -0.01546  -0.01370  -0.00091
   S      6.24901   1.86457  10.54274  -0.00319   0.00847   0.02421
   S      4.70174   4.57236  10.55222  -0.00084   0.00796  -0.00201
   S      3.14307   7.27664  10.56262   0.00353  -0.01445   0.01395
   S      1.41901   1.05596   4.35214   0.00420  -0.00294  -0.00449
   S      0.03921   3.81977   4.73861  -0.00300  -0.00108  -0.00087
   S     -1.56186   6.41297   4.59834  -0.00852  -0.00141  -0.00796
   S      4.67884   0.93325   4.56079  -0.00318  -0.00264   0.00367
   S      3.18386   3.65043   4.60468   0.00296   0.00338   0.00273
   S      1.59310   6.40392   4.60537  -0.00582   0.00095   0.00265
   S      7.86440   0.96737   4.40683   0.00618  -0.00171   0.00519
   S      6.26888   3.62413   4.59302   0.00293   0.00226   0.00269
   S      4.70631   6.40185   4.54317   0.00270   0.00434  -0.00369
freq: 136.44 cm-1
PRIMCOORD 20
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00475   0.00064   0.00051
   Mo    -1.50596   4.54802   3.12343   0.00213   0.00060   0.00628
   Mo    -3.07109   7.24820   2.98188  -0.00705  -0.00324  -0.00079
   Mo     3.17953   1.89918   2.99384   0.00340  -0.00020  -0.00941
   Mo     1.60974   4.55787   3.11116   0.00204   0.00386  -0.00451
   Mo     0.01516   7.25835   3.03385  -0.00658   0.00211  -0.00217
   Mo     6.20769   1.84163   2.98426   0.00598  -0.00125   0.00527
   Mo     4.72467   4.56588   3.03034   0.00178  -0.00329   0.00113
   Mo     3.09259   7.23449   2.97532  -0.00501   0.00121   0.00350
   Mo     1.56781   0.95038   8.98974  -0.00582  -0.00410  -0.01287
   Mo     0.01669   3.66010   8.99258   0.01320   0.00231   0.01042
   Mo    -1.53738   6.36683   9.00217  -0.00477  -0.00314   0.01444
   Mo     4.69021   0.95684   8.98683  -0.00682  -0.00027  -0.00762
   Mo     3.13852   3.66832   8.99638   0.00840  -0.00138  -0.02386
   Mo     1.58438   6.37460   9.00385  -0.00340   0.00520  -0.01321
   Mo     7.81222   0.96609   8.99355  -0.00348   0.00390   0.01020
   Mo     6.26205   3.67636   8.99718   0.00937  -0.00046   0.02574
   Mo     4.70721   6.38679   9.00756  -0.00724  -0.00190  -0.00278
   S      0.00894   1.85595   7.44070  -0.00985   0.00697   0.00338
   S     -1.54156   4.56568   7.44171   0.00570  -0.00415   0.02178
   S     -3.09726   7.27877   7.45398  -0.00270  -0.01359  -0.00004
   S      3.12861   1.86301   7.43832  -0.00388  -0.00807  -0.01956
   S      1.58010   4.57314   7.44543   0.00016   0.00263  -0.01128
   S      0.02423   7.28268   7.45485  -0.01739  -0.00332  -0.00284
   S      6.25503   1.86970   7.43990   0.00262   0.01056   0.01273
   S      4.70275   4.58575   7.44991   0.02641  -0.00368  -0.00055
   S      3.14756   7.29412   7.45795  -0.00230   0.01257  -0.00316
   S      1.59323   0.90659   1.40939   0.00009  -0.00521  -0.00482
   S      0.04335   3.41174   1.73399   0.00214   0.00187   0.00133
   S     -1.50415   6.28989   1.48716  -0.00674  -0.00282   0.00084
   S      4.66805   0.92801   1.42043   0.00805   0.00137  -0.00316
   S      3.14244   3.68728   1.48216   0.00383   0.00264  -0.00523
   S      1.53069   6.28392   1.47467  -0.00460   0.00584  -0.00172
   S      7.69664   0.84812   1.36054   0.00436   0.00075   0.00389
   S      6.31732   3.66416   1.49644   0.00650  -0.00217   0.00536
   S      4.71580   6.34652   1.44822  -0.00843  -0.00331   0.00193
   S      0.00744   1.84871  10.54335   0.00882  -0.00297   0.00317
   S     -1.54109   4.55473  10.54990   0.01748  -0.00043   0.02272
   S     -3.09550   7.26252  10.56083  -0.01409   0.00315  -0.00047
   S      3.13046   1.85641  10.54098  -0.00803   0.00312  -0.01908
   S      1.57541   4.56209  10.55149   0.02540   0.00725  -0.01213
   S      0.02283   7.26930  10.55932   0.00120   0.00401  -0.00273
   S      6.24901   1.86457  10.54274  -0.01130  -0.00970   0.01198
   S      4.70174   4.57236  10.55222  -0.00981  -0.00079  -0.00045
   S      3.14307   7.27664  10.56262  -0.00941  -0.00317  -0.00245
   S      1.41901   1.05596   4.35214   0.00662  -0.00083  -0.00368
   S      0.03921   3.81977   4.73861   0.00618   0.00244   0.00068
   S     -1.56186   6.41297   4.59834  -0.00616   0.00355   0.00095
   S      4.67884   0.93325   4.56079  -0.00266   0.00153  -0.00281
   S      3.18386   3.65043   4.60468  -0.00064  -0.00357  -0.00565
   S      1.59310   6.40392   4.60537  -0.00852   0.00167  -0.00065
   S      7.86440   0.96737   4.40683   0.00724  -0.00004   0.00460
   S      6.26888   3.62413   4.59302   0.00270  -0.00122   0.00522
   S      4.70631   6.40185   4.54317  -0.00609  -0.00386   0.00167
freq: 136.89 cm-1
PRIMCOORD 21
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00217   0.00093  -0.00410
   Mo    -1.50596   4.54802   3.12343   0.00196   0.00160  -0.00434
   Mo    -3.07109   7.24820   2.98188  -0.00073  -0.00146   0.00209
   Mo     3.17953   1.89918   2.99384  -0.00259  -0.00226  -0.01044
   Mo     1.60974   4.55787   3.11116   0.00090  -0.00005   0.00468
   Mo     0.01516   7.25835   3.03385   0.00157   0.00121   0.00420
   Mo     6.20769   1.84163   2.98426  -0.00123   0.00111  -0.00518
   Mo     4.72467   4.56588   3.03034  -0.00008  -0.00208  -0.00122
   Mo     3.09259   7.23449   2.97532   0.00082   0.00025   0.01314
   Mo     1.56781   0.95038   8.98974  -0.00288   0.00121  -0.02325
   Mo     0.01669   3.66010   8.99258  -0.00460   0.00481   0.01213
   Mo    -1.53738   6.36683   9.00217   0.00092   0.00701  -0.00129
   Mo     4.69021   0.95684   8.98683   0.00293   0.00284  -0.02494
   Mo     3.13852   3.66832   8.99638  -0.00463  -0.00285  -0.00266
   Mo     1.58438   6.37460   9.00385   0.00181   0.00053   0.02976
   Mo     7.81222   0.96609   8.99355   0.00374  -0.00342   0.00474
   Mo     6.26205   3.67636   8.99718   0.00121  -0.00148  -0.00705
   Mo     4.70721   6.38679   9.00756   0.00228  -0.00701   0.01316
   S      0.00894   1.85595   7.44070  -0.01159   0.01218  -0.00272
   S     -1.54156   4.56568   7.44171   0.00406   0.00589   0.00207
   S     -3.09726   7.27877   7.45398  -0.00734  -0.01124  -0.00512
   S      3.12861   1.86301   7.43832  -0.00253   0.00701  -0.02230
   S      1.58010   4.57314   7.44543  -0.00828   0.01201   0.01704
   S      0.02423   7.28268   7.45485   0.01494  -0.01185   0.00137
   S      6.25503   1.86970   7.43990   0.01649  -0.00112  -0.01219
   S      4.70275   4.58575   7.44991  -0.00390   0.00072   0.00158
   S      3.14756   7.29412   7.45795  -0.00096  -0.01233   0.02091
   S      1.59323   0.90659   1.40939  -0.00486  -0.00655  -0.00588
   S      0.04335   3.41174   1.73399   0.00355   0.00201  -0.00185
   S     -1.50415   6.28989   1.48716   0.00248   0.00441   0.00077
   S      4.66805   0.92801   1.42043   0.00114  -0.00420  -0.00486
   S      3.14244   3.68728   1.48216  -0.00266   0.00285  -0.00277
   S      1.53069   6.28392   1.47467   0.00423   0.00196   0.00887
   S      7.69664   0.84812   1.36054  -0.00261  -0.00682   0.00196
   S      6.31732   3.66416   1.49644   0.00027   0.00184  -0.00466
   S      4.71580   6.34652   1.44822  -0.00385   0.00094   0.00591
   S      0.00744   1.84871  10.54335   0.00817  -0.00475  -0.00289
   S     -1.54109   4.55473  10.54990  -0.01027   0.00843   0.00173
   S     -3.09550   7.26252  10.56083   0.00421   0.01301  -0.00499
   S      3.13046   1.85641  10.54098  -0.00051  -0.01064  -0.02249
   S      1.57541   4.56209  10.55149   0.00128  -0.00994   0.01747
   S      0.02283   7.26930  10.55932  -0.00808   0.02092   0.00165
   S      6.24901   1.86457  10.54274  -0.00547  -0.00203  -0.01166
   S      4.70174   4.57236  10.55222   0.00055  -0.01581   0.00149
   S      3.14307   7.27664  10.56262   0.01065   0.00236   0.02052
   S      1.41901   1.05596   4.35214  -0.00121   0.00208  -0.00578
   S      0.03921   3.81977   4.73861  -0.00202  -0.00155  -0.00074
   S     -1.56186   6.41297   4.59834   0.00094  -0.00123   0.00100
   S      4.67884   0.93325   4.56079  -0.00311   0.00543  -0.00452
   S      3.18386   3.65043   4.60468   0.00158  -0.00758  -0.00320
   S      1.59310   6.40392   4.60537  -0.00145  -0.00101   0.00928
   S      7.86440   0.96737   4.40683  -0.00013   0.00852   0.00074
   S      6.26888   3.62413   4.59302   0.00259  -0.00004  -0.00493
   S      4.70631   6.40185   4.54317   0.00344  -0.00547   0.00613
freq: 137.12 cm-1
PRIMCOORD 22
     54   1
   Ni    -0.08013   1.32529   2.75860   0.01344   0.00502  -0.00029
   Mo    -1.50596   4.54802   3.12343  -0.00533  -0.00787  -0.00147
   Mo    -3.07109   7.24820   2.98188  -0.00693  -0.00081   0.00255
   Mo     3.17953   1.89918   2.99384   0.01021   0.00926   0.00116
   Mo     1.60974   4.55787   3.11116  -0.00324   0.01390   0.00096
   Mo     0.01516   7.25835   3.03385  -0.01692   0.00174  -0.00011
   Mo     6.20769   1.84163   2.98426   0.01151  -0.01452  -0.00228
   Mo     4.72467   4.56588   3.03034   0.00296  -0.00522   0.00063
   Mo     3.09259   7.23449   2.97532  -0.00180   0.00039  -0.00145
   Mo     1.56781   0.95038   8.98974   0.01195   0.00804   0.00448
   Mo     0.01669   3.66010   8.99258  -0.00093   0.00537   0.00378
   Mo    -1.53738   6.36683   9.00217  -0.01712  -0.00187  -0.00045
   Mo     4.69021   0.95684   8.98683   0.00514   0.00029  -0.00252
   Mo     3.13852   3.66832   8.99638  -0.00069   0.01001   0.00521
   Mo     1.58438   6.37460   9.00385  -0.01430   0.00672   0.00157
   Mo     7.81222   0.96609   8.99355   0.01760  -0.00787  -0.00494
   Mo     6.26205   3.67636   8.99718   0.00221  -0.01497  -0.00566
   Mo     4.70721   6.38679   9.00756  -0.00403  -0.00559  -0.00137
   S      0.00894   1.85595   7.44070   0.01769   0.00653   0.00155
   S     -1.54156   4.56568   7.44171  -0.00421  -0.00399  -0.00096
   S     -3.09726   7.27877   7.45398  -0.00962   0.00764   0.00114
   S      3.12861   1.86301   7.43832   0.00865   0.01300   0.00314
   S      1.58010   4.57314   7.44543  -0.00499   0.00899   0.00443
   S      0.02423   7.28268   7.45485  -0.01827   0.00008  -0.00054
   S      6.25503   1.86970   7.43990   0.01462  -0.01637  -0.00588
   S      4.70275   4.58575   7.44991   0.00085  -0.00663  -0.00099
   S      3.14756   7.29412   7.45795  -0.00467  -0.00917  -0.00187
   S      1.59323   0.90659   1.40939   0.01334   0.00269   0.00272
   S      0.04335   3.41174   1.73399   0.00570   0.00510  -0.00042
   S     -1.50415   6.28989   1.48716  -0.01560  -0.00574   0.00020
   S      4.66805   0.92801   1.42043   0.00081  -0.00026  -0.00145
   S      3.14244   3.68728   1.48216  -0.00184   0.01017   0.00135
   S      1.53069   6.28392   1.47467  -0.01287   0.01199  -0.00042
   S      7.69664   0.84812   1.36054   0.01790  -0.00445  -0.00368
   S      6.31732   3.66416   1.49644   0.00114  -0.01448  -0.00102
   S      4.71580   6.34652   1.44822  -0.00253  -0.00477   0.00111
   S      0.00744   1.84871  10.54335   0.01061   0.00314   0.00136
   S     -1.54109   4.55473  10.54990  -0.01101  -0.00455  -0.00120
   S     -3.09550   7.26252  10.56083  -0.01044   0.00310   0.00100
   S      3.13046   1.85641  10.54098   0.01398   0.00967   0.00313
   S      1.57541   4.56209  10.55149  -0.00604   0.01161   0.00497
   S      0.02283   7.26930  10.55932  -0.01927   0.00280  -0.00072
   S      6.24901   1.86457  10.54274   0.01634  -0.01500  -0.00567
   S      4.70174   4.57236  10.55222   0.00853  -0.00590  -0.00063
   S      3.14307   7.27664  10.56262  -0.00299  -0.00484  -0.00219
   S      1.41901   1.05596   4.35214   0.01172   0.00416   0.00125
   S      0.03921   3.81977   4.73861   0.00033   0.00570   0.00011
   S     -1.56186   6.41297   4.59834  -0.01383  -0.00813   0.00088
   S      4.67884   0.93325   4.56079   0.00301  -0.00001   0.00042
   S      3.18386   3.65043   4.60468  -0.00204   0.01008   0.00072
   S      1.59310   6.40392   4.60537  -0.01191   0.01338  -0.00054
   S      7.86440   0.96737   4.40683   0.01546  -0.00414  -0.00015
   S      6.26888   3.62413   4.59302   0.00194  -0.01637  -0.00156
   S      4.70631   6.40185   4.54317  -0.00604  -0.00527   0.00062
freq: 138.82 cm-1
PRIMCOORD 23
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00010   0.00893  -0.01643
   Mo    -1.50596   4.54802   3.12343  -0.00148   0.00094  -0.00614
   Mo    -3.07109   7.24820   2.98188  -0.00205  -0.00192   0.00436
   Mo     3.17953   1.89918   2.99384  -0.00167  -0.00228  -0.00044
   Mo     1.60974   4.55787   3.11116  -0.00076   0.00273  -0.00713
   Mo     0.01516   7.25835   3.03385   0.00077   0.00047   0.00693
   Mo     6.20769   1.84163   2.98426   0.00323  -0.00218   0.00437
   Mo     4.72467   4.56588   3.03034  -0.00237  -0.00541   0.00825
   Mo     3.09259   7.23449   2.97532   0.00472   0.00120   0.00480
   Mo     1.56781   0.95038   8.98974   0.00598  -0.01380  -0.01073
   Mo     0.01669   3.66010   8.99258   0.00519  -0.01095  -0.02342
   Mo    -1.53738   6.36683   9.00217   0.00705  -0.00723  -0.00048
   Mo     4.69021   0.95684   8.98683  -0.00230   0.01488   0.00408
   Mo     3.13852   3.66832   8.99638  -0.00858   0.00820   0.00812
   Mo     1.58438   6.37460   9.00385  -0.00743   0.01082  -0.00162
   Mo     7.81222   0.96609   8.99355   0.00137  -0.00040  -0.00790
   Mo     6.26205   3.67636   8.99718   0.00163   0.00372   0.01140
   Mo     4.70721   6.38679   9.00756  -0.00306  -0.00353   0.01939
   S      0.00894   1.85595   7.44070   0.00717  -0.01970  -0.01815
   S     -1.54156   4.56568   7.44171  -0.00382  -0.00572  -0.00574
   S     -3.09726   7.27877   7.45398  -0.00228  -0.02428   0.00397
   S      3.12861   1.86301   7.43832   0.00068   0.01209   0.00098
   S      1.58010   4.57314   7.44543   0.00371   0.01180  -0.00741
   S      0.02423   7.28268   7.45485  -0.00456   0.01671   0.00095
   S      6.25503   1.86970   7.43990  -0.00226   0.01243   0.00338
   S      4.70275   4.58575   7.44991  -0.00299   0.00349   0.01698
   S      3.14756   7.29412   7.45795   0.00408  -0.00564   0.00429
   S      1.59323   0.90659   1.40939   0.00340  -0.00780  -0.00574
   S      0.04335   3.41174   1.73399  -0.00177   0.00924  -0.01658
   S     -1.50415   6.28989   1.48716   0.00021   0.00547   0.00220
   S      4.66805   0.92801   1.42043   0.00240  -0.00205   0.00520
   S      3.14244   3.68728   1.48216   0.00125  -0.00198   0.00043
   S      1.53069   6.28392   1.47467   0.00222   0.00902   0.00184
   S      7.69664   0.84812   1.36054  -0.00380  -0.00395  -0.00354
   S      6.31732   3.66416   1.49644  -0.00545  -0.00285   0.00293
   S      4.71580   6.34652   1.44822   0.00031  -0.00692   0.00735
   S      0.00744   1.84871  10.54335   0.00925  -0.00775  -0.01827
   S     -1.54109   4.55473  10.54990   0.02168  -0.01114  -0.00491
   S     -3.09550   7.26252  10.56083   0.01138  -0.00687   0.00374
   S      3.13046   1.85641  10.54098  -0.01136   0.00293   0.00051
   S      1.57541   4.56209  10.55149  -0.01933   0.00603  -0.00729
   S      0.02283   7.26930  10.55932  -0.00389   0.01182   0.00056
   S      6.24901   1.86457  10.54274   0.00751   0.00183   0.00324
   S      4.70174   4.57236  10.55222  -0.00506  -0.00394   0.01737
   S      3.14307   7.27664  10.56262  -0.01018   0.00854   0.00446
   S      1.41901   1.05596   4.35214  -0.00813   0.00593  -0.00868
   S      0.03921   3.81977   4.73861  -0.00025  -0.00271  -0.01104
   S     -1.56186   6.41297   4.59834  -0.00086  -0.00382   0.00273
   S      4.67884   0.93325   4.56079  -0.00059   0.00203   0.00379
   S      3.18386   3.65043   4.60468  -0.00977  -0.00345   0.00062
   S      1.59310   6.40392   4.60537   0.00316  -0.00190   0.00200
   S      7.86440   0.96737   4.40683   0.01180   0.00606  -0.00373
   S      6.26888   3.62413   4.59302   0.00482  -0.00161   0.00255
   S      4.70631   6.40185   4.54317   0.00072  -0.00347   0.00765
freq: 139.57 cm-1
PRIMCOORD 24
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00088  -0.00632   0.00395
   Mo    -1.50596   4.54802   3.12343   0.00196  -0.00070   0.00107
   Mo    -3.07109   7.24820   2.98188   0.00214  -0.00071   0.00099
   Mo     3.17953   1.89918   2.99384  -0.00312   0.00134  -0.00056
   Mo     1.60974   4.55787   3.11116  -0.00068  -0.00168   0.00028
   Mo     0.01516   7.25835   3.03385   0.00145   0.00014  -0.02779
   Mo     6.20769   1.84163   2.98426   0.00049   0.00320  -0.00106
   Mo     4.72467   4.56588   3.03034   0.00026   0.00197   0.02383
   Mo     3.09259   7.23449   2.97532  -0.00211  -0.00111   0.00027
   Mo     1.56781   0.95038   8.98974   0.00212   0.00346   0.00426
   Mo     0.01669   3.66010   8.99258  -0.00492   0.00046   0.00460
   Mo    -1.53738   6.36683   9.00217  -0.00203   0.00532  -0.01666
   Mo     4.69021   0.95684   8.98683   0.00644  -0.00058  -0.01930
   Mo     3.13852   3.66832   8.99638   0.00003  -0.00246   0.01331
   Mo     1.58438   6.37460   9.00385  -0.00166  -0.00550  -0.01670
   Mo     7.81222   0.96609   8.99355   0.00210  -0.00244   0.00374
   Mo     6.26205   3.67636   8.99718  -0.00058   0.00224   0.01252
   Mo     4.70721   6.38679   9.00756  -0.00139   0.00069   0.01475
   S      0.00894   1.85595   7.44070   0.00025   0.00082   0.00578
   S     -1.54156   4.56568   7.44171  -0.00688  -0.00497   0.00015
   S     -3.09726   7.27877   7.45398  -0.01368   0.00627   0.00077
   S      3.12861   1.86301   7.43832  -0.00244   0.00735  -0.00082
   S      1.58010   4.57314   7.44543   0.00103  -0.01608   0.00042
   S      0.02423   7.28268   7.45485   0.00152  -0.00173  -0.02322
   S      6.25503   1.86970   7.43990   0.01316   0.00978  -0.00133
   S      4.70275   4.58575   7.44991  -0.00198   0.00121   0.01758
   S      3.14756   7.29412   7.45795   0.00896  -0.00220   0.00082
   S      1.59323   0.90659   1.40939  -0.00289  -0.00119   0.00077
   S      0.04335   3.41174   1.73399   0.00021  -0.00459   0.00250
   S     -1.50415   6.28989   1.48716  -0.00766  -0.00636  -0.01148
   S      4.66805   0.92801   1.42043  -0.00029   0.01425  -0.01131
   S      3.14244   3.68728   1.48216   0.00925   0.00615   0.00992
   S      1.53069   6.28392   1.47467   0.00958  -0.00761  -0.01229
   S      7.69664   0.84812   1.36054   0.00088   0.00005   0.00095
   S      6.31732   3.66416   1.49644  -0.00823   0.00840   0.00993
   S      4.71580   6.34652   1.44822   0.00036  -0.00767   0.01150
   S      0.00744   1.84871  10.54335  -0.00014   0.00052   0.00579
   S     -1.54109   4.55473  10.54990  -0.00009   0.01578   0.00008
   S     -3.09550   7.26252  10.56083   0.00926   0.00297   0.00109
   S      3.13046   1.85641  10.54098   0.01377  -0.01058  -0.00101
   S      1.57541   4.56209  10.55149  -0.00637   0.00497   0.00063
   S      0.02283   7.26930  10.55932   0.00157   0.00064  -0.02310
   S      6.24901   1.86457  10.54274  -0.00262  -0.00768  -0.00157
   S      4.70174   4.57236  10.55222  -0.00116  -0.00030   0.01746
   S      3.14307   7.27664  10.56262  -0.01408  -0.00499   0.00079
   S      1.41901   1.05596   4.35214   0.00063  -0.00238   0.00233
   S      0.03921   3.81977   4.73861   0.00061  -0.00073   0.00155
   S     -1.56186   6.41297   4.59834   0.01324   0.00549  -0.01140
   S      4.67884   0.93325   4.56079  -0.00066  -0.00880  -0.01478
   S      3.18386   3.65043   4.60468  -0.00785  -0.00504   0.01007
   S      1.59310   6.40392   4.60537  -0.01104   0.00357  -0.01113
   S      7.86440   0.96737   4.40683  -0.00437  -0.00213   0.00134
   S      6.26888   3.62413   4.59302   0.00826  -0.00344   0.01039
   S      4.70631   6.40185   4.54317   0.00001   0.01091   0.01091
freq: 139.78 cm-1
PRIMCOORD 25
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00462   0.00106  -0.00501
   Mo    -1.50596   4.54802   3.12343  -0.00190   0.00034  -0.00315
   Mo    -3.07109   7.24820   2.98188  -0.00266   0.00068   0.00122
   Mo     3.17953   1.89918   2.99384   0.00422  -0.00102   0.00235
   Mo     1.60974   4.55787   3.11116   0.00007  -0.00043  -0.00216
   Mo     0.01516   7.25835   3.03385  -0.00290  -0.00153   0.00089
   Mo     6.20769   1.84163   2.98426   0.00149  -0.00003   0.00047
   Mo     4.72467   4.56588   3.03034   0.00010   0.00004   0.00425
   Mo     3.09259   7.23449   2.97532  -0.00214   0.00087   0.00035
   Mo     1.56781   0.95038   8.98974  -0.02255   0.01275   0.00108
   Mo     0.01669   3.66010   8.99258   0.00557   0.00610  -0.00745
   Mo    -1.53738   6.36683   9.00217   0.00076   0.01109  -0.00463
   Mo     4.69021   0.95684   8.98683  -0.01939   0.00209   0.00300
   Mo     3.13852   3.66832   8.99638   0.01408   0.00492   0.00905
   Mo     1.58438   6.37460   9.00385   0.00236  -0.00205   0.00063
   Mo     7.81222   0.96609   8.99355  -0.01477  -0.01591  -0.00474
   Mo     6.26205   3.67636   8.99718   0.02034  -0.01052  -0.00156
   Mo     4.70721   6.38679   9.00756   0.01394  -0.00819   0.00445
   S      0.00894   1.85595   7.44070  -0.02352   0.00224  -0.00458
   S     -1.54156   4.56568   7.44171   0.01004   0.00878  -0.00576
   S     -3.09726   7.27877   7.45398  -0.00395   0.01300   0.00026
   S      3.12861   1.86301   7.43832  -0.01799   0.01115   0.00590
   S      1.58010   4.57314   7.44543   0.01807   0.00088   0.00071
   S      0.02423   7.28268   7.45485   0.00109   0.00661  -0.00073
   S      6.25503   1.86970   7.43990  -0.01442  -0.01338  -0.00144
   S      4.70275   4.58575   7.44991   0.02272  -0.00881   0.00529
   S      3.14756   7.29412   7.45795   0.00817  -0.02026   0.00011
   S      1.59323   0.90659   1.40939   0.00596  -0.00042  -0.00104
   S      0.04335   3.41174   1.73399  -0.00015   0.00187  -0.00474
   S     -1.50415   6.28989   1.48716  -0.00440   0.00172  -0.00068
   S      4.66805   0.92801   1.42043   0.00169  -0.00165   0.00119
   S      3.14244   3.68728   1.48216   0.00337  -0.00107   0.00204
   S      1.53069   6.28392   1.47467  -0.00244   0.00070  -0.00030
   S      7.69664   0.84812   1.36054   0.00096  -0.00029  -0.00124
   S      6.31732   3.66416   1.49644  -0.00265  -0.00021   0.00028
   S      4.71580   6.34652   1.44822  -0.00258  -0.00108   0.00266
   S      0.00744   1.84871  10.54335  -0.02795   0.00691  -0.00496
   S     -1.54109   4.55473  10.54990   0.01430   0.00865  -0.00605
   S     -3.09550   7.26252  10.56083   0.00217   0.01186   0.00044
   S      3.13046   1.85641  10.54098  -0.01960   0.00538   0.00563
   S      1.57541   4.56209  10.55149   0.00614   0.00103   0.00100
   S      0.02283   7.26930  10.55932  -0.00251   0.00218  -0.00024
   S      6.24901   1.86457  10.54274  -0.00819  -0.01288  -0.00168
   S      4.70174   4.57236  10.55222   0.03054  -0.00913   0.00532
   S      3.14307   7.27664  10.56262   0.00562  -0.01380   0.00047
   S      1.41901   1.05596   4.35214   0.00105   0.00183  -0.00095
   S      0.03921   3.81977   4.73861  -0.00051  -0.00007  -0.00378
   S     -1.56186   6.41297   4.59834  -0.00377  -0.00181   0.00031
   S      4.67884   0.93325   4.56079   0.00330  -0.00224   0.00218
   S      3.18386   3.65043   4.60468  -0.00126   0.00012   0.00179
   S      1.59310   6.40392   4.60537  -0.00229  -0.00154  -0.00065
   S      7.86440   0.96737   4.40683   0.00514   0.00296  -0.00323
   S      6.26888   3.62413   4.59302   0.00264  -0.00068   0.00118
   S      4.70631   6.40185   4.54317  -0.00312   0.00191   0.00237
freq: 140.27 cm-1
PRIMCOORD 26
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00119   0.00083  -0.00803
   Mo    -1.50596   4.54802   3.12343   0.00297  -0.00198  -0.00092
   Mo    -3.07109   7.24820   2.98188   0.00106  -0.00246   0.00209
   Mo     3.17953   1.89918   2.99384  -0.00551  -0.00117   0.00059
   Mo     1.60974   4.55787   3.11116   0.00081   0.00165  -0.00585
   Mo     0.01516   7.25835   3.03385   0.00275   0.00093   0.00925
   Mo     6.20769   1.84163   2.98426  -0.00359   0.00255   0.00380
   Mo     4.72467   4.56588   3.03034  -0.00008  -0.00076  -0.00182
   Mo     3.09259   7.23449   2.97532   0.00230   0.00134  -0.00019
   Mo     1.56781   0.95038   8.98974  -0.00146   0.00972  -0.00436
   Mo     0.01669   3.66010   8.99258  -0.01238   0.00971  -0.01283
   Mo    -1.53738   6.36683   9.00217  -0.00978   0.02325   0.00987
   Mo     4.69021   0.95684   8.98683   0.02039  -0.00172   0.00990
   Mo     3.13852   3.66832   8.99638   0.00107  -0.01577  -0.00486
   Mo     1.58438   6.37460   9.00385  -0.00388  -0.01582  -0.00591
   Mo     7.81222   0.96609   8.99355   0.00850  -0.00752  -0.00455
   Mo     6.26205   3.67636   8.99718   0.00527   0.00620   0.00911
   Mo     4.70721   6.38679   9.00756  -0.00820  -0.00826   0.00315
   S      0.00894   1.85595   7.44070  -0.00265   0.00588  -0.00950
   S     -1.54156   4.56568   7.44171  -0.01500   0.02998   0.00249
   S     -3.09726   7.27877   7.45398  -0.01415   0.00776   0.00414
   S      3.12861   1.86301   7.43832   0.01916  -0.01534   0.00019
   S      1.58010   4.57314   7.44543  -0.00023  -0.01426  -0.01059
   S      0.02423   7.28268   7.45485  -0.00086   0.00401   0.00596
   S      6.25503   1.86970   7.43990   0.01394   0.00579   0.00646
   S      4.70275   4.58575   7.44991   0.00271  -0.00987   0.00351
   S      3.14756   7.29412   7.45795  -0.00324  -0.01430  -0.00293
   S      1.59323   0.90659   1.40939   0.00040  -0.00644  -0.00356
   S      0.04335   3.41174   1.73399   0.00134   0.00131  -0.00740
   S     -1.50415   6.28989   1.48716   0.00597   0.00162   0.00529
   S      4.66805   0.92801   1.42043  -0.00227  -0.00176   0.00639
   S      3.14244   3.68728   1.48216   0.00037  -0.00284  -0.00274
   S      1.53069   6.28392   1.47467   0.00006   0.00611   0.00099
   S      7.69664   0.84812   1.36054  -0.00605   0.00140  -0.00070
   S      6.31732   3.66416   1.49644   0.00087  -0.00070   0.00013
   S      4.71580   6.34652   1.44822   0.00200  -0.00032  -0.00033
   S      0.00744   1.84871  10.54335  -0.00215   0.01287  -0.00944
   S     -1.54109   4.55473  10.54990   0.00079   0.02033   0.00269
   S     -3.09550   7.26252  10.56083  -0.01946   0.01718   0.00366
   S      3.13046   1.85641  10.54098   0.00803  -0.00878   0.00061
   S      1.57541   4.56209  10.55149  -0.00555  -0.01709  -0.00998
   S      0.02283   7.26930  10.55932   0.01027  -0.00299   0.00610
   S      6.24901   1.86457  10.54274   0.02444   0.00057   0.00600
   S      4.70174   4.57236  10.55222  -0.00776  -0.01024   0.00339
   S      3.14307   7.27664  10.56262  -0.00921  -0.01206  -0.00333
   S      1.41901   1.05596   4.35214  -0.00713   0.00027  -0.00297
   S      0.03921   3.81977   4.73861   0.00413  -0.00310  -0.00490
   S     -1.56186   6.41297   4.59834   0.00081  -0.00391   0.00394
   S      4.67884   0.93325   4.56079  -0.00448   0.00426   0.00525
   S      3.18386   3.65043   4.60468  -0.00278   0.00075  -0.00308
   S      1.59310   6.40392   4.60537   0.00641  -0.00217   0.00199
   S      7.86440   0.96737   4.40683   0.00207   0.00357  -0.00340
   S      6.26888   3.62413   4.59302   0.00014   0.00354   0.00081
   S      4.70631   6.40185   4.54317   0.00055  -0.00222   0.00019
freq: 141.14 cm-1
PRIMCOORD 27
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00365   0.00899   0.00553
   Mo    -1.50596   4.54802   3.12343  -0.00156   0.00470   0.00377
   Mo    -3.07109   7.24820   2.98188   0.00084  -0.00095  -0.00180
   Mo     3.17953   1.89918   2.99384  -0.00360  -0.00777  -0.00045
   Mo     1.60974   4.55787   3.11116   0.00388   0.00114   0.00255
   Mo     0.01516   7.25835   3.03385   0.00630  -0.00042  -0.00082
   Mo     6.20769   1.84163   2.98426  -0.00716   0.00014  -0.00213
   Mo     4.72467   4.56588   3.03034  -0.00209  -0.00385  -0.00377
   Mo     3.09259   7.23449   2.97532   0.00594   0.00227  -0.00114
   Mo     1.56781   0.95038   8.98974   0.00954   0.00249   0.00262
   Mo     0.01669   3.66010   8.99258  -0.00217  -0.02281   0.01078
   Mo    -1.53738   6.36683   9.00217   0.00105   0.00494   0.00162
   Mo     4.69021   0.95684   8.98683   0.00444   0.01689  -0.00359
   Mo     3.13852   3.66832   8.99638   0.00606   0.01459  -0.00448
   Mo     1.58438   6.37460   9.00385  -0.02131  -0.01128   0.00014
   Mo     7.81222   0.96609   8.99355  -0.00740  -0.01969   0.00297
   Mo     6.26205   3.67636   8.99718   0.01171   0.00857  -0.00292
   Mo     4.70721   6.38679   9.00756  -0.00229   0.00605  -0.00787
   S      0.00894   1.85595   7.44070  -0.00370  -0.02183   0.00721
   S     -1.54156   4.56568   7.44171   0.01649  -0.00028   0.00434
   S     -3.09726   7.27877   7.45398   0.00522   0.00777  -0.00173
   S      3.12861   1.86301   7.43832   0.00452   0.01653  -0.00199
   S      1.58010   4.57314   7.44543  -0.01558  -0.01364   0.00294
   S      0.02423   7.28268   7.45485  -0.00806   0.01138  -0.00048
   S      6.25503   1.86970   7.43990   0.01099   0.00610  -0.00161
   S      4.70275   4.58575   7.44991   0.01162   0.01005  -0.00712
   S      3.14756   7.29412   7.45795  -0.02146  -0.01612  -0.00217
   S      1.59323   0.90659   1.40939  -0.00842   0.00051   0.00152
   S      0.04335   3.41174   1.73399  -0.00172   0.00630   0.00450
   S     -1.50415   6.28989   1.48716   0.00475   0.00092   0.00029
   S      4.66805   0.92801   1.42043  -0.00307  -0.00366  -0.00354
   S      3.14244   3.68728   1.48216  -0.00400  -0.00690  -0.00054
   S      1.53069   6.28392   1.47467   0.00811  -0.00041  -0.00002
   S      7.69664   0.84812   1.36054  -0.00016   0.00532   0.00187
   S      6.31732   3.66416   1.49644   0.00141   0.00141  -0.00077
   S      4.71580   6.34652   1.44822   0.00219  -0.00165  -0.00283
   S      0.00744   1.84871  10.54335  -0.00333  -0.02878   0.00686
   S     -1.54109   4.55473  10.54990   0.00673   0.00198   0.00425
   S     -3.09550   7.26252  10.56083  -0.00126   0.00280  -0.00159
   S      3.13046   1.85641  10.54098   0.00952   0.01984  -0.00231
   S      1.57541   4.56209  10.55149  -0.00458  -0.01099   0.00299
   S      0.02283   7.26930  10.55932  -0.00709   0.01562  -0.00088
   S      6.24901   1.86457  10.54274   0.00549   0.00822  -0.00137
   S      4.70174   4.57236  10.55222   0.01027   0.01319  -0.00667
   S      3.14307   7.27664  10.56262  -0.01618  -0.02194  -0.00178
   S      1.41901   1.05596   4.35214  -0.00223  -0.00538   0.00393
   S      0.03921   3.81977   4.73861   0.00057   0.00611   0.00287
   S     -1.56186   6.41297   4.59834   0.00354   0.00519   0.00020
   S      4.67884   0.93325   4.56079  -0.00179  -0.00308   0.00095
   S      3.18386   3.65043   4.60468   0.00094  -0.00677  -0.00111
   S      1.59310   6.40392   4.60537   0.00821   0.00220   0.00020
   S      7.86440   0.96737   4.40683  -0.00691   0.00275   0.00095
   S      6.26888   3.62413   4.59302  -0.00384  -0.00032  -0.00120
   S      4.70631   6.40185   4.54317   0.00295  -0.00402  -0.00275
freq: 141.27 cm-1
PRIMCOORD 28
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00013   0.00153   0.00754
   Mo    -1.50596   4.54802   3.12343  -0.00131  -0.00150   0.00505
   Mo    -3.07109   7.24820   2.98188  -0.00227   0.00532  -0.00455
   Mo     3.17953   1.89918   2.99384   0.00970  -0.00284   0.00173
   Mo     1.60974   4.55787   3.11116   0.00678  -0.00718   0.00223
   Mo     0.01516   7.25835   3.03385  -0.00161  -0.00923  -0.00447
   Mo     6.20769   1.84163   2.98426  -0.00479   0.00167   0.00086
   Mo     4.72467   4.56588   3.03034   0.00138   0.00808  -0.00248
   Mo     3.09259   7.23449   2.97532  -0.00741   0.00434  -0.00486
   Mo     1.56781   0.95038   8.98974  -0.00549  -0.01188   0.00327
   Mo     0.01669   3.66010   8.99258  -0.00616   0.00411   0.00599
   Mo    -1.53738   6.36683   9.00217   0.01062   0.01015  -0.00147
   Mo     4.69021   0.95684   8.98683   0.00160   0.01980   0.00295
   Mo     3.13852   3.66832   8.99638  -0.02095  -0.00266  -0.00184
   Mo     1.58438   6.37460   9.00385   0.00204   0.01384  -0.00543
   Mo     7.81222   0.96609   8.99355   0.01019  -0.00778   0.00349
   Mo     6.26205   3.67636   8.99718   0.00362  -0.00219   0.00272
   Mo     4.70721   6.38679   9.00756   0.00440  -0.02381  -0.00953
   S      0.00894   1.85595   7.44070   0.00177  -0.00009   0.00568
   S     -1.54156   4.56568   7.44171   0.00117   0.00698   0.00327
   S     -3.09726   7.27877   7.45398   0.00374  -0.01082  -0.00323
   S      3.12861   1.86301   7.43832  -0.01400  -0.00221   0.00164
   S      1.58010   4.57314   7.44543  -0.01671   0.00953  -0.00041
   S      0.02423   7.28268   7.45485   0.00565   0.02650  -0.00147
   S      6.25503   1.86970   7.43990   0.01354   0.00134   0.00387
   S      4.70275   4.58575   7.44991  -0.00721  -0.02689  -0.00381
   S      3.14756   7.29412   7.45795   0.01200  -0.00486  -0.00534
   S      1.59323   0.90659   1.40939   0.00112   0.01026   0.00374
   S      0.04335   3.41174   1.73399   0.00108  -0.00236   0.00717
   S     -1.50415   6.28989   1.48716  -0.00531  -0.00593  -0.00156
   S      4.66805   0.92801   1.42043   0.00264  -0.00707  -0.00235
   S      3.14244   3.68728   1.48216   0.00715  -0.00304   0.00031
   S      1.53069   6.28392   1.47467  -0.00108  -0.01095  -0.00252
   S      7.69664   0.84812   1.36054  -0.00073   0.00940   0.00244
   S      6.31732   3.66416   1.49644   0.00008   0.00292   0.00116
   S      4.71580   6.34652   1.44822  -0.00487   0.00923  -0.00474
   S      0.00744   1.84871  10.54335   0.00211  -0.00268   0.00546
   S     -1.54109   4.55473  10.54990  -0.00127   0.01230   0.00286
   S     -3.09550   7.26252  10.56083  -0.00186  -0.01799  -0.00353
   S      3.13046   1.85641  10.54098  -0.01344   0.00156   0.00213
   S      1.57541   4.56209  10.55149  -0.01102   0.01612  -0.00072
   S      0.02283   7.26930  10.55932   0.00853   0.02140  -0.00177
   S      6.24901   1.86457  10.54274   0.01266   0.00133   0.00419
   S      4.70174   4.57236  10.55222  -0.01075  -0.01856  -0.00382
   S      3.14307   7.27664  10.56262   0.01479  -0.01390  -0.00484
   S      1.41901   1.05596   4.35214   0.00677   0.00163   0.00222
   S      0.03921   3.81977   4.73861   0.00171   0.00047   0.00462
   S     -1.56186   6.41297   4.59834  -0.00533   0.00113  -0.00220
   S      4.67884   0.93325   4.56079   0.00360  -0.01182   0.00112
   S      3.18386   3.65043   4.60468   0.01086  -0.00065   0.00091
   S      1.59310   6.40392   4.60537  -0.00087  -0.00543  -0.00299
   S      7.86440   0.96737   4.40683  -0.00693   0.00109   0.00159
   S      6.26888   3.62413   4.59302  -0.00512   0.00361   0.00182
   S      4.70631   6.40185   4.54317  -0.00521   0.01091  -0.00569
freq: 141.65 cm-1
PRIMCOORD 29
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00772   0.00255  -0.00214
   Mo    -1.50596   4.54802   3.12343   0.00569  -0.00010   0.00221
   Mo    -3.07109   7.24820   2.98188  -0.01345  -0.00726   0.00306
   Mo     3.17953   1.89918   2.99384   0.00546  -0.00232  -0.00332
   Mo     1.60974   4.55787   3.11116   0.00522   0.00612  -0.00391
   Mo     0.01516   7.25835   3.03385  -0.01174   0.00265   0.00191
   Mo     6.20769   1.84163   2.98426   0.01042   0.00044   0.00218
   Mo     4.72467   4.56588   3.03034   0.00201  -0.00483   0.00026
   Mo     3.09259   7.23449   2.97532  -0.00967   0.00467  -0.00022
   Mo     1.56781   0.95038   8.98974   0.00400   0.00990  -0.00201
   Mo     0.01669   3.66010   8.99258  -0.02090  -0.00792  -0.00101
   Mo    -1.53738   6.36683   9.00217   0.01529   0.00099   0.00635
   Mo     4.69021   0.95684   8.98683   0.00001  -0.00149  -0.00056
   Mo     3.13852   3.66832   8.99638  -0.00986   0.00705  -0.00614
   Mo     1.58438   6.37460   9.00385   0.01186  -0.00962  -0.00438
   Mo     7.81222   0.96609   8.99355  -0.00554  -0.00800  -0.00027
   Mo     6.26205   3.67636   8.99718  -0.01608  -0.00033   0.00619
   Mo     4.70721   6.38679   9.00756   0.02086   0.00926   0.00153
   S      0.00894   1.85595   7.44070  -0.01051  -0.00651  -0.00167
   S     -1.54156   4.56568   7.44171  -0.01867   0.00005   0.00517
   S     -3.09726   7.27877   7.45398   0.02528   0.00907   0.00273
   S      3.12861   1.86301   7.43832   0.00274   0.00656  -0.00400
   S      1.58010   4.57314   7.44543  -0.01938  -0.00911  -0.00473
   S      0.02423   7.28268   7.45485   0.01393  -0.00424   0.00058
   S      6.25503   1.86970   7.43990  -0.00588   0.00014   0.00238
   S      4.70275   4.58575   7.44991  -0.00369   0.01066   0.00077
   S      3.14756   7.29412   7.45795   0.01612  -0.00678  -0.00143
   S      1.59323   0.90659   1.40939   0.00441  -0.00947  -0.00139
   S      0.04335   3.41174   1.73399   0.00928   0.00347  -0.00180
   S     -1.50415   6.28989   1.48716  -0.01160  -0.00037   0.00245
   S      4.66805   0.92801   1.42043   0.00735   0.00082   0.00047
   S      3.14244   3.68728   1.48216   0.00448  -0.00164  -0.00286
   S      1.53069   6.28392   1.47467  -0.01149   0.00813  -0.00131
   S      7.69664   0.84812   1.36054   0.00719   0.00342  -0.00132
   S      6.31732   3.66416   1.49644   0.00821  -0.00080   0.00211
   S      4.71580   6.34652   1.44822  -0.01298  -0.00448   0.00147
   S      0.00744   1.84871  10.54335  -0.00861  -0.00662  -0.00130
   S     -1.54109   4.55473  10.54990  -0.01348  -0.00285   0.00479
   S     -3.09550   7.26252  10.56083   0.02187   0.01416   0.00286
   S      3.13046   1.85641  10.54098   0.00140   0.01088  -0.00350
   S      1.57541   4.56209  10.55149  -0.01583  -0.00878  -0.00498
   S      0.02283   7.26930  10.55932   0.02163  -0.00292   0.00063
   S      6.24901   1.86457  10.54274  -0.00627  -0.00538   0.00241
   S      4.70174   4.57236  10.55222  -0.01301   0.00949   0.00052
   S      3.14307   7.27664  10.56262   0.01204  -0.00796  -0.00147
   S      1.41901   1.05596   4.35214   0.00510  -0.00340  -0.00122
   S      0.03921   3.81977   4.73861   0.00957   0.00247  -0.00176
   S     -1.56186   6.41297   4.59834  -0.01100  -0.00104   0.00326
   S      4.67884   0.93325   4.56079   0.00378   0.00312  -0.00019
   S      3.18386   3.65043   4.60468   0.00151  -0.00331  -0.00337
   S      1.59310   6.40392   4.60537  -0.00996   0.00482  -0.00054
   S      7.86440   0.96737   4.40683   0.01023   0.00241   0.00115
   S      6.26888   3.62413   4.59302   0.00684  -0.00042   0.00205
   S      4.70631   6.40185   4.54317  -0.01548  -0.00586   0.00130
freq: 142.09 cm-1
PRIMCOORD 30
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.01127  -0.00493  -0.00136
   Mo    -1.50596   4.54802   3.12343   0.00822   0.00873   0.00210
   Mo    -3.07109   7.24820   2.98188   0.00171  -0.00164  -0.00161
   Mo     3.17953   1.89918   2.99384  -0.00812  -0.01122  -0.00044
   Mo     1.60974   4.55787   3.11116   0.00618  -0.01347  -0.00350
   Mo     0.01516   7.25835   3.03385   0.01355  -0.00187   0.00135
   Mo     6.20769   1.84163   2.98426  -0.00764   0.01650   0.00196
   Mo     4.72467   4.56588   3.03034  -0.00233   0.00452  -0.00029
   Mo     3.09259   7.23449   2.97532  -0.00296   0.00194   0.00132
   Mo     1.56781   0.95038   8.98974   0.00958   0.01335  -0.00405
   Mo     0.01669   3.66010   8.99258  -0.00304   0.00640  -0.00357
   Mo    -1.53738   6.36683   9.00217  -0.01214  -0.00916   0.00216
   Mo     4.69021   0.95684   8.98683  -0.00478  -0.00629   0.00301
   Mo     3.13852   3.66832   8.99638  -0.00111   0.01577  -0.00413
   Mo     1.58438   6.37460   9.00385  -0.00494   0.00896  -0.00274
   Mo     7.81222   0.96609   8.99355   0.01292  -0.00675   0.00196
   Mo     6.26205   3.67636   8.99718  -0.00486  -0.02238   0.00685
   Mo     4.70721   6.38679   9.00756   0.00760  -0.00030   0.00092
   S      0.00894   1.85595   7.44070   0.00611   0.00641  -0.00241
   S     -1.54156   4.56568   7.44171  -0.01667  -0.01232   0.00238
   S     -3.09726   7.27877   7.45398   0.00203   0.00703  -0.00009
   S      3.12861   1.86301   7.43832   0.00919   0.01461  -0.00205
   S      1.58010   4.57314   7.44543  -0.00570   0.01447  -0.00472
   S      0.02423   7.28268   7.45485  -0.01616  -0.00434   0.00101
   S      6.25503   1.86970   7.43990   0.00336  -0.02157   0.00476
   S      4.70275   4.58575   7.44991   0.00976  -0.00218   0.00163
   S      3.14756   7.29412   7.45795   0.00783  -0.00251  -0.00006
   S      1.59323   0.90659   1.40939  -0.01082  -0.00605  -0.00302
   S      0.04335   3.41174   1.73399  -0.00268  -0.00430  -0.00099
   S     -1.50415   6.28989   1.48716   0.01168   0.00616   0.00082
   S      4.66805   0.92801   1.42043   0.00146  -0.00009   0.00276
   S      3.14244   3.68728   1.48216   0.00504  -0.01292  -0.00208
   S      1.53069   6.28392   1.47467   0.00883  -0.01006  -0.00044
   S      7.69664   0.84812   1.36054  -0.01573   0.00609   0.00244
   S      6.31732   3.66416   1.49644   0.00158   0.01637   0.00149
   S      4.71580   6.34652   1.44822  -0.00334   0.00401  -0.00051
   S      0.00744   1.84871  10.54335   0.01083   0.00856  -0.00256
   S     -1.54109   4.55473  10.54990  -0.00919  -0.01261   0.00225
   S     -3.09550   7.26252  10.56083   0.00099   0.01196  -0.00060
   S      3.13046   1.85641  10.54098   0.00347   0.01767  -0.00195
   S      1.57541   4.56209  10.55149  -0.00510   0.01333  -0.00461
   S      0.02283   7.26930  10.55932  -0.01286  -0.00722   0.00105
   S      6.24901   1.86457  10.54274   0.00383  -0.02529   0.00496
   S      4.70174   4.57236  10.55222   0.00156  -0.00158   0.00172
   S      3.14307   7.27664  10.56262   0.00547  -0.00504   0.00007
   S      1.41901   1.05596   4.35214  -0.01139  -0.00563  -0.00172
   S      0.03921   3.81977   4.73861   0.00382  -0.00528  -0.00144
   S     -1.56186   6.41297   4.59834   0.00950   0.00809   0.00047
   S      4.67884   0.93325   4.56079   0.00062   0.00059  -0.00032
   S      3.18386   3.65043   4.60468   0.00329  -0.01111  -0.00147
   S      1.59310   6.40392   4.60537   0.00865  -0.01377   0.00028
   S      7.86440   0.96737   4.40683  -0.01236   0.00654  -0.00021
   S      6.26888   3.62413   4.59302   0.00093   0.01729   0.00202
   S      4.70631   6.40185   4.54317  -0.00060   0.00445  -0.00022
freq: 161.97 cm-1
PRIMCOORD 31
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00964   0.00819   0.00583
   Mo    -1.50596   4.54802   3.12343  -0.00445  -0.01678   0.00767
   Mo    -3.07109   7.24820   2.98188   0.00540  -0.00171  -0.00517
   Mo     3.17953   1.89918   2.99384  -0.02044   0.00838   0.00182
   Mo     1.60974   4.55787   3.11116  -0.00228   0.00130   0.00186
   Mo     0.01516   7.25835   3.03385   0.00615  -0.02445  -0.00243
   Mo     6.20769   1.84163   2.98426   0.04095   0.00704  -0.00225
   Mo     4.72467   4.56588   3.03034  -0.01673   0.00384  -0.00514
   Mo     3.09259   7.23449   2.97532  -0.00016   0.01925   0.00259
   Mo     1.56781   0.95038   8.98974   0.00023   0.00080  -0.00131
   Mo     0.01669   3.66010   8.99258  -0.00013   0.00066   0.00071
   Mo    -1.53738   6.36683   9.00217   0.00075   0.00061   0.00097
   Mo     4.69021   0.95684   8.98683  -0.00062  -0.00009  -0.00006
   Mo     3.13852   3.66832   8.99638   0.00017  -0.00065  -0.00003
   Mo     1.58438   6.37460   9.00385  -0.00122  -0.00029   0.00065
   Mo     7.81222   0.96609   8.99355  -0.00163  -0.00049  -0.00030
   Mo     6.26205   3.67636   8.99718   0.00140  -0.00050  -0.00006
   Mo     4.70721   6.38679   9.00756   0.00089   0.00037  -0.00025
   S      0.00894   1.85595   7.44070  -0.00143   0.00084   0.00071
   S     -1.54156   4.56568   7.44171   0.00121   0.00076   0.00020
   S     -3.09726   7.27877   7.45398   0.00120   0.00020  -0.00023
   S      3.12861   1.86301   7.43832   0.00054   0.00014  -0.00137
   S      1.58010   4.57314   7.44543  -0.00039  -0.00000   0.00065
   S      0.02423   7.28268   7.45485  -0.00038   0.00036  -0.00013
   S      6.25503   1.86970   7.43990  -0.00079  -0.00025  -0.00057
   S      4.70275   4.58575   7.44991   0.00085  -0.00035   0.00081
   S      3.14756   7.29412   7.45795  -0.00090  -0.00114   0.00045
   S      1.59323   0.90659   1.40939  -0.01251   0.00149  -0.00160
   S      0.04335   3.41174   1.73399  -0.00142   0.00928  -0.00425
   S     -1.50415   6.28989   1.48716   0.00290  -0.02225   0.00117
   S      4.66805   0.92801   1.42043   0.00982   0.00029   0.02638
   S      3.14244   3.68728   1.48216  -0.01152  -0.00056  -0.00477
   S      1.53069   6.28392   1.47467   0.01194   0.00023  -0.00169
   S      7.69664   0.84812   1.36054   0.01346   0.00509  -0.01591
   S      6.31732   3.66416   1.49644  -0.01318   0.00735  -0.00118
   S      4.71580   6.34652   1.44822  -0.00579   0.01046  -0.00071
   S      0.00744   1.84871  10.54335  -0.00067  -0.00015  -0.00137
   S     -1.54109   4.55473  10.54990   0.00036   0.00014   0.00084
   S     -3.09550   7.26252  10.56083   0.00038   0.00180  -0.00027
   S      3.13046   1.85641  10.54098  -0.00037  -0.00068   0.00032
   S      1.57541   4.56209  10.55149   0.00031  -0.00036   0.00036
   S      0.02283   7.26930  10.55932  -0.00017   0.00104   0.00183
   S      6.24901   1.86457  10.54274  -0.00094  -0.00043   0.00047
   S      4.70174   4.57236  10.55222   0.00086  -0.00023  -0.00065
   S      3.14307   7.27664  10.56262  -0.00033  -0.00064  -0.00089
   S      1.41901   1.05596   4.35214  -0.01007  -0.00211   0.00153
   S      0.03921   3.81977   4.73861   0.00252  -0.01629   0.00101
   S     -1.56186   6.41297   4.59834  -0.00018  -0.01249   0.00003
   S      4.67884   0.93325   4.56079   0.01321   0.00000  -0.03241
   S      3.18386   3.65043   4.60468  -0.00660  -0.00107   0.00402
   S      1.59310   6.40392   4.60537   0.00773   0.00002   0.00484
   S      7.86440   0.96737   4.40683   0.01329   0.00313   0.02054
   S      6.26888   3.62413   4.59302  -0.02093   0.00262   0.00120
   S      4.70631   6.40185   4.54317   0.00093   0.00688  -0.00785
freq: 170.46 cm-1
PRIMCOORD 32
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00059  -0.00588  -0.00570
   Mo    -1.50596   4.54802   3.12343  -0.00463   0.00224  -0.02202
   Mo    -3.07109   7.24820   2.98188   0.00357   0.00469   0.02747
   Mo     3.17953   1.89918   2.99384  -0.00711  -0.00101  -0.01759
   Mo     1.60974   4.55787   3.11116   0.00271   0.00033   0.02086
   Mo     0.01516   7.25835   3.03385  -0.00100  -0.00763  -0.00592
   Mo     6.20769   1.84163   2.98426   0.00472   0.00375   0.02667
   Mo     4.72467   4.56588   3.03034   0.00048  -0.00170  -0.00658
   Mo     3.09259   7.23449   2.97532  -0.00061   0.00134  -0.02171
   Mo     1.56781   0.95038   8.98974   0.00041   0.00030   0.00076
   Mo     0.01669   3.66010   8.99258   0.00031  -0.00045  -0.00044
   Mo    -1.53738   6.36683   9.00217   0.00003   0.00013   0.00023
   Mo     4.69021   0.95684   8.98683  -0.00056   0.00022  -0.00048
   Mo     3.13852   3.66832   8.99638   0.00074   0.00038  -0.00026
   Mo     1.58438   6.37460   9.00385  -0.00091   0.00029   0.00056
   Mo     7.81222   0.96609   8.99355   0.00035  -0.00068   0.00050
   Mo     6.26205   3.67636   8.99718   0.00029  -0.00019   0.00029
   Mo     4.70721   6.38679   9.00756  -0.00006  -0.00048  -0.00110
   S      0.00894   1.85595   7.44070   0.00036  -0.00075   0.00049
   S     -1.54156   4.56568   7.44171  -0.00028   0.00014   0.00142
   S     -3.09726   7.27877   7.45398   0.00032   0.00060  -0.00076
   S      3.12861   1.86301   7.43832  -0.00055   0.00046   0.00042
   S      1.58010   4.57314   7.44543   0.00043   0.00051  -0.00054
   S      0.02423   7.28268   7.45485  -0.00051   0.00028   0.00000
   S      6.25503   1.86970   7.43990   0.00043  -0.00036  -0.00084
   S      4.70275   4.58575   7.44991   0.00084  -0.00054  -0.00062
   S      3.14756   7.29412   7.45795  -0.00096  -0.00032   0.00090
   S      1.59323   0.90659   1.40939  -0.00313  -0.02061  -0.00372
   S      0.04335   3.41174   1.73399   0.01332  -0.00757   0.01325
   S     -1.50415   6.28989   1.48716  -0.01380   0.01372  -0.00348
   S      4.66805   0.92801   1.42043   0.01805   0.00203   0.00652
   S      3.14244   3.68728   1.48216  -0.00828   0.00660  -0.00338
   S      1.53069   6.28392   1.47467  -0.00449  -0.01843  -0.00270
   S      7.69664   0.84812   1.36054  -0.01040   0.01516  -0.00140
   S      6.31732   3.66416   1.49644  -0.00602  -0.01490  -0.00247
   S      4.71580   6.34652   1.44822   0.01909   0.00522   0.00212
   S      0.00744   1.84871  10.54335   0.00030   0.00004   0.00066
   S     -1.54109   4.55473  10.54990   0.00070  -0.00034   0.00079
   S     -3.09550   7.26252  10.56083  -0.00046  -0.00052  -0.00136
   S      3.13046   1.85641  10.54098   0.00063   0.00073   0.00103
   S      1.57541   4.56209  10.55149  -0.00004  -0.00042  -0.00112
   S      0.02283   7.26930  10.55932  -0.00072   0.00079   0.00068
   S      6.24901   1.86457  10.54274  -0.00037  -0.00041  -0.00140
   S      4.70174   4.57236  10.55222   0.00039   0.00034  -0.00002
   S      3.14307   7.27664  10.56262   0.00033  -0.00098   0.00095
   S      1.41901   1.05596   4.35214  -0.00371   0.02204  -0.00064
   S      0.03921   3.81977   4.73861  -0.01196   0.01963   0.00833
   S     -1.56186   6.41297   4.59834   0.01081  -0.01391   0.00403
   S      4.67884   0.93325   4.56079  -0.01891  -0.00623  -0.00634
   S      3.18386   3.65043   4.60468   0.01134  -0.01252  -0.00106
   S      1.59310   6.40392   4.60537   0.00910   0.01438  -0.00365
   S      7.86440   0.96737   4.40683   0.01140  -0.01294   0.00218
   S      6.26888   3.62413   4.59302   0.00436   0.01781   0.00108
   S      4.70631   6.40185   4.54317  -0.01482  -0.00255  -0.00265
freq: 173.92 cm-1
PRIMCOORD 33
     54   1
   Ni    -0.08013   1.32529   2.75860   0.01330  -0.02109  -0.01214
   Mo    -1.50596   4.54802   3.12343  -0.01139   0.00825   0.00320
   Mo    -3.07109   7.24820   2.98188   0.00274   0.01511   0.00180
   Mo     3.17953   1.89918   2.99384  -0.01889  -0.00071   0.01565
   Mo     1.60974   4.55787   3.11116   0.00806   0.01000  -0.01208
   Mo     0.01516   7.25835   3.03385   0.00021  -0.01578  -0.00977
   Mo     6.20769   1.84163   2.98426   0.00081   0.00541  -0.00079
   Mo     4.72467   4.56588   3.03034   0.01540  -0.00882  -0.01126
   Mo     3.09259   7.23449   2.97532  -0.00836  -0.00428   0.01803
   Mo     1.56781   0.95038   8.98974   0.00002  -0.00045   0.00203
   Mo     0.01669   3.66010   8.99258   0.00029  -0.00125  -0.00326
   Mo    -1.53738   6.36683   9.00217   0.00105   0.00015   0.00091
   Mo     4.69021   0.95684   8.98683   0.00054   0.00043  -0.00213
   Mo     3.13852   3.66832   8.99638   0.00009   0.00041   0.00013
   Mo     1.58438   6.37460   9.00385  -0.00041   0.00016   0.00169
   Mo     7.81222   0.96609   8.99355   0.00003   0.00035   0.00122
   Mo     6.26205   3.67636   8.99718  -0.00126   0.00014   0.00073
   Mo     4.70721   6.38679   9.00756  -0.00048  -0.00065  -0.00167
   S      0.00894   1.85595   7.44070   0.00046  -0.00243  -0.00006
   S     -1.54156   4.56568   7.44171  -0.00187   0.00070   0.00008
   S     -3.09726   7.27877   7.45398   0.00107   0.00036   0.00120
   S      3.12861   1.86301   7.43832  -0.00141   0.00028  -0.00057
   S      1.58010   4.57314   7.44543   0.00148   0.00129   0.00028
   S      0.02423   7.28268   7.45485   0.00065  -0.00057   0.00031
   S      6.25503   1.86970   7.43990   0.00130   0.00086  -0.00033
   S      4.70275   4.58575   7.44991  -0.00056  -0.00074  -0.00065
   S      3.14756   7.29412   7.45795  -0.00144   0.00081   0.00020
   S      1.59323   0.90659   1.40939   0.01330  -0.00272  -0.01522
   S      0.04335   3.41174   1.73399  -0.00239  -0.00990   0.02298
   S     -1.50415   6.28989   1.48716  -0.01077  -0.00043  -0.00602
   S      4.66805   0.92801   1.42043  -0.01400   0.00133   0.01444
   S      3.14244   3.68728   1.48216   0.01045  -0.01439  -0.00291
   S      1.53069   6.28392   1.47467   0.00989   0.00296  -0.01217
   S      7.69664   0.84812   1.36054  -0.00432  -0.01534   0.00545
   S      6.31732   3.66416   1.49644   0.01222  -0.00869  -0.01300
   S      4.71580   6.34652   1.44822  -0.00322   0.00677   0.01038
   S      0.00744   1.84871  10.54335  -0.00022   0.00125   0.00090
   S     -1.54109   4.55473  10.54990   0.00184  -0.00151  -0.00176
   S     -3.09550   7.26252  10.56083  -0.00083  -0.00222   0.00023
   S      3.13046   1.85641  10.54098   0.00199   0.00031  -0.00110
   S      1.57541   4.56209  10.55149  -0.00176  -0.00180  -0.00029
   S      0.02283   7.26930  10.55932   0.00014   0.00219   0.00105
   S      6.24901   1.86457  10.54274  -0.00121  -0.00022   0.00037
   S      4.70174   4.57236  10.55222  -0.00085   0.00112   0.00071
   S      3.14307   7.27664  10.56262   0.00100  -0.00060  -0.00011
   S      1.41901   1.05596   4.35214  -0.01611   0.00664   0.01280
   S      0.03921   3.81977   4.73861   0.00255   0.04041   0.00578
   S     -1.56186   6.41297   4.59834  -0.00543   0.01019   0.00029
   S      4.67884   0.93325   4.56079  -0.00153  -0.01274  -0.00910
   S      3.18386   3.65043   4.60468   0.00699   0.01120  -0.00541
   S      1.59310   6.40392   4.60537  -0.00805  -0.00646   0.00695
   S      7.86440   0.96737   4.40683   0.01323   0.01568  -0.00728
   S      6.26888   3.62413   4.59302   0.00033  -0.00120   0.00342
   S      4.70631   6.40185   4.54317   0.00736  -0.00914  -0.00286
freq: 176.00 cm-1
PRIMCOORD 34
     54   1
   Ni    -0.08013   1.32529   2.75860   0.01459  -0.00820   0.01801
   Mo    -1.50596   4.54802   3.12343  -0.00598   0.00476  -0.00486
   Mo    -3.07109   7.24820   2.98188   0.00249   0.01546  -0.00979
   Mo     3.17953   1.89918   2.99384  -0.01993  -0.00311  -0.01320
   Mo     1.60974   4.55787   3.11116   0.00007   0.00563  -0.00022
   Mo     0.01516   7.25835   3.03385  -0.00087  -0.01140   0.02216
   Mo     6.20769   1.84163   2.98426   0.00150   0.00736  -0.00918
   Mo     4.72467   4.56588   3.03034   0.01721  -0.00305   0.02090
   Mo     3.09259   7.23449   2.97532  -0.00769  -0.00877  -0.01604
   Mo     1.56781   0.95038   8.98974   0.00114  -0.00018   0.00020
   Mo     0.01669   3.66010   8.99258   0.00049   0.00037   0.00201
   Mo    -1.53738   6.36683   9.00217   0.00057  -0.00054  -0.00139
   Mo     4.69021   0.95684   8.98683   0.00015   0.00067   0.00036
   Mo     3.13852   3.66832   8.99638  -0.00113  -0.00000  -0.00105
   Mo     1.58438   6.37460   9.00385   0.00004  -0.00025   0.00064
   Mo     7.81222   0.96609   8.99355  -0.00065   0.00002  -0.00215
   Mo     6.26205   3.67636   8.99718   0.00034  -0.00029   0.00086
   Mo     4.70721   6.38679   9.00756  -0.00057   0.00051   0.00077
   S      0.00894   1.85595   7.44070   0.00108   0.00105  -0.00016
   S     -1.54156   4.56568   7.44171   0.00108  -0.00158   0.00069
   S     -3.09726   7.27877   7.45398  -0.00046  -0.00016   0.00040
   S      3.12861   1.86301   7.43832   0.00021  -0.00029  -0.00002
   S      1.58010   4.57314   7.44543  -0.00181   0.00011  -0.00015
   S      0.02423   7.28268   7.45485   0.00104   0.00070  -0.00089
   S      6.25503   1.86970   7.43990  -0.00115   0.00077  -0.00036
   S      4.70275   4.58575   7.44991   0.00004   0.00035   0.00002
   S      3.14756   7.29412   7.45795  -0.00040  -0.00108  -0.00001
   S      1.59323   0.90659   1.40939  -0.01339   0.00924  -0.01863
   S      0.04335   3.41174   1.73399   0.00137   0.01649  -0.00791
   S     -1.50415   6.28989   1.48716   0.00467   0.01118   0.00308
   S      4.66805   0.92801   1.42043  -0.00395  -0.01839   0.01069
   S      3.14244   3.68728   1.48216   0.01852   0.01198   0.00827
   S      1.53069   6.28392   1.47467  -0.01690  -0.00268  -0.00396
   S      7.69664   0.84812   1.36054   0.01901   0.00953   0.00265
   S      6.31732   3.66416   1.49644  -0.00219   0.00779  -0.00321
   S      4.71580   6.34652   1.44822   0.00630  -0.01168   0.00267
   S      0.00744   1.84871  10.54335  -0.00063  -0.00113  -0.00175
   S     -1.54109   4.55473  10.54990  -0.00004   0.00102   0.00107
   S     -3.09550   7.26252  10.56083   0.00113  -0.00068  -0.00052
   S      3.13046   1.85641  10.54098   0.00059   0.00092   0.00077
   S      1.57541   4.56209  10.55149   0.00113  -0.00000   0.00148
   S      0.02283   7.26930  10.55932  -0.00059   0.00017  -0.00120
   S      6.24901   1.86457  10.54274   0.00087  -0.00088   0.00061
   S      4.70174   4.57236  10.55222  -0.00117  -0.00030  -0.00117
   S      3.14307   7.27664  10.56262  -0.00053   0.00174   0.00043
   S      1.41901   1.05596   4.35214   0.01088  -0.01394   0.01881
   S      0.03921   3.81977   4.73861  -0.00313  -0.00786  -0.01399
   S     -1.56186   6.41297   4.59834  -0.01765  -0.00087   0.00682
   S      4.67884   0.93325   4.56079  -0.01015   0.01202  -0.01113
   S      3.18386   3.65043   4.60468  -0.00117  -0.01221  -0.00181
   S      1.59310   6.40392   4.60537   0.01119  -0.00463   0.00991
   S      7.86440   0.96737   4.40683  -0.00891  -0.01569  -0.00787
   S      6.26888   3.62413   4.59302   0.01684  -0.01215   0.01024
   S      4.70631   6.40185   4.54317  -0.00005   0.01460  -0.00699
freq: 183.69 cm-1
PRIMCOORD 35
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.01192  -0.02328   0.00578
   Mo    -1.50596   4.54802   3.12343  -0.00117   0.01233  -0.00868
   Mo    -3.07109   7.24820   2.98188   0.01382  -0.01153  -0.00594
   Mo     3.17953   1.89918   2.99384   0.00848   0.00657  -0.00410
   Mo     1.60974   4.55787   3.11116   0.01034   0.00566  -0.00941
   Mo     0.01516   7.25835   3.03385  -0.00217  -0.00341   0.01341
   Mo     6.20769   1.84163   2.98426   0.00231  -0.01118  -0.00489
   Mo     4.72467   4.56588   3.03034  -0.01525  -0.00052   0.01267
   Mo     3.09259   7.23449   2.97532  -0.00580   0.01126  -0.00326
   Mo     1.56781   0.95038   8.98974  -0.00186   0.00018  -0.00296
   Mo     0.01669   3.66010   8.99258  -0.00011  -0.00196  -0.01018
   Mo    -1.53738   6.36683   9.00217   0.00057   0.00070   0.01370
   Mo     4.69021   0.95684   8.98683   0.00058  -0.00048  -0.01065
   Mo     3.13852   3.66832   8.99638   0.00159   0.00125   0.01313
   Mo     1.58438   6.37460   9.00385  -0.00129   0.00024  -0.00360
   Mo     7.81222   0.96609   8.99355   0.00113   0.00099   0.01388
   Mo     6.26205   3.67636   8.99718  -0.00148   0.00054  -0.00365
   Mo     4.70721   6.38679   9.00756   0.00075  -0.00166  -0.00998
   S      0.00894   1.85595   7.44070  -0.00665  -0.00708  -0.00216
   S     -1.54156   4.56568   7.44171  -0.00310   0.00893   0.00128
   S     -3.09726   7.27877   7.45398   0.00899  -0.00222   0.00090
   S      3.12861   1.86301   7.43832  -0.00315   0.00886   0.00102
   S      1.58010   4.57314   7.44543   0.00921  -0.00248   0.00104
   S      0.02423   7.28268   7.45485  -0.00658  -0.00644  -0.00156
   S      6.25503   1.86970   7.43990   0.01000  -0.00210   0.00004
   S      4.70275   4.58575   7.44991  -0.00600  -0.00624  -0.00269
   S      3.14756   7.29412   7.45795  -0.00224   0.00921   0.00144
   S      1.59323   0.90659   1.40939  -0.00058  -0.00177   0.00774
   S      0.04335   3.41174   1.73399  -0.00004  -0.01905   0.02215
   S     -1.50415   6.28989   1.48716   0.01483   0.00056  -0.01151
   S      4.66805   0.92801   1.42043   0.00012  -0.01229   0.00222
   S      3.14244   3.68728   1.48216   0.00516   0.00247  -0.00972
   S      1.53069   6.28392   1.47467  -0.00476   0.00990  -0.00083
   S      7.69664   0.84812   1.36054  -0.00499   0.00014  -0.01346
   S      6.31732   3.66416   1.49644  -0.01581   0.00118   0.00718
   S      4.71580   6.34652   1.44822  -0.00321  -0.00468   0.00756
   S      0.00744   1.84871  10.54335   0.00647   0.00672   0.00167
   S     -1.54109   4.55473  10.54990   0.00232  -0.00979  -0.00043
   S     -3.09550   7.26252  10.56083  -0.00931   0.00193   0.00060
   S      3.13046   1.85641  10.54098   0.00258  -0.00883  -0.00131
   S      1.57541   4.56209  10.55149  -0.00938   0.00178  -0.00050
   S      0.02283   7.26930  10.55932   0.00660   0.00742  -0.00015
   S      6.24901   1.86457  10.54274  -0.00941   0.00276  -0.00034
   S      4.70174   4.57236  10.55222   0.00695   0.00681   0.00084
   S      3.14307   7.27664  10.56262   0.00270  -0.00975  -0.00105
   S      1.41901   1.05596   4.35214   0.00463  -0.00290  -0.01381
   S      0.03921   3.81977   4.73861   0.00402   0.03804   0.00361
   S     -1.56186   6.41297   4.59834  -0.00169  -0.00468   0.00885
   S      4.67884   0.93325   4.56079   0.00221   0.00435   0.00456
   S      3.18386   3.65043   4.60468  -0.01193  -0.00060   0.00646
   S      1.59310   6.40392   4.60537   0.00850  -0.00095   0.00132
   S      7.86440   0.96737   4.40683  -0.00949  -0.00329   0.01043
   S      6.26888   3.62413   4.59302   0.00351  -0.00216  -0.00796
   S      4.70631   6.40185   4.54317   0.00014   0.01195  -0.00264
freq: 184.38 cm-1
PRIMCOORD 36
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00543  -0.00576   0.00171
   Mo    -1.50596   4.54802   3.12343   0.00046   0.00200  -0.00264
   Mo    -3.07109   7.24820   2.98188   0.00348  -0.00437  -0.00242
   Mo     3.17953   1.89918   2.99384   0.00413   0.00200  -0.00132
   Mo     1.60974   4.55787   3.11116   0.00278   0.00175  -0.00319
   Mo     0.01516   7.25835   3.03385   0.00015   0.00004   0.00408
   Mo     6.20769   1.84163   2.98426   0.00117  -0.00367  -0.00132
   Mo     4.72467   4.56588   3.03034  -0.00612   0.00046   0.00391
   Mo     3.09259   7.23449   2.97532  -0.00108   0.00369  -0.00048
   Mo     1.56781   0.95038   8.98974   0.00017   0.00140   0.02543
   Mo     0.01669   3.66010   8.99258  -0.00161  -0.00085  -0.00803
   Mo    -1.53738   6.36683   9.00217   0.00081  -0.00046  -0.01853
   Mo     4.69021   0.95684   8.98683  -0.00144  -0.00047  -0.00784
   Mo     3.13852   3.66832   8.99638   0.00132  -0.00116  -0.01883
   Mo     1.58438   6.37460   9.00385  -0.00020   0.00092   0.02638
   Mo     7.81222   0.96609   8.99355   0.00161  -0.00069  -0.01780
   Mo     6.26205   3.67636   8.99718   0.00013   0.00198   0.02664
   Mo     4.70721   6.38679   9.00756  -0.00095  -0.00073  -0.00740
   S      0.00894   1.85595   7.44070   0.01726  -0.00530  -0.00113
   S     -1.54156   4.56568   7.44171  -0.01330  -0.01214  -0.00090
   S     -3.09726   7.27877   7.45398  -0.00434   0.01790   0.00083
   S      3.12861   1.86301   7.43832  -0.01330  -0.01270  -0.00177
   S      1.58010   4.57314   7.44543  -0.00400   0.01732   0.00169
   S      0.02423   7.28268   7.45485   0.01693  -0.00511  -0.00062
   S      6.25503   1.86970   7.43990  -0.00392   0.01793   0.00220
   S      4.70275   4.58575   7.44991   0.01761  -0.00497  -0.00069
   S      3.14756   7.29412   7.45795  -0.01299  -0.01278   0.00013
   S      1.59323   0.90659   1.40939  -0.00085  -0.00073   0.00194
   S      0.04335   3.41174   1.73399   0.00030  -0.00707   0.00696
   S     -1.50415   6.28989   1.48716   0.00530  -0.00084  -0.00159
   S      4.66805   0.92801   1.42043   0.00092  -0.00321   0.00022
   S      3.14244   3.68728   1.48216   0.00060   0.00063  -0.00216
   S      1.53069   6.28392   1.47467  -0.00090   0.00383  -0.00141
   S      7.69664   0.84812   1.36054  -0.00254  -0.00031  -0.00347
   S      6.31732   3.66416   1.49644  -0.00579   0.00052   0.00138
   S      4.71580   6.34652   1.44822  -0.00168  -0.00153   0.00185
   S      0.00744   1.84871  10.54335  -0.01643   0.00526   0.00060
   S     -1.54109   4.55473  10.54990   0.01336   0.01274   0.00110
   S     -3.09550   7.26252  10.56083   0.00421  -0.01699  -0.00142
   S      3.13046   1.85641  10.54098   0.01293   0.01229   0.00043
   S      1.57541   4.56209  10.55149   0.00378  -0.01849  -0.00154
   S      0.02283   7.26930  10.55932  -0.01768   0.00520   0.00032
   S      6.24901   1.86457  10.54274   0.00387  -0.01731  -0.00142
   S      4.70174   4.57236  10.55222  -0.01763   0.00508   0.00076
   S      3.14307   7.27664  10.56262   0.01319   0.01183   0.00101
   S      1.41901   1.05596   4.35214   0.00142  -0.00010  -0.00669
   S      0.03921   3.81977   4.73861   0.00183   0.01227   0.00283
   S     -1.56186   6.41297   4.59834  -0.00008  -0.00198   0.00244
   S      4.67884   0.93325   4.56079   0.00173   0.00170   0.00238
   S      3.18386   3.65043   4.60468  -0.00468   0.00005   0.00301
   S      1.59310   6.40392   4.60537   0.00269  -0.00046  -0.00101
   S      7.86440   0.96737   4.40683  -0.00289  -0.00103   0.00472
   S      6.26888   3.62413   4.59302   0.00026  -0.00028  -0.00410
   S      4.70631   6.40185   4.54317   0.00044   0.00378   0.00002
freq: 185.73 cm-1
PRIMCOORD 37
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00453  -0.01517   0.00006
   Mo    -1.50596   4.54802   3.12343  -0.00124   0.01205  -0.00323
   Mo    -3.07109   7.24820   2.98188   0.01104  -0.00694  -0.00115
   Mo     3.17953   1.89918   2.99384   0.00275   0.00521  -0.00035
   Mo     1.60974   4.55787   3.11116   0.00815   0.00302  -0.00409
   Mo     0.01516   7.25835   3.03385  -0.00378  -0.00420   0.00365
   Mo     6.20769   1.84163   2.98426   0.00041  -0.00792  -0.00114
   Mo     4.72467   4.56588   3.03034  -0.00829  -0.00179   0.00313
   Mo     3.09259   7.23449   2.97532  -0.00451   0.00745   0.00052
   Mo     1.56781   0.95038   8.98974  -0.00137   0.00037  -0.00837
   Mo     0.01669   3.66010   8.99258  -0.00024  -0.00197   0.02457
   Mo    -1.53738   6.36683   9.00217   0.00115   0.00097  -0.01588
   Mo     4.69021   0.95684   8.98683   0.00015  -0.00085   0.02427
   Mo     3.13852   3.66832   8.99638   0.00227   0.00129  -0.01612
   Mo     1.58438   6.37460   9.00385  -0.00129   0.00063  -0.00895
   Mo     7.81222   0.96609   8.99355   0.00129   0.00060  -0.01485
   Mo     6.26205   3.67636   8.99718  -0.00216   0.00122  -0.00879
   Mo     4.70721   6.38679   9.00756   0.00010  -0.00268   0.02436
   S      0.00894   1.85595   7.44070   0.00269   0.01603  -0.00121
   S     -1.54156   4.56568   7.44171   0.01190  -0.01046   0.00109
   S     -3.09726   7.27877   7.45398  -0.01590  -0.00626   0.00082
   S      3.12861   1.86301   7.43832   0.01281  -0.01042   0.00085
   S      1.58010   4.57314   7.44543  -0.01491  -0.00594   0.00105
   S      0.02423   7.28268   7.45485   0.00285   0.01706  -0.00140
   S      6.25503   1.86970   7.43990  -0.01533  -0.00550   0.00085
   S      4.70275   4.58575   7.44991   0.00310   0.01661  -0.00296
   S      3.14756   7.29412   7.45795   0.01303  -0.01079   0.00118
   S      1.59323   0.90659   1.40939   0.00300  -0.00294   0.00494
   S      0.04335   3.41174   1.73399  -0.00086  -0.00755   0.01164
   S     -1.50415   6.28989   1.48716   0.00611  -0.00017  -0.00905
   S      4.66805   0.92801   1.42043  -0.00296  -0.00551   0.00030
   S      3.14244   3.68728   1.48216   0.00181   0.00019  -0.00602
   S      1.53069   6.28392   1.47467  -0.00092   0.00434  -0.00017
   S      7.69664   0.84812   1.36054  -0.00477  -0.00081  -0.00604
   S      6.31732   3.66416   1.49644  -0.00550  -0.00146   0.00491
   S      4.71580   6.34652   1.44822  -0.00143   0.00010   0.00443
   S      0.00744   1.84871  10.54335  -0.00243  -0.01686   0.00197
   S     -1.54109   4.55473  10.54990  -0.01379   0.01084  -0.00089
   S     -3.09550   7.26252  10.56083   0.01543   0.00505  -0.00044
   S      3.13046   1.85641  10.54098  -0.01274   0.01116  -0.00079
   S      1.57541   4.56209  10.55149   0.01617   0.00588  -0.00120
   S      0.02283   7.26930  10.55932  -0.00265  -0.01587   0.00050
   S      6.24901   1.86457  10.54274   0.01505   0.00662  -0.00043
   S      4.70174   4.57236  10.55222  -0.00268  -0.01650   0.00196
   S      3.14307   7.27664  10.56262  -0.01282   0.00924  -0.00061
   S      1.41901   1.05596   4.35214   0.00118  -0.00155  -0.00706
   S      0.03921   3.81977   4.73861   0.00211   0.01770  -0.00339
   S     -1.56186   6.41297   4.59834   0.00087   0.00036   0.00967
   S      4.67884   0.93325   4.56079  -0.00122  -0.00086  -0.00043
   S      3.18386   3.65043   4.60468  -0.00338   0.00139   0.00600
   S      1.59310   6.40392   4.60537   0.00208   0.00065   0.00096
   S      7.86440   0.96737   4.40683  -0.00216   0.00140   0.00619
   S      6.26888   3.62413   4.59302   0.00076  -0.00093  -0.00543
   S      4.70631   6.40185   4.54317   0.00053   0.00423  -0.00464
freq: 188.02 cm-1
PRIMCOORD 38
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00018   0.00035  -0.00008
   Mo    -1.50596   4.54802   3.12343   0.00002   0.00060   0.00026
   Mo    -3.07109   7.24820   2.98188   0.00030  -0.00030   0.00031
   Mo     3.17953   1.89918   2.99384  -0.00009   0.00032  -0.00040
   Mo     1.60974   4.55787   3.11116   0.00022  -0.00078   0.00003
   Mo     0.01516   7.25835   3.03385  -0.00064   0.00005  -0.00006
   Mo     6.20769   1.84163   2.98426   0.00002  -0.00037   0.00050
   Mo     4.72467   4.56588   3.03034  -0.00045   0.00026  -0.00009
   Mo     3.09259   7.23449   2.97532   0.00046   0.00026  -0.00038
   Mo     1.56781   0.95038   8.98974  -0.01164  -0.02206   0.00171
   Mo     0.01669   3.66010   8.99258   0.02435   0.00106  -0.00044
   Mo    -1.53738   6.36683   9.00217  -0.01247   0.02084  -0.00100
   Mo     4.69021   0.95684   8.98683   0.02375   0.00117  -0.00033
   Mo     3.13852   3.66832   8.99638  -0.01227   0.02051  -0.00182
   Mo     1.58438   6.37460   9.00385  -0.01151  -0.02173   0.00141
   Mo     7.81222   0.96609   8.99355  -0.01247   0.02083  -0.00140
   Mo     6.26205   3.67636   8.99718  -0.01144  -0.02188   0.00233
   Mo     4.70721   6.38679   9.00756   0.02399   0.00117  -0.00043
   S      0.00894   1.85595   7.44070   0.00157  -0.00002   0.00070
   S     -1.54156   4.56568   7.44171  -0.00150  -0.00097   0.01964
   S     -3.09726   7.27877   7.45398  -0.00034   0.00098  -0.02009
   S      3.12861   1.86301   7.43832  -0.00130  -0.00125   0.01888
   S      1.58010   4.57314   7.44543  -0.00054   0.00091  -0.02030
   S      0.02423   7.28268   7.45485   0.00120   0.00011   0.00080
   S      6.25503   1.86970   7.43990  -0.00048   0.00108  -0.01963
   S      4.70275   4.58575   7.44991   0.00203  -0.00009   0.00084
   S      3.14756   7.29412   7.45795  -0.00121  -0.00092   0.01912
   S      1.59323   0.90659   1.40939   0.00020   0.00013   0.00004
   S      0.04335   3.41174   1.73399  -0.00036   0.00035  -0.00022
   S     -1.50415   6.28989   1.48716  -0.00001  -0.00035  -0.00022
   S      4.66805   0.92801   1.42043  -0.00046   0.00011   0.00002
   S      3.14244   3.68728   1.48216   0.00032  -0.00007  -0.00039
   S      1.53069   6.28392   1.47467  -0.00001   0.00012   0.00041
   S      7.69664   0.84812   1.36054   0.00042  -0.00015  -0.00003
   S      6.31732   3.66416   1.49644   0.00029   0.00015   0.00049
   S      4.71580   6.34652   1.44822   0.00003   0.00017  -0.00015
   S      0.00744   1.84871  10.54335  -0.00082   0.00053  -0.00079
   S     -1.54109   4.55473  10.54990   0.00090   0.00111  -0.01900
   S     -3.09550   7.26252  10.56083   0.00033  -0.00177   0.02009
   S      3.13046   1.85641  10.54098   0.00024   0.00109  -0.01929
   S      1.57541   4.56209  10.55149   0.00079  -0.00172   0.01961
   S      0.02283   7.26930  10.55932  -0.00067   0.00062  -0.00072
   S      6.24901   1.86457  10.54274   0.00014  -0.00180   0.02011
   S      4.70174   4.57236  10.55222  -0.00142   0.00057  -0.00076
   S      3.14307   7.27664  10.56262   0.00053   0.00135  -0.01928
   S      1.41901   1.05596   4.35214   0.00023   0.00012  -0.00024
   S      0.03921   3.81977   4.73861  -0.00024  -0.00081  -0.00032
   S     -1.56186   6.41297   4.59834   0.00041  -0.00020   0.00064
   S      4.67884   0.93325   4.56079  -0.00113   0.00001  -0.00003
   S      3.18386   3.65043   4.60468   0.00024  -0.00059   0.00034
   S      1.59310   6.40392   4.60537   0.00033   0.00025  -0.00076
   S      7.86440   0.96737   4.40683   0.00033  -0.00031   0.00029
   S      6.26888   3.62413   4.59302  -0.00030   0.00063  -0.00029
   S      4.70631   6.40185   4.54317  -0.00046   0.00014   0.00005
freq: 188.10 cm-1
PRIMCOORD 39
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00018  -0.00458  -0.00124
   Mo    -1.50596   4.54802   3.12343   0.00005   0.00612   0.00003
   Mo    -3.07109   7.24820   2.98188   0.00418  -0.00250   0.00036
   Mo     3.17953   1.89918   2.99384  -0.00017   0.00221   0.00026
   Mo     1.60974   4.55787   3.11116   0.00307  -0.00089  -0.00017
   Mo     0.01516   7.25835   3.03385  -0.00341  -0.00133  -0.00027
   Mo     6.20769   1.84163   2.98426  -0.00084  -0.00349   0.00021
   Mo     4.72467   4.56588   3.03034  -0.00218  -0.00073  -0.00037
   Mo     3.09259   7.23449   2.97532  -0.00043   0.00301   0.00037
   Mo     1.56781   0.95038   8.98974   0.02066  -0.01080   0.00001
   Mo     0.01669   3.66010   8.99258  -0.00048   0.02421   0.00032
   Mo    -1.53738   6.36683   9.00217  -0.02054  -0.01336  -0.00069
   Mo     4.69021   0.95684   8.98683  -0.00035   0.02412   0.00072
   Mo     3.13852   3.66832   8.99638  -0.02043  -0.01289  -0.00053
   Mo     1.58438   6.37460   9.00385   0.02142  -0.01133   0.00018
   Mo     7.81222   0.96609   8.99355  -0.02025  -0.01314  -0.00078
   Mo     6.26205   3.67636   8.99718   0.02088  -0.01101   0.00026
   Mo     4.70721   6.38679   9.00756  -0.00084   0.02430   0.00072
   S      0.00894   1.85595   7.44070  -0.00005   0.00057   0.02202
   S     -1.54156   4.56568   7.44171   0.00027  -0.00078  -0.01202
   S     -3.09726   7.27877   7.45398  -0.00049   0.00048  -0.01030
   S      3.12861   1.86301   7.43832   0.00010  -0.00063  -0.01159
   S      1.58010   4.57314   7.44543  -0.00032   0.00028  -0.01063
   S      0.02423   7.28268   7.45485   0.00030   0.00032   0.02273
   S      6.25503   1.86970   7.43990  -0.00010   0.00045  -0.01041
   S      4.70275   4.58575   7.44991   0.00003   0.00035   0.02248
   S      3.14756   7.29412   7.45795   0.00028  -0.00065  -0.01205
   S      1.59323   0.90659   1.40939   0.00127  -0.00131   0.00119
   S      0.04335   3.41174   1.73399  -0.00101  -0.00053   0.00294
   S     -1.50415   6.28989   1.48716   0.00081   0.00038  -0.00453
   S      4.66805   0.92801   1.42043  -0.00252  -0.00150   0.00030
   S      3.14244   3.68728   1.48216   0.00059   0.00015  -0.00254
   S      1.53069   6.28392   1.47467  -0.00018   0.00060   0.00142
   S      7.69664   0.84812   1.36054  -0.00092   0.00052  -0.00196
   S      6.31732   3.66416   1.49644  -0.00013  -0.00099   0.00248
   S      4.71580   6.34652   1.44822   0.00018   0.00025   0.00160
   S      0.00744   1.84871  10.54335  -0.00060  -0.00023  -0.02220
   S     -1.54109   4.55473  10.54990  -0.00003  -0.00025   0.01192
   S     -3.09550   7.26252  10.56083   0.00056   0.00022   0.01036
   S      3.13046   1.85641  10.54098  -0.00027   0.00010   0.01171
   S      1.57541   4.56209  10.55149   0.00049  -0.00021   0.01064
   S      0.02283   7.26930  10.55932  -0.00034  -0.00060  -0.02251
   S      6.24901   1.86457  10.54274   0.00079   0.00016   0.01049
   S      4.70174   4.57236  10.55222  -0.00062   0.00006  -0.02206
   S      3.14307   7.27664  10.56262  -0.00011   0.00012   0.01209
   S      1.41901   1.05596   4.35214   0.00008  -0.00107  -0.00165
   S      0.03921   3.81977   4.73861   0.00039   0.00080  -0.00228
   S     -1.56186   6.41297   4.59834   0.00093   0.00161   0.00446
   S      4.67884   0.93325   4.56079  -0.00234  -0.00158  -0.00000
   S      3.18386   3.65043   4.60468   0.00120   0.00112   0.00238
   S      1.59310   6.40392   4.60537  -0.00069   0.00082  -0.00147
   S      7.86440   0.96737   4.40683   0.00083   0.00196   0.00136
   S      6.26888   3.62413   4.59302  -0.00018  -0.00018  -0.00254
   S      4.70631   6.40185   4.54317   0.00042   0.00011  -0.00146
freq: 191.40 cm-1
PRIMCOORD 40
     54   1
   Ni    -0.08013   1.32529   2.75860   0.01437   0.00218  -0.00292
   Mo    -1.50596   4.54802   3.12343   0.00559   0.02785   0.00631
   Mo    -3.07109   7.24820   2.98188   0.01219  -0.01016   0.00274
   Mo     3.17953   1.89918   2.99384  -0.01497   0.01206   0.00101
   Mo     1.60974   4.55787   3.11116   0.00657  -0.02330   0.00463
   Mo     0.01516   7.25835   3.03385  -0.02788  -0.00716  -0.00523
   Mo     6.20769   1.84163   2.98426  -0.00358  -0.01112   0.00159
   Mo     4.72467   4.56588   3.03034   0.00063   0.00288  -0.00519
   Mo     3.09259   7.23449   2.97532   0.01230   0.01090   0.00081
   Mo     1.56781   0.95038   8.98974  -0.00191   0.00319   0.00152
   Mo     0.01669   3.66010   8.99258   0.00089  -0.00198  -0.00377
   Mo    -1.53738   6.36683   9.00217   0.00410   0.00097   0.00147
   Mo     4.69021   0.95684   8.98683   0.00001  -0.00313  -0.00324
   Mo     3.13852   3.66832   8.99638   0.00052   0.00150   0.00219
   Mo     1.58438   6.37460   9.00385  -0.00135   0.00057   0.00227
   Mo     7.81222   0.96609   8.99355   0.00209   0.00083   0.00105
   Mo     6.26205   3.67636   8.99718  -0.00160   0.00056   0.00236
   Mo     4.70721   6.38679   9.00756  -0.00288  -0.00239  -0.00359
   S      0.00894   1.85595   7.44070   0.00038  -0.00164  -0.00255
   S     -1.54156   4.56568   7.44171  -0.00102   0.00073   0.00082
   S     -3.09726   7.27877   7.45398   0.00129   0.00127   0.00320
   S      3.12861   1.86301   7.43832  -0.00173   0.00204   0.00153
   S      1.58010   4.57314   7.44543   0.00103   0.00136  -0.00044
   S      0.02423   7.28268   7.45485   0.00216  -0.00291  -0.00210
   S      6.25503   1.86970   7.43990   0.00146   0.00090   0.00106
   S      4.70275   4.58575   7.44991  -0.00036  -0.00321  -0.00064
   S      3.14756   7.29412   7.45795  -0.00357   0.00113  -0.00046
   S      1.59323   0.90659   1.40939   0.00419  -0.00621   0.00173
   S      0.04335   3.41174   1.73399  -0.01020   0.01758  -0.01196
   S     -1.50415   6.28989   1.48716  -0.00768   0.00041  -0.02107
   S      4.66805   0.92801   1.42043  -0.01939   0.00054   0.00496
   S      3.14244   3.68728   1.48216   0.00326   0.00451  -0.00862
   S      1.53069   6.28392   1.47467   0.00098  -0.00727   0.02014
   S      7.69664   0.84812   1.36054   0.00687   0.00726  -0.00191
   S      6.31732   3.66416   1.49644   0.01249  -0.00106   0.01264
   S      4.71580   6.34652   1.44822   0.00608   0.00536  -0.00171
   S      0.00744   1.84871  10.54335   0.00015   0.00314   0.00199
   S     -1.54109   4.55473  10.54990   0.00312  -0.00117  -0.00160
   S     -3.09550   7.26252  10.56083  -0.00259  -0.00087  -0.00383
   S      3.13046   1.85641  10.54098   0.00209  -0.00079  -0.00078
   S      1.57541   4.56209  10.55149  -0.00272  -0.00115   0.00016
   S      0.02283   7.26930  10.55932   0.00156   0.00182   0.00334
   S      6.24901   1.86457  10.54274  -0.00191  -0.00245  -0.00081
   S      4.70174   4.57236  10.55222  -0.00059   0.00230   0.00250
   S      3.14307   7.27664  10.56262   0.00117  -0.00018  -0.00012
   S      1.41901   1.05596   4.35214   0.00546  -0.01709   0.00570
   S      0.03921   3.81977   4.73861  -0.00276  -0.02687  -0.01426
   S     -1.56186   6.41297   4.59834  -0.00232   0.00834   0.02410
   S      4.67884   0.93325   4.56079  -0.02172  -0.00451  -0.00851
   S      3.18386   3.65043   4.60468   0.01344   0.00406   0.00976
   S      1.59310   6.40392   4.60537  -0.00476  -0.00242  -0.01809
   S      7.86440   0.96737   4.40683   0.00944   0.01142   0.00020
   S      6.26888   3.62413   4.59302   0.00342  -0.00302  -0.00897
   S      4.70631   6.40185   4.54317   0.00477  -0.00155  -0.00075
freq: 197.48 cm-1
PRIMCOORD 41
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00361  -0.00045   0.00593
   Mo    -1.50596   4.54802   3.12343  -0.00423  -0.01054  -0.00577
   Mo    -3.07109   7.24820   2.98188  -0.02592  -0.00194  -0.00328
   Mo     3.17953   1.89918   2.99384  -0.00798   0.00493  -0.00151
   Mo     1.60974   4.55787   3.11116   0.00274  -0.02125  -0.00852
   Mo     0.01516   7.25835   3.03385  -0.00889   0.00618   0.00642
   Mo     6.20769   1.84163   2.98426   0.00449   0.00672  -0.00358
   Mo     4.72467   4.56588   3.03034   0.00415   0.01275   0.00731
   Mo     3.09259   7.23449   2.97532   0.03327   0.00191  -0.00130
   Mo     1.56781   0.95038   8.98974   0.00106   0.00008  -0.00063
   Mo     0.01669   3.66010   8.99258   0.00130   0.00062   0.00248
   Mo    -1.53738   6.36683   9.00217   0.00214   0.00087  -0.00103
   Mo     4.69021   0.95684   8.98683  -0.00039  -0.00048   0.00189
   Mo     3.13852   3.66832   8.99638  -0.00277  -0.00109  -0.00181
   Mo     1.58438   6.37460   9.00385  -0.00122   0.00009  -0.00117
   Mo     7.81222   0.96609   8.99355  -0.00057  -0.00124  -0.00051
   Mo     6.26205   3.67636   8.99718   0.00150  -0.00146  -0.00181
   Mo     4.70721   6.38679   9.00756  -0.00114   0.00232   0.00234
   S      0.00894   1.85595   7.44070   0.00021   0.00118   0.00099
   S     -1.54156   4.56568   7.44171   0.00202  -0.00009   0.00108
   S     -3.09726   7.27877   7.45398  -0.00031  -0.00010   0.00107
   S      3.12861   1.86301   7.43832   0.00080  -0.00161  -0.00123
   S      1.58010   4.57314   7.44543  -0.00135   0.00017  -0.00055
   S      0.02423   7.28268   7.45485   0.00073   0.00211  -0.00246
   S      6.25503   1.86970   7.43990  -0.00096  -0.00236  -0.00049
   S      4.70275   4.58575   7.44991  -0.00083   0.00190   0.00153
   S      3.14756   7.29412   7.45795  -0.00050  -0.00049  -0.00043
   S      1.59323   0.90659   1.40939  -0.00614  -0.00432  -0.00595
   S      0.04335   3.41174   1.73399  -0.00223  -0.03546   0.01893
   S     -1.50415   6.28989   1.48716  -0.01024   0.00066   0.00681
   S      4.66805   0.92801   1.42043  -0.00390   0.00262   0.00601
   S      3.14244   3.68728   1.48216   0.01516  -0.00060  -0.00599
   S      1.53069   6.28392   1.47467   0.00783   0.00237   0.01851
   S      7.69664   0.84812   1.36054   0.00883   0.00044  -0.00305
   S      6.31732   3.66416   1.49644  -0.00948   0.00198  -0.00524
   S      4.71580   6.34652   1.44822   0.00240  -0.00943  -0.01701
   S      0.00744   1.84871  10.54335   0.00039  -0.00177  -0.00050
   S     -1.54109   4.55473  10.54990  -0.00028   0.00085  -0.00012
   S     -3.09550   7.26252  10.56083   0.00258   0.00078  -0.00008
   S      3.13046   1.85641  10.54098  -0.00122   0.00073   0.00024
   S      1.57541   4.56209  10.55149   0.00101   0.00135   0.00145
   S      0.02283   7.26930  10.55932   0.00063  -0.00100   0.00101
   S      6.24901   1.86457  10.54274   0.00105  -0.00012   0.00002
   S      4.70174   4.57236  10.55222  -0.00064  -0.00216  -0.00409
   S      3.14307   7.27664  10.56262  -0.00340   0.00029   0.00103
   S      1.41901   1.05596   4.35214  -0.00449   0.00273   0.00249
   S      0.03921   3.81977   4.73861  -0.00128   0.03347   0.01901
   S     -1.56186   6.41297   4.59834  -0.01987  -0.00505  -0.01009
   S      4.67884   0.93325   4.56079  -0.00326   0.01082  -0.00392
   S      3.18386   3.65043   4.60468   0.00133   0.00237   0.00001
   S      1.59310   6.40392   4.60537   0.01471  -0.00835  -0.02209
   S      7.86440   0.96737   4.40683   0.00549   0.00721  -0.00028
   S      6.26888   3.62413   4.59302   0.00198   0.00274   0.00209
   S      4.70631   6.40185   4.54317   0.00395   0.00149   0.02175
freq: 205.00 cm-1
PRIMCOORD 42
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00399   0.00038   0.00234
   Mo    -1.50596   4.54802   3.12343  -0.01211  -0.01256   0.00047
   Mo    -3.07109   7.24820   2.98188   0.00459   0.01096  -0.00207
   Mo     3.17953   1.89918   2.99384   0.00373   0.02436  -0.00060
   Mo     1.60974   4.55787   3.11116   0.01918  -0.01821   0.00072
   Mo     0.01516   7.25835   3.03385   0.00137   0.01151   0.00104
   Mo     6.20769   1.84163   2.98426  -0.00660   0.01610  -0.00067
   Mo     4.72467   4.56588   3.03034  -0.00749  -0.04053   0.00102
   Mo     3.09259   7.23449   2.97532  -0.00609   0.00923  -0.00172
   Mo     1.56781   0.95038   8.98974  -0.00378  -0.00466   0.00007
   Mo     0.01669   3.66010   8.99258  -0.00130  -0.00406  -0.00026
   Mo    -1.53738   6.36683   9.00217  -0.00229   0.00468   0.00011
   Mo     4.69021   0.95684   8.98683   0.00183  -0.00384  -0.00022
   Mo     3.13852   3.66832   8.99638   0.00035   0.00026   0.00027
   Mo     1.58438   6.37460   9.00385   0.00279   0.00628   0.00028
   Mo     7.81222   0.96609   8.99355   0.00239  -0.00440  -0.00008
   Mo     6.26205   3.67636   8.99718   0.00082  -0.00128   0.00034
   Mo     4.70721   6.38679   9.00756  -0.00085   0.00715  -0.00030
   S      0.00894   1.85595   7.44070  -0.00071  -0.00393  -0.00174
   S     -1.54156   4.56568   7.44171  -0.00029   0.00126   0.00196
   S     -3.09726   7.27877   7.45398  -0.00177   0.00083  -0.00413
   S      3.12861   1.86301   7.43832  -0.00103  -0.00327   0.00324
   S      1.58010   4.57314   7.44543  -0.00069   0.00201   0.00328
   S      0.02423   7.28268   7.45485   0.00055  -0.00001  -0.00160
   S      6.25503   1.86970   7.43990   0.00220  -0.00328   0.00107
   S      4.70275   4.58575   7.44991   0.00088   0.00346   0.00305
   S      3.14756   7.29412   7.45795   0.00107   0.00177  -0.00513
   S      1.59323   0.90659   1.40939   0.00701   0.01759   0.00179
   S      0.04335   3.41174   1.73399   0.00380  -0.00584   0.00793
   S     -1.50415   6.28989   1.48716   0.00109   0.00119   0.00745
   S      4.66805   0.92801   1.42043  -0.00177   0.01584  -0.00217
   S      3.14244   3.68728   1.48216  -0.00125  -0.00379  -0.02431
   S      1.53069   6.28392   1.47467   0.00083  -0.00418   0.00925
   S      7.69664   0.84812   1.36054  -0.00043   0.01594   0.00294
   S      6.31732   3.66416   1.49644  -0.00217  -0.00275  -0.01486
   S      4.71580   6.34652   1.44822  -0.00222  -0.01851   0.01837
   S      0.00744   1.84871  10.54335  -0.00077  -0.00362   0.00156
   S     -1.54109   4.55473  10.54990   0.00002   0.00166  -0.00210
   S     -3.09550   7.26252  10.56083  -0.00235   0.00088   0.00415
   S      3.13046   1.85641  10.54098  -0.00074  -0.00319  -0.00312
   S      1.57541   4.56209  10.55149  -0.00106   0.00223  -0.00342
   S      0.02283   7.26930  10.55932   0.00036   0.00045   0.00157
   S      6.24901   1.86457  10.54274   0.00205  -0.00335  -0.00110
   S      4.70174   4.57236  10.55222   0.00079   0.00408  -0.00285
   S      3.14307   7.27664  10.56262   0.00162   0.00206   0.00512
   S      1.41901   1.05596   4.35214   0.00545   0.01481  -0.00234
   S      0.03921   3.81977   4.73861   0.00143  -0.01671  -0.00653
   S     -1.56186   6.41297   4.59834   0.00024  -0.00232  -0.00737
   S      4.67884   0.93325   4.56079  -0.00230   0.01443   0.00183
   S      3.18386   3.65043   4.60468  -0.00104  -0.00935   0.02448
   S      1.59310   6.40392   4.60537   0.00110  -0.00690  -0.00722
   S      7.86440   0.96737   4.40683  -0.00348   0.01133  -0.00329
   S      6.26888   3.62413   4.59302  -0.00109  -0.00757   0.01427
   S      4.70631   6.40185   4.54317  -0.00229  -0.01695  -0.01950
freq: 207.81 cm-1
PRIMCOORD 43
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00234  -0.01112   0.00275
   Mo    -1.50596   4.54802   3.12343   0.01148  -0.00706  -0.00076
   Mo    -3.07109   7.24820   2.98188   0.00961   0.02388  -0.00078
   Mo     3.17953   1.89918   2.99384  -0.00484  -0.02458   0.00088
   Mo     1.60974   4.55787   3.11116  -0.01860  -0.01037  -0.00213
   Mo     0.01516   7.25835   3.03385  -0.00563   0.01666   0.00040
   Mo     6.20769   1.84163   2.98426   0.00557  -0.01687   0.00014
   Mo     4.72467   4.56588   3.03034   0.00865  -0.00686   0.00100
   Mo     3.09259   7.23449   2.97532  -0.00393   0.03154  -0.00052
   Mo     1.56781   0.95038   8.98974   0.00591  -0.00851  -0.00017
   Mo     0.01669   3.66010   8.99258   0.00277   0.00905   0.00015
   Mo    -1.53738   6.36683   9.00217   0.00110   0.00481  -0.00009
   Mo     4.69021   0.95684   8.98683  -0.00227  -0.00751   0.00028
   Mo     3.13852   3.66832   8.99638   0.00247   0.00559  -0.00005
   Mo     1.58438   6.37460   9.00385  -0.00063   0.00170  -0.00006
   Mo     7.81222   0.96609   8.99355  -0.00333  -0.01029  -0.00011
   Mo     6.26205   3.67636   8.99718  -0.00545   0.00674  -0.00005
   Mo     4.70721   6.38679   9.00756  -0.00038  -0.00170   0.00029
   S      0.00894   1.85595   7.44070   0.00148  -0.00167   0.00920
   S     -1.54156   4.56568   7.44171  -0.00170   0.00570   0.00170
   S     -3.09726   7.27877   7.45398   0.00016  -0.00423  -0.00318
   S      3.12861   1.86301   7.43832   0.00216  -0.00007   0.00191
   S      1.58010   4.57314   7.44543   0.00294   0.00505  -0.00161
   S      0.02423   7.28268   7.45485   0.00041  -0.00183  -0.00436
   S      6.25503   1.86970   7.43990  -0.00326  -0.00110   0.00500
   S      4.70275   4.58575   7.44991  -0.00189   0.00396  -0.00486
   S      3.14756   7.29412   7.45795  -0.00035  -0.00592  -0.00348
   S      1.59323   0.90659   1.40939  -0.00701   0.00407  -0.01524
   S      0.04335   3.41174   1.73399  -0.00649  -0.02314  -0.00034
   S     -1.50415   6.28989   1.48716   0.00282   0.00538   0.00319
   S      4.66805   0.92801   1.42043  -0.00078  -0.00136  -0.00840
   S      3.14244   3.68728   1.48216  -0.00209  -0.01353   0.01258
   S      1.53069   6.28392   1.47467  -0.00447   0.00871   0.01114
   S      7.69664   0.84812   1.36054   0.00212   0.01002  -0.01831
   S      6.31732   3.66416   1.49644   0.00848  -0.01310   0.00540
   S      4.71580   6.34652   1.44822   0.00170   0.00996   0.01461
   S      0.00744   1.84871  10.54335   0.00142  -0.00155  -0.00949
   S     -1.54109   4.55473  10.54990  -0.00166   0.00585  -0.00135
   S     -3.09550   7.26252  10.56083   0.00067  -0.00415   0.00324
   S      3.13046   1.85641  10.54098   0.00182   0.00012  -0.00221
   S      1.57541   4.56209  10.55149   0.00310   0.00518   0.00202
   S      0.02283   7.26930  10.55932   0.00034  -0.00244   0.00444
   S      6.24901   1.86457  10.54274  -0.00311  -0.00075  -0.00506
   S      4.70174   4.57236  10.55222  -0.00183   0.00373   0.00469
   S      3.14307   7.27664  10.56262  -0.00079  -0.00583   0.00350
   S      1.41901   1.05596   4.35214  -0.00833   0.00785   0.00999
   S      0.03921   3.81977   4.73861  -0.00248  -0.00651   0.01126
   S     -1.56186   6.41297   4.59834   0.00343   0.00321  -0.00424
   S      4.67884   0.93325   4.56079   0.00048   0.00014   0.01093
   S      3.18386   3.65043   4.60468  -0.00541  -0.01034  -0.01400
   S      1.59310   6.40392   4.60537  -0.00481   0.00559  -0.01362
   S      7.86440   0.96737   4.40683   0.00654   0.01495   0.01561
   S      6.26888   3.62413   4.59302   0.01074  -0.01272  -0.00557
   S      4.70631   6.40185   4.54317   0.00244   0.01252  -0.01538
freq: 208.86 cm-1
PRIMCOORD 44
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.02358   0.01001  -0.00123
   Mo    -1.50596   4.54802   3.12343  -0.02236  -0.00224  -0.00021
   Mo    -3.07109   7.24820   2.98188   0.01578  -0.02000  -0.00046
   Mo     3.17953   1.89918   2.99384   0.01008  -0.00704   0.00027
   Mo     1.60974   4.55787   3.11116  -0.00971   0.00111  -0.00056
   Mo     0.01516   7.25835   3.03385  -0.01557  -0.00107   0.00055
   Mo     6.20769   1.84163   2.98426   0.00437   0.02147  -0.00088
   Mo     4.72467   4.56588   3.03034   0.03135  -0.00560   0.00046
   Mo     3.09259   7.23449   2.97532   0.00180   0.00828   0.00023
   Mo     1.56781   0.95038   8.98974   0.00477   0.00214  -0.00012
   Mo     0.01669   3.66010   8.99258   0.00921  -0.00384   0.00018
   Mo    -1.53738   6.36683   9.00217  -0.00441   0.00697  -0.00008
   Mo     4.69021   0.95684   8.98683  -0.01385   0.00199   0.00006
   Mo     3.13852   3.66832   8.99638  -0.00509  -0.00695  -0.00012
   Mo     1.58438   6.37460   9.00385  -0.00067  -0.00599  -0.00007
   Mo     7.81222   0.96609   8.99355   0.00911  -0.00015   0.00016
   Mo     6.26205   3.67636   8.99718  -0.00382   0.00377   0.00001
   Mo     4.70721   6.38679   9.00756   0.00479   0.00217   0.00004
   S      0.00894   1.85595   7.44070   0.00790  -0.00084  -0.00295
   S     -1.54156   4.56568   7.44171   0.00275   0.00157   0.00608
   S     -3.09726   7.27877   7.45398   0.00018   0.00531  -0.00389
   S      3.12861   1.86301   7.43832  -0.00516   0.00033  -0.00868
   S      1.58010   4.57314   7.44543   0.00192  -0.00415  -0.00415
   S      0.02423   7.28268   7.45485  -0.00291   0.00074   0.00172
   S      6.25503   1.86970   7.43990  -0.00246  -0.00138   0.00783
   S      4.70275   4.58575   7.44991  -0.00511   0.00021   0.00139
   S      3.14756   7.29412   7.45795   0.00230  -0.00218   0.00251
   S      1.59323   0.90659   1.40939  -0.00823  -0.00569   0.01633
   S      0.04335   3.41174   1.73399  -0.01677   0.00285   0.00282
   S     -1.50415   6.28989   1.48716   0.00267  -0.01430  -0.01263
   S      4.66805   0.92801   1.42043   0.00624   0.00358  -0.00022
   S      3.14244   3.68728   1.48216   0.01214   0.00313   0.01140
   S      1.53069   6.28392   1.47467  -0.00626   0.00644   0.00780
   S      7.69664   0.84812   1.36054  -0.01589   0.00355  -0.00525
   S      6.31732   3.66416   1.49644   0.00838   0.00217  -0.02230
   S      4.71580   6.34652   1.44822   0.00979  -0.00285   0.00367
   S      0.00744   1.84871  10.54335   0.00796  -0.00114   0.00316
   S     -1.54109   4.55473  10.54990   0.00332   0.00178  -0.00605
   S     -3.09550   7.26252  10.56083   0.00041   0.00535   0.00386
   S      3.13046   1.85641  10.54098  -0.00549   0.00010   0.00855
   S      1.57541   4.56209  10.55149   0.00268  -0.00390   0.00411
   S      0.02283   7.26930  10.55932  -0.00287   0.00075  -0.00185
   S      6.24901   1.86457  10.54274  -0.00271  -0.00071  -0.00777
   S      4.70174   4.57236  10.55222  -0.00507   0.00012  -0.00149
   S      3.14307   7.27664  10.56262   0.00247  -0.00218  -0.00245
   S      1.41901   1.05596   4.35214  -0.00294  -0.00809  -0.01553
   S      0.03921   3.81977   4.73861  -0.01131   0.00451  -0.00081
   S     -1.56186   6.41297   4.59834   0.00126  -0.01245   0.01263
   S      4.67884   0.93325   4.56079   0.00861   0.00338   0.00032
   S      3.18386   3.65043   4.60468   0.00914   0.00447  -0.01231
   S      1.59310   6.40392   4.60537  -0.00733   0.00427  -0.00687
   S      7.86440   0.96737   4.40683  -0.01156   0.00418   0.00596
   S      6.26888   3.62413   4.59302   0.00662  -0.00023   0.02260
   S      4.70631   6.40185   4.54317   0.01128  -0.00211  -0.00373
freq: 212.19 cm-1
PRIMCOORD 45
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00160  -0.02103   0.00028
   Mo    -1.50596   4.54802   3.12343  -0.00997   0.00119   0.00151
   Mo    -3.07109   7.24820   2.98188  -0.00787   0.00245   0.00079
   Mo     3.17953   1.89918   2.99384   0.00136  -0.00033   0.00037
   Mo     1.60974   4.55787   3.11116   0.00814   0.00411   0.00251
   Mo     0.01516   7.25835   3.03385   0.00456   0.00471  -0.00154
   Mo     6.20769   1.84163   2.98426  -0.00003  -0.00316   0.00095
   Mo     4.72467   4.56588   3.03034   0.00107  -0.00030  -0.00130
   Mo     3.09259   7.23449   2.97532   0.00400   0.00627  -0.00007
   Mo     1.56781   0.95038   8.98974  -0.00831   0.00116  -0.00030
   Mo     0.01669   3.66010   8.99258  -0.00423   0.01209  -0.00001
   Mo    -1.53738   6.36683   9.00217   0.00209  -0.01942   0.00007
   Mo     4.69021   0.95684   8.98683  -0.00816  -0.01085  -0.00019
   Mo     3.13852   3.66832   8.99638  -0.01831   0.01011   0.00038
   Mo     1.58438   6.37460   9.00385  -0.01375  -0.02155  -0.00014
   Mo     7.81222   0.96609   8.99355   0.01622   0.01046  -0.00001
   Mo     6.26205   3.67636   8.99718   0.02213   0.02099   0.00031
   Mo     4.70721   6.38679   9.00756   0.01245  -0.00290  -0.00037
   S      0.00894   1.85595   7.44070   0.00431   0.01390  -0.00497
   S     -1.54156   4.56568   7.44171   0.01091   0.00262  -0.01970
   S     -3.09726   7.27877   7.45398   0.00808  -0.00409  -0.00030
   S      3.12861   1.86301   7.43832  -0.00913   0.00336   0.00633
   S      1.58010   4.57314   7.44543  -0.01352  -0.00359  -0.01431
   S      0.02423   7.28268   7.45485  -0.00671  -0.01494  -0.00088
   S      6.25503   1.86970   7.43990   0.00400   0.00779   0.01441
   S      4.70275   4.58575   7.44991   0.00239   0.00005   0.00550
   S      3.14756   7.29412   7.45795  -0.00049  -0.00523   0.01346
   S      1.59323   0.90659   1.40939  -0.00128   0.00157  -0.00158
   S      0.04335   3.41174   1.73399  -0.00032   0.00019   0.00803
   S     -1.50415   6.28989   1.48716  -0.00436   0.00548   0.00525
   S      4.66805   0.92801   1.42043   0.00080   0.00199  -0.00216
   S      3.14244   3.68728   1.48216   0.00216  -0.00026   0.00045
   S      1.53069   6.28392   1.47467   0.00797   0.00451   0.00115
   S      7.69664   0.84812   1.36054  -0.00162   0.00234  -0.00596
   S      6.31732   3.66416   1.49644  -0.00154  -0.00437  -0.00073
   S      4.71580   6.34652   1.44822  -0.00235   0.00032  -0.00299
   S      0.00744   1.84871  10.54335   0.00451   0.01382   0.00509
   S     -1.54109   4.55473  10.54990   0.01051   0.00248   0.01960
   S     -3.09550   7.26252  10.56083   0.00761  -0.00374  -0.00024
   S      3.13046   1.85641  10.54098  -0.00906   0.00283  -0.00627
   S      1.57541   4.56209  10.55149  -0.01331  -0.00350   0.01417
   S      0.02283   7.26930  10.55932  -0.00644  -0.01477   0.00092
   S      6.24901   1.86457  10.54274   0.00395   0.00760  -0.01417
   S      4.70174   4.57236  10.55222   0.00247   0.00072  -0.00501
   S      3.14307   7.27664  10.56262  -0.00009  -0.00509  -0.01383
   S      1.41901   1.05596   4.35214  -0.00300  -0.00000  -0.00037
   S      0.03921   3.81977   4.73861  -0.00004  -0.02181  -0.02069
   S     -1.56186   6.41297   4.59834  -0.00197   0.00537  -0.00422
   S      4.67884   0.93325   4.56079   0.00042  -0.00028   0.00229
   S      3.18386   3.65043   4.60468   0.00667  -0.00153   0.00200
   S      1.59310   6.40392   4.60537   0.00659   0.00657   0.00024
   S      7.86440   0.96737   4.40683  -0.00106  -0.00041   0.00543
   S      6.26888   3.62413   4.59302  -0.00554  -0.00485   0.00243
   S      4.70631   6.40185   4.54317  -0.00274  -0.00154   0.00228
freq: 213.69 cm-1
PRIMCOORD 46
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00253  -0.00207  -0.00096
   Mo    -1.50596   4.54802   3.12343   0.00233   0.00475   0.00023
   Mo    -3.07109   7.24820   2.98188  -0.00245  -0.00255   0.00084
   Mo     3.17953   1.89918   2.99384  -0.00238  -0.00165  -0.00011
   Mo     1.60974   4.55787   3.11116  -0.00204   0.00259   0.00019
   Mo     0.01516   7.25835   3.03385   0.00259  -0.00264  -0.00023
   Mo     6.20769   1.84163   2.98426  -0.00014  -0.00589   0.00028
   Mo     4.72467   4.56588   3.03034   0.00060   0.00757  -0.00055
   Mo     3.09259   7.23449   2.97532  -0.00022  -0.00129   0.00020
   Mo     1.56781   0.95038   8.98974  -0.00244  -0.02398  -0.00020
   Mo     0.01669   3.66010   8.99258  -0.01487  -0.01064  -0.00013
   Mo    -1.53738   6.36683   9.00217  -0.01049   0.01869   0.00021
   Mo     4.69021   0.95684   8.98683  -0.00729  -0.01788   0.00033
   Mo     3.13852   3.66832   8.99638  -0.00021  -0.01547  -0.00007
   Mo     1.58438   6.37460   9.00385  -0.01204   0.02295  -0.00007
   Mo     7.81222   0.96609   8.99355   0.01082  -0.00318   0.00012
   Mo     6.26205   3.67636   8.99718   0.01485   0.00102  -0.00011
   Mo     4.70721   6.38679   9.00756   0.02165   0.02844   0.00032
   S      0.00894   1.85595   7.44070   0.00467  -0.01136  -0.00386
   S     -1.54156   4.56568   7.44171  -0.00014   0.01244  -0.00078
   S     -3.09726   7.27877   7.45398   0.00605   0.00518  -0.02375
   S      3.12861   1.86301   7.43832  -0.00548  -0.01935   0.00016
   S      1.58010   4.57314   7.44543  -0.00816   0.00304   0.01688
   S      0.02423   7.28268   7.45485  -0.01264   0.00217  -0.01161
   S      6.25503   1.86970   7.43990   0.00207  -0.00845   0.00702
   S      4.70275   4.58575   7.44991   0.00818   0.00929   0.01598
   S      3.14756   7.29412   7.45795   0.00572   0.00733   0.00026
   S      1.59323   0.90659   1.40939  -0.00005  -0.00370  -0.00008
   S      0.04335   3.41174   1.73399  -0.00156   0.00351  -0.00306
   S     -1.50415   6.28989   1.48716   0.00025   0.00196  -0.00004
   S      4.66805   0.92801   1.42043  -0.00151  -0.00308   0.00080
   S      3.14244   3.68728   1.48216   0.00072   0.00242   0.00229
   S      1.53069   6.28392   1.47467   0.00152  -0.00131  -0.00277
   S      7.69664   0.84812   1.36054   0.00139  -0.00191  -0.00056
   S      6.31732   3.66416   1.49644   0.00069  -0.00132   0.00396
   S      4.71580   6.34652   1.44822  -0.00203   0.00356  -0.00335
   S      0.00744   1.84871  10.54335   0.00492  -0.01150   0.00381
   S     -1.54109   4.55473  10.54990  -0.00028   0.01244   0.00074
   S     -3.09550   7.26252  10.56083   0.00633   0.00488   0.02388
   S      3.13046   1.85641  10.54098  -0.00581  -0.01938  -0.00050
   S      1.57541   4.56209  10.55149  -0.00852   0.00336  -0.01701
   S      0.02283   7.26930  10.55932  -0.01244   0.00165   0.01223
   S      6.24901   1.86457  10.54274   0.00243  -0.00831  -0.00672
   S      4.70174   4.57236  10.55222   0.00824   0.00935  -0.01574
   S      3.14307   7.27664  10.56262   0.00541   0.00695  -0.00021
   S      1.41901   1.05596   4.35214   0.00055  -0.00482   0.00165
   S      0.03921   3.81977   4.73861  -0.00153   0.00181  -0.00078
   S     -1.56186   6.41297   4.59834   0.00079   0.00266   0.00035
   S      4.67884   0.93325   4.56079  -0.00222  -0.00260  -0.00106
   S      3.18386   3.65043   4.60468   0.00151   0.00300  -0.00230
   S      1.59310   6.40392   4.60537   0.00145  -0.00009   0.00273
   S      7.86440   0.96737   4.40683   0.00222  -0.00076  -0.00041
   S      6.26888   3.62413   4.59302   0.00010  -0.00038  -0.00357
   S      4.70631   6.40185   4.54317  -0.00233   0.00258   0.00351
freq: 214.11 cm-1
PRIMCOORD 47
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00155  -0.00518  -0.00025
   Mo    -1.50596   4.54802   3.12343   0.00299   0.00084   0.00024
   Mo    -3.07109   7.24820   2.98188  -0.00077   0.00424   0.00005
   Mo     3.17953   1.89918   2.99384   0.00216   0.00025   0.00013
   Mo     1.60974   4.55787   3.11116   0.00252   0.00347   0.00069
   Mo     0.01516   7.25835   3.03385   0.00345   0.00068  -0.00054
   Mo     6.20769   1.84163   2.98426  -0.00255  -0.00328   0.00032
   Mo     4.72467   4.56588   3.03034  -0.00647  -0.00211  -0.00040
   Mo     3.09259   7.23449   2.97532  -0.00258  -0.00134   0.00041
   Mo     1.56781   0.95038   8.98974   0.01657   0.01764  -0.00012
   Mo     0.01669   3.66010   8.99258   0.02207   0.00310   0.00001
   Mo    -1.53738   6.36683   9.00217   0.02970   0.01696  -0.00013
   Mo     4.69021   0.95684   8.98683  -0.01154  -0.01315   0.00026
   Mo     3.13852   3.66832   8.99638  -0.02458  -0.01661   0.00002
   Mo     1.58438   6.37460   9.00385  -0.01942  -0.00160  -0.00011
   Mo     7.81222   0.96609   8.99355  -0.00496  -0.00003   0.00006
   Mo     6.26205   3.67636   8.99718   0.00331  -0.01611  -0.00020
   Mo     4.70721   6.38679   9.00756  -0.01061   0.00994   0.00013
   S      0.00894   1.85595   7.44070   0.00661   0.00299   0.00273
   S     -1.54156   4.56568   7.44171   0.01411   0.00250   0.01190
   S     -3.09726   7.27877   7.45398   0.01071   0.01047   0.01200
   S      3.12861   1.86301   7.43832   0.00292  -0.00358  -0.01415
   S      1.58010   4.57314   7.44543  -0.00204   0.00254  -0.01163
   S      0.02423   7.28268   7.45485   0.00552   0.00513  -0.01957
   S      6.25503   1.86970   7.43990  -0.00954  -0.01358  -0.00031
   S      4.70275   4.58575   7.44991  -0.01218  -0.00809   0.01724
   S      3.14756   7.29412   7.45795  -0.01666   0.00112   0.00236
   S      1.59323   0.90659   1.40939   0.00208   0.00300  -0.00124
   S      0.04335   3.41174   1.73399   0.00374   0.00059   0.00026
   S     -1.50415   6.28989   1.48716  -0.00028   0.00241   0.00182
   S      4.66805   0.92801   1.42043   0.00053  -0.00128  -0.00134
   S      3.14244   3.68728   1.48216  -0.00383  -0.00139  -0.00146
   S      1.53069   6.28392   1.47467   0.00111   0.00069  -0.00244
   S      7.69664   0.84812   1.36054   0.00006  -0.00057   0.00084
   S      6.31732   3.66416   1.49644  -0.00128  -0.00046   0.00267
   S      4.71580   6.34652   1.44822  -0.00157  -0.00021   0.00075
   S      0.00744   1.84871  10.54335   0.00684   0.00298  -0.00267
   S     -1.54109   4.55473  10.54990   0.01414   0.00289  -0.01196
   S     -3.09550   7.26252  10.56083   0.01084   0.01080  -0.01223
   S      3.13046   1.85641  10.54098   0.00266  -0.00344   0.01425
   S      1.57541   4.56209  10.55149  -0.00184   0.00279   0.01190
   S      0.02283   7.26930  10.55932   0.00549   0.00455   0.01978
   S      6.24901   1.86457  10.54274  -0.00917  -0.01332   0.00025
   S      4.70174   4.57236  10.55222  -0.01189  -0.00795  -0.01719
   S      3.14307   7.27664  10.56262  -0.01699   0.00096  -0.00209
   S      1.41901   1.05596   4.35214   0.00044   0.00371   0.00011
   S      0.03921   3.81977   4.73861   0.00323  -0.00356  -0.00345
   S     -1.56186   6.41297   4.59834   0.00050   0.00244  -0.00202
   S      4.67884   0.93325   4.56079   0.00048  -0.00169   0.00148
   S      3.18386   3.65043   4.60468  -0.00230  -0.00157   0.00235
   S      1.59310   6.40392   4.60537   0.00067   0.00165   0.00259
   S      7.86440   0.96737   4.40683  -0.00080  -0.00162  -0.00023
   S      6.26888   3.62413   4.59302  -0.00150  -0.00007  -0.00256
   S      4.70631   6.40185   4.54317  -0.00152  -0.00100  -0.00079
freq: 214.44 cm-1
PRIMCOORD 48
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00318  -0.00263   0.00146
   Mo    -1.50596   4.54802   3.12343   0.00485  -0.00230  -0.00008
   Mo    -3.07109   7.24820   2.98188   0.00018   0.00837  -0.00027
   Mo     3.17953   1.89918   2.99384  -0.00225  -0.00184  -0.00007
   Mo     1.60974   4.55787   3.11116  -0.00452  -0.00675  -0.00051
   Mo     0.01516   7.25835   3.03385   0.00115   0.00494   0.00008
   Mo     6.20769   1.84163   2.98426  -0.00066  -0.00542  -0.00000
   Mo     4.72467   4.56588   3.03034   0.00071  -0.00629   0.00056
   Mo     3.09259   7.23449   2.97532  -0.00152   0.01043  -0.00058
   Mo     1.56781   0.95038   8.98974   0.00685   0.01620  -0.00017
   Mo     0.01669   3.66010   8.99258  -0.01154  -0.01629   0.00009
   Mo    -1.53738   6.36683   9.00217  -0.00683  -0.00658  -0.00001
   Mo     4.69021   0.95684   8.98683  -0.00687   0.02479   0.00017
   Mo     3.13852   3.66832   8.99638   0.00780  -0.02658  -0.00012
   Mo     1.58438   6.37460   9.00385  -0.01134  -0.00370  -0.00025
   Mo     7.81222   0.96609   8.99355  -0.00077   0.03328   0.00012
   Mo     6.26205   3.67636   8.99718   0.00467  -0.01282  -0.00024
   Mo     4.70721   6.38679   9.00756   0.01791  -0.00829   0.00029
   S      0.00894   1.85595   7.44070   0.00344   0.00342  -0.01056
   S     -1.54156   4.56568   7.44171  -0.00349  -0.00925  -0.00345
   S     -3.09726   7.27877   7.45398   0.00579   0.00863   0.00154
   S      3.12861   1.86301   7.43832  -0.00018  -0.00108  -0.01798
   S      1.58010   4.57314   7.44543  -0.00187  -0.01730   0.01075
   S      0.02423   7.28268   7.45485  -0.01022   0.01172   0.00879
   S      6.25503   1.86970   7.43990  -0.00418   0.00773  -0.01188
   S      4.70275   4.58575   7.44991   0.00713  -0.01506   0.00168
   S      3.14756   7.29412   7.45795   0.00383   0.01029   0.02135
   S      1.59323   0.90659   1.40939  -0.00014   0.00287  -0.00406
   S      0.04335   3.41174   1.73399  -0.00189  -0.00866  -0.00040
   S     -1.50415   6.28989   1.48716   0.00083   0.00374   0.00279
   S      4.66805   0.92801   1.42043  -0.00211   0.00004  -0.00200
   S      3.14244   3.68728   1.48216  -0.00164  -0.00239   0.00003
   S      1.53069   6.28392   1.47467   0.00055  -0.00007   0.00287
   S      7.69664   0.84812   1.36054   0.00223   0.00583  -0.00414
   S      6.31732   3.66416   1.49644   0.00330  -0.00503   0.00234
   S      4.71580   6.34652   1.44822  -0.00185  -0.00022   0.00490
   S      0.00744   1.84871  10.54335   0.00366   0.00359   0.01032
   S     -1.54109   4.55473  10.54990  -0.00383  -0.00921   0.00368
   S     -3.09550   7.26252  10.56083   0.00605   0.00909  -0.00141
   S      3.13046   1.85641  10.54098  -0.00021  -0.00091   0.01762
   S      1.57541   4.56209  10.55149  -0.00203  -0.01694  -0.01045
   S      0.02283   7.26930  10.55932  -0.01008   0.01165  -0.00884
   S      6.24901   1.86457  10.54274  -0.00413   0.00816   0.01218
   S      4.70174   4.57236  10.55222   0.00731  -0.01535  -0.00177
   S      3.14307   7.27664  10.56262   0.00352   0.01074  -0.02123
   S      1.41901   1.05596   4.35214  -0.00018   0.00383   0.00378
   S      0.03921   3.81977   4.73861  -0.00173  -0.00309   0.00399
   S     -1.56186   6.41297   4.59834   0.00084   0.00294  -0.00320
   S      4.67884   0.93325   4.56079  -0.00238   0.00057   0.00234
   S      3.18386   3.65043   4.60468  -0.00250  -0.00222  -0.00072
   S      1.59310   6.40392   4.60537   0.00087  -0.00056  -0.00356
   S      7.86440   0.96737   4.40683   0.00340   0.00800   0.00257
   S      6.26888   3.62413   4.59302   0.00453  -0.00514  -0.00231
   S      4.70631   6.40185   4.54317  -0.00195   0.00102  -0.00523
freq: 215.40 cm-1
PRIMCOORD 49
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00466  -0.00727   0.00032
   Mo    -1.50596   4.54802   3.12343  -0.00075  -0.00134   0.00003
   Mo    -3.07109   7.24820   2.98188   0.00201   0.00435   0.00026
   Mo     3.17953   1.89918   2.99384  -0.00013  -0.01100   0.00034
   Mo     1.60974   4.55787   3.11116  -0.00457   0.00236   0.00031
   Mo     0.01516   7.25835   3.03385  -0.00211   0.00433  -0.00038
   Mo     6.20769   1.84163   2.98426   0.00391  -0.00429   0.00014
   Mo     4.72467   4.56588   3.03034   0.00464   0.00286  -0.00028
   Mo     3.09259   7.23449   2.97532   0.00059   0.00781  -0.00006
   Mo     1.56781   0.95038   8.98974  -0.03144   0.01421   0.00014
   Mo     0.01669   3.66010   8.99258   0.00238  -0.02477   0.00025
   Mo    -1.53738   6.36683   9.00217   0.00099  -0.00532  -0.00038
   Mo     4.69021   0.95684   8.98683   0.01683   0.00443   0.00051
   Mo     3.13852   3.66832   8.99638  -0.01509   0.00303  -0.00036
   Mo     1.58438   6.37460   9.00385   0.01693   0.00324   0.00011
   Mo     7.81222   0.96609   8.99355   0.01449   0.00182  -0.00044
   Mo     6.26205   3.67636   8.99718   0.01330  -0.01684  -0.00002
   Mo     4.70721   6.38679   9.00756  -0.01834   0.02006   0.00064
   S      0.00894   1.85595   7.44070  -0.00929  -0.00144  -0.02361
   S     -1.54156   4.56568   7.44171   0.00867  -0.01316   0.00307
   S     -3.09726   7.27877   7.45398  -0.01005   0.00907   0.00796
   S      3.12861   1.86301   7.43832  -0.00760  -0.00142   0.01095
   S      1.58010   4.57314   7.44543  -0.00723  -0.00128  -0.00110
   S      0.02423   7.28268   7.45485   0.00987  -0.00023   0.00811
   S      6.25503   1.86970   7.43990   0.01749  -0.00732  -0.00673
   S      4.70275   4.58575   7.44991  -0.00088   0.00287   0.01540
   S      3.14756   7.29412   7.45795  -0.00048   0.01293  -0.01341
   S      1.59323   0.90659   1.40939  -0.00398  -0.00117  -0.00348
   S      0.04335   3.41174   1.73399  -0.00186  -0.00414   0.00172
   S     -1.50415   6.28989   1.48716  -0.00029   0.00040   0.00003
   S      4.66805   0.92801   1.42043   0.00186  -0.00098  -0.00268
   S      3.14244   3.68728   1.48216   0.00080  -0.00399   0.00692
   S      1.53069   6.28392   1.47467  -0.00067   0.00494   0.00205
   S      7.69664   0.84812   1.36054  -0.00119   0.00043  -0.00563
   S      6.31732   3.66416   1.49644   0.00101  -0.00290   0.00038
   S      4.71580   6.34652   1.44822   0.00204   0.00482   0.00083
   S      0.00744   1.84871  10.54335  -0.00992  -0.00189   0.02351
   S     -1.54109   4.55473  10.54990   0.00870  -0.01255  -0.00266
   S     -3.09550   7.26252  10.56083  -0.00934   0.00902  -0.00785
   S      3.13046   1.85641  10.54098  -0.00806  -0.00086  -0.01060
   S      1.57541   4.56209  10.55149  -0.00683  -0.00136   0.00132
   S      0.02283   7.26930  10.55932   0.00951  -0.00084  -0.00770
   S      6.24901   1.86457  10.54274   0.01768  -0.00705   0.00632
   S      4.70174   4.57236  10.55222  -0.00136   0.00241  -0.01511
   S      3.14307   7.27664  10.56262  -0.00109   0.01329   0.01336
   S      1.41901   1.05596   4.35214  -0.00481   0.00089   0.00054
   S      0.03921   3.81977   4.73861  -0.00054  -0.00503  -0.00360
   S     -1.56186   6.41297   4.59834   0.00037   0.00065   0.00032
   S      4.67884   0.93325   4.56079   0.00280  -0.00090   0.00289
   S      3.18386   3.65043   4.60468   0.00115  -0.00299  -0.00618
   S      1.59310   6.40392   4.60537  -0.00109   0.00542  -0.00246
   S      7.86440   0.96737   4.40683   0.00024   0.00055   0.00608
   S      6.26888   3.62413   4.59302   0.00006  -0.00258  -0.00040
   S      4.70631   6.40185   4.54317   0.00190   0.00499  -0.00149
freq: 215.88 cm-1
PRIMCOORD 50
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00843  -0.00566   0.00062
   Mo    -1.50596   4.54802   3.12343   0.00782   0.00081   0.00040
   Mo    -3.07109   7.24820   2.98188  -0.00670   0.00788  -0.00027
   Mo     3.17953   1.89918   2.99384  -0.00467   0.00240  -0.00016
   Mo     1.60974   4.55787   3.11116   0.00454   0.00005   0.00038
   Mo     0.01516   7.25835   3.03385   0.00485  -0.00011  -0.00034
   Mo     6.20769   1.84163   2.98426  -0.00066  -0.00730   0.00016
   Mo     4.72467   4.56588   3.03034  -0.01243   0.00323  -0.00036
   Mo     3.09259   7.23449   2.97532   0.00123  -0.00372   0.00023
   Mo     1.56781   0.95038   8.98974   0.00102   0.00228  -0.00030
   Mo     0.01669   3.66010   8.99258   0.02330  -0.01365  -0.00009
   Mo    -1.53738   6.36683   9.00217  -0.01999   0.01326   0.00039
   Mo     4.69021   0.95684   8.98683  -0.02671   0.01131  -0.00004
   Mo     3.13852   3.66832   8.99638  -0.00464  -0.00425   0.00038
   Mo     1.58438   6.37460   9.00385   0.01696  -0.01501  -0.00005
   Mo     7.81222   0.96609   8.99355   0.02551  -0.00912   0.00033
   Mo     6.26205   3.67636   8.99718  -0.01805   0.01272  -0.00014
   Mo     4.70721   6.38679   9.00756   0.00313   0.00223   0.00010
   S      0.00894   1.85595   7.44070   0.01433  -0.00547  -0.00935
   S     -1.54156   4.56568   7.44171   0.00275   0.00068   0.01544
   S     -3.09726   7.27877   7.45398  -0.00927   0.00909  -0.00947
   S      3.12861   1.86301   7.43832  -0.01457   0.00597  -0.01207
   S      1.58010   4.57314   7.44543   0.01009  -0.00874  -0.00856
   S      0.02423   7.28268   7.45485  -0.00194  -0.00030   0.01460
   S      6.25503   1.86970   7.43990  -0.00052  -0.00072   0.01845
   S      4.70275   4.58575   7.44991  -0.01306   0.00584  -0.00521
   S      3.14756   7.29412   7.45795   0.01108  -0.00612  -0.00342
   S      1.59323   0.90659   1.40939   0.00258   0.00270  -0.00596
   S      0.04335   3.41174   1.73399   0.00683   0.00030  -0.00148
   S     -1.50415   6.28989   1.48716  -0.00211   0.00489   0.00419
   S      4.66805   0.92801   1.42043  -0.00180  -0.00139   0.00040
   S      3.14244   3.68728   1.48216  -0.00461  -0.00129  -0.00384
   S      1.53069   6.28392   1.47467   0.00291  -0.00136  -0.00232
   S      7.69664   0.84812   1.36054   0.00591  -0.00211   0.00152
   S      6.31732   3.66416   1.49644  -0.00398   0.00015   0.00785
   S      4.71580   6.34652   1.44822  -0.00320   0.00116  -0.00233
   S      0.00744   1.84871  10.54335   0.01498  -0.00533   0.00911
   S     -1.54109   4.55473  10.54990   0.00286   0.00025  -0.01561
   S     -3.09550   7.26252  10.56083  -0.00948   0.00953   0.00928
   S      3.13046   1.85641  10.54098  -0.01422   0.00566   0.01197
   S      1.57541   4.56209  10.55149   0.00990  -0.00869   0.00870
   S      0.02283   7.26930  10.55932  -0.00148   0.00004  -0.01430
   S      6.24901   1.86457  10.54274  -0.00043  -0.00078  -0.01793
   S      4.70174   4.57236  10.55222  -0.01228   0.00584   0.00563
   S      3.14307   7.27664  10.56262   0.01100  -0.00659   0.00385
   S      1.41901   1.05596   4.35214   0.00035   0.00282   0.00579
   S      0.03921   3.81977   4.73861   0.00515  -0.00381  -0.00185
   S     -1.56186   6.41297   4.59834  -0.00167   0.00456  -0.00434
   S      4.67884   0.93325   4.56079  -0.00286  -0.00138  -0.00089
   S      3.18386   3.65043   4.60468  -0.00280  -0.00216   0.00407
   S      1.59310   6.40392   4.60537   0.00312  -0.00059   0.00253
   S      7.86440   0.96737   4.40683   0.00424  -0.00268  -0.00191
   S      6.26888   3.62413   4.59302  -0.00369   0.00062  -0.00758
   S      4.70631   6.40185   4.54317  -0.00312   0.00070   0.00203
freq: 219.14 cm-1
PRIMCOORD 51
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00707  -0.04007   0.00024
   Mo    -1.50596   4.54802   3.12343  -0.01984   0.00451   0.00256
   Mo    -3.07109   7.24820   2.98188  -0.01707  -0.00331   0.00183
   Mo     3.17953   1.89918   2.99384   0.00483  -0.00139   0.00023
   Mo     1.60974   4.55787   3.11116   0.01054   0.01097   0.00506
   Mo     0.01516   7.25835   3.03385   0.00860   0.00476  -0.00291
   Mo     6.20769   1.84163   2.98426   0.00100  -0.00472   0.00117
   Mo     4.72467   4.56588   3.03034   0.00747   0.00576  -0.00237
   Mo     3.09259   7.23449   2.97532   0.01032   0.01039  -0.00031
   Mo     1.56781   0.95038   8.98974   0.00712  -0.00150   0.00013
   Mo     0.01669   3.66010   8.99258   0.00012  -0.00355  -0.00108
   Mo    -1.53738   6.36683   9.00217  -0.00182   0.00851   0.00059
   Mo     4.69021   0.95684   8.98683   0.00334   0.00420  -0.00065
   Mo     3.13852   3.66832   8.99638   0.01146  -0.00328   0.00104
   Mo     1.58438   6.37460   9.00385   0.00550   0.00986   0.00090
   Mo     7.81222   0.96609   8.99355  -0.01031  -0.00333  -0.00018
   Mo     6.26205   3.67636   8.99718  -0.01139  -0.00720   0.00115
   Mo     4.70721   6.38679   9.00756  -0.00392  -0.00367  -0.00073
   S      0.00894   1.85595   7.44070  -0.00139  -0.00674   0.00426
   S     -1.54156   4.56568   7.44171  -0.00546  -0.00001   0.00638
   S     -3.09726   7.27877   7.45398  -0.00316   0.00029  -0.00018
   S      3.12861   1.86301   7.43832   0.00617   0.00052  -0.00237
   S      1.58010   4.57314   7.44543   0.00537   0.00178   0.00567
   S      0.02423   7.28268   7.45485   0.00219   0.00488   0.00092
   S      6.25503   1.86970   7.43990  -0.00425  -0.00088  -0.00588
   S      4.70275   4.58575   7.44991   0.00012  -0.00278  -0.00410
   S      3.14756   7.29412   7.45795   0.00055   0.00164  -0.00377
   S      1.59323   0.90659   1.40939  -0.00431  -0.00001   0.00181
   S      0.04335   3.41174   1.73399  -0.00423   0.00636   0.00785
   S     -1.50415   6.28989   1.48716  -0.00858   0.00915   0.00665
   S      4.66805   0.92801   1.42043   0.00234   0.00053  -0.00218
   S      3.14244   3.68728   1.48216   0.00543   0.00414   0.00558
   S      1.53069   6.28392   1.47467   0.01647   0.00872   0.00085
   S      7.69664   0.84812   1.36054  -0.00486   0.00427  -0.01067
   S      6.31732   3.66416   1.49644  -0.00086  -0.00621  -0.00250
   S      4.71580   6.34652   1.44822  -0.00392   0.00086  -0.00943
   S      0.00744   1.84871  10.54335  -0.00179  -0.00562  -0.00521
   S     -1.54109   4.55473  10.54990  -0.00522   0.00028  -0.00758
   S     -3.09550   7.26252  10.56083  -0.00460   0.00044  -0.00002
   S      3.13046   1.85641  10.54098   0.00677  -0.00101   0.00378
   S      1.57541   4.56209  10.55149   0.00562   0.00162  -0.00697
   S      0.02283   7.26930  10.55932   0.00210   0.00673   0.00074
   S      6.24901   1.86457  10.54274  -0.00511  -0.00214   0.00641
   S      4.70174   4.57236  10.55222  -0.00011  -0.00060   0.00677
   S      3.14307   7.27664  10.56262   0.00212   0.00193   0.00385
   S      1.41901   1.05596   4.35214  -0.00568  -0.00403  -0.00500
   S      0.03921   3.81977   4.73861  -0.00332  -0.03906  -0.03800
   S     -1.56186   6.41297   4.59834  -0.00430   0.00908  -0.00470
   S      4.67884   0.93325   4.56079   0.00217  -0.00293   0.00149
   S      3.18386   3.65043   4.60468   0.01386   0.00159  -0.00040
   S      1.59310   6.40392   4.60537   0.01358   0.01280   0.00165
   S      7.86440   0.96737   4.40683  -0.00456  -0.00246   0.01085
   S      6.26888   3.62413   4.59302  -0.00897  -0.00760   0.00515
   S      4.70631   6.40185   4.54317  -0.00502  -0.00295   0.00864
freq: 223.87 cm-1
PRIMCOORD 52
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00334  -0.01313   0.00040
   Mo    -1.50596   4.54802   3.12343   0.00467  -0.00227   0.00181
   Mo    -3.07109   7.24820   2.98188   0.01221   0.01660  -0.00213
   Mo     3.17953   1.89918   2.99384   0.00375  -0.01812   0.00101
   Mo     1.60974   4.55787   3.11116   0.01165   0.00846   0.00073
   Mo     0.01516   7.25835   3.03385  -0.03002   0.00176  -0.00122
   Mo     6.20769   1.84163   2.98426   0.00121   0.01514  -0.00039
   Mo     4.72467   4.56588   3.03034  -0.01616  -0.00003  -0.00085
   Mo     3.09259   7.23449   2.97532   0.01657  -0.01327   0.00266
   Mo     1.56781   0.95038   8.98974   0.00065   0.00001  -0.00021
   Mo     0.01669   3.66010   8.99258  -0.00131  -0.00077  -0.00016
   Mo    -1.53738   6.36683   9.00217  -0.00289  -0.00118   0.00021
   Mo     4.69021   0.95684   8.98683   0.00189   0.00018  -0.00009
   Mo     3.13852   3.66832   8.99638   0.00183  -0.00421   0.00010
   Mo     1.58438   6.37460   9.00385  -0.00306   0.00436  -0.00002
   Mo     7.81222   0.96609   8.99355  -0.00232   0.00032   0.00018
   Mo     6.26205   3.67636   8.99718  -0.00055   0.00168   0.00034
   Mo     4.70721   6.38679   9.00756   0.00580  -0.00042  -0.00012
   S      0.00894   1.85595   7.44070  -0.00256  -0.00093   0.00037
   S     -1.54156   4.56568   7.44171   0.00020  -0.00148  -0.00127
   S     -3.09726   7.27877   7.45398   0.00229   0.00228  -0.00156
   S      3.12861   1.86301   7.43832   0.00215  -0.00372  -0.00086
   S      1.58010   4.57314   7.44543   0.00089   0.00169   0.00280
   S      0.02423   7.28268   7.45485  -0.00482   0.00070  -0.00029
   S      6.25503   1.86970   7.43990   0.00039   0.00336  -0.00057
   S      4.70275   4.58575   7.44991  -0.00069  -0.00087  -0.00001
   S      3.14756   7.29412   7.45795   0.00226  -0.00142   0.00161
   S      1.59323   0.90659   1.40939  -0.00094   0.01329  -0.00801
   S      0.04335   3.41174   1.73399   0.01528   0.00400   0.00248
   S     -1.50415   6.28989   1.48716  -0.01439  -0.00989  -0.00880
   S      4.66805   0.92801   1.42043   0.00949  -0.00100  -0.00183
   S      3.14244   3.68728   1.48216  -0.00919  -0.01937  -0.00047
   S      1.53069   6.28392   1.47467  -0.00859   0.01727   0.00894
   S      7.69664   0.84812   1.36054  -0.00317  -0.01238   0.00595
   S      6.31732   3.66416   1.49644  -0.01023   0.01760   0.00146
   S      4.71580   6.34652   1.44822   0.02075   0.00046  -0.00168
   S      0.00744   1.84871  10.54335  -0.00234  -0.00077  -0.00064
   S     -1.54109   4.55473  10.54990  -0.00021  -0.00160   0.00074
   S     -3.09550   7.26252  10.56083   0.00206   0.00251   0.00173
   S      3.13046   1.85641  10.54098   0.00229  -0.00369   0.00050
   S      1.57541   4.56209  10.55149   0.00068   0.00196  -0.00284
   S      0.02283   7.26930  10.55932  -0.00448   0.00106   0.00061
   S      6.24901   1.86457  10.54274   0.00027   0.00293   0.00150
   S      4.70174   4.57236  10.55222  -0.00096  -0.00047   0.00071
   S      3.14307   7.27664  10.56262   0.00261  -0.00152  -0.00182
   S      1.41901   1.05596   4.35214  -0.00869   0.01477   0.00115
   S      0.03921   3.81977   4.73861   0.02272  -0.01071  -0.01188
   S     -1.56186   6.41297   4.59834  -0.01355  -0.00813   0.00818
   S      4.67884   0.93325   4.56079   0.01003  -0.00237   0.00195
   S      3.18386   3.65043   4.60468  -0.00566  -0.01939   0.00232
   S      1.59310   6.40392   4.60537  -0.01054   0.01642  -0.00751
   S      7.86440   0.96737   4.40683  -0.01025  -0.01748  -0.00068
   S      6.26888   3.62413   4.59302  -0.01157   0.01701  -0.00022
   S      4.70631   6.40185   4.54317   0.02284  -0.00071   0.00162
freq: 228.61 cm-1
PRIMCOORD 53
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00363   0.01544  -0.00591
   Mo    -1.50596   4.54802   3.12343  -0.02154  -0.00693   0.00011
   Mo    -3.07109   7.24820   2.98188   0.01069  -0.00206   0.00088
   Mo     3.17953   1.89918   2.99384  -0.01020  -0.00968   0.00096
   Mo     1.60974   4.55787   3.11116   0.02369  -0.00756  -0.00100
   Mo     0.01516   7.25835   3.03385   0.00049   0.02669   0.00071
   Mo     6.20769   1.84163   2.98426   0.00661  -0.01114   0.00087
   Mo     4.72467   4.56588   3.03034  -0.00189   0.01454  -0.00042
   Mo     3.09259   7.23449   2.97532  -0.01225  -0.00705   0.00048
   Mo     1.56781   0.95038   8.98974  -0.00107  -0.00094   0.00002
   Mo     0.01669   3.66010   8.99258   0.00001   0.00341  -0.00021
   Mo    -1.53738   6.36683   9.00217   0.00346  -0.00102   0.00023
   Mo     4.69021   0.95684   8.98683  -0.00089   0.00442  -0.00012
   Mo     3.13852   3.66832   8.99638   0.00398  -0.00365   0.00008
   Mo     1.58438   6.37460   9.00385  -0.00381  -0.00123   0.00019
   Mo     7.81222   0.96609   8.99355   0.00190  -0.00089   0.00004
   Mo     6.26205   3.67636   8.99718  -0.00400  -0.00267  -0.00006
   Mo     4.70721   6.38679   9.00756   0.00039   0.00251   0.00014
   S      0.00894   1.85595   7.44070   0.00034   0.00410   0.00026
   S     -1.54156   4.56568   7.44171  -0.00388  -0.00205   0.00019
   S     -3.09726   7.27877   7.45398   0.00397  -0.00178   0.00046
   S      3.12861   1.86301   7.43832  -0.00307  -0.00215  -0.00139
   S      1.58010   4.57314   7.44543   0.00408  -0.00246   0.00039
   S      0.02423   7.28268   7.45485  -0.00025   0.00492  -0.00006
   S      6.25503   1.86970   7.43990   0.00265  -0.00202  -0.00052
   S      4.70275   4.58575   7.44991  -0.00019   0.00330  -0.00031
   S      3.14756   7.29412   7.45795  -0.00376  -0.00189   0.00081
   S      1.59323   0.90659   1.40939  -0.00462  -0.01502  -0.00883
   S      0.04335   3.41174   1.73399   0.00362   0.01373   0.00909
   S     -1.50415   6.28989   1.48716   0.01248  -0.00414   0.00533
   S      4.66805   0.92801   1.42043  -0.00158   0.02203  -0.00518
   S      3.14244   3.68728   1.48216   0.02053  -0.01144  -0.00382
   S      1.53069   6.28392   1.47467  -0.01313  -0.00575   0.00265
   S      7.69664   0.84812   1.36054   0.00958  -0.01455  -0.00147
   S      6.31732   3.66416   1.49644  -0.02136  -0.01032  -0.00162
   S      4.71580   6.34652   1.44822  -0.00013   0.01926   0.00017
   S      0.00744   1.84871  10.54335   0.00040   0.00428  -0.00049
   S     -1.54109   4.55473  10.54990  -0.00404  -0.00213  -0.00036
   S     -3.09550   7.26252  10.56083   0.00402  -0.00175  -0.00026
   S      3.13046   1.85641  10.54098  -0.00276  -0.00226   0.00133
   S      1.57541   4.56209  10.55149   0.00414  -0.00241  -0.00052
   S      0.02283   7.26930  10.55932  -0.00031   0.00535   0.00064
   S      6.24901   1.86457  10.54274   0.00247  -0.00221   0.00054
   S      4.70174   4.57236  10.55222   0.00005   0.00315   0.00024
   S      3.14307   7.27664  10.56262  -0.00371  -0.00201  -0.00074
   S      1.41901   1.05596   4.35214  -0.00310  -0.01752   0.00923
   S      0.03921   3.81977   4.73861  -0.00008   0.00861  -0.00838
   S     -1.56186   6.41297   4.59834   0.01499  -0.00453  -0.00223
   S      4.67884   0.93325   4.56079  -0.00219   0.01965   0.00678
   S      3.18386   3.65043   4.60468   0.01895  -0.01106   0.00224
   S      1.59310   6.40392   4.60537  -0.01588  -0.00667  -0.00034
   S      7.86440   0.96737   4.40683   0.01093  -0.01115  -0.00197
   S      6.26888   3.62413   4.59302  -0.02156  -0.00874   0.00042
   S      4.70631   6.40185   4.54317  -0.00102   0.01905  -0.00013
freq: 235.87 cm-1
PRIMCOORD 54
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00061   0.00103  -0.00003
   Mo    -1.50596   4.54802   3.12343  -0.00063  -0.00135   0.00012
   Mo    -3.07109   7.24820   2.98188   0.00260   0.00178  -0.00042
   Mo     3.17953   1.89918   2.99384  -0.00026  -0.00324   0.00025
   Mo     1.60974   4.55787   3.11116   0.00253   0.00068  -0.00028
   Mo     0.01516   7.25835   3.03385  -0.00331   0.00204   0.00002
   Mo     6.20769   1.84163   2.98426   0.00116   0.00117  -0.00019
   Mo     4.72467   4.56588   3.03034  -0.00220   0.00123  -0.00000
   Mo     3.09259   7.23449   2.97532   0.00064  -0.00239   0.00043
   Mo     1.56781   0.95038   8.98974   0.01389  -0.01116  -0.00009
   Mo     0.01669   3.66010   8.99258  -0.01712  -0.00631   0.00004
   Mo    -1.53738   6.36683   9.00217   0.00234   0.01718   0.00008
   Mo     4.69021   0.95684   8.98683  -0.01661  -0.00589  -0.00007
   Mo     3.13852   3.66832   8.99638   0.00277   0.01711  -0.00008
   Mo     1.58438   6.37460   9.00385   0.01424  -0.01102  -0.00005
   Mo     7.81222   0.96609   8.99355   0.00259   0.01735   0.00018
   Mo     6.26205   3.67636   8.99718   0.01445  -0.01136  -0.00006
   Mo     4.70721   6.38679   9.00756  -0.01664  -0.00591   0.00006
   S      0.00894   1.85595   7.44070   0.01803  -0.00702   0.00018
   S     -1.54156   4.56568   7.44171  -0.00304   0.01908  -0.00033
   S     -3.09726   7.27877   7.45398  -0.01539  -0.01270  -0.00005
   S      3.12861   1.86301   7.43832  -0.00295   0.01914  -0.00020
   S      1.58010   4.57314   7.44543  -0.01507  -0.01236   0.00025
   S      0.02423   7.28268   7.45485   0.01820  -0.00704   0.00038
   S      6.25503   1.86970   7.43990  -0.01519  -0.01220  -0.00020
   S      4.70275   4.58575   7.44991   0.01860  -0.00690   0.00035
   S      3.14756   7.29412   7.45795  -0.00290   0.02003  -0.00028
   S      1.59323   0.90659   1.40939   0.00016  -0.00090  -0.00193
   S      0.04335   3.41174   1.73399   0.00263   0.00043   0.00147
   S     -1.50415   6.28989   1.48716   0.00004  -0.00195  -0.00070
   S      4.66805   0.92801   1.42043   0.00071   0.00125  -0.00054
   S      3.14244   3.68728   1.48216   0.00025  -0.00330  -0.00018
   S      1.53069   6.28392   1.47467  -0.00201   0.00165   0.00086
   S      7.69664   0.84812   1.36054   0.00104  -0.00171   0.00114
   S      6.31732   3.66416   1.49644  -0.00280   0.00157  -0.00016
   S      4.71580   6.34652   1.44822   0.00216   0.00135  -0.00001
   S      0.00744   1.84871  10.54335   0.01821  -0.00713  -0.00005
   S     -1.54109   4.55473  10.54990  -0.00346   0.01949   0.00037
   S     -3.09550   7.26252  10.56083  -0.01519  -0.01216  -0.00005
   S      3.13046   1.85641  10.54098  -0.00297   0.01966   0.00021
   S      1.57541   4.56209  10.55149  -0.01562  -0.01270  -0.00002
   S      0.02283   7.26930  10.55932   0.01836  -0.00691  -0.00058
   S      6.24901   1.86457  10.54274  -0.01521  -0.01254   0.00016
   S      4.70174   4.57236  10.55222   0.01846  -0.00715  -0.00051
   S      3.14307   7.27664  10.56262  -0.00295   0.01943   0.00046
   S      1.41901   1.05596   4.35214  -0.00173   0.00156   0.00021
   S      0.03921   3.81977   4.73861   0.00188   0.00070  -0.00076
   S     -1.56186   6.41297   4.59834  -0.00038  -0.00108   0.00068
   S      4.67884   0.93325   4.56079   0.00130   0.00120   0.00059
   S      3.18386   3.65043   4.60468   0.00017  -0.00264   0.00001
   S      1.59310   6.40392   4.60537  -0.00274   0.00071  -0.00066
   S      7.86440   0.96737   4.40683  -0.00082  -0.00358   0.00021
   S      6.26888   3.62413   4.59302  -0.00264   0.00134  -0.00007
   S      4.70631   6.40185   4.54317   0.00265   0.00167   0.00001
freq: 236.13 cm-1
PRIMCOORD 55
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00118   0.00554  -0.00082
   Mo    -1.50596   4.54802   3.12343  -0.00360  -0.00128  -0.00028
   Mo    -3.07109   7.24820   2.98188   0.00188  -0.00105   0.00030
   Mo     3.17953   1.89918   2.99384  -0.00258  -0.00071  -0.00003
   Mo     1.60974   4.55787   3.11116   0.00354  -0.00242  -0.00055
   Mo     0.01516   7.25835   3.03385   0.00140   0.00473   0.00024
   Mo     6.20769   1.84163   2.98426   0.00134  -0.00297   0.00008
   Mo     4.72467   4.56588   3.03034   0.00023   0.00283   0.00019
   Mo     3.09259   7.23449   2.97532  -0.00353  -0.00095  -0.00005
   Mo     1.56781   0.95038   8.98974   0.01087   0.01363   0.00014
   Mo     0.01669   3.66010   8.99258   0.00712  -0.01647   0.00011
   Mo    -1.53738   6.36683   9.00217  -0.01752   0.00308  -0.00005
   Mo     4.69021   0.95684   8.98683   0.00652  -0.01610  -0.00022
   Mo     3.13852   3.66832   8.99638  -0.01783   0.00258  -0.00018
   Mo     1.58438   6.37460   9.00385   0.01085   0.01331  -0.00006
   Mo     7.81222   0.96609   8.99355  -0.01742   0.00302   0.00005
   Mo     6.26205   3.67636   8.99718   0.01066   0.01329  -0.00023
   Mo     4.70721   6.38679   9.00756   0.00667  -0.01644   0.00018
   S      0.00894   1.85595   7.44070  -0.00699  -0.01801   0.00006
   S     -1.54156   4.56568   7.44171   0.01900   0.00279   0.00070
   S     -3.09726   7.27877   7.45398  -0.01224   0.01562  -0.00020
   S      3.12861   1.86301   7.43832   0.01926   0.00297   0.00003
   S      1.58010   4.57314   7.44543  -0.01173   0.01485  -0.00022
   S      0.02423   7.28268   7.45485  -0.00707  -0.01807  -0.00034
   S      6.25503   1.86970   7.43990  -0.01235   0.01501  -0.00035
   S      4.70275   4.58575   7.44991  -0.00743  -0.01796  -0.00017
   S      3.14756   7.29412   7.45795   0.01939   0.00306   0.00039
   S      1.59323   0.90659   1.40939  -0.00070  -0.00315  -0.00110
   S      0.04335   3.41174   1.73399   0.00004   0.00034   0.00269
   S     -1.50415   6.28989   1.48716   0.00316  -0.00059   0.00125
   S      4.66805   0.92801   1.42043  -0.00083   0.00376  -0.00079
   S      3.14244   3.68728   1.48216   0.00428  -0.00112  -0.00121
   S      1.53069   6.28392   1.47467  -0.00264  -0.00243  -0.00007
   S      7.69664   0.84812   1.36054   0.00145  -0.00277  -0.00032
   S      6.31732   3.66416   1.49644  -0.00347  -0.00270  -0.00036
   S      4.71580   6.34652   1.44822  -0.00088   0.00341   0.00054
   S      0.00744   1.84871  10.54335  -0.00707  -0.01848   0.00031
   S     -1.54109   4.55473  10.54990   0.01935   0.00272  -0.00027
   S     -3.09550   7.26252  10.56083  -0.01192   0.01538   0.00036
   S      3.13046   1.85641  10.54098   0.01924   0.00302  -0.00019
   S      1.57541   4.56209  10.55149  -0.01185   0.01522   0.00052
   S      0.02283   7.26930  10.55932  -0.00708  -0.01786  -0.00051
   S      6.24901   1.86457  10.54274  -0.01215   0.01538   0.00024
   S      4.70174   4.57236  10.55222  -0.00730  -0.01865  -0.00030
   S      3.14307   7.27664  10.56262   0.01901   0.00313  -0.00032
   S      1.41901   1.05596   4.35214   0.00066  -0.00451   0.00249
   S      0.03921   3.81977   4.73861  -0.00098   0.00443   0.00071
   S     -1.56186   6.41297   4.59834   0.00349  -0.00074  -0.00070
   S      4.67884   0.93325   4.56079  -0.00105   0.00379   0.00083
   S      3.18386   3.65043   4.60468   0.00300  -0.00114   0.00015
   S      1.59310   6.40392   4.60537  -0.00259  -0.00222   0.00024
   S      7.86440   0.96737   4.40683   0.00303  -0.00076  -0.00084
   S      6.26888   3.62413   4.59302  -0.00278  -0.00204  -0.00042
   S      4.70631   6.40185   4.54317  -0.00123   0.00390  -0.00029
freq: 258.15 cm-1
PRIMCOORD 56
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00717   0.00674   0.00421
   Mo    -1.50596   4.54802   3.12343  -0.00168   0.00322  -0.00139
   Mo    -3.07109   7.24820   2.98188   0.00102  -0.00391  -0.00374
   Mo     3.17953   1.89918   2.99384  -0.00118  -0.00126   0.00400
   Mo     1.60974   4.55787   3.11116  -0.00121  -0.00046   0.00072
   Mo     0.01516   7.25835   3.03385   0.00053   0.00000   0.00028
   Mo     6.20769   1.84163   2.98426  -0.00076  -0.00084  -0.00311
   Mo     4.72467   4.56588   3.03034   0.00185   0.00069   0.00003
   Mo     3.09259   7.23449   2.97532  -0.00046   0.00106   0.00207
   Mo     1.56781   0.95038   8.98974  -0.00015   0.00022   0.00001
   Mo     0.01669   3.66010   8.99258   0.00034  -0.00003   0.00006
   Mo    -1.53738   6.36683   9.00217  -0.00028  -0.00015   0.00003
   Mo     4.69021   0.95684   8.98683   0.00007  -0.00012  -0.00002
   Mo     3.13852   3.66832   8.99638  -0.00000  -0.00052   0.00019
   Mo     1.58438   6.37460   9.00385  -0.00026   0.00040   0.00002
   Mo     7.81222   0.96609   8.99355  -0.00021  -0.00028   0.00003
   Mo     6.26205   3.67636   8.99718  -0.00020   0.00058  -0.00014
   Mo     4.70721   6.38679   9.00756   0.00069  -0.00004  -0.00017
   S      0.00894   1.85595   7.44070  -0.00161  -0.00031   0.00006
   S     -1.54156   4.56568   7.44171  -0.00017   0.00037  -0.00040
   S     -3.09726   7.27877   7.45398   0.00007   0.00089  -0.00033
   S      3.12861   1.86301   7.43832  -0.00036  -0.00033   0.00010
   S      1.58010   4.57314   7.44543  -0.00065  -0.00062   0.00033
   S      0.02423   7.28268   7.45485  -0.00125  -0.00011  -0.00007
   S      6.25503   1.86970   7.43990  -0.00053   0.00046   0.00013
   S      4.70275   4.58575   7.44991  -0.00061   0.00007  -0.00013
   S      3.14756   7.29412   7.45795  -0.00024  -0.00119   0.00017
   S      1.59323   0.90659   1.40939   0.02329  -0.03555  -0.01067
   S      0.04335   3.41174   1.73399   0.01249  -0.00475   0.00475
   S     -1.50415   6.28989   1.48716   0.01288  -0.00725  -0.00415
   S      4.66805   0.92801   1.42043   0.00210   0.00060   0.00082
   S      3.14244   3.68728   1.48216   0.00239  -0.00643   0.00433
   S      1.53069   6.28392   1.47467   0.00917   0.00799   0.00043
   S      7.69664   0.84812   1.36054   0.03104   0.02659   0.01044
   S      6.31732   3.66416   1.49644   0.00663   0.00318  -0.00203
   S      4.71580   6.34652   1.44822  -0.00231  -0.00350  -0.00080
   S      0.00744   1.84871  10.54335   0.00108   0.00037  -0.00006
   S     -1.54109   4.55473  10.54990   0.00057  -0.00063  -0.00058
   S     -3.09550   7.26252  10.56083   0.00046  -0.00039  -0.00023
   S      3.13046   1.85641  10.54098   0.00059  -0.00038  -0.00000
   S      1.57541   4.56209  10.55149   0.00091   0.00098   0.00045
   S      0.02283   7.26930  10.55932   0.00021   0.00014  -0.00010
   S      6.24901   1.86457  10.54274   0.00063   0.00003   0.00032
   S      4.70174   4.57236  10.55222   0.00011   0.00003   0.00002
   S      3.14307   7.27664  10.56262   0.00083   0.00070   0.00025
   S      1.41901   1.05596   4.35214  -0.02705   0.03979  -0.01777
   S      0.03921   3.81977   4.73861  -0.01563  -0.00734  -0.00387
   S     -1.56186   6.41297   4.59834  -0.00896   0.01121  -0.00055
   S      4.67884   0.93325   4.56079  -0.00695  -0.00054   0.00072
   S      3.18386   3.65043   4.60468  -0.00182   0.00567   0.00313
   S      1.59310   6.40392   4.60537  -0.01203  -0.01148   0.00198
   S      7.86440   0.96737   4.40683  -0.02813  -0.02744   0.01450
   S      6.26888   3.62413   4.59302  -0.00425  -0.00343  -0.00392
   S      4.70631   6.40185   4.54317  -0.00038   0.00460  -0.00156
freq: 266.09 cm-1
PRIMCOORD 57
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00288   0.02937   0.00137
   Mo    -1.50596   4.54802   3.12343  -0.00381   0.00735  -0.00167
   Mo    -3.07109   7.24820   2.98188   0.00008   0.00141  -0.00027
   Mo     3.17953   1.89918   2.99384  -0.00057  -0.00070  -0.00058
   Mo     1.60974   4.55787   3.11116  -0.00027   0.00689  -0.00360
   Mo     0.01516   7.25835   3.03385  -0.00017  -0.00453   0.00078
   Mo     6.20769   1.84163   2.98426   0.00058  -0.00226  -0.00011
   Mo     4.72467   4.56588   3.03034  -0.00131   0.00108   0.00220
   Mo     3.09259   7.23449   2.97532   0.00035  -0.00281  -0.00186
   Mo     1.56781   0.95038   8.98974   0.00000  -0.00042  -0.00019
   Mo     0.01669   3.66010   8.99258   0.00009   0.00013  -0.00018
   Mo    -1.53738   6.36683   9.00217   0.00003   0.00070   0.00026
   Mo     4.69021   0.95684   8.98683  -0.00021  -0.00004  -0.00008
   Mo     3.13852   3.66832   8.99638   0.00103  -0.00053   0.00047
   Mo     1.58438   6.37460   9.00385  -0.00011   0.00074   0.00029
   Mo     7.81222   0.96609   8.99355   0.00018  -0.00037  -0.00018
   Mo     6.26205   3.67636   8.99718  -0.00089  -0.00023   0.00042
   Mo     4.70721   6.38679   9.00756   0.00010   0.00034  -0.00004
   S      0.00894   1.85595   7.44070   0.00029  -0.00026   0.00061
   S     -1.54156   4.56568   7.44171   0.00066  -0.00062  -0.00059
   S     -3.09726   7.27877   7.45398   0.00032  -0.00067  -0.00015
   S      3.12861   1.86301   7.43832   0.00038  -0.00003  -0.00010
   S      1.58010   4.57314   7.44543  -0.00134  -0.00060  -0.00060
   S      0.02423   7.28268   7.45485  -0.00015   0.00051   0.00030
   S      6.25503   1.86970   7.43990  -0.00018   0.00004   0.00003
   S      4.70275   4.58575   7.44991  -0.00039   0.00012   0.00031
   S      3.14756   7.29412   7.45795  -0.00037  -0.00008  -0.00016
   S      1.59323   0.90659   1.40939  -0.00659  -0.00399  -0.00118
   S      0.04335   3.41174   1.73399   0.01529  -0.05199   0.04731
   S     -1.50415   6.28989   1.48716   0.00289   0.00678  -0.00670
   S      4.66805   0.92801   1.42043  -0.00389  -0.00554   0.00229
   S      3.14244   3.68728   1.48216   0.00043  -0.00112  -0.00207
   S      1.53069   6.28392   1.47467  -0.00597   0.00177  -0.00952
   S      7.69664   0.84812   1.36054  -0.00065  -0.01271   0.00198
   S      6.31732   3.66416   1.49644   0.01364  -0.00231   0.00044
   S      4.71580   6.34652   1.44822   0.00548  -0.00528   0.00227
   S      0.00744   1.84871  10.54335  -0.00032   0.00105  -0.00021
   S     -1.54109   4.55473  10.54990  -0.00055   0.00016  -0.00082
   S     -3.09550   7.26252  10.56083  -0.00059   0.00056   0.00035
   S      3.13046   1.85641  10.54098  -0.00014  -0.00093   0.00020
   S      1.57541   4.56209  10.55149   0.00097  -0.00016  -0.00060
   S      0.02283   7.26930  10.55932  -0.00012   0.00084   0.00032
   S      6.24901   1.86457  10.54274  -0.00005  -0.00111   0.00029
   S      4.70174   4.57236  10.55222   0.00059   0.00085   0.00117
   S      3.14307   7.27664  10.56262   0.00073   0.00043   0.00021
   S      1.41901   1.05596   4.35214   0.00611  -0.00308   0.00622
   S      0.03921   3.81977   4.73861  -0.00517  -0.03834  -0.02400
   S     -1.56186   6.41297   4.59834   0.00294   0.00067   0.00213
   S      4.67884   0.93325   4.56079   0.00219  -0.00042  -0.00130
   S      3.18386   3.65043   4.60468  -0.01193   0.00245  -0.00209
   S      1.59310   6.40392   4.60537  -0.00275   0.00283   0.00340
   S      7.86440   0.96737   4.40683   0.01030   0.01537  -0.00752
   S      6.26888   3.62413   4.59302  -0.00012   0.01161   0.00022
   S      4.70631   6.40185   4.54317  -0.00193   0.00918  -0.00196
freq: 273.31 cm-1
PRIMCOORD 58
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00287   0.00365   0.01100
   Mo    -1.50596   4.54802   3.12343   0.00099   0.00145  -0.00071
   Mo    -3.07109   7.24820   2.98188   0.00011  -0.00001  -0.00245
   Mo     3.17953   1.89918   2.99384  -0.00045  -0.00077   0.00070
   Mo     1.60974   4.55787   3.11116   0.00240   0.00074   0.00046
   Mo     0.01516   7.25835   3.03385  -0.00005  -0.00006  -0.00055
   Mo     6.20769   1.84163   2.98426  -0.00067   0.00031   0.00041
   Mo     4.72467   4.56588   3.03034   0.00194  -0.00041  -0.00001
   Mo     3.09259   7.23449   2.97532  -0.00097  -0.00251  -0.00047
   Mo     1.56781   0.95038   8.98974  -0.00006  -0.00006  -0.00008
   Mo     0.01669   3.66010   8.99258  -0.00001   0.00002  -0.00003
   Mo    -1.53738   6.36683   9.00217  -0.00010   0.00024   0.00017
   Mo     4.69021   0.95684   8.98683   0.00021  -0.00009  -0.00005
   Mo     3.13852   3.66832   8.99638   0.00012   0.00004   0.00037
   Mo     1.58438   6.37460   9.00385  -0.00004  -0.00001  -0.00001
   Mo     7.81222   0.96609   8.99355  -0.00003  -0.00010   0.00006
   Mo     6.26205   3.67636   8.99718  -0.00033   0.00001  -0.00009
   Mo     4.70721   6.38679   9.00756   0.00021  -0.00002  -0.00020
   S      0.00894   1.85595   7.44070   0.00058   0.00028   0.00016
   S     -1.54156   4.56568   7.44171   0.00264   0.00109  -0.00028
   S     -3.09726   7.27877   7.45398   0.00163   0.00090   0.00001
   S      3.12861   1.86301   7.43832   0.00130   0.00112  -0.00033
   S      1.58010   4.57314   7.44543   0.00191   0.00001   0.00005
   S      0.02423   7.28268   7.45485   0.00106   0.00060  -0.00003
   S      6.25503   1.86970   7.43990   0.00102   0.00049   0.00050
   S      4.70275   4.58575   7.44991   0.00193   0.00068   0.00013
   S      3.14756   7.29412   7.45795   0.00123  -0.00009  -0.00011
   S      1.59323   0.90659   1.40939  -0.01532  -0.02814  -0.00853
   S      0.04335   3.41174   1.73399  -0.02973  -0.00449   0.00041
   S     -1.50415   6.28989   1.48716  -0.00772  -0.01031   0.00197
   S      4.66805   0.92801   1.42043  -0.01414  -0.00416   0.00052
   S      3.14244   3.68728   1.48216  -0.02944  -0.00897   0.00201
   S      1.53069   6.28392   1.47467  -0.01133  -0.00226  -0.00262
   S      7.69664   0.84812   1.36054  -0.00938   0.00228   0.00927
   S      6.31732   3.66416   1.49644  -0.03237  -0.00451  -0.00476
   S      4.71580   6.34652   1.44822  -0.01863  -0.00957  -0.00179
   S      0.00744   1.84871  10.54335  -0.00092  -0.00011  -0.00008
   S     -1.54109   4.55473  10.54990  -0.00237  -0.00094  -0.00008
   S     -3.09550   7.26252  10.56083  -0.00164  -0.00107   0.00011
   S      3.13046   1.85641  10.54098  -0.00090  -0.00110  -0.00006
   S      1.57541   4.56209  10.55149  -0.00192  -0.00024  -0.00016
   S      0.02283   7.26930  10.55932  -0.00129  -0.00042   0.00003
   S      6.24901   1.86457  10.54274  -0.00099  -0.00073   0.00040
   S      4.70174   4.57236  10.55222  -0.00242  -0.00048   0.00025
   S      3.14307   7.27664  10.56262  -0.00098   0.00014  -0.00004
   S      1.41901   1.05596   4.35214   0.01415   0.02866  -0.00330
   S      0.03921   3.81977   4.73861   0.02693  -0.00559  -0.00772
   S     -1.56186   6.41297   4.59834   0.00960   0.00929   0.00240
   S      4.67884   0.93325   4.56079   0.01260   0.00536  -0.00093
   S      3.18386   3.65043   4.60468   0.02654   0.01909   0.00044
   S      1.59310   6.40392   4.60537   0.00972   0.00370  -0.00091
   S      7.86440   0.96737   4.40683   0.01293   0.00041   0.00157
   S      6.26888   3.62413   4.59302   0.02568  -0.00386   0.00153
   S      4.70631   6.40185   4.54317   0.01502   0.00995  -0.00279
freq: 280.73 cm-1
PRIMCOORD 59
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00240  -0.00771   0.01460
   Mo    -1.50596   4.54802   3.12343   0.00048  -0.00141   0.00055
   Mo    -3.07109   7.24820   2.98188   0.00091  -0.00057   0.00012
   Mo     3.17953   1.89918   2.99384   0.00173   0.00069   0.00050
   Mo     1.60974   4.55787   3.11116   0.00028  -0.00079   0.00003
   Mo     0.01516   7.25835   3.03385  -0.00030   0.00177  -0.00089
   Mo     6.20769   1.84163   2.98426  -0.00039  -0.00040  -0.00026
   Mo     4.72467   4.56588   3.03034  -0.00072  -0.00203   0.00081
   Mo     3.09259   7.23449   2.97532  -0.00035  -0.00036  -0.00182
   Mo     1.56781   0.95038   8.98974   0.00001   0.00006  -0.00001
   Mo     0.01669   3.66010   8.99258   0.00004   0.00004  -0.00006
   Mo    -1.53738   6.36683   9.00217   0.00003  -0.00018   0.00009
   Mo     4.69021   0.95684   8.98683  -0.00010  -0.00020  -0.00017
   Mo     3.13852   3.66832   8.99638   0.00003   0.00014   0.00017
   Mo     1.58438   6.37460   9.00385  -0.00003  -0.00008   0.00009
   Mo     7.81222   0.96609   8.99355   0.00003   0.00005   0.00005
   Mo     6.26205   3.67636   8.99718   0.00001   0.00024   0.00008
   Mo     4.70721   6.38679   9.00756  -0.00006  -0.00015  -0.00026
   S      0.00894   1.85595   7.44070   0.00004   0.00280  -0.00000
   S     -1.54156   4.56568   7.44171  -0.00099   0.00338  -0.00015
   S     -3.09726   7.27877   7.45398  -0.00073   0.00253  -0.00005
   S      3.12861   1.86301   7.43832  -0.00037   0.00342   0.00023
   S      1.58010   4.57314   7.44543  -0.00137   0.00337  -0.00024
   S      0.02423   7.28268   7.45485  -0.00070   0.00294   0.00020
   S      6.25503   1.86970   7.43990   0.00001   0.00421   0.00008
   S      4.70275   4.58575   7.44991  -0.00163   0.00331   0.00037
   S      3.14756   7.29412   7.45795  -0.00109   0.00337   0.00002
   S      1.59323   0.90659   1.40939  -0.01204  -0.01754   0.00113
   S      0.04335   3.41174   1.73399   0.01450   0.00955  -0.02600
   S     -1.50415   6.28989   1.48716   0.00274  -0.01817   0.00397
   S      4.66805   0.92801   1.42043  -0.00371  -0.01605  -0.00086
   S      3.14244   3.68728   1.48216   0.01394  -0.01315  -0.00081
   S      1.53069   6.28392   1.47467   0.00392  -0.01817   0.00166
   S      7.69664   0.84812   1.36054   0.00330  -0.02644   0.00186
   S      6.31732   3.66416   1.49644   0.01346  -0.02158  -0.00103
   S      4.71580   6.34652   1.44822   0.01189  -0.02429  -0.00192
   S      0.00744   1.84871  10.54335  -0.00001  -0.00288  -0.00005
   S     -1.54109   4.55473  10.54990   0.00093  -0.00314  -0.00022
   S     -3.09550   7.26252  10.56083   0.00063  -0.00289  -0.00016
   S      3.13046   1.85641  10.54098   0.00032  -0.00321   0.00034
   S      1.57541   4.56209  10.55149   0.00146  -0.00309  -0.00000
   S      0.02283   7.26930  10.55932   0.00069  -0.00326   0.00020
   S      6.24901   1.86457  10.54274   0.00009  -0.00404   0.00039
   S      4.70174   4.57236  10.55222   0.00179  -0.00300   0.00011
   S      3.14307   7.27664  10.56262   0.00125  -0.00365  -0.00011
   S      1.41901   1.05596   4.35214   0.00720   0.01732   0.00274
   S      0.03921   3.81977   4.73861  -0.01709   0.00834  -0.00784
   S     -1.56186   6.41297   4.59834  -0.00503   0.01682   0.00054
   S      4.67884   0.93325   4.56079   0.00431   0.01584  -0.00000
   S      3.18386   3.65043   4.60468  -0.00657   0.01255   0.00448
   S      1.59310   6.40392   4.60537  -0.00248   0.01863  -0.00142
   S      7.86440   0.96737   4.40683  -0.00007   0.03010   0.00094
   S      6.26888   3.62413   4.59302  -0.02005   0.02875   0.00274
   S      4.70631   6.40185   4.54317  -0.00889   0.02091  -0.00491
freq: 288.23 cm-1
PRIMCOORD 60
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00239  -0.00280   0.00432
   Mo    -1.50596   4.54802   3.12343   0.00013  -0.00032   0.00045
   Mo    -3.07109   7.24820   2.98188   0.00059   0.00086   0.00006
   Mo     3.17953   1.89918   2.99384   0.00151   0.00082   0.00067
   Mo     1.60974   4.55787   3.11116   0.00066  -0.00026  -0.00050
   Mo     0.01516   7.25835   3.03385  -0.00067  -0.00005  -0.00006
   Mo     6.20769   1.84163   2.98426   0.00041  -0.00058  -0.00002
   Mo     4.72467   4.56588   3.03034  -0.00065  -0.00000  -0.00000
   Mo     3.09259   7.23449   2.97532   0.00042  -0.00075  -0.00103
   Mo     1.56781   0.95038   8.98974   0.00001  -0.00002   0.00003
   Mo     0.01669   3.66010   8.99258   0.00004  -0.00004   0.00002
   Mo    -1.53738   6.36683   9.00217  -0.00010  -0.00008   0.00003
   Mo     4.69021   0.95684   8.98683   0.00005  -0.00006   0.00016
   Mo     3.13852   3.66832   8.99638  -0.00011   0.00009   0.00016
   Mo     1.58438   6.37460   9.00385  -0.00005  -0.00006   0.00004
   Mo     7.81222   0.96609   8.99355  -0.00001  -0.00004   0.00013
   Mo     6.26205   3.67636   8.99718   0.00016   0.00020  -0.00015
   Mo     4.70721   6.38679   9.00756   0.00007   0.00001  -0.00016
   S      0.00894   1.85595   7.44070  -0.00604  -0.02059   0.00008
   S     -1.54156   4.56568   7.44171  -0.00761  -0.01988  -0.00003
   S     -3.09726   7.27877   7.45398  -0.00688  -0.02039  -0.00016
   S      3.12861   1.86301   7.43832  -0.00553  -0.02092  -0.00071
   S      1.58010   4.57314   7.44543  -0.00735  -0.02112   0.00006
   S      0.02423   7.28268   7.45485  -0.00660  -0.02053  -0.00008
   S      6.25503   1.86970   7.43990  -0.00592  -0.02032  -0.00037
   S      4.70275   4.58575   7.44991  -0.00779  -0.01996   0.00028
   S      3.14756   7.29412   7.45795  -0.00721  -0.02077  -0.00002
   S      1.59323   0.90659   1.40939  -0.01060  -0.01183  -0.00793
   S      0.04335   3.41174   1.73399   0.01050   0.00448  -0.00440
   S     -1.50415   6.28989   1.48716  -0.00006  -0.00154   0.00137
   S      4.66805   0.92801   1.42043  -0.01352   0.00456  -0.00057
   S      3.14244   3.68728   1.48216   0.00133   0.00196   0.00079
   S      1.53069   6.28392   1.47467  -0.00132   0.00542  -0.00105
   S      7.69664   0.84812   1.36054  -0.01134   0.00376   0.00433
   S      6.31732   3.66416   1.49644   0.00470   0.00162   0.00066
   S      4.71580   6.34652   1.44822   0.00264  -0.00107  -0.00106
   S      0.00744   1.84871  10.54335   0.00591   0.02071   0.00016
   S     -1.54109   4.55473  10.54990   0.00749   0.02009  -0.00006
   S     -3.09550   7.26252  10.56083   0.00686   0.02006  -0.00014
   S      3.13046   1.85641  10.54098   0.00555   0.02068  -0.00015
   S      1.57541   4.56209  10.55149   0.00731   0.02143   0.00008
   S      0.02283   7.26930  10.55932   0.00653   0.02031   0.00004
   S      6.24901   1.86457  10.54274   0.00612   0.02005   0.00014
   S      4.70174   4.57236  10.55222   0.00790   0.02044   0.00009
   S      3.14307   7.27664  10.56262   0.00735   0.02057   0.00005
   S      1.41901   1.05596   4.35214   0.01010   0.00424  -0.00051
   S      0.03921   3.81977   4.73861  -0.01214   0.00191   0.00226
   S     -1.56186   6.41297   4.59834  -0.00225   0.00199   0.00076
   S      4.67884   0.93325   4.56079   0.01363  -0.00378   0.00007
   S      3.18386   3.65043   4.60468  -0.00172  -0.00092   0.00167
   S      1.59310   6.40392   4.60537   0.00162  -0.00591  -0.00095
   S      7.86440   0.96737   4.40683   0.00937   0.00195  -0.00056
   S      6.26888   3.62413   4.59302  -0.00521  -0.00128  -0.00082
   S      4.70631   6.40185   4.54317   0.00115   0.00056  -0.00077
freq: 288.72 cm-1
PRIMCOORD 61
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00266  -0.00250   0.00229
   Mo    -1.50596   4.54802   3.12343  -0.00040  -0.00021   0.00066
   Mo    -3.07109   7.24820   2.98188   0.00064   0.00141   0.00056
   Mo     3.17953   1.89918   2.99384   0.00193   0.00118   0.00066
   Mo     1.60974   4.55787   3.11116   0.00038  -0.00046  -0.00066
   Mo     0.01516   7.25835   3.03385  -0.00093  -0.00018  -0.00010
   Mo     6.20769   1.84163   2.98426   0.00057  -0.00080  -0.00015
   Mo     4.72467   4.56588   3.03034  -0.00069   0.00004  -0.00001
   Mo     3.09259   7.23449   2.97532   0.00079  -0.00046  -0.00110
   Mo     1.56781   0.95038   8.98974   0.00007  -0.00000   0.00007
   Mo     0.01669   3.66010   8.99258   0.00019   0.00002   0.00009
   Mo    -1.53738   6.36683   9.00217  -0.00015  -0.00001   0.00018
   Mo     4.69021   0.95684   8.98683  -0.00014  -0.00001   0.00007
   Mo     3.13852   3.66832   8.99638  -0.00011  -0.00023   0.00012
   Mo     1.58438   6.37460   9.00385  -0.00019  -0.00004  -0.00009
   Mo     7.81222   0.96609   8.99355   0.00003   0.00000   0.00012
   Mo     6.26205   3.67636   8.99718   0.00003   0.00021   0.00004
   Mo     4.70721   6.38679   9.00756   0.00024   0.00002   0.00012
   S      0.00894   1.85595   7.44070   0.02058  -0.00105  -0.00027
   S     -1.54156   4.56568   7.44171   0.01906  -0.00041  -0.00005
   S     -3.09726   7.27877   7.45398   0.01964  -0.00068  -0.00011
   S      3.12861   1.86301   7.43832   0.02156  -0.00163  -0.00027
   S      1.58010   4.57314   7.44543   0.01958  -0.00206   0.00011
   S      0.02423   7.28268   7.45485   0.01973  -0.00139  -0.00003
   S      6.25503   1.86970   7.43990   0.02130  -0.00080  -0.00016
   S      4.70275   4.58575   7.44991   0.01945  -0.00079  -0.00027
   S      3.14756   7.29412   7.45795   0.01975  -0.00112   0.00000
   S      1.59323   0.90659   1.40939  -0.01025  -0.01123  -0.01067
   S      0.04335   3.41174   1.73399   0.01759   0.00474  -0.00249
   S     -1.50415   6.28989   1.48716  -0.00167  -0.00055   0.00141
   S      4.66805   0.92801   1.42043  -0.01726   0.00624  -0.00068
   S      3.14244   3.68728   1.48216   0.00359   0.00521   0.00133
   S      1.53069   6.28392   1.47467  -0.00165   0.01000  -0.00139
   S      7.69664   0.84812   1.36054  -0.01291   0.00969   0.00474
   S      6.31732   3.66416   1.49644   0.00798   0.00353   0.00105
   S      4.71580   6.34652   1.44822   0.00262   0.00231  -0.00025
   S      0.00744   1.84871  10.54335  -0.02095   0.00101  -0.00025
   S     -1.54109   4.55473  10.54990  -0.01882   0.00039  -0.00065
   S     -3.09550   7.26252  10.56083  -0.01954   0.00044  -0.00029
   S      3.13046   1.85641  10.54098  -0.02148   0.00163  -0.00026
   S      1.57541   4.56209  10.55149  -0.01928   0.00216   0.00064
   S      0.02283   7.26930  10.55932  -0.01992   0.00135  -0.00008
   S      6.24901   1.86457  10.54274  -0.02118   0.00081  -0.00028
   S      4.70174   4.57236  10.55222  -0.01923   0.00079  -0.00035
   S      3.14307   7.27664  10.56262  -0.01960   0.00131   0.00003
   S      1.41901   1.05596   4.35214   0.01024   0.00020  -0.00115
   S      0.03921   3.81977   4.73861  -0.01831   0.00086   0.00392
   S     -1.56186   6.41297   4.59834  -0.00137   0.00215   0.00103
   S      4.67884   0.93325   4.56079   0.01731  -0.00564   0.00030
   S      3.18386   3.65043   4.60468  -0.00487  -0.00432   0.00186
   S      1.59310   6.40392   4.60537   0.00198  -0.01148  -0.00115
   S      7.86440   0.96737   4.40683   0.00925  -0.00344   0.00008
   S      6.26888   3.62413   4.59302  -0.00741  -0.00223  -0.00145
   S      4.70631   6.40185   4.54317   0.00259  -0.00294   0.00010
freq: 289.54 cm-1
PRIMCOORD 62
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00446  -0.00247   0.00243
   Mo    -1.50596   4.54802   3.12343  -0.00010  -0.00025   0.00096
   Mo    -3.07109   7.24820   2.98188   0.00077   0.00252   0.00061
   Mo     3.17953   1.89918   2.99384   0.00276   0.00164   0.00081
   Mo     1.60974   4.55787   3.11116   0.00111  -0.00031  -0.00088
   Mo     0.01516   7.25835   3.03385  -0.00126  -0.00039  -0.00010
   Mo     6.20769   1.84163   2.98426   0.00083  -0.00098   0.00000
   Mo     4.72467   4.56588   3.03034  -0.00109   0.00011  -0.00022
   Mo     3.09259   7.23449   2.97532   0.00119  -0.00077  -0.00138
   Mo     1.56781   0.95038   8.98974   0.00001   0.00004  -0.00019
   Mo     0.01669   3.66010   8.99258   0.00011   0.00004  -0.00007
   Mo    -1.53738   6.36683   9.00217  -0.00012   0.00001  -0.00006
   Mo     4.69021   0.95684   8.98683   0.00011   0.00002  -0.00002
   Mo     3.13852   3.66832   8.99638  -0.00000  -0.00025   0.00010
   Mo     1.58438   6.37460   9.00385  -0.00022   0.00006  -0.00019
   Mo     7.81222   0.96609   8.99355  -0.00003  -0.00000  -0.00001
   Mo     6.26205   3.67636   8.99718   0.00008  -0.00005  -0.00042
   Mo     4.70721   6.38679   9.00756   0.00023   0.00007   0.00002
   S      0.00894   1.85595   7.44070  -0.00929   0.01172   0.00004
   S     -1.54156   4.56568   7.44171  -0.01236   0.01279   0.00049
   S     -3.09726   7.27877   7.45398  -0.01107   0.01264  -0.00015
   S      3.12861   1.86301   7.43832  -0.00819   0.01043  -0.00013
   S      1.58010   4.57314   7.44543  -0.01115   0.00967   0.00028
   S      0.02423   7.28268   7.45485  -0.01033   0.01093   0.00011
   S      6.25503   1.86970   7.43990  -0.00828   0.01103   0.00057
   S      4.70275   4.58575   7.44991  -0.01160   0.01084   0.00032
   S      3.14756   7.29412   7.45795  -0.01062   0.01072   0.00023
   S      1.59323   0.90659   1.40939  -0.01556  -0.01600  -0.01569
   S      0.04335   3.41174   1.73399   0.01982   0.00478  -0.00085
   S     -1.50415   6.28989   1.48716  -0.00165  -0.00002   0.00200
   S      4.66805   0.92801   1.42043  -0.02533   0.01020  -0.00081
   S      3.14244   3.68728   1.48216   0.00091   0.00822   0.00161
   S      1.53069   6.28392   1.47467  -0.00207   0.01572  -0.00254
   S      7.69664   0.84812   1.36054  -0.02296   0.01729   0.00737
   S      6.31732   3.66416   1.49644   0.00538   0.00879   0.00145
   S      4.71580   6.34652   1.44822   0.00247   0.00668  -0.00045
   S      0.00744   1.84871  10.54335   0.00898  -0.01189   0.00005
   S     -1.54109   4.55473  10.54990   0.01203  -0.01290   0.00026
   S     -3.09550   7.26252  10.56083   0.01141  -0.01269  -0.00036
   S      3.13046   1.85641  10.54098   0.00849  -0.01018  -0.00051
   S      1.57541   4.56209  10.55149   0.01113  -0.00991   0.00044
   S      0.02283   7.26930  10.55932   0.01009  -0.01079   0.00010
   S      6.24901   1.86457  10.54274   0.00850  -0.01083  -0.00001
   S      4.70174   4.57236  10.55222   0.01188  -0.01134   0.00020
   S      3.14307   7.27664  10.56262   0.01057  -0.01028   0.00042
   S      1.41901   1.05596   4.35214   0.01692  -0.00107  -0.00045
   S      0.03921   3.81977   4.73861  -0.02182  -0.00016   0.00522
   S     -1.56186   6.41297   4.59834  -0.00285   0.00196   0.00149
   S      4.67884   0.93325   4.56079   0.02575  -0.00931   0.00040
   S      3.18386   3.65043   4.60468  -0.00346  -0.00578   0.00189
   S      1.59310   6.40392   4.60537   0.00248  -0.01685  -0.00158
   S      7.86440   0.96737   4.40683   0.01678  -0.00812  -0.00066
   S      6.26888   3.62413   4.59302  -0.00450  -0.00911  -0.00236
   S      4.70631   6.40185   4.54317   0.00461  -0.00711   0.00026
freq: 293.52 cm-1
PRIMCOORD 63
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00111   0.00265  -0.00509
   Mo    -1.50596   4.54802   3.12343   0.00421   0.00072   0.00073
   Mo    -3.07109   7.24820   2.98188  -0.00074   0.00043   0.00197
   Mo     3.17953   1.89918   2.99384  -0.00075   0.00047  -0.00151
   Mo     1.60974   4.55787   3.11116  -0.00051   0.00017   0.00008
   Mo     0.01516   7.25835   3.03385  -0.00020   0.00144  -0.00127
   Mo     6.20769   1.84163   2.98426   0.00110  -0.00007   0.00099
   Mo     4.72467   4.56588   3.03034   0.00152  -0.00049  -0.00074
   Mo     3.09259   7.23449   2.97532   0.00045  -0.00049   0.00058
   Mo     1.56781   0.95038   8.98974  -0.00007  -0.00006   0.00006
   Mo     0.01669   3.66010   8.99258   0.00007   0.00009  -0.00015
   Mo    -1.53738   6.36683   9.00217   0.00008   0.00002   0.00003
   Mo     4.69021   0.95684   8.98683   0.00003   0.00006  -0.00011
   Mo     3.13852   3.66832   8.99638   0.00018  -0.00002   0.00011
   Mo     1.58438   6.37460   9.00385  -0.00010   0.00003   0.00001
   Mo     7.81222   0.96609   8.99355   0.00001  -0.00011   0.00005
   Mo     6.26205   3.67636   8.99718  -0.00009   0.00004   0.00009
   Mo     4.70721   6.38679   9.00756   0.00005  -0.00011  -0.00004
   S      0.00894   1.85595   7.44070  -0.00030  -0.00046   0.00012
   S     -1.54156   4.56568   7.44171   0.00217   0.00297  -0.00040
   S     -3.09726   7.27877   7.45398  -0.00272  -0.00269   0.00044
   S      3.12861   1.86301   7.43832  -0.00073  -0.00234   0.00030
   S      1.58010   4.57314   7.44543  -0.00051  -0.00114  -0.00081
   S      0.02423   7.28268   7.45485   0.00060   0.00292   0.00020
   S      6.25503   1.86970   7.43990   0.00320   0.00110  -0.00000
   S      4.70275   4.58575   7.44991  -0.00008  -0.00532  -0.00001
   S      3.14756   7.29412   7.45795  -0.00085  -0.00322   0.00013
   S      1.59323   0.90659   1.40939   0.01135   0.01446   0.00632
   S      0.04335   3.41174   1.73399   0.00617  -0.00905   0.00099
   S     -1.50415   6.28989   1.48716   0.00183  -0.03406   0.00513
   S      4.66805   0.92801   1.42043  -0.01224  -0.03075   0.00119
   S      3.14244   3.68728   1.48216   0.00951   0.00578  -0.00102
   S      1.53069   6.28392   1.47467   0.00895  -0.00256  -0.00122
   S      7.69664   0.84812   1.36054  -0.00717   0.01765   0.00438
   S      6.31732   3.66416   1.49644  -0.03520  -0.01583  -0.00823
   S      4.71580   6.34652   1.44822   0.01057   0.02068   0.00120
   S      0.00744   1.84871  10.54335   0.00029   0.00070   0.00014
   S     -1.54109   4.55473  10.54990  -0.00207  -0.00308  -0.00027
   S     -3.09550   7.26252  10.56083   0.00277   0.00263   0.00044
   S      3.13046   1.85641  10.54098   0.00084   0.00220   0.00012
   S      1.57541   4.56209  10.55149   0.00050   0.00101  -0.00035
   S      0.02283   7.26930  10.55932  -0.00075  -0.00263  -0.00003
   S      6.24901   1.86457  10.54274  -0.00332  -0.00116  -0.00001
   S      4.70174   4.57236  10.55222   0.00015   0.00548   0.00012
   S      3.14307   7.27664  10.56262   0.00091   0.00322   0.00044
   S      1.41901   1.05596   4.35214  -0.00723  -0.01323   0.00433
   S      0.03921   3.81977   4.73861  -0.01159  -0.00044  -0.00771
   S     -1.56186   6.41297   4.59834  -0.00145   0.03712   0.00166
   S      4.67884   0.93325   4.56079   0.01231   0.02482  -0.00145
   S      3.18386   3.65043   4.60468  -0.00544  -0.00993  -0.00272
   S      1.59310   6.40392   4.60537  -0.01204   0.00605  -0.00064
   S      7.86440   0.96737   4.40683   0.00568  -0.01176   0.00127
   S      6.26888   3.62413   4.59302   0.02056   0.01250   0.00028
   S      4.70631   6.40185   4.54317  -0.00832  -0.02281   0.00238
freq: 298.07 cm-1
PRIMCOORD 64
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00057  -0.00270   0.00139
   Mo    -1.50596   4.54802   3.12343   0.00199   0.00053   0.00025
   Mo    -3.07109   7.24820   2.98188  -0.00065  -0.00179  -0.00063
   Mo     3.17953   1.89918   2.99384  -0.00106  -0.00101  -0.00194
   Mo     1.60974   4.55787   3.11116   0.00370   0.00031  -0.00060
   Mo     0.01516   7.25835   3.03385   0.00032  -0.00079   0.00104
   Mo     6.20769   1.84163   2.98426  -0.00044  -0.00079   0.00124
   Mo     4.72467   4.56588   3.03034   0.00269   0.00057   0.00024
   Mo     3.09259   7.23449   2.97532  -0.00132  -0.00049  -0.00006
   Mo     1.56781   0.95038   8.98974  -0.00002   0.00008   0.00001
   Mo     0.01669   3.66010   8.99258   0.00003  -0.00004  -0.00004
   Mo    -1.53738   6.36683   9.00217   0.00004  -0.00004  -0.00001
   Mo     4.69021   0.95684   8.98683  -0.00001  -0.00009   0.00004
   Mo     3.13852   3.66832   8.99638  -0.00004   0.00005   0.00005
   Mo     1.58438   6.37460   9.00385   0.00005   0.00001  -0.00001
   Mo     7.81222   0.96609   8.99355  -0.00003   0.00003  -0.00006
   Mo     6.26205   3.67636   8.99718   0.00008   0.00002   0.00002
   Mo     4.70721   6.38679   9.00756  -0.00005   0.00003  -0.00012
   S      0.00894   1.85595   7.44070  -0.00034  -0.00082   0.00042
   S     -1.54156   4.56568   7.44171   0.00420   0.00128   0.00042
   S     -3.09726   7.27877   7.45398  -0.00360  -0.00060   0.00018
   S      3.12861   1.86301   7.43832   0.00156  -0.00433  -0.00008
   S      1.58010   4.57314   7.44543   0.00600  -0.00394   0.00040
   S      0.02423   7.28268   7.45485  -0.00006  -0.00250  -0.00027
   S      6.25503   1.86970   7.43990  -0.00206   0.00532  -0.00021
   S      4.70275   4.58575   7.44991   0.00101   0.00425  -0.00022
   S      3.14756   7.29412   7.45795  -0.00592   0.00408  -0.00038
   S      1.59323   0.90659   1.40939   0.00219   0.00796   0.00586
   S      0.04335   3.41174   1.73399  -0.00999   0.00380   0.00303
   S     -1.50415   6.28989   1.48716   0.01612  -0.00453   0.00112
   S      4.66805   0.92801   1.42043  -0.01036   0.02015  -0.00395
   S      3.14244   3.68728   1.48216  -0.02938   0.01982   0.00630
   S      1.53069   6.28392   1.47467   0.00876   0.02829  -0.00364
   S      7.69664   0.84812   1.36054   0.01392  -0.01272  -0.00292
   S      6.31732   3.66416   1.49644  -0.01201  -0.01719  -0.00276
   S      4.71580   6.34652   1.44822   0.03110  -0.01305  -0.00310
   S      0.00744   1.84871  10.54335   0.00064   0.00067   0.00008
   S     -1.54109   4.55473  10.54990  -0.00395  -0.00128   0.00031
   S     -3.09550   7.26252  10.56083   0.00367   0.00087   0.00009
   S      3.13046   1.85641  10.54098  -0.00191   0.00427  -0.00029
   S      1.57541   4.56209  10.55149  -0.00599   0.00389   0.00021
   S      0.02283   7.26930  10.55932   0.00005   0.00239  -0.00024
   S      6.24901   1.86457  10.54274   0.00212  -0.00532   0.00004
   S      4.70174   4.57236  10.55222  -0.00114  -0.00437  -0.00011
   S      3.14307   7.27664  10.56262   0.00586  -0.00410  -0.00032
   S      1.41901   1.05596   4.35214  -0.00569   0.00160  -0.00111
   S      0.03921   3.81977   4.73861   0.00164  -0.00316   0.00610
   S     -1.56186   6.41297   4.59834  -0.01635   0.00086   0.00164
   S      4.67884   0.93325   4.56079   0.00818  -0.01592  -0.00182
   S      3.18386   3.65043   4.60468   0.01939  -0.02138  -0.00275
   S      1.59310   6.40392   4.60537  -0.01038  -0.02906   0.00053
   S      7.86440   0.96737   4.40683  -0.00307   0.01593  -0.00297
   S      6.26888   3.62413   4.59302   0.00872   0.02091   0.00309
   S      4.70631   6.40185   4.54317  -0.02975   0.01302  -0.00357
freq: 299.24 cm-1
PRIMCOORD 65
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00283   0.00134   0.00398
   Mo    -1.50596   4.54802   3.12343  -0.00008   0.00046  -0.00050
   Mo    -3.07109   7.24820   2.98188  -0.00021   0.00190  -0.00042
   Mo     3.17953   1.89918   2.99384   0.00116  -0.00041   0.00134
   Mo     1.60974   4.55787   3.11116  -0.00011  -0.00019   0.00037
   Mo     0.01516   7.25835   3.03385   0.00066  -0.00003   0.00023
   Mo     6.20769   1.84163   2.98426   0.00054   0.00167   0.00002
   Mo     4.72467   4.56588   3.03034  -0.00188   0.00009  -0.00078
   Mo     3.09259   7.23449   2.97532   0.00012  -0.00143   0.00074
   Mo     1.56781   0.95038   8.98974  -0.00001  -0.00017  -0.00002
   Mo     0.01669   3.66010   8.99258   0.00007   0.00010  -0.00004
   Mo    -1.53738   6.36683   9.00217  -0.00008   0.00012   0.00007
   Mo     4.69021   0.95684   8.98683   0.00002   0.00001  -0.00011
   Mo     3.13852   3.66832   8.99638  -0.00001  -0.00006   0.00016
   Mo     1.58438   6.37460   9.00385  -0.00001  -0.00008  -0.00014
   Mo     7.81222   0.96609   8.99355  -0.00001   0.00000   0.00011
   Mo     6.26205   3.67636   8.99718  -0.00015   0.00002   0.00003
   Mo     4.70721   6.38679   9.00756   0.00010   0.00003  -0.00003
   S      0.00894   1.85595   7.44070   0.00392   0.00208   0.00033
   S     -1.54156   4.56568   7.44171   0.00318  -0.00208  -0.00040
   S     -3.09726   7.27877   7.45398  -0.00429   0.00108  -0.00010
   S      3.12861   1.86301   7.43832   0.00203   0.00446   0.00006
   S      1.58010   4.57314   7.44543   0.00389   0.00424  -0.00040
   S      0.02423   7.28268   7.45485  -0.00820  -0.00016   0.00023
   S      6.25503   1.86970   7.43990   0.00285  -0.00556   0.00044
   S      4.70275   4.58575   7.44991   0.00703  -0.00182   0.00002
   S      3.14756   7.29412   7.45795  -0.00223  -0.00135   0.00003
   S      1.59323   0.90659   1.40939  -0.00778  -0.00944  -0.00644
   S      0.04335   3.41174   1.73399  -0.00879  -0.00458  -0.00232
   S     -1.50415   6.28989   1.48716   0.03156   0.00711   0.00304
   S      4.66805   0.92801   1.42043   0.00853   0.00113   0.00092
   S      3.14244   3.68728   1.48216   0.00194  -0.01055  -0.00085
   S      1.53069   6.28392   1.47467   0.02816  -0.01560  -0.00362
   S      7.69664   0.84812   1.36054  -0.01794   0.00161   0.00810
   S      6.31732   3.66416   1.49644  -0.00497   0.02118   0.00117
   S      4.71580   6.34652   1.44822   0.02936   0.00725  -0.00297
   S      0.00744   1.84871  10.54335  -0.00411  -0.00200   0.00033
   S     -1.54109   4.55473  10.54990  -0.00313   0.00212  -0.00040
   S     -3.09550   7.26252  10.56083   0.00435  -0.00116  -0.00023
   S      3.13046   1.85641  10.54098  -0.00180  -0.00445   0.00010
   S      1.57541   4.56209  10.55149  -0.00399  -0.00448  -0.00017
   S      0.02283   7.26930  10.55932   0.00804   0.00036   0.00025
   S      6.24901   1.86457  10.54274  -0.00287   0.00549   0.00016
   S      4.70174   4.57236  10.55222  -0.00694   0.00182   0.00017
   S      3.14307   7.27664  10.56262   0.00232   0.00163   0.00013
   S      1.41901   1.05596   4.35214   0.01076   0.00201  -0.00012
   S      0.03921   3.81977   4.73861   0.01036   0.00177  -0.00527
   S     -1.56186   6.41297   4.59834  -0.03433  -0.00865   0.00245
   S      4.67884   0.93325   4.56079  -0.00650  -0.00030  -0.00004
   S      3.18386   3.65043   4.60468   0.00066   0.01563   0.00346
   S      1.59310   6.40392   4.60537  -0.02891   0.01837  -0.00312
   S      7.86440   0.96737   4.40683   0.01338   0.00182   0.00266
   S      6.26888   3.62413   4.59302   0.00612  -0.03175  -0.00511
   S      4.70631   6.40185   4.54317  -0.02685  -0.00580  -0.00281
freq: 301.00 cm-1
PRIMCOORD 66
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00254  -0.00144   0.01346
   Mo    -1.50596   4.54802   3.12343   0.00078   0.00097  -0.00032
   Mo    -3.07109   7.24820   2.98188   0.00175  -0.00596  -0.00159
   Mo     3.17953   1.89918   2.99384  -0.00284  -0.00199  -0.00018
   Mo     1.60974   4.55787   3.11116  -0.00022   0.00078  -0.00115
   Mo     0.01516   7.25835   3.03385  -0.00015   0.00128   0.00066
   Mo     6.20769   1.84163   2.98426  -0.00007   0.00076   0.00082
   Mo     4.72467   4.56588   3.03034   0.00079   0.00176  -0.00025
   Mo     3.09259   7.23449   2.97532  -0.00205  -0.00352  -0.00083
   Mo     1.56781   0.95038   8.98974   0.00007  -0.00004   0.00005
   Mo     0.01669   3.66010   8.99258  -0.00000   0.00023  -0.00050
   Mo    -1.53738   6.36683   9.00217   0.00015   0.00002   0.00003
   Mo     4.69021   0.95684   8.98683  -0.00002  -0.00019  -0.00033
   Mo     3.13852   3.66832   8.99638   0.00026   0.00003   0.00023
   Mo     1.58438   6.37460   9.00385  -0.00003   0.00005   0.00023
   Mo     7.81222   0.96609   8.99355  -0.00006  -0.00018   0.00000
   Mo     6.26205   3.67636   8.99718  -0.00016   0.00004   0.00030
   Mo     4.70721   6.38679   9.00756  -0.00004  -0.00000  -0.00026
   S      0.00894   1.85595   7.44070  -0.00023   0.00959   0.00152
   S     -1.54156   4.56568   7.44171  -0.00415   0.00258  -0.00114
   S     -3.09726   7.27877   7.45398  -0.00065   0.00071  -0.00005
   S      3.12861   1.86301   7.43832  -0.00089  -0.00418   0.00110
   S      1.58010   4.57314   7.44543   0.00210   0.00315  -0.00129
   S      0.02423   7.28268   7.45485   0.00298  -0.00517  -0.00021
   S      6.25503   1.86970   7.43990  -0.00119  -0.00199   0.00081
   S      4.70275   4.58575   7.44991  -0.00240  -0.00502   0.00009
   S      3.14756   7.29412   7.45795   0.00627   0.00318   0.00007
   S      1.59323   0.90659   1.40939   0.00914   0.00643   0.02561
   S      0.04335   3.41174   1.73399  -0.00051  -0.01777  -0.01502
   S     -1.50415   6.28989   1.48716   0.01370  -0.01307  -0.00138
   S      4.66805   0.92801   1.42043   0.00106   0.01906  -0.00834
   S      3.14244   3.68728   1.48216   0.00629   0.01460   0.00481
   S      1.53069   6.28392   1.47467  -0.02376  -0.00859   0.00255
   S      7.69664   0.84812   1.36054  -0.00157  -0.00328   0.01429
   S      6.31732   3.66416   1.49644  -0.00042   0.01124   0.00432
   S      4.71580   6.34652   1.44822  -0.00603   0.01345  -0.01116
   S      0.00744   1.84871  10.54335   0.00019  -0.00958   0.00041
   S     -1.54109   4.55473  10.54990   0.00456  -0.00269  -0.00081
   S     -3.09550   7.26252  10.56083   0.00058  -0.00047   0.00012
   S      3.13046   1.85641  10.54098   0.00058   0.00425   0.00085
   S      1.57541   4.56209  10.55149  -0.00262  -0.00353  -0.00084
   S      0.02283   7.26930  10.55932  -0.00318   0.00532  -0.00021
   S      6.24901   1.86457  10.54274   0.00142   0.00209   0.00078
   S      4.70174   4.57236  10.55222   0.00239   0.00502   0.00067
   S      3.14307   7.27664  10.56262  -0.00612  -0.00268   0.00021
   S      1.41901   1.05596   4.35214  -0.02085   0.02656   0.00310
   S      0.03921   3.81977   4.73861  -0.00412   0.00867  -0.02116
   S     -1.56186   6.41297   4.59834  -0.01003   0.00941   0.00042
   S      4.67884   0.93325   4.56079  -0.00254  -0.01407  -0.00696
   S      3.18386   3.65043   4.60468  -0.00099  -0.03170  -0.00376
   S      1.59310   6.40392   4.60537   0.02290   0.01070   0.00528
   S      7.86440   0.96737   4.40683   0.02115   0.02159  -0.00197
   S      6.26888   3.62413   4.59302  -0.00560  -0.02177  -0.00218
   S      4.70631   6.40185   4.54317   0.00338  -0.01156  -0.00596
freq: 303.52 cm-1
PRIMCOORD 67
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00430  -0.01076   0.00674
   Mo    -1.50596   4.54802   3.12343   0.00217   0.00139   0.00052
   Mo    -3.07109   7.24820   2.98188   0.00230  -0.00990  -0.00093
   Mo     3.17953   1.89918   2.99384  -0.00190  -0.00262  -0.00052
   Mo     1.60974   4.55787   3.11116  -0.00048   0.00092  -0.00057
   Mo     0.01516   7.25835   3.03385  -0.00076   0.00188   0.00003
   Mo     6.20769   1.84163   2.98426  -0.00028   0.00009   0.00018
   Mo     4.72467   4.56588   3.03034   0.00062   0.00242  -0.00057
   Mo     3.09259   7.23449   2.97532  -0.00262  -0.00697  -0.00109
   Mo     1.56781   0.95038   8.98974  -0.00015   0.00018   0.00003
   Mo     0.01669   3.66010   8.99258   0.00006  -0.00039   0.00000
   Mo    -1.53738   6.36683   9.00217   0.00015   0.00005  -0.00003
   Mo     4.69021   0.95684   8.98683  -0.00000  -0.00031   0.00003
   Mo     3.13852   3.66832   8.99638  -0.00003   0.00016  -0.00026
   Mo     1.58438   6.37460   9.00385  -0.00010   0.00006  -0.00006
   Mo     7.81222   0.96609   8.99355   0.00017   0.00008  -0.00003
   Mo     6.26205   3.67636   8.99718   0.00004   0.00028  -0.00020
   Mo     4.70721   6.38679   9.00756   0.00005  -0.00025   0.00005
   S      0.00894   1.85595   7.44070   0.00261  -0.01591   0.00144
   S     -1.54156   4.56568   7.44171   0.00351  -0.00141   0.00080
   S     -3.09726   7.27877   7.45398   0.00501  -0.00417  -0.00018
   S      3.12861   1.86301   7.43832   0.00168   0.01250   0.00075
   S      1.58010   4.57314   7.44543  -0.01231  -0.00001   0.00071
   S      0.02423   7.28268   7.45485  -0.00227   0.01310  -0.00080
   S      6.25503   1.86970   7.43990   0.00665   0.00518   0.00017
   S      4.70275   4.58575   7.44991  -0.00057   0.00322  -0.00152
   S      3.14756   7.29412   7.45795  -0.00486  -0.00943  -0.00024
   S      1.59323   0.90659   1.40939  -0.02360   0.02519   0.01372
   S      0.04335   3.41174   1.73399  -0.00039   0.01616   0.01651
   S     -1.50415   6.28989   1.48716   0.00245   0.01032  -0.00826
   S      4.66805   0.92801   1.42043  -0.00171  -0.00939   0.00244
   S      3.14244   3.68728   1.48216   0.01527  -0.01182  -0.00174
   S      1.53069   6.28392   1.47467   0.00203   0.00544  -0.00727
   S      7.69664   0.84812   1.36054   0.01444   0.01990   0.00888
   S      6.31732   3.66416   1.49644  -0.01017  -0.00306  -0.00116
   S      4.71580   6.34652   1.44822  -0.00085  -0.00524  -0.00619
   S      0.00744   1.84871  10.54335  -0.00277   0.01546  -0.00016
   S     -1.54109   4.55473  10.54990  -0.00324   0.00149   0.00051
   S     -3.09550   7.26252  10.56083  -0.00468   0.00435   0.00017
   S      3.13046   1.85641  10.54098  -0.00226  -0.01197   0.00040
   S      1.57541   4.56209  10.55149   0.01189  -0.00033   0.00051
   S      0.02283   7.26930  10.55932   0.00199  -0.01344  -0.00112
   S      6.24901   1.86457  10.54274  -0.00610  -0.00493   0.00005
   S      4.70174   4.57236  10.55222   0.00051  -0.00366  -0.00153
   S      3.14307   7.27664  10.56262   0.00457   0.01005   0.00033
   S      1.41901   1.05596   4.35214  -0.01856   0.02529  -0.01568
   S      0.03921   3.81977   4.73861  -0.00648  -0.01582   0.02119
   S     -1.56186   6.41297   4.59834   0.00964  -0.01335  -0.00255
   S      4.67884   0.93325   4.56079  -0.00031   0.00525   0.00525
   S      3.18386   3.65043   4.60468  -0.00501   0.00073  -0.00610
   S      1.59310   6.40392   4.60537  -0.01234  -0.00364  -0.00249
   S      7.86440   0.96737   4.40683   0.03037   0.01903  -0.01541
   S      6.26888   3.62413   4.59302  -0.00075  -0.00441  -0.00605
   S      4.70631   6.40185   4.54317   0.00102  -0.00229   0.00255
freq: 304.64 cm-1
PRIMCOORD 68
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00137  -0.00008   0.00087
   Mo    -1.50596   4.54802   3.12343  -0.00077   0.00017  -0.00049
   Mo    -3.07109   7.24820   2.98188  -0.00001  -0.00072  -0.00063
   Mo     3.17953   1.89918   2.99384   0.00021   0.00013   0.00051
   Mo     1.60974   4.55787   3.11116  -0.00087  -0.00014   0.00055
   Mo     0.01516   7.25835   3.03385   0.00007   0.00005  -0.00011
   Mo     6.20769   1.84163   2.98426  -0.00009   0.00000  -0.00004
   Mo     4.72467   4.56588   3.03034   0.00005   0.00012  -0.00004
   Mo     3.09259   7.23449   2.97532  -0.00020  -0.00005   0.00018
   Mo     1.56781   0.95038   8.98974  -0.00003   0.00012   0.00027
   Mo     0.01669   3.66010   8.99258   0.00007  -0.00004   0.00019
   Mo    -1.53738   6.36683   9.00217  -0.00015  -0.00000   0.00000
   Mo     4.69021   0.95684   8.98683   0.00017  -0.00004   0.00007
   Mo     3.13852   3.66832   8.99638  -0.00003   0.00014  -0.00005
   Mo     1.58438   6.37460   9.00385  -0.00012   0.00007  -0.00011
   Mo     7.81222   0.96609   8.99355  -0.00001  -0.00004  -0.00017
   Mo     6.26205   3.67636   8.99718  -0.00002  -0.00009  -0.00013
   Mo     4.70721   6.38679   9.00756   0.00020  -0.00009  -0.00023
   S      0.00894   1.85595   7.44070   0.01837   0.00397  -0.00015
   S     -1.54156   4.56568   7.44171   0.01345  -0.00284  -0.00101
   S     -3.09726   7.27877   7.45398  -0.01151  -0.03690   0.00007
   S      3.12861   1.86301   7.43832  -0.01347  -0.02246  -0.00100
   S      1.58010   4.57314   7.44543   0.00928   0.01870   0.00104
   S      0.02423   7.28268   7.45485  -0.00102   0.01182   0.00027
   S      6.25503   1.86970   7.43990   0.00261   0.01876   0.00093
   S      4.70275   4.58575   7.44991  -0.01799  -0.01534   0.00018
   S      3.14756   7.29412   7.45795  -0.00010   0.02541  -0.00040
   S      1.59323   0.90659   1.40939  -0.00286  -0.00070  -0.00474
   S      0.04335   3.41174   1.73399  -0.00284   0.00270   0.00247
   S     -1.50415   6.28989   1.48716  -0.00170   0.00485  -0.00149
   S      4.66805   0.92801   1.42043  -0.00380  -0.00112   0.00145
   S      3.14244   3.68728   1.48216   0.00437  -0.00141   0.00023
   S      1.53069   6.28392   1.47467   0.00035  -0.00210  -0.00014
   S      7.69664   0.84812   1.36054   0.00057   0.00188   0.00227
   S      6.31732   3.66416   1.49644   0.00272   0.00045  -0.00035
   S      4.71580   6.34652   1.44822   0.00060   0.00051  -0.00025
   S      0.00744   1.84871  10.54335  -0.01872  -0.00424  -0.00015
   S     -1.54109   4.55473  10.54990  -0.01345   0.00281  -0.00125
   S     -3.09550   7.26252  10.56083   0.01183   0.03708   0.00025
   S      3.13046   1.85641  10.54098   0.01340   0.02179  -0.00045
   S      1.57541   4.56209  10.55149  -0.00910  -0.01854   0.00110
   S      0.02283   7.26930  10.55932   0.00104  -0.01199   0.00014
   S      6.24901   1.86457  10.54274  -0.00252  -0.01809   0.00052
   S      4.70174   4.57236  10.55222   0.01801   0.01535   0.00018
   S      3.14307   7.27664  10.56262   0.00005  -0.02535  -0.00036
   S      1.41901   1.05596   4.35214   0.00032   0.00243  -0.00544
   S      0.03921   3.81977   4.73861   0.00527  -0.00171   0.00285
   S     -1.56186   6.41297   4.59834   0.00311  -0.00476  -0.00075
   S      4.67884   0.93325   4.56079   0.00247   0.00080   0.00143
   S      3.18386   3.65043   4.60468  -0.00338   0.00117   0.00103
   S      1.59310   6.40392   4.60537  -0.00059   0.00137  -0.00049
   S      7.86440   0.96737   4.40683   0.00041  -0.00139   0.00215
   S      6.26888   3.62413   4.59302  -0.00211  -0.00052  -0.00139
   S      4.70631   6.40185   4.54317  -0.00101  -0.00102   0.00033
freq: 305.14 cm-1
PRIMCOORD 69
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00144  -0.00083  -0.00079
   Mo    -1.50596   4.54802   3.12343   0.00089   0.00027   0.00025
   Mo    -3.07109   7.24820   2.98188   0.00004  -0.00106   0.00019
   Mo     3.17953   1.89918   2.99384  -0.00038  -0.00026  -0.00032
   Mo     1.60974   4.55787   3.11116   0.00030   0.00010  -0.00004
   Mo     0.01516   7.25835   3.03385  -0.00023   0.00017  -0.00009
   Mo     6.20769   1.84163   2.98426  -0.00005  -0.00018   0.00005
   Mo     4.72467   4.56588   3.03034   0.00044   0.00018  -0.00006
   Mo     3.09259   7.23449   2.97532  -0.00020  -0.00041  -0.00005
   Mo     1.56781   0.95038   8.98974  -0.00001  -0.00002   0.00020
   Mo     0.01669   3.66010   8.99258  -0.00001   0.00008  -0.00012
   Mo    -1.53738   6.36683   9.00217   0.00005  -0.00004   0.00002
   Mo     4.69021   0.95684   8.98683  -0.00011   0.00003   0.00017
   Mo     3.13852   3.66832   8.99638   0.00006  -0.00007  -0.00027
   Mo     1.58438   6.37460   9.00385  -0.00004   0.00001  -0.00003
   Mo     7.81222   0.96609   8.99355   0.00011   0.00005   0.00005
   Mo     6.26205   3.67636   8.99718  -0.00005   0.00016  -0.00011
   Mo     4.70721   6.38679   9.00756   0.00005  -0.00005   0.00000
   S      0.00894   1.85595   7.44070   0.02694   0.01307  -0.00030
   S     -1.54156   4.56568   7.44171  -0.02416  -0.02759   0.00055
   S     -3.09726   7.27877   7.45398   0.00310   0.00196   0.00001
   S      3.12861   1.86301   7.43832   0.01728   0.00965   0.00049
   S      1.58010   4.57314   7.44543  -0.00476   0.01987   0.00000
   S      0.02423   7.28268   7.45485  -0.01776  -0.02000  -0.00037
   S      6.25503   1.86970   7.43990   0.00142  -0.02285  -0.00092
   S      4.70275   4.58575   7.44991  -0.00995   0.00669  -0.00024
   S      3.14756   7.29412   7.45795   0.00685   0.01826   0.00043
   S      1.59323   0.90659   1.40939  -0.00158   0.00486   0.00062
   S      0.04335   3.41174   1.73399  -0.00012   0.00269   0.00382
   S     -1.50415   6.28989   1.48716  -0.00229  -0.00156  -0.00035
   S      4.66805   0.92801   1.42043  -0.00254  -0.00412   0.00085
   S      3.14244   3.68728   1.48216  -0.00049  -0.00026  -0.00000
   S      1.53069   6.28392   1.47467   0.00070   0.00380  -0.00139
   S      7.69664   0.84812   1.36054   0.00418   0.00318   0.00007
   S      6.31732   3.66416   1.49644  -0.00527  -0.00548  -0.00224
   S      4.71580   6.34652   1.44822   0.00049  -0.00183   0.00035
   S      0.00744   1.84871  10.54335  -0.02746  -0.01295  -0.00065
   S     -1.54109   4.55473  10.54990   0.02439   0.02767   0.00094
   S     -3.09550   7.26252  10.56083  -0.00301  -0.00210   0.00008
   S      3.13046   1.85641  10.54098  -0.01724  -0.00938   0.00021
   S      1.57541   4.56209  10.55149   0.00475  -0.02036  -0.00011
   S      0.02283   7.26930  10.55932   0.01729   0.02014  -0.00021
   S      6.24901   1.86457  10.54274  -0.00132   0.02227  -0.00030
   S      4.70174   4.57236  10.55222   0.00962  -0.00674  -0.00025
   S      3.14307   7.27664  10.56262  -0.00663  -0.01804   0.00046
   S      1.41901   1.05596   4.35214  -0.00289   0.00047  -0.00267
   S      0.03921   3.81977   4.73861  -0.00157  -0.00358   0.00374
   S     -1.56186   6.41297   4.59834   0.00407   0.00190   0.00006
   S      4.67884   0.93325   4.56079   0.00196   0.00276   0.00089
   S      3.18386   3.65043   4.60468   0.00054  -0.00033  -0.00100
   S      1.59310   6.40392   4.60537  -0.00223  -0.00377  -0.00053
   S      7.86440   0.96737   4.40683   0.00046  -0.00022  -0.00092
   S      6.26888   3.62413   4.59302   0.00243   0.00596  -0.00015
   S      4.70631   6.40185   4.54317  -0.00042   0.00057   0.00097
freq: 305.31 cm-1
PRIMCOORD 70
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00088   0.00127  -0.00071
   Mo    -1.50596   4.54802   3.12343  -0.00017  -0.00021  -0.00025
   Mo    -3.07109   7.24820   2.98188  -0.00034   0.00064  -0.00019
   Mo     3.17953   1.89918   2.99384  -0.00016  -0.00010   0.00005
   Mo     1.60974   4.55787   3.11116   0.00025   0.00007   0.00029
   Mo     0.01516   7.25835   3.03385   0.00034  -0.00023   0.00012
   Mo     6.20769   1.84163   2.98426  -0.00008   0.00016  -0.00004
   Mo     4.72467   4.56588   3.03034  -0.00005  -0.00015   0.00008
   Mo     3.09259   7.23449   2.97532   0.00008   0.00058   0.00035
   Mo     1.56781   0.95038   8.98974   0.00003  -0.00004   0.00016
   Mo     0.01669   3.66010   8.99258  -0.00001   0.00001  -0.00023
   Mo    -1.53738   6.36683   9.00217  -0.00001   0.00003  -0.00026
   Mo     4.69021   0.95684   8.98683  -0.00007  -0.00000   0.00021
   Mo     3.13852   3.66832   8.99638   0.00001   0.00002  -0.00018
   Mo     1.58438   6.37460   9.00385   0.00004  -0.00005   0.00016
   Mo     7.81222   0.96609   8.99355  -0.00000   0.00008   0.00024
   Mo     6.26205   3.67636   8.99718   0.00002  -0.00003  -0.00017
   Mo     4.70721   6.38679   9.00756  -0.00009  -0.00002  -0.00002
   S      0.00894   1.85595   7.44070   0.01648   0.00437  -0.00024
   S     -1.54156   4.56568   7.44171  -0.01888   0.02227   0.00031
   S     -3.09726   7.27877   7.45398  -0.01487   0.00557  -0.00011
   S      3.12861   1.86301   7.43832   0.02731  -0.01206  -0.00056
   S      1.58010   4.57314   7.44543  -0.01947  -0.01441  -0.00049
   S      0.02423   7.28268   7.45485   0.00506   0.00466   0.00033
   S      6.25503   1.86970   7.43990   0.03495   0.00840  -0.00051
   S      4.70275   4.58575   7.44991  -0.02128  -0.00906   0.00052
   S      3.14756   7.29412   7.45795  -0.00819  -0.00994   0.00064
   S      1.59323   0.90659   1.40939   0.00275  -0.00079  -0.00044
   S      0.04335   3.41174   1.73399  -0.00492  -0.00155  -0.00076
   S     -1.50415   6.28989   1.48716   0.00102   0.00187   0.00041
   S      4.66805   0.92801   1.42043   0.00247   0.00230  -0.00038
   S      3.14244   3.68728   1.48216  -0.00281  -0.00037  -0.00006
   S      1.53069   6.28392   1.47467   0.00084  -0.00196   0.00093
   S      7.69664   0.84812   1.36054   0.00055  -0.00393  -0.00134
   S      6.31732   3.66416   1.49644   0.00181   0.00114   0.00048
   S      4.71580   6.34652   1.44822   0.00035  -0.00108   0.00042
   S      0.00744   1.84871  10.54335  -0.01680  -0.00454  -0.00004
   S     -1.54109   4.55473  10.54990   0.01863  -0.02174   0.00085
   S     -3.09550   7.26252  10.56083   0.01490  -0.00567   0.00003
   S      3.13046   1.85641  10.54098  -0.02733   0.01236  -0.00021
   S      1.57541   4.56209  10.55149   0.01935   0.01425  -0.00104
   S      0.02283   7.26930  10.55932  -0.00490  -0.00471   0.00028
   S      6.24901   1.86457  10.54274  -0.03502  -0.00883  -0.00064
   S      4.70174   4.57236  10.55222   0.02085   0.00920   0.00052
   S      3.14307   7.27664  10.56262   0.00818   0.01006   0.00034
   S      1.41901   1.05596   4.35214   0.00102  -0.00119   0.00040
   S      0.03921   3.81977   4.73861   0.00511   0.00131  -0.00184
   S     -1.56186   6.41297   4.59834  -0.00150  -0.00290   0.00018
   S      4.67884   0.93325   4.56079  -0.00291  -0.00126  -0.00066
   S      3.18386   3.65043   4.60468   0.00169   0.00124   0.00051
   S      1.59310   6.40392   4.60537   0.00026   0.00218   0.00051
   S      7.86440   0.96737   4.40683  -0.00426  -0.00135   0.00193
   S      6.26888   3.62413   4.59302   0.00039  -0.00061   0.00040
   S      4.70631   6.40185   4.54317  -0.00179   0.00214  -0.00036
freq: 305.48 cm-1
PRIMCOORD 71
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00087  -0.00169  -0.00008
   Mo    -1.50596   4.54802   3.12343   0.00062   0.00020   0.00037
   Mo    -3.07109   7.24820   2.98188  -0.00001  -0.00040  -0.00008
   Mo     3.17953   1.89918   2.99384   0.00024  -0.00032  -0.00011
   Mo     1.60974   4.55787   3.11116   0.00096   0.00021  -0.00014
   Mo     0.01516   7.25835   3.03385  -0.00016  -0.00005   0.00008
   Mo     6.20769   1.84163   2.98426  -0.00009  -0.00016  -0.00004
   Mo     4.72467   4.56588   3.03034   0.00003   0.00012  -0.00008
   Mo     3.09259   7.23449   2.97532  -0.00010  -0.00075  -0.00014
   Mo     1.56781   0.95038   8.98974  -0.00009   0.00003  -0.00019
   Mo     0.01669   3.66010   8.99258  -0.00004  -0.00003  -0.00018
   Mo    -1.53738   6.36683   9.00217   0.00003   0.00006  -0.00007
   Mo     4.69021   0.95684   8.98683   0.00005  -0.00008   0.00001
   Mo     3.13852   3.66832   8.99638   0.00005   0.00012  -0.00017
   Mo     1.58438   6.37460   9.00385   0.00000   0.00001   0.00013
   Mo     7.81222   0.96609   8.99355   0.00003   0.00019   0.00007
   Mo     6.26205   3.67636   8.99718  -0.00003   0.00006  -0.00007
   Mo     4.70721   6.38679   9.00756   0.00007  -0.00014   0.00033
   S      0.00894   1.85595   7.44070  -0.01223   0.01829   0.00035
   S     -1.54156   4.56568   7.44171  -0.01878   0.01200   0.00134
   S     -3.09726   7.27877   7.45398   0.01279   0.00228  -0.00029
   S      3.12861   1.86301   7.43832  -0.01837  -0.00600  -0.00050
   S      1.58010   4.57314   7.44543  -0.00960   0.01161   0.00017
   S      0.02423   7.28268   7.45485   0.02323   0.00528  -0.00018
   S      6.25503   1.86970   7.43990  -0.00235  -0.01491  -0.00098
   S      4.70275   4.58575   7.44991  -0.01001  -0.02348   0.00029
   S      3.14756   7.29412   7.45795   0.03730  -0.00630  -0.00039
   S      1.59323   0.90659   1.40939  -0.00551   0.00141  -0.00133
   S      0.04335   3.41174   1.73399  -0.00095   0.00590   0.00540
   S     -1.50415   6.28989   1.48716   0.00296   0.00378  -0.00043
   S      4.66805   0.92801   1.42043   0.00088  -0.00148   0.00124
   S      3.14244   3.68728   1.48216  -0.00365  -0.00328  -0.00057
   S      1.53069   6.28392   1.47467   0.00828   0.00577  -0.00283
   S      7.69664   0.84812   1.36054   0.00244   0.00109  -0.00181
   S      6.31732   3.66416   1.49644  -0.00414  -0.00208  -0.00070
   S      4.71580   6.34652   1.44822   0.00667  -0.00497  -0.00029
   S      0.00744   1.84871  10.54335   0.01248  -0.01874   0.00014
   S     -1.54109   4.55473  10.54990   0.01856  -0.01174   0.00144
   S     -3.09550   7.26252  10.56083  -0.01282  -0.00230  -0.00062
   S      3.13046   1.85641  10.54098   0.01812   0.00584  -0.00010
   S      1.57541   4.56209  10.55149   0.00952  -0.01160  -0.00012
   S      0.02283   7.26930  10.55932  -0.02324  -0.00540  -0.00035
   S      6.24901   1.86457  10.54274   0.00245   0.01451  -0.00038
   S      4.70174   4.57236  10.55222   0.01001   0.02382   0.00024
   S      3.14307   7.27664  10.56262  -0.03718   0.00629  -0.00029
   S      1.41901   1.05596   4.35214   0.00158   0.00029  -0.00134
   S      0.03921   3.81977   4.73861  -0.00165  -0.00532   0.00741
   S     -1.56186   6.41297   4.59834  -0.00239  -0.00449   0.00013
   S      4.67884   0.93325   4.56079  -0.00055   0.00083   0.00174
   S      3.18386   3.65043   4.60468   0.00299   0.00526  -0.00048
   S      1.59310   6.40392   4.60537  -0.00998  -0.00534  -0.00157
   S      7.86440   0.96737   4.40683   0.00214   0.00256  -0.00338
   S      6.26888   3.62413   4.59302   0.00341   0.00281   0.00004
   S      4.70631   6.40185   4.54317  -0.00553   0.00366   0.00003
freq: 305.52 cm-1
PRIMCOORD 72
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00106  -0.00122   0.00005
   Mo    -1.50596   4.54802   3.12343  -0.00038   0.00004   0.00015
   Mo    -3.07109   7.24820   2.98188   0.00021  -0.00117  -0.00009
   Mo     3.17953   1.89918   2.99384  -0.00024  -0.00011  -0.00030
   Mo     1.60974   4.55787   3.11116  -0.00007   0.00009  -0.00015
   Mo     0.01516   7.25835   3.03385  -0.00010   0.00009   0.00003
   Mo     6.20769   1.84163   2.98426  -0.00016  -0.00051  -0.00009
   Mo     4.72467   4.56588   3.03034   0.00030   0.00017   0.00023
   Mo     3.09259   7.23449   2.97532  -0.00022  -0.00030  -0.00032
   Mo     1.56781   0.95038   8.98974   0.00001   0.00018  -0.00004
   Mo     0.01669   3.66010   8.99258  -0.00001  -0.00000  -0.00004
   Mo    -1.53738   6.36683   9.00217   0.00005  -0.00001  -0.00019
   Mo     4.69021   0.95684   8.98683  -0.00016  -0.00009   0.00003
   Mo     3.13852   3.66832   8.99638   0.00004  -0.00007  -0.00001
   Mo     1.58438   6.37460   9.00385   0.00003   0.00009  -0.00037
   Mo     7.81222   0.96609   8.99355   0.00009   0.00003   0.00028
   Mo     6.26205   3.67636   8.99718  -0.00003   0.00019   0.00037
   Mo     4.70721   6.38679   9.00756  -0.00017  -0.00018   0.00002
   S      0.00894   1.85595   7.44070  -0.00046   0.01759   0.00039
   S     -1.54156   4.56568   7.44171   0.00902   0.01090   0.00029
   S     -3.09726   7.27877   7.45398  -0.02980   0.00652   0.00041
   S      3.12861   1.86301   7.43832  -0.00424   0.00312   0.00006
   S      1.58010   4.57314   7.44543   0.01593   0.01436   0.00013
   S      0.02423   7.28268   7.45485  -0.02533   0.00694  -0.00014
   S      6.25503   1.86970   7.43990   0.01376  -0.02161  -0.00071
   S      4.70275   4.58575   7.44991   0.02499  -0.02475  -0.00077
   S      3.14756   7.29412   7.45795  -0.00529  -0.01478  -0.00004
   S      1.59323   0.90659   1.40939  -0.00175   0.00308   0.00137
   S      0.04335   3.41174   1.73399   0.00243   0.00348   0.00256
   S     -1.50415   6.28989   1.48716  -0.00611   0.00246  -0.00198
   S      4.66805   0.92801   1.42043  -0.00212  -0.00015  -0.00017
   S      3.14244   3.68728   1.48216   0.00003   0.00040  -0.00010
   S      1.53069   6.28392   1.47467  -0.00448   0.00414   0.00011
   S      7.69664   0.84812   1.36054   0.00551   0.00010  -0.00155
   S      6.31732   3.66416   1.49644   0.00244  -0.00459   0.00042
   S      4.71580   6.34652   1.44822  -0.00489  -0.00400  -0.00014
   S      0.00744   1.84871  10.54335   0.00044  -0.01806   0.00020
   S     -1.54109   4.55473  10.54990  -0.00884  -0.01081  -0.00006
   S     -3.09550   7.26252  10.56083   0.02987  -0.00644   0.00064
   S      3.13046   1.85641  10.54098   0.00407  -0.00305   0.00008
   S      1.57541   4.56209  10.55149  -0.01564  -0.01424   0.00025
   S      0.02283   7.26930  10.55932   0.02519  -0.00716  -0.00019
   S      6.24901   1.86457  10.54274  -0.01350   0.02118   0.00017
   S      4.70174   4.57236  10.55222  -0.02507   0.02514  -0.00077
   S      3.14307   7.27664  10.56262   0.00519   0.01488  -0.00025
   S      1.41901   1.05596   4.35214  -0.00288   0.00187  -0.00160
   S      0.03921   3.81977   4.73861  -0.00169  -0.00274   0.00407
   S     -1.56186   6.41297   4.59834   0.00759  -0.00205  -0.00092
   S      4.67884   0.93325   4.56079   0.00149  -0.00007   0.00053
   S      3.18386   3.65043   4.60468  -0.00043  -0.00148  -0.00113
   S      1.59310   6.40392   4.60537   0.00372  -0.00552   0.00045
   S      7.86440   0.96737   4.40683  -0.00088   0.00221  -0.00190
   S      6.26888   3.62413   4.59302  -0.00252   0.00693   0.00122
   S      4.70631   6.40185   4.54317   0.00475   0.00309   0.00046
freq: 305.77 cm-1
PRIMCOORD 73
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00082  -0.00343   0.00095
   Mo    -1.50596   4.54802   3.12343   0.00023   0.00049   0.00013
   Mo    -3.07109   7.24820   2.98188   0.00068  -0.00288  -0.00019
   Mo     3.17953   1.89918   2.99384  -0.00019  -0.00059  -0.00004
   Mo     1.60974   4.55787   3.11116  -0.00097   0.00028   0.00018
   Mo     0.01516   7.25835   3.03385  -0.00016   0.00070  -0.00025
   Mo     6.20769   1.84163   2.98426   0.00005   0.00004  -0.00013
   Mo     4.72467   4.56588   3.03034  -0.00017   0.00070  -0.00026
   Mo     3.09259   7.23449   2.97532  -0.00062  -0.00225  -0.00031
   Mo     1.56781   0.95038   8.98974  -0.00021   0.00013  -0.00026
   Mo     0.01669   3.66010   8.99258   0.00007   0.00003  -0.00017
   Mo    -1.53738   6.36683   9.00217   0.00005   0.00001  -0.00017
   Mo     4.69021   0.95684   8.98683   0.00012  -0.00001   0.00030
   Mo     3.13852   3.66832   8.99638   0.00012   0.00015   0.00028
   Mo     1.58438   6.37460   9.00385  -0.00014  -0.00005   0.00018
   Mo     7.81222   0.96609   8.99355   0.00013   0.00000  -0.00013
   Mo     6.26205   3.67636   8.99718  -0.00011   0.00001  -0.00014
   Mo     4.70721   6.38679   9.00756   0.00005  -0.00010   0.00002
   S      0.00894   1.85595   7.44070  -0.00920   0.02129   0.00018
   S     -1.54156   4.56568   7.44171  -0.00384   0.01100   0.00034
   S     -3.09726   7.27877   7.45398  -0.01222   0.01335  -0.00006
   S      3.12861   1.86301   7.43832   0.00799  -0.02726  -0.00064
   S      1.58010   4.57314   7.44543   0.02460  -0.01807   0.00020
   S      0.02423   7.28268   7.45485   0.00858  -0.02900  -0.00107
   S      6.25503   1.86970   7.43990  -0.01266   0.00476   0.00089
   S      4.70275   4.58575   7.44991   0.00093   0.00762  -0.00042
   S      3.14756   7.29412   7.45795  -0.00416   0.01519   0.00032
   S      1.59323   0.90659   1.40939  -0.01085   0.00817   0.00146
   S      0.04335   3.41174   1.73399   0.00090   0.00796   0.00885
   S     -1.50415   6.28989   1.48716  -0.00167   0.00643  -0.00373
   S      4.66805   0.92801   1.42043   0.00037  -0.01133   0.00290
   S      3.14244   3.68728   1.48216   0.01000  -0.00989  -0.00283
   S      1.53069   6.28392   1.47467   0.00457  -0.00170  -0.00309
   S      7.69664   0.84812   1.36054   0.00388   0.01018   0.00243
   S      6.31732   3.66416   1.49644  -0.00325  -0.00033  -0.00068
   S      4.71580   6.34652   1.44822  -0.00198  -0.00163  -0.00081
   S      0.00744   1.84871  10.54335   0.00934  -0.02133  -0.00055
   S     -1.54109   4.55473  10.54990   0.00390  -0.01143   0.00021
   S     -3.09550   7.26252  10.56083   0.01219  -0.01319   0.00006
   S      3.13046   1.85641  10.54098  -0.00812   0.02657   0.00011
   S      1.57541   4.56209  10.55149  -0.02501   0.01814   0.00050
   S      0.02283   7.26930  10.55932  -0.00827   0.02923  -0.00103
   S      6.24901   1.86457  10.54274   0.01270  -0.00458   0.00068
   S      4.70174   4.57236  10.55222  -0.00065  -0.00777  -0.00042
   S      3.14307   7.27664  10.56262   0.00401  -0.01508   0.00059
   S      1.41901   1.05596   4.35214  -0.00418   0.00618  -0.00610
   S      0.03921   3.81977   4.73861  -0.00107  -0.00879   0.00989
   S     -1.56186   6.41297   4.59834   0.00634  -0.00611  -0.00146
   S      4.67884   0.93325   4.56079  -0.00107   0.00753   0.00355
   S      3.18386   3.65043   4.60468  -0.00479   0.00801  -0.00161
   S      1.59310   6.40392   4.60537  -0.00877   0.00263  -0.00201
   S      7.86440   0.96737   4.40683   0.01066   0.00280  -0.00535
   S      6.26888   3.62413   4.59302   0.00023  -0.00163  -0.00228
   S      4.70631   6.40185   4.54317   0.00230  -0.00160   0.00213
freq: 312.60 cm-1
PRIMCOORD 74
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00970  -0.00328  -0.00235
   Mo    -1.50596   4.54802   3.12343   0.00314  -0.00031   0.00342
   Mo    -3.07109   7.24820   2.98188   0.00116   0.00203   0.00362
   Mo     3.17953   1.89918   2.99384   0.00026  -0.00147  -0.00086
   Mo     1.60974   4.55787   3.11116   0.00394   0.00080  -0.00339
   Mo     0.01516   7.25835   3.03385  -0.00103  -0.00020   0.00037
   Mo     6.20769   1.84163   2.98426  -0.00019   0.00133  -0.00017
   Mo     4.72467   4.56588   3.03034  -0.00085  -0.00046  -0.00022
   Mo     3.09259   7.23449   2.97532   0.00107  -0.00113  -0.00284
   Mo     1.56781   0.95038   8.98974  -0.00013   0.00001   0.00007
   Mo     0.01669   3.66010   8.99258   0.00020   0.00003  -0.00007
   Mo    -1.53738   6.36683   9.00217   0.00010  -0.00008  -0.00010
   Mo     4.69021   0.95684   8.98683   0.00029  -0.00005   0.00005
   Mo     3.13852   3.66832   8.99638   0.00002   0.00005  -0.00012
   Mo     1.58438   6.37460   9.00385  -0.00006   0.00007   0.00014
   Mo     7.81222   0.96609   8.99355  -0.00013   0.00006  -0.00017
   Mo     6.26205   3.67636   8.99718   0.00006  -0.00005   0.00007
   Mo     4.70721   6.38679   9.00756  -0.00006  -0.00001  -0.00004
   S      0.00894   1.85595   7.44070   0.00300   0.00010   0.00112
   S     -1.54156   4.56568   7.44171   0.00181  -0.00157   0.00146
   S     -3.09726   7.27877   7.45398  -0.00427  -0.00612   0.00136
   S      3.12861   1.86301   7.43832   0.00080  -0.00187   0.00045
   S      1.58010   4.57314   7.44543   0.00200   0.00208  -0.00256
   S      0.02423   7.28268   7.45485   0.00196   0.00113   0.00041
   S      6.25503   1.86970   7.43990   0.00165   0.00217  -0.00124
   S      4.70275   4.58575   7.44991  -0.00099  -0.00120   0.00037
   S      3.14756   7.29412   7.45795  -0.00406   0.00435  -0.00122
   S      1.59323   0.90659   1.40939  -0.00079  -0.00303   0.01911
   S      0.04335   3.41174   1.73399   0.02612  -0.00021  -0.00262
   S     -1.50415   6.28989   1.48716   0.00465  -0.01086   0.00628
   S      4.66805   0.92801   1.42043   0.03366   0.00296  -0.00202
   S      3.14244   3.68728   1.48216  -0.01977  -0.01148  -0.00536
   S      1.53069   6.28392   1.47467   0.00464   0.01418  -0.00532
   S      7.69664   0.84812   1.36054  -0.00100   0.00081  -0.01435
   S      6.31732   3.66416   1.49644  -0.01536   0.01062   0.00175
   S      4.71580   6.34652   1.44822  -0.01743  -0.01005   0.00169
   S      0.00744   1.84871  10.54335  -0.00306  -0.00026   0.00094
   S     -1.54109   4.55473  10.54990  -0.00218   0.00076   0.00084
   S     -3.09550   7.26252  10.56083   0.00387   0.00627   0.00131
   S      3.13046   1.85641  10.54098  -0.00100   0.00132   0.00119
   S      1.57541   4.56209  10.55149  -0.00223  -0.00133  -0.00180
   S      0.02283   7.26930  10.55932  -0.00126  -0.00112   0.00036
   S      6.24901   1.86457  10.54274  -0.00148  -0.00172  -0.00185
   S      4.70174   4.57236  10.55222   0.00208   0.00140   0.00032
   S      3.14307   7.27664  10.56262   0.00383  -0.00447  -0.00125
   S      1.41901   1.05596   4.35214   0.00361  -0.00446   0.02428
   S      0.03921   3.81977   4.73861  -0.03888  -0.00134   0.00174
   S     -1.56186   6.41297   4.59834  -0.01118   0.01281   0.00484
   S      4.67884   0.93325   4.56079  -0.02586  -0.00351  -0.00078
   S      3.18386   3.65043   4.60468   0.01800   0.01827  -0.00616
   S      1.59310   6.40392   4.60537  -0.00592  -0.01174  -0.00261
   S      7.86440   0.96737   4.40683   0.00581   0.00635  -0.01883
   S      6.26888   3.62413   4.59302   0.01226  -0.01462   0.00242
   S      4.70631   6.40185   4.54317   0.02142   0.00947   0.00078
freq: 321.19 cm-1
PRIMCOORD 75
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00207   0.00288   0.01259
   Mo    -1.50596   4.54802   3.12343   0.00187   0.00079   0.00141
   Mo    -3.07109   7.24820   2.98188  -0.00138   0.00207  -0.00301
   Mo     3.17953   1.89918   2.99384  -0.00031   0.00008   0.00083
   Mo     1.60974   4.55787   3.11116   0.00067   0.00188  -0.00109
   Mo     0.01516   7.25835   3.03385  -0.00021   0.00069  -0.00142
   Mo     6.20769   1.84163   2.98426   0.00076   0.00059   0.00027
   Mo     4.72467   4.56588   3.03034   0.00069  -0.00171  -0.00145
   Mo     3.09259   7.23449   2.97532   0.00161   0.00340  -0.00200
   Mo     1.56781   0.95038   8.98974  -0.00005  -0.00011  -0.00003
   Mo     0.01669   3.66010   8.99258  -0.00007   0.00028  -0.00014
   Mo    -1.53738   6.36683   9.00217  -0.00010   0.00002   0.00014
   Mo     4.69021   0.95684   8.98683  -0.00005   0.00007   0.00014
   Mo     3.13852   3.66832   8.99638   0.00004  -0.00011   0.00020
   Mo     1.58438   6.37460   9.00385   0.00012   0.00009  -0.00008
   Mo     7.81222   0.96609   8.99355  -0.00001  -0.00011  -0.00005
   Mo     6.26205   3.67636   8.99718  -0.00001  -0.00010  -0.00000
   Mo     4.70721   6.38679   9.00756  -0.00009   0.00027  -0.00016
   S      0.00894   1.85595   7.44070  -0.00046  -0.00321   0.00739
   S     -1.54156   4.56568   7.44171  -0.00430   0.00246   0.00108
   S     -3.09726   7.27877   7.45398  -0.00117  -0.00321  -0.00219
   S      3.12861   1.86301   7.43832   0.00357   0.00082  -0.00036
   S      1.58010   4.57314   7.44543   0.00411   0.00305   0.00111
   S      0.02423   7.28268   7.45485   0.00018   0.00073  -0.00105
   S      6.25503   1.86970   7.43990  -0.00177   0.00050  -0.00179
   S      4.70275   4.58575   7.44991   0.00044   0.00304  -0.00089
   S      3.14756   7.29412   7.45795   0.00027  -0.00331  -0.00323
   S      1.59323   0.90659   1.40939   0.03827  -0.02385   0.00401
   S      0.04335   3.41174   1.73399  -0.00104   0.02445   0.01564
   S     -1.50415   6.28989   1.48716  -0.00858   0.01332  -0.00220
   S      4.66805   0.92801   1.42043   0.00473  -0.00583   0.00103
   S      3.14244   3.68728   1.48216   0.02174   0.00691  -0.00171
   S      1.53069   6.28392   1.47467  -0.00028   0.00827  -0.00521
   S      7.69664   0.84812   1.36054  -0.02830  -0.03015   0.00397
   S      6.31732   3.66416   1.49644  -0.02144   0.00214  -0.01071
   S      4.71580   6.34652   1.44822   0.00055   0.00004  -0.02186
   S      0.00744   1.84871  10.54335   0.00081   0.00224   0.00875
   S     -1.54109   4.55473  10.54990   0.00377  -0.00238   0.00154
   S     -3.09550   7.26252  10.56083   0.00168   0.00383  -0.00267
   S      3.13046   1.85641  10.54098  -0.00335  -0.00095  -0.00101
   S      1.57541   4.56209  10.55149  -0.00328  -0.00276   0.00134
   S      0.02283   7.26930  10.55932  -0.00006  -0.00013  -0.00104
   S      6.24901   1.86457  10.54274   0.00133  -0.00055  -0.00188
   S      4.70174   4.57236  10.55222  -0.00061  -0.00384  -0.00132
   S      3.14307   7.27664  10.56262  -0.00082   0.00335  -0.00392
   S      1.41901   1.05596   4.35214  -0.00069   0.00404   0.01099
   S      0.03921   3.81977   4.73861  -0.00294  -0.02070   0.02706
   S     -1.56186   6.41297   4.59834   0.00182  -0.00231  -0.00278
   S      4.67884   0.93325   4.56079  -0.00864   0.00476  -0.00332
   S      3.18386   3.65043   4.60468  -0.01673  -0.01054  -0.00039
   S      1.59310   6.40392   4.60537   0.00614  -0.00513  -0.00667
   S      7.86440   0.96737   4.40683  -0.00307   0.00844   0.01425
   S      6.26888   3.62413   4.59302   0.01167  -0.00515  -0.00773
   S      4.70631   6.40185   4.54317  -0.00023   0.00215  -0.01798
freq: 322.12 cm-1
PRIMCOORD 76
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00609   0.00005  -0.00369
   Mo    -1.50596   4.54802   3.12343  -0.00505  -0.00281  -0.00220
   Mo    -3.07109   7.24820   2.98188  -0.00003  -0.00153   0.00049
   Mo     3.17953   1.89918   2.99384  -0.00420  -0.00214  -0.00520
   Mo     1.60974   4.55787   3.11116   0.00075   0.00073   0.00023
   Mo     0.01516   7.25835   3.03385   0.00077   0.00143  -0.00024
   Mo     6.20769   1.84163   2.98426   0.00241  -0.00227   0.00106
   Mo     4.72467   4.56588   3.03034  -0.00048   0.00044   0.00193
   Mo     3.09259   7.23449   2.97532   0.00163   0.00100   0.00112
   Mo     1.56781   0.95038   8.98974   0.00009   0.00003   0.00036
   Mo     0.01669   3.66010   8.99258  -0.00000   0.00032  -0.00024
   Mo    -1.53738   6.36683   9.00217   0.00015  -0.00022  -0.00040
   Mo     4.69021   0.95684   8.98683   0.00017   0.00011  -0.00032
   Mo     3.13852   3.66832   8.99638   0.00009  -0.00010  -0.00013
   Mo     1.58438   6.37460   9.00385   0.00000  -0.00000   0.00041
   Mo     7.81222   0.96609   8.99355  -0.00007  -0.00011  -0.00013
   Mo     6.26205   3.67636   8.99718   0.00010  -0.00008   0.00052
   Mo     4.70721   6.38679   9.00756  -0.00023   0.00009  -0.00017
   S      0.00894   1.85595   7.44070   0.00229   0.00029   0.00278
   S     -1.54156   4.56568   7.44171  -0.00053   0.00036   0.00005
   S     -3.09726   7.27877   7.45398   0.00402  -0.00032  -0.00128
   S      3.12861   1.86301   7.43832  -0.00039  -0.00184  -0.00298
   S      1.58010   4.57314   7.44543   0.00289   0.00187  -0.00025
   S      0.02423   7.28268   7.45485  -0.00085   0.00184  -0.00263
   S      6.25503   1.86970   7.43990  -0.00188  -0.00093   0.00150
   S      4.70275   4.58575   7.44991  -0.00243   0.00098   0.00182
   S      3.14756   7.29412   7.45795  -0.00232  -0.00275   0.00089
   S      1.59323   0.90659   1.40939   0.02229   0.00757   0.02890
   S      0.04335   3.41174   1.73399  -0.00349   0.00047  -0.00181
   S     -1.50415   6.28989   1.48716   0.00718   0.00641  -0.01343
   S      4.66805   0.92801   1.42043  -0.02719  -0.01784  -0.01672
   S      3.14244   3.68728   1.48216  -0.01340  -0.01281  -0.01538
   S      1.53069   6.28392   1.47467   0.01234   0.00340   0.01190
   S      7.69664   0.84812   1.36054  -0.02157   0.00605  -0.00034
   S      6.31732   3.66416   1.49644   0.02222   0.01087   0.02608
   S      4.71580   6.34652   1.44822  -0.00917  -0.00975  -0.00766
   S      0.00744   1.84871  10.54335  -0.00196  -0.00092   0.00325
   S     -1.54109   4.55473  10.54990   0.00033  -0.00044   0.00002
   S     -3.09550   7.26252  10.56083  -0.00383   0.00116  -0.00104
   S      3.13046   1.85641  10.54098  -0.00027   0.00174  -0.00324
   S      1.57541   4.56209  10.55149  -0.00282  -0.00153  -0.00019
   S      0.02283   7.26930  10.55932   0.00119  -0.00210  -0.00257
   S      6.24901   1.86457  10.54274   0.00204   0.00096   0.00130
   S      4.70174   4.57236  10.55222   0.00239  -0.00154   0.00229
   S      3.14307   7.27664  10.56262   0.00192   0.00286   0.00068
   S      1.41901   1.05596   4.35214  -0.00425   0.01112   0.02053
   S      0.03921   3.81977   4.73861  -0.00376   0.00317  -0.00081
   S     -1.56186   6.41297   4.59834  -0.00277  -0.01509  -0.01420
   S      4.67884   0.93325   4.56079   0.01340   0.02015  -0.01520
   S      3.18386   3.65043   4.60468   0.00977  -0.00322  -0.01502
   S      1.59310   6.40392   4.60537  -0.00720   0.00049   0.01057
   S      7.86440   0.96737   4.40683   0.00841  -0.01918  -0.00018
   S      6.26888   3.62413   4.59302   0.00206   0.00564   0.02281
   S      4.70631   6.40185   4.54317  -0.00415   0.01809  -0.00492
freq: 325.97 cm-1
PRIMCOORD 77
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00543  -0.00133   0.00510
   Mo    -1.50596   4.54802   3.12343  -0.00409  -0.00149   0.00308
   Mo    -3.07109   7.24820   2.98188   0.00105   0.00062  -0.00315
   Mo     3.17953   1.89918   2.99384   0.00344   0.00355   0.00148
   Mo     1.60974   4.55787   3.11116  -0.00325   0.00089  -0.00097
   Mo     0.01516   7.25835   3.03385   0.00004  -0.00024  -0.00079
   Mo     6.20769   1.84163   2.98426  -0.00304  -0.00219   0.00162
   Mo     4.72467   4.56588   3.03034  -0.00015  -0.00088  -0.00105
   Mo     3.09259   7.23449   2.97532  -0.00090   0.00209  -0.00142
   Mo     1.56781   0.95038   8.98974  -0.00015   0.00005  -0.00006
   Mo     0.01669   3.66010   8.99258   0.00009  -0.00028   0.00024
   Mo    -1.53738   6.36683   9.00217  -0.00005   0.00012  -0.00068
   Mo     4.69021   0.95684   8.98683   0.00015  -0.00017   0.00031
   Mo     3.13852   3.66832   8.99638  -0.00003   0.00005  -0.00037
   Mo     1.58438   6.37460   9.00385   0.00002   0.00017   0.00040
   Mo     7.81222   0.96609   8.99355   0.00005   0.00019  -0.00034
   Mo     6.26205   3.67636   8.99718   0.00018   0.00016   0.00046
   Mo     4.70721   6.38679   9.00756  -0.00010  -0.00005   0.00008
   S      0.00894   1.85595   7.44070   0.00463  -0.00351  -0.00306
   S     -1.54156   4.56568   7.44171   0.00321   0.00317   0.00110
   S     -3.09726   7.27877   7.45398  -0.00212   0.00256  -0.00400
   S      3.12861   1.86301   7.43832  -0.00269  -0.00080  -0.00221
   S      1.58010   4.57314   7.44543  -0.00205   0.00160   0.00310
   S      0.02423   7.28268   7.45485  -0.00100  -0.00347  -0.00046
   S      6.25503   1.86970   7.43990   0.00006  -0.00171   0.00682
   S      4.70275   4.58575   7.44991  -0.00238   0.00384   0.00141
   S      3.14756   7.29412   7.45795   0.00291  -0.00171  -0.00238
   S      1.59323   0.90659   1.40939  -0.00891  -0.02013  -0.00586
   S      0.04335   3.41174   1.73399   0.01306   0.00284  -0.00309
   S     -1.50415   6.28989   1.48716   0.00139   0.01073  -0.02192
   S      4.66805   0.92801   1.42043  -0.00845  -0.00456   0.01465
   S      3.14244   3.68728   1.48216   0.00295   0.00241  -0.01492
   S      1.53069   6.28392   1.47467  -0.00452  -0.00652   0.00747
   S      7.69664   0.84812   1.36054   0.02724  -0.01758  -0.02207
   S      6.31732   3.66416   1.49644  -0.01739   0.01811   0.02934
   S      4.71580   6.34652   1.44822   0.00816   0.02180   0.00091
   S      0.00744   1.84871  10.54335  -0.00440   0.00382  -0.00337
   S     -1.54109   4.55473  10.54990  -0.00365  -0.00388   0.00127
   S     -3.09550   7.26252  10.56083   0.00132  -0.00263  -0.00404
   S      3.13046   1.85641  10.54098   0.00294   0.00069  -0.00172
   S      1.57541   4.56209  10.55149   0.00203  -0.00119   0.00289
   S      0.02283   7.26930  10.55932   0.00169   0.00376  -0.00056
   S      6.24901   1.86457  10.54274  -0.00077   0.00171   0.00719
   S      4.70174   4.57236  10.55222   0.00252  -0.00323   0.00060
   S      3.14307   7.27664  10.56262  -0.00269   0.00067  -0.00270
   S      1.41901   1.05596   4.35214   0.00075   0.00700   0.00507
   S      0.03921   3.81977   4.73861  -0.00069  -0.00203   0.00396
   S     -1.56186   6.41297   4.59834   0.00076  -0.00043  -0.02130
   S      4.67884   0.93325   4.56079   0.00555  -0.00482   0.01567
   S      3.18386   3.65043   4.60468   0.00885   0.00010  -0.01426
   S      1.59310   6.40392   4.60537   0.00099   0.00250   0.00480
   S      7.86440   0.96737   4.40683  -0.01027   0.01078  -0.01253
   S      6.26888   3.62413   4.59302   0.01318   0.00761   0.03134
   S      4.70631   6.40185   4.54317  -0.00213  -0.03280  -0.00298
freq: 328.66 cm-1
PRIMCOORD 78
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00001  -0.00007  -0.00035
   Mo    -1.50596   4.54802   3.12343  -0.00035   0.00054  -0.00107
   Mo    -3.07109   7.24820   2.98188   0.00028  -0.00011   0.00121
   Mo     3.17953   1.89918   2.99384  -0.00007  -0.00056  -0.00103
   Mo     1.60974   4.55787   3.11116  -0.00083  -0.00027   0.00105
   Mo     0.01516   7.25835   3.03385   0.00042  -0.00012   0.00035
   Mo     6.20769   1.84163   2.98426   0.00001   0.00028   0.00078
   Mo     4.72467   4.56588   3.03034  -0.00021  -0.00007  -0.00000
   Mo     3.09259   7.23449   2.97532   0.00039   0.00015  -0.00119
   Mo     1.56781   0.95038   8.98974   0.00013   0.00030  -0.00006
   Mo     0.01669   3.66010   8.99258   0.00059   0.00001  -0.00029
   Mo    -1.53738   6.36683   9.00217  -0.00022  -0.00006   0.00030
   Mo     4.69021   0.95684   8.98683  -0.00007   0.00002  -0.00018
   Mo     3.13852   3.66832   8.99638   0.00000   0.00035   0.00036
   Mo     1.58438   6.37460   9.00385  -0.00021   0.00009  -0.00006
   Mo     7.81222   0.96609   8.99355   0.00014  -0.00038   0.00032
   Mo     6.26205   3.67636   8.99718   0.00006  -0.00034  -0.00011
   Mo     4.70721   6.38679   9.00756  -0.00016  -0.00008  -0.00028
   S      0.00894   1.85595   7.44070  -0.00161  -0.00076   0.00178
   S     -1.54156   4.56568   7.44171  -0.00052  -0.00130  -0.02909
   S     -3.09726   7.27877   7.45398  -0.00041   0.00253   0.02855
   S      3.12861   1.86301   7.43832   0.00254  -0.00111  -0.02932
   S      1.58010   4.57314   7.44543  -0.00261   0.00137   0.02715
   S      0.02423   7.28268   7.45485  -0.00048  -0.00120   0.00222
   S      6.25503   1.86970   7.43990  -0.00041   0.00269   0.02712
   S      4.70275   4.58575   7.44991   0.00083  -0.00149   0.00139
   S      3.14756   7.29412   7.45795   0.00240  -0.00045  -0.03010
   S      1.59323   0.90659   1.40939  -0.00042   0.00243   0.00092
   S      0.04335   3.41174   1.73399   0.00211   0.00011   0.00004
   S     -1.50415   6.28989   1.48716   0.00184  -0.00051   0.00391
   S      4.66805   0.92801   1.42043  -0.00104   0.00286  -0.00238
   S      3.14244   3.68728   1.48216   0.00192  -0.00063   0.00159
   S      1.53069   6.28392   1.47467   0.00268  -0.00007  -0.00032
   S      7.69664   0.84812   1.36054  -0.00005  -0.00059  -0.00068
   S      6.31732   3.66416   1.49644  -0.00120  -0.00161  -0.00235
   S      4.71580   6.34652   1.44822  -0.00486  -0.00074  -0.00085
   S      0.00744   1.84871  10.54335   0.00155   0.00060   0.00184
   S     -1.54109   4.55473  10.54990  -0.00152   0.00125  -0.03001
   S     -3.09550   7.26252  10.56083   0.00125  -0.00259   0.02775
   S      3.13046   1.85641  10.54098  -0.00288  -0.00114  -0.02887
   S      1.57541   4.56209  10.55149   0.00093  -0.00145   0.02819
   S      0.02283   7.26930  10.55932   0.00111   0.00098   0.00229
   S      6.24901   1.86457  10.54274   0.00026  -0.00016   0.02641
   S      4.70174   4.57236  10.55222   0.00245   0.00105   0.00153
   S      3.14307   7.27664  10.56262  -0.00229   0.00124  -0.02885
   S      1.41901   1.05596   4.35214   0.00116   0.00049  -0.00009
   S      0.03921   3.81977   4.73861   0.00102   0.00003  -0.00011
   S     -1.56186   6.41297   4.59834  -0.00152  -0.00013   0.00471
   S      4.67884   0.93325   4.56079  -0.00215  -0.00197  -0.00178
   S      3.18386   3.65043   4.60468  -0.00131   0.00067   0.00042
   S      1.59310   6.40392   4.60537  -0.00121  -0.00022  -0.00105
   S      7.86440   0.96737   4.40683   0.00108  -0.00180  -0.00003
   S      6.26888   3.62413   4.59302   0.00075   0.00195  -0.00047
   S      4.70631   6.40185   4.54317   0.00090   0.00057  -0.00118
freq: 329.02 cm-1
PRIMCOORD 79
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00144  -0.00010   0.00194
   Mo    -1.50596   4.54802   3.12343   0.00026  -0.00004  -0.00081
   Mo    -3.07109   7.24820   2.98188   0.00025  -0.00021  -0.00075
   Mo     3.17953   1.89918   2.99384   0.00006  -0.00059  -0.00037
   Mo     1.60974   4.55787   3.11116   0.00095   0.00007  -0.00030
   Mo     0.01516   7.25835   3.03385  -0.00003  -0.00016   0.00099
   Mo     6.20769   1.84163   2.98426  -0.00017  -0.00039  -0.00058
   Mo     4.72467   4.56588   3.03034   0.00041  -0.00003   0.00151
   Mo     3.09259   7.23449   2.97532   0.00006  -0.00003  -0.00156
   Mo     1.56781   0.95038   8.98974   0.00022   0.00019   0.00008
   Mo     0.01669   3.66010   8.99258  -0.00009  -0.00007  -0.00019
   Mo    -1.53738   6.36683   9.00217   0.00016  -0.00028   0.00008
   Mo     4.69021   0.95684   8.98683  -0.00005   0.00007  -0.00007
   Mo     3.13852   3.66832   8.99638  -0.00011   0.00033  -0.00022
   Mo     1.58438   6.37460   9.00385  -0.00010  -0.00023   0.00009
   Mo     7.81222   0.96609   8.99355  -0.00015   0.00013  -0.00017
   Mo     6.26205   3.67636   8.99718   0.00014   0.00041   0.00049
   Mo     4.70721   6.38679   9.00756   0.00001   0.00011   0.00006
   S      0.00894   1.85595   7.44070  -0.00264   0.00058   0.03016
   S     -1.54156   4.56568   7.44171   0.00179  -0.00275  -0.01349
   S     -3.09726   7.27877   7.45398   0.00154   0.00288  -0.01672
   S      3.12861   1.86301   7.43832  -0.00072  -0.00215  -0.01457
   S      1.58010   4.57314   7.44543   0.00223   0.00139  -0.01909
   S      0.02423   7.28268   7.45485  -0.00111   0.00028   0.03267
   S      6.25503   1.86970   7.43990   0.00341  -0.00122  -0.01816
   S      4.70275   4.58575   7.44991  -0.00287   0.00089   0.03314
   S      3.14756   7.29412   7.45795  -0.00101  -0.00026  -0.01462
   S      1.59323   0.90659   1.40939  -0.00387   0.00133  -0.00096
   S      0.04335   3.41174   1.73399  -0.00505   0.00080   0.00066
   S     -1.50415   6.28989   1.48716   0.00573  -0.00265   0.00065
   S      4.66805   0.92801   1.42043  -0.00233   0.00083   0.00235
   S      3.14244   3.68728   1.48216   0.00079   0.00192   0.00231
   S      1.53069   6.28392   1.47467   0.00264   0.00015  -0.00333
   S      7.69664   0.84812   1.36054   0.00216  -0.00095  -0.00599
   S      6.31732   3.66416   1.49644   0.00289  -0.00031  -0.00104
   S      4.71580   6.34652   1.44822  -0.00696   0.00426   0.00450
   S      0.00744   1.84871  10.54335   0.00260  -0.00298   0.03048
   S     -1.54109   4.55473  10.54990  -0.00287   0.00367  -0.01346
   S     -3.09550   7.26252  10.56083  -0.00139  -0.00188  -0.01709
   S      3.13046   1.85641  10.54098  -0.00071   0.00173  -0.01402
   S      1.57541   4.56209  10.55149  -0.00070  -0.00037  -0.01894
   S      0.02283   7.26930  10.55932   0.00118  -0.00140   0.03269
   S      6.24901   1.86457  10.54274  -0.00188   0.00036  -0.01741
   S      4.70174   4.57236  10.55222   0.00249  -0.00220   0.03371
   S      3.14307   7.27664  10.56262   0.00062   0.00130  -0.01529
   S      1.41901   1.05596   4.35214   0.00336   0.00449  -0.00021
   S      0.03921   3.81977   4.73861  -0.00098   0.00030   0.00134
   S     -1.56186   6.41297   4.59834  -0.00272  -0.00281  -0.00032
   S      4.67884   0.93325   4.56079  -0.00217   0.00003   0.00345
   S      3.18386   3.65043   4.60468  -0.00030  -0.00264   0.00155
   S      1.59310   6.40392   4.60537  -0.00220   0.00170  -0.00361
   S      7.86440   0.96737   4.40683   0.00051  -0.00272  -0.00337
   S      6.26888   3.62413   4.59302  -0.00149   0.00715  -0.00077
   S      4.70631   6.40185   4.54317   0.00195  -0.00641   0.00440
freq: 329.18 cm-1
PRIMCOORD 80
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00272  -0.00017   0.00600
   Mo    -1.50596   4.54802   3.12343  -0.00090  -0.00117  -0.00299
   Mo    -3.07109   7.24820   2.98188  -0.00009   0.00039  -0.00133
   Mo     3.17953   1.89918   2.99384  -0.00128  -0.00099   0.00136
   Mo     1.60974   4.55787   3.11116   0.00744  -0.00091   0.00034
   Mo     0.01516   7.25835   3.03385   0.00006   0.00052  -0.00147
   Mo     6.20769   1.84163   2.98426   0.00011   0.00185   0.00058
   Mo     4.72467   4.56588   3.03034   0.00003   0.00188   0.00247
   Mo     3.09259   7.23449   2.97532   0.00050  -0.00037  -0.00414
   Mo     1.56781   0.95038   8.98974   0.00001   0.00016   0.00001
   Mo     0.01669   3.66010   8.99258  -0.00006   0.00017   0.00005
   Mo    -1.53738   6.36683   9.00217   0.00001  -0.00011  -0.00037
   Mo     4.69021   0.95684   8.98683  -0.00011   0.00003   0.00089
   Mo     3.13852   3.66832   8.99638  -0.00017  -0.00017   0.00027
   Mo     1.58438   6.37460   9.00385   0.00018   0.00010  -0.00069
   Mo     7.81222   0.96609   8.99355   0.00014  -0.00018  -0.00001
   Mo     6.26205   3.67636   8.99718   0.00019  -0.00020  -0.00027
   Mo     4.70721   6.38679   9.00756  -0.00017   0.00019   0.00018
   S      0.00894   1.85595   7.44070  -0.00373   0.00412  -0.00502
   S     -1.54156   4.56568   7.44171   0.00249   0.00227  -0.00182
   S     -3.09726   7.27877   7.45398   0.00225  -0.00573   0.00259
   S      3.12861   1.86301   7.43832  -0.00074  -0.00158   0.01069
   S      1.58010   4.57314   7.44543  -0.00569   0.00559   0.00157
   S      0.02423   7.28268   7.45485   0.00121  -0.00663  -0.00845
   S      6.25503   1.86970   7.43990   0.00512  -0.00072   0.00627
   S      4.70275   4.58575   7.44991   0.00301   0.00500  -0.00068
   S      3.14756   7.29412   7.45795  -0.00361  -0.00234  -0.00485
   S      1.59323   0.90659   1.40939  -0.00047  -0.00450   0.00153
   S      0.04335   3.41174   1.73399  -0.01857   0.00519   0.00228
   S     -1.50415   6.28989   1.48716   0.00708  -0.01693  -0.01221
   S      4.66805   0.92801   1.42043   0.00463  -0.02063   0.02273
   S      3.14244   3.68728   1.48216  -0.02088   0.01537   0.01223
   S      1.53069   6.28392   1.47467   0.00689   0.01053  -0.02189
   S      7.69664   0.84812   1.36054  -0.00711  -0.01270  -0.00863
   S      6.31732   3.66416   1.49644   0.03277   0.00463  -0.00646
   S      4.71580   6.34652   1.44822  -0.01356   0.01844   0.01358
   S      0.00744   1.84871  10.54335   0.00397  -0.00421  -0.00489
   S     -1.54109   4.55473  10.54990  -0.00257  -0.00237  -0.00281
   S     -3.09550   7.26252  10.56083  -0.00213   0.00579   0.00280
   S      3.13046   1.85641  10.54098   0.00075   0.00150   0.01036
   S      1.57541   4.56209  10.55149   0.00534  -0.00573   0.00156
   S      0.02283   7.26930  10.55932  -0.00116   0.00652  -0.00834
   S      6.24901   1.86457  10.54274  -0.00529   0.00145   0.00622
   S      4.70174   4.57236  10.55222  -0.00240  -0.00507  -0.00001
   S      3.14307   7.27664  10.56262   0.00352   0.00241  -0.00505
   S      1.41901   1.05596   4.35214   0.00918   0.01251   0.00225
   S      0.03921   3.81977   4.73861  -0.00549  -0.00152   0.00292
   S     -1.56186   6.41297   4.59834  -0.00103  -0.00233  -0.01606
   S      4.67884   0.93325   4.56079  -0.01011   0.02249   0.02258
   S      3.18386   3.65043   4.60468   0.00161  -0.02101   0.01158
   S      1.59310   6.40392   4.60537  -0.00441  -0.00231  -0.02258
   S      7.86440   0.96737   4.40683   0.00248  -0.00091  -0.00737
   S      6.26888   3.62413   4.59302  -0.00554  -0.00327  -0.00908
   S      4.70631   6.40185   4.54317  -0.00044  -0.00664   0.01683
freq: 330.39 cm-1
PRIMCOORD 81
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00872   0.00207   0.00060
   Mo    -1.50596   4.54802   3.12343   0.00156   0.00096  -0.00059
   Mo    -3.07109   7.24820   2.98188   0.00118  -0.00006   0.00087
   Mo     3.17953   1.89918   2.99384   0.00007  -0.00332  -0.00049
   Mo     1.60974   4.55787   3.11116   0.00188   0.00151   0.00135
   Mo     0.01516   7.25835   3.03385   0.00018  -0.00083   0.00191
   Mo     6.20769   1.84163   2.98426   0.00015  -0.00164  -0.00077
   Mo     4.72467   4.56588   3.03034   0.00181  -0.00169   0.00045
   Mo     3.09259   7.23449   2.97532   0.00186   0.00189  -0.00359
   Mo     1.56781   0.95038   8.98974   0.00009   0.00022  -0.00020
   Mo     0.01669   3.66010   8.99258  -0.00027  -0.00007   0.00042
   Mo    -1.53738   6.36683   9.00217   0.00010  -0.00017   0.00065
   Mo     4.69021   0.95684   8.98683  -0.00013   0.00000  -0.00037
   Mo     3.13852   3.66832   8.99638   0.00016  -0.00006   0.00031
   Mo     1.58438   6.37460   9.00385   0.00027   0.00030   0.00007
   Mo     7.81222   0.96609   8.99355   0.00011  -0.00008  -0.00051
   Mo     6.26205   3.67636   8.99718  -0.00003   0.00010   0.00003
   Mo     4.70721   6.38679   9.00756  -0.00031  -0.00013  -0.00021
   S      0.00894   1.85595   7.44070  -0.00466  -0.00694  -0.00826
   S     -1.54156   4.56568   7.44171   0.00086  -0.00415   0.01275
   S     -3.09726   7.27877   7.45398  -0.00643   0.00480   0.00451
   S      3.12861   1.86301   7.43832   0.00323  -0.00112   0.00260
   S      1.58010   4.57314   7.44543   0.00257   0.00262   0.00161
   S      0.02423   7.28268   7.45485   0.00442   0.00385  -0.00299
   S      6.25503   1.86970   7.43990   0.00107  -0.00340  -0.00622
   S      4.70275   4.58575   7.44991  -0.00180  -0.00067  -0.00500
   S      3.14756   7.29412   7.45795   0.00130   0.00515   0.00067
   S      1.59323   0.90659   1.40939  -0.00835   0.00606   0.00250
   S      0.04335   3.41174   1.73399  -0.01289  -0.00470  -0.00099
   S     -1.50415   6.28989   1.48716   0.01896  -0.00139   0.01990
   S      4.66805   0.92801   1.42043  -0.01662   0.01654  -0.01006
   S      3.14244   3.68728   1.48216   0.01948  -0.00331   0.01033
   S      1.53069   6.28392   1.47467   0.01981   0.00417  -0.00460
   S      7.69664   0.84812   1.36054   0.00058  -0.01463  -0.01734
   S      6.31732   3.66416   1.49644  -0.00667  -0.00113   0.00101
   S      4.71580   6.34652   1.44822  -0.03569   0.01126  -0.00621
   S      0.00744   1.84871  10.54335   0.00558   0.00769  -0.00831
   S     -1.54109   4.55473  10.54990   0.00003   0.00417   0.01263
   S     -3.09550   7.26252  10.56083   0.00595  -0.00488   0.00504
   S      3.13046   1.85641  10.54098  -0.00307   0.00091   0.00202
   S      1.57541   4.56209  10.55149  -0.00246  -0.00288   0.00178
   S      0.02283   7.26930  10.55932  -0.00440  -0.00347  -0.00298
   S      6.24901   1.86457  10.54274  -0.00185   0.00283  -0.00498
   S      4.70174   4.57236  10.55222   0.00118   0.00166  -0.00561
   S      3.14307   7.27664  10.56262  -0.00085  -0.00629  -0.00015
   S      1.41901   1.05596   4.35214   0.01638   0.01724   0.00016
   S      0.03921   3.81977   4.73861  -0.01072  -0.00251  -0.00008
   S     -1.56186   6.41297   4.59834  -0.00911  -0.01588   0.01912
   S      4.67884   0.93325   4.56079  -0.01019  -0.01219  -0.00874
   S      3.18386   3.65043   4.60468  -0.00739  -0.00287   0.00848
   S      1.59310   6.40392   4.60537  -0.01077   0.01030  -0.00366
   S      7.86440   0.96737   4.40683  -0.00087  -0.01530  -0.00523
   S      6.26888   3.62413   4.59302   0.00457   0.03324   0.00652
   S      4.70631   6.40185   4.54317   0.00688  -0.01934  -0.00930
freq: 331.61 cm-1
PRIMCOORD 82
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00508   0.00237   0.00018
   Mo    -1.50596   4.54802   3.12343   0.00418   0.00023  -0.00014
   Mo    -3.07109   7.24820   2.98188   0.00026  -0.00057   0.00056
   Mo     3.17953   1.89918   2.99384  -0.00013   0.00120  -0.00177
   Mo     1.60974   4.55787   3.11116  -0.00346   0.00224  -0.00055
   Mo     0.01516   7.25835   3.03385   0.00003   0.00016  -0.00033
   Mo     6.20769   1.84163   2.98426   0.00014   0.00188   0.00146
   Mo     4.72467   4.56588   3.03034   0.00035  -0.00088  -0.00099
   Mo     3.09259   7.23449   2.97532   0.00026   0.00231  -0.00091
   Mo     1.56781   0.95038   8.98974  -0.00013   0.00011   0.00022
   Mo     0.01669   3.66010   8.99258  -0.00010   0.00005  -0.00049
   Mo    -1.53738   6.36683   9.00217   0.00001  -0.00010  -0.00011
   Mo     4.69021   0.95684   8.98683   0.00002  -0.00002   0.00043
   Mo     3.13852   3.66832   8.99638  -0.00003  -0.00022  -0.00109
   Mo     1.58438   6.37460   9.00385   0.00020   0.00007   0.00017
   Mo     7.81222   0.96609   8.99355   0.00026   0.00002   0.00013
   Mo     6.26205   3.67636   8.99718   0.00022  -0.00023  -0.00048
   Mo     4.70721   6.38679   9.00756  -0.00024   0.00009   0.00132
   S      0.00894   1.85595   7.44070   0.00137   0.00808  -0.00012
   S     -1.54156   4.56568   7.44171   0.00300  -0.00477  -0.00654
   S     -3.09726   7.27877   7.45398   0.00339   0.00124   0.00811
   S      3.12861   1.86301   7.43832   0.00346   0.00782  -0.00044
   S      1.58010   4.57314   7.44543  -0.00069  -0.00401  -0.00827
   S      0.02423   7.28268   7.45485   0.00007  -0.00136  -0.00102
   S      6.25503   1.86970   7.43990  -0.00599   0.00827   0.00207
   S      4.70275   4.58575   7.44991  -0.00153  -0.01192  -0.00445
   S      3.14756   7.29412   7.45795  -0.00264  -0.00262   0.01086
   S      1.59323   0.90659   1.40939   0.00504   0.00335   0.00351
   S      0.04335   3.41174   1.73399  -0.00497   0.01209   0.01043
   S     -1.50415   6.28989   1.48716   0.01698  -0.00750  -0.00970
   S      4.66805   0.92801   1.42043  -0.01415   0.01823   0.01459
   S      3.14244   3.68728   1.48216   0.01306  -0.01061  -0.02675
   S      1.53069   6.28392   1.47467  -0.00562  -0.00998   0.00120
   S      7.69664   0.84812   1.36054  -0.00663  -0.00586  -0.00917
   S      6.31732   3.66416   1.49644  -0.00811  -0.00289  -0.01258
   S      4.71580   6.34652   1.44822  -0.00589  -0.01057   0.03089
   S      0.00744   1.84871  10.54335  -0.00040  -0.00965   0.00098
   S     -1.54109   4.55473  10.54990  -0.00478   0.00478  -0.00641
   S     -3.09550   7.26252  10.56083  -0.00333  -0.00075   0.00800
   S      3.13046   1.85641  10.54098  -0.00385  -0.00747  -0.00100
   S      1.57541   4.56209  10.55149   0.00202   0.00559  -0.00790
   S      0.02283   7.26930  10.55932   0.00086   0.00115  -0.00054
   S      6.24901   1.86457  10.54274   0.00529  -0.00662   0.00190
   S      4.70174   4.57236  10.55222   0.00193   0.01172  -0.00531
   S      3.14307   7.27664  10.56262   0.00164   0.00114   0.00983
   S      1.41901   1.05596   4.35214   0.00649   0.00286   0.00206
   S      0.03921   3.81977   4.73861  -0.00621  -0.01371   0.01348
   S     -1.56186   6.41297   4.59834  -0.01881   0.00839  -0.00904
   S      4.67884   0.93325   4.56079   0.00468  -0.01674   0.01041
   S      3.18386   3.65043   4.60468   0.00640  -0.00694  -0.02711
   S      1.59310   6.40392   4.60537   0.01500   0.01851   0.00020
   S      7.86440   0.96737   4.40683  -0.00558  -0.01405  -0.00067
   S      6.26888   3.62413   4.59302  -0.00380   0.00190  -0.01402
   S      4.70631   6.40185   4.54317  -0.00257   0.00967   0.02994
freq: 333.17 cm-1
PRIMCOORD 83
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00375   0.00036   0.00301
   Mo    -1.50596   4.54802   3.12343  -0.00197   0.00024   0.00281
   Mo    -3.07109   7.24820   2.98188   0.00002  -0.00281   0.00064
   Mo     3.17953   1.89918   2.99384   0.00069  -0.00135  -0.00154
   Mo     1.60974   4.55787   3.11116  -0.00084  -0.00157  -0.00395
   Mo     0.01516   7.25835   3.03385   0.00004   0.00022  -0.00004
   Mo     6.20769   1.84163   2.98426   0.00254   0.00095   0.00216
   Mo     4.72467   4.56588   3.03034   0.00150   0.00053   0.00063
   Mo     3.09259   7.23449   2.97532  -0.00043   0.00167  -0.00148
   Mo     1.56781   0.95038   8.98974   0.00013  -0.00003  -0.00025
   Mo     0.01669   3.66010   8.99258  -0.00013   0.00012   0.00011
   Mo    -1.53738   6.36683   9.00217   0.00001  -0.00010   0.00057
   Mo     4.69021   0.95684   8.98683  -0.00017  -0.00001  -0.00029
   Mo     3.13852   3.66832   8.99638  -0.00000  -0.00007  -0.00083
   Mo     1.58438   6.37460   9.00385   0.00001   0.00003  -0.00141
   Mo     7.81222   0.96609   8.99355   0.00002  -0.00004   0.00098
   Mo     6.26205   3.67636   8.99718   0.00010   0.00001   0.00078
   Mo     4.70721   6.38679   9.00756   0.00002   0.00011   0.00026
   S      0.00894   1.85595   7.44070   0.00707   0.00257   0.00025
   S     -1.54156   4.56568   7.44171   0.00897   0.00337   0.00812
   S     -3.09726   7.27877   7.45398   0.00124   0.00339   0.00126
   S      3.12861   1.86301   7.43832  -0.00305   0.00568  -0.00652
   S      1.58010   4.57314   7.44543   0.00513   0.00201  -0.01208
   S      0.02423   7.28268   7.45485   0.00798  -0.00165  -0.00509
   S      6.25503   1.86970   7.43990  -0.00488  -0.00821   0.01036
   S      4.70275   4.58575   7.44991  -0.01366  -0.00000   0.00417
   S      3.14756   7.29412   7.45795  -0.00913  -0.00724  -0.00039
   S      1.59323   0.90659   1.40939   0.01324   0.01642  -0.01024
   S      0.04335   3.41174   1.73399   0.02509   0.00212  -0.00076
   S     -1.50415   6.28989   1.48716   0.00210   0.01688   0.01864
   S      4.66805   0.92801   1.42043  -0.02119  -0.00476   0.00054
   S      3.14244   3.68728   1.48216  -0.02450  -0.00311   0.00193
   S      1.53069   6.28392   1.47467   0.00050  -0.01847  -0.02679
   S      7.69664   0.84812   1.36054   0.00527  -0.01486   0.01439
   S      6.31732   3.66416   1.49644  -0.00639   0.00592   0.00150
   S      4.71580   6.34652   1.44822  -0.00531   0.00271   0.00311
   S      0.00744   1.84871  10.54335  -0.00630  -0.00327   0.00067
   S     -1.54109   4.55473  10.54990  -0.00864  -0.00251   0.00823
   S     -3.09550   7.26252  10.56083  -0.00046  -0.00279   0.00105
   S      3.13046   1.85641  10.54098   0.00213  -0.00515  -0.00792
   S      1.57541   4.56209  10.55149  -0.00399  -0.00218  -0.01248
   S      0.02283   7.26930  10.55932  -0.00878   0.00107  -0.00507
   S      6.24901   1.86457  10.54274   0.00500   0.00833   0.01170
   S      4.70174   4.57236  10.55222   0.01250  -0.00066   0.00441
   S      3.14307   7.27664  10.56262   0.00893   0.00711  -0.00026
   S      1.41901   1.05596   4.35214  -0.00959  -0.00861  -0.02361
   S      0.03921   3.81977   4.73861  -0.01208   0.00281  -0.00137
   S     -1.56186   6.41297   4.59834  -0.00155  -0.01070   0.01748
   S      4.67884   0.93325   4.56079   0.00174   0.00699   0.00079
   S      3.18386   3.65043   4.60468   0.01187  -0.00278  -0.00477
   S      1.59310   6.40392   4.60537   0.00107   0.00912  -0.02648
   S      7.86440   0.96737   4.40683  -0.00676   0.01032   0.02110
   S      6.26888   3.62413   4.59302   0.00537  -0.00540   0.00620
   S      4.70631   6.40185   4.54317   0.00959   0.00113   0.00496
freq: 334.23 cm-1
PRIMCOORD 84
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00855  -0.00034   0.00508
   Mo    -1.50596   4.54802   3.12343   0.00054  -0.00069   0.00123
   Mo    -3.07109   7.24820   2.98188   0.00044   0.00157  -0.00231
   Mo     3.17953   1.89918   2.99384   0.00018  -0.00083   0.00019
   Mo     1.60974   4.55787   3.11116   0.00101  -0.00058  -0.00119
   Mo     0.01516   7.25835   3.03385  -0.00040   0.00054  -0.00086
   Mo     6.20769   1.84163   2.98426   0.00035  -0.00477  -0.00311
   Mo     4.72467   4.56588   3.03034   0.00174  -0.00134   0.00385
   Mo     3.09259   7.23449   2.97532  -0.00196  -0.00115  -0.00092
   Mo     1.56781   0.95038   8.98974  -0.00026   0.00001   0.00006
   Mo     0.01669   3.66010   8.99258   0.00010  -0.00006   0.00020
   Mo    -1.53738   6.36683   9.00217   0.00005   0.00012  -0.00044
   Mo     4.69021   0.95684   8.98683   0.00004  -0.00011  -0.00146
   Mo     3.13852   3.66832   8.99638  -0.00010   0.00028   0.00066
   Mo     1.58438   6.37460   9.00385  -0.00025  -0.00016  -0.00085
   Mo     7.81222   0.96609   8.99355  -0.00001   0.00013  -0.00024
   Mo     6.26205   3.67636   8.99718  -0.00016   0.00013   0.00076
   Mo     4.70721   6.38679   9.00756   0.00029  -0.00014   0.00117
   S      0.00894   1.85595   7.44070  -0.00340  -0.00260  -0.00203
   S     -1.54156   4.56568   7.44171   0.00475   0.00495   0.00043
   S     -3.09726   7.27877   7.45398   0.01256   0.00440   0.00729
   S      3.12861   1.86301   7.43832   0.01177  -0.01180  -0.00440
   S      1.58010   4.57314   7.44543  -0.00415   0.00837   0.00305
   S      0.02423   7.28268   7.45485  -0.00183   0.00716  -0.01675
   S      6.25503   1.86970   7.43990  -0.00721  -0.00935  -0.00701
   S      4.70275   4.58575   7.44991  -0.00078  -0.00644   0.01526
   S      3.14756   7.29412   7.45795  -0.01137   0.00507   0.00434
   S      1.59323   0.90659   1.40939   0.01124  -0.01162  -0.00058
   S      0.04335   3.41174   1.73399  -0.00194   0.00522   0.00147
   S     -1.50415   6.28989   1.48716   0.01631   0.01693  -0.00782
   S      4.66805   0.92801   1.42043   0.01081  -0.00590  -0.01987
   S      3.14244   3.68728   1.48216  -0.00238   0.00320   0.01020
   S      1.53069   6.28392   1.47467  -0.01777  -0.00270  -0.00650
   S      7.69664   0.84812   1.36054  -0.00480   0.01552   0.00173
   S      6.31732   3.66416   1.49644  -0.00431  -0.01313  -0.00048
   S      4.71580   6.34652   1.44822   0.00572   0.00638   0.01648
   S      0.00744   1.84871  10.54335   0.00259   0.00197  -0.00236
   S     -1.54109   4.55473  10.54990  -0.00471  -0.00423   0.00105
   S     -3.09550   7.26252  10.56083  -0.01275  -0.00546   0.00651
   S      3.13046   1.85641  10.54098  -0.01104   0.01218  -0.00347
   S      1.57541   4.56209  10.55149   0.00502  -0.00937   0.00280
   S      0.02283   7.26930  10.55932   0.00077  -0.00652  -0.01679
   S      6.24901   1.86457  10.54274   0.00768   0.00813  -0.00659
   S      4.70174   4.57236  10.55222  -0.00004   0.00654   0.01430
   S      3.14307   7.27664  10.56262   0.01235  -0.00415   0.00471
   S      1.41901   1.05596   4.35214  -0.00869  -0.00632   0.00817
   S      0.03921   3.81977   4.73861   0.01148  -0.00601   0.00796
   S     -1.56186   6.41297   4.59834  -0.02274  -0.00144  -0.00777
   S      4.67884   0.93325   4.56079  -0.00011   0.00302  -0.01806
   S      3.18386   3.65043   4.60468   0.00657   0.01758   0.00818
   S      1.59310   6.40392   4.60537   0.00959  -0.00494  -0.00629
   S      7.86440   0.96737   4.40683   0.00970   0.00614  -0.00247
   S      6.26888   3.62413   4.59302  -0.02015   0.02281   0.00204
   S      4.70631   6.40185   4.54317   0.01210  -0.02183   0.01378
freq: 334.95 cm-1
PRIMCOORD 85
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.01222  -0.00208  -0.00151
   Mo    -1.50596   4.54802   3.12343  -0.00457   0.00034   0.00005
   Mo    -3.07109   7.24820   2.98188   0.00170   0.00234   0.00019
   Mo     3.17953   1.89918   2.99384   0.00137   0.00650  -0.00027
   Mo     1.60974   4.55787   3.11116  -0.00700  -0.00169   0.00063
   Mo     0.01516   7.25835   3.03385  -0.00010   0.00027   0.00090
   Mo     6.20769   1.84163   2.98426  -0.00180  -0.00296  -0.00033
   Mo     4.72467   4.56588   3.03034   0.00070   0.00053  -0.00065
   Mo     3.09259   7.23449   2.97532   0.00059  -0.00208  -0.00006
   Mo     1.56781   0.95038   8.98974  -0.00014  -0.00023   0.00127
   Mo     0.01669   3.66010   8.99258  -0.00016  -0.00013   0.00016
   Mo    -1.53738   6.36683   9.00217  -0.00012   0.00029   0.00081
   Mo     4.69021   0.95684   8.98683   0.00016  -0.00005   0.00094
   Mo     3.13852   3.66832   8.99638  -0.00007   0.00012  -0.00078
   Mo     1.58438   6.37460   9.00385  -0.00016  -0.00007  -0.00076
   Mo     7.81222   0.96609   8.99355  -0.00008   0.00009  -0.00004
   Mo     6.26205   3.67636   8.99718  -0.00018  -0.00034  -0.00081
   Mo     4.70721   6.38679   9.00756   0.00041  -0.00001  -0.00082
   S      0.00894   1.85595   7.44070  -0.01320   0.00485   0.00655
   S     -1.54156   4.56568   7.44171  -0.00191  -0.01068   0.00357
   S     -3.09726   7.27877   7.45398  -0.00500  -0.00602   0.00594
   S      3.12861   1.86301   7.43832   0.00529   0.00675   0.00886
   S      1.58010   4.57314   7.44543   0.00902   0.00789  -0.00753
   S      0.02423   7.28268   7.45485   0.00445  -0.00419   0.00182
   S      6.25503   1.86970   7.43990   0.00859   0.00855   0.00134
   S      4.70275   4.58575   7.44991  -0.00849   0.00365  -0.01124
   S      3.14756   7.29412   7.45795   0.00130  -0.01064  -0.00936
   S      1.59323   0.90659   1.40939   0.00187  -0.01795   0.00779
   S      0.04335   3.41174   1.73399   0.01214   0.00097  -0.00208
   S     -1.50415   6.28989   1.48716   0.00526   0.01769   0.00423
   S      4.66805   0.92801   1.42043   0.00196  -0.00315   0.00647
   S      3.14244   3.68728   1.48216  -0.00055   0.02214  -0.00327
   S      1.53069   6.28392   1.47467   0.01460  -0.01724  -0.00340
   S      7.69664   0.84812   1.36054   0.00676   0.01813  -0.00360
   S      6.31732   3.66416   1.49644  -0.00119  -0.01197  -0.00392
   S      4.71580   6.34652   1.44822  -0.01401  -0.01002  -0.00226
   S      0.00744   1.84871  10.54335   0.01248  -0.00401   0.00633
   S     -1.54109   4.55473  10.54990   0.00346   0.01131   0.00479
   S     -3.09550   7.26252  10.56083   0.00579   0.00520   0.00606
   S      3.13046   1.85641  10.54098  -0.00453  -0.00497   0.00868
   S      1.57541   4.56209  10.55149  -0.00810  -0.00912  -0.00862
   S      0.02283   7.26930  10.55932  -0.00544   0.00413   0.00164
   S      6.24901   1.86457  10.54274  -0.00841  -0.00920   0.00055
   S      4.70174   4.57236  10.55222   0.00633  -0.00403  -0.01144
   S      3.14307   7.27664  10.56262  -0.00134   0.01136  -0.00834
   S      1.41901   1.05596   4.35214  -0.00945  -0.00526   0.01693
   S      0.03921   3.81977   4.73861   0.03220   0.00295  -0.00209
   S     -1.56186   6.41297   4.59834  -0.01224   0.00431   0.00712
   S      4.67884   0.93325   4.56079   0.01697  -0.00529   0.00747
   S      3.18386   3.65043   4.60468  -0.00182  -0.01968  -0.00760
   S      1.59310   6.40392   4.60537  -0.02359   0.00214  -0.00695
   S      7.86440   0.96737   4.40683   0.00489   0.00406  -0.01113
   S      6.26888   3.62413   4.59302  -0.00831   0.00572   0.00020
   S      4.70631   6.40185   4.54317   0.02487   0.00670  -0.00199
freq: 337.63 cm-1
PRIMCOORD 86
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00459   0.00375  -0.00665
   Mo    -1.50596   4.54802   3.12343   0.00797  -0.00150   0.00359
   Mo    -3.07109   7.24820   2.98188  -0.00016  -0.00059   0.00111
   Mo     3.17953   1.89918   2.99384   0.00027  -0.00172  -0.00021
   Mo     1.60974   4.55787   3.11116   0.00094   0.00156  -0.00022
   Mo     0.01516   7.25835   3.03385  -0.00022   0.00163  -0.00060
   Mo     6.20769   1.84163   2.98426   0.00310   0.00060  -0.00051
   Mo     4.72467   4.56588   3.03034   0.00386  -0.00337  -0.00036
   Mo     3.09259   7.23449   2.97532  -0.00218   0.00328   0.00190
   Mo     1.56781   0.95038   8.98974  -0.00042   0.00000   0.00087
   Mo     0.01669   3.66010   8.99258   0.00013  -0.00002  -0.00048
   Mo    -1.53738   6.36683   9.00217   0.00036   0.00006  -0.00162
   Mo     4.69021   0.95684   8.98683  -0.00010  -0.00050   0.00146
   Mo     3.13852   3.66832   8.99638   0.00029  -0.00006   0.00091
   Mo     1.58438   6.37460   9.00385  -0.00032   0.00019  -0.00089
   Mo     7.81222   0.96609   8.99355   0.00036  -0.00014   0.00093
   Mo     6.26205   3.67636   8.99718  -0.00022   0.00026  -0.00013
   Mo     4.70721   6.38679   9.00756  -0.00004  -0.00009  -0.00110
   S      0.00894   1.85595   7.44070  -0.00132   0.00657   0.00451
   S     -1.54156   4.56568   7.44171  -0.00246   0.00866  -0.00781
   S     -3.09726   7.27877   7.45398   0.00417  -0.01448  -0.00865
   S      3.12861   1.86301   7.43832  -0.00523  -0.00073   0.01295
   S      1.58010   4.57314   7.44543  -0.00266   0.00464   0.00068
   S      0.02423   7.28268   7.45485  -0.00326  -0.01006  -0.00438
   S      6.25503   1.86970   7.43990   0.00649   0.00131   0.00812
   S      4.70275   4.58575   7.44991   0.00452   0.01274   0.00196
   S      3.14756   7.29412   7.45795  -0.00038  -0.00881  -0.00758
   S      1.59323   0.90659   1.40939   0.00079   0.00696  -0.00032
   S      0.04335   3.41174   1.73399  -0.00855  -0.01783  -0.00922
   S     -1.50415   6.28989   1.48716   0.00686   0.01941   0.00118
   S      4.66805   0.92801   1.42043  -0.01041  -0.01565   0.00701
   S      3.14244   3.68728   1.48216   0.01441   0.00772   0.00699
   S      1.53069   6.28392   1.47467  -0.00845   0.01077  -0.00101
   S      7.69664   0.84812   1.36054  -0.00294   0.00042  -0.00016
   S      6.31732   3.66416   1.49644  -0.02516   0.01828  -0.00189
   S      4.71580   6.34652   1.44822   0.00384  -0.02942   0.00061
   S      0.00744   1.84871  10.54335   0.00015  -0.00725   0.00483
   S     -1.54109   4.55473  10.54990   0.00202  -0.00745  -0.00653
   S     -3.09550   7.26252  10.56083  -0.00404   0.01301  -0.00827
   S      3.13046   1.85641  10.54098   0.00705   0.00307   0.01262
   S      1.57541   4.56209  10.55149   0.00452  -0.00635   0.00195
   S      0.02283   7.26930  10.55932   0.00176   0.01120  -0.00455
   S      6.24901   1.86457  10.54274  -0.00684  -0.00195   0.00880
   S      4.70174   4.57236  10.55222  -0.00608  -0.01335  -0.00055
   S      3.14307   7.27664  10.56262   0.00178   0.00992  -0.00737
   S      1.41901   1.05596   4.35214   0.00850   0.00066   0.00108
   S      0.03921   3.81977   4.73861  -0.01164   0.00331  -0.00137
   S     -1.56186   6.41297   4.59834   0.01119   0.00475  -0.00250
   S      4.67884   0.93325   4.56079  -0.01058  -0.01400  -0.00542
   S      3.18386   3.65043   4.60468   0.02659   0.00283  -0.00077
   S      1.59310   6.40392   4.60537  -0.00855   0.00817  -0.00062
   S      7.86440   0.96737   4.40683   0.00117  -0.00878   0.01097
   S      6.26888   3.62413   4.59302  -0.03724   0.00801  -0.00452
   S      4.70631   6.40185   4.54317   0.00084  -0.01184  -0.00257
freq: 338.39 cm-1
PRIMCOORD 87
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00335   0.00090   0.00439
   Mo    -1.50596   4.54802   3.12343   0.00184  -0.00072   0.00175
   Mo    -3.07109   7.24820   2.98188   0.00006  -0.00082  -0.00063
   Mo     3.17953   1.89918   2.99384  -0.00054   0.00098  -0.00012
   Mo     1.60974   4.55787   3.11116  -0.00090   0.00019  -0.00154
   Mo     0.01516   7.25835   3.03385  -0.00017   0.00077  -0.00062
   Mo     6.20769   1.84163   2.98426   0.00144   0.00053   0.00054
   Mo     4.72467   4.56588   3.03034   0.00194  -0.00039  -0.00023
   Mo     3.09259   7.23449   2.97532  -0.00053   0.00003  -0.00082
   Mo     1.56781   0.95038   8.98974  -0.00003   0.00001  -0.00347
   Mo     0.01669   3.66010   8.99258   0.00007   0.00008  -0.00174
   Mo    -1.53738   6.36683   9.00217   0.00014  -0.00012   0.00113
   Mo     4.69021   0.95684   8.98683   0.00005  -0.00003   0.00073
   Mo     3.13852   3.66832   8.99638   0.00004   0.00028   0.00137
   Mo     1.58438   6.37460   9.00385  -0.00018  -0.00011   0.00230
   Mo     7.81222   0.96609   8.99355  -0.00015   0.00009  -0.00214
   Mo     6.26205   3.67636   8.99718  -0.00002   0.00019   0.00085
   Mo     4.70721   6.38679   9.00756   0.00010  -0.00012   0.00123
   S      0.00894   1.85595   7.44070   0.00165   0.00023  -0.03059
   S     -1.54156   4.56568   7.44171   0.00682  -0.01718  -0.00121
   S     -3.09726   7.27877   7.45398   0.00255   0.02335  -0.00076
   S      3.12861   1.86301   7.43832  -0.02226  -0.01423  -0.00369
   S      1.58010   4.57314   7.44543  -0.00751  -0.01588   0.00726
   S      0.02423   7.28268   7.45485  -0.00802   0.00924   0.01945
   S      6.25503   1.86970   7.43990   0.02082  -0.00359  -0.00347
   S      4.70275   4.58575   7.44991   0.00135   0.00131   0.00668
   S      3.14756   7.29412   7.45795   0.00448   0.01619   0.00595
   S      1.59323   0.90659   1.40939   0.01419  -0.00280   0.00423
   S      0.04335   3.41174   1.73399   0.00295   0.00017  -0.00026
   S     -1.50415   6.28989   1.48716   0.00045   0.01434  -0.00021
   S      4.66805   0.92801   1.42043  -0.00381  -0.00868   0.00746
   S      3.14244   3.68728   1.48216  -0.00239   0.00654   0.00017
   S      1.53069   6.28392   1.47467   0.00259  -0.00286  -0.00541
   S      7.69664   0.84812   1.36054  -0.00607   0.00115  -0.00009
   S      6.31732   3.66416   1.49644  -0.00738   0.00065  -0.00386
   S      4.71580   6.34652   1.44822  -0.00146  -0.00916  -0.00111
   S      0.00744   1.84871  10.54335   0.00080  -0.00198  -0.03106
   S     -1.54109   4.55473  10.54990  -0.00850   0.01679  -0.00066
   S     -3.09550   7.26252  10.56083  -0.00248  -0.02020  -0.00128
   S      3.13046   1.85641  10.54098   0.01917   0.01279  -0.00326
   S      1.57541   4.56209  10.55149   0.00766   0.01843   0.00662
   S      0.02283   7.26930  10.55932   0.00986  -0.01144   0.01902
   S      6.24901   1.86457  10.54274  -0.01992   0.00530  -0.00276
   S      4.70174   4.57236  10.55222   0.00006  -0.00268   0.00697
   S      3.14307   7.27664  10.56262  -0.00650  -0.01687   0.00597
   S      1.41901   1.05596   4.35214  -0.00023   0.00027   0.00161
   S      0.03921   3.81977   4.73861   0.00193  -0.00088   0.00239
   S     -1.56186   6.41297   4.59834   0.00017   0.00315  -0.00035
   S      4.67884   0.93325   4.56079  -0.00143   0.00072   0.00179
   S      3.18386   3.65043   4.60468   0.00640  -0.01190  -0.00439
   S      1.59310   6.40392   4.60537  -0.00896   0.00256  -0.00503
   S      7.86440   0.96737   4.40683   0.00300   0.00309   0.00049
   S      6.26888   3.62413   4.59302  -0.01189  -0.00372  -0.00299
   S      4.70631   6.40185   4.54317   0.00861   0.00362   0.00255
freq: 339.20 cm-1
PRIMCOORD 88
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00408  -0.00117   0.00032
   Mo    -1.50596   4.54802   3.12343  -0.00036   0.00039  -0.00013
   Mo    -3.07109   7.24820   2.98188   0.00012   0.00206  -0.00012
   Mo     3.17953   1.89918   2.99384   0.00009  -0.00029   0.00066
   Mo     1.60974   4.55787   3.11116   0.00195  -0.00028   0.00106
   Mo     0.01516   7.25835   3.03385  -0.00001  -0.00056   0.00069
   Mo     6.20769   1.84163   2.98426  -0.00068  -0.00209  -0.00186
   Mo     4.72467   4.56588   3.03034   0.00004  -0.00018   0.00035
   Mo     3.09259   7.23449   2.97532   0.00043  -0.00124  -0.00089
   Mo     1.56781   0.95038   8.98974  -0.00003   0.00010  -0.00051
   Mo     0.01669   3.66010   8.99258  -0.00013  -0.00002  -0.00308
   Mo    -1.53738   6.36683   9.00217   0.00010  -0.00017  -0.00102
   Mo     4.69021   0.95684   8.98683   0.00005  -0.00003   0.00091
   Mo     3.13852   3.66832   8.99638  -0.00047   0.00013  -0.00160
   Mo     1.58438   6.37460   9.00385   0.00020  -0.00019   0.00039
   Mo     7.81222   0.96609   8.99355   0.00034   0.00033   0.00328
   Mo     6.26205   3.67636   8.99718   0.00063  -0.00062   0.00018
   Mo     4.70721   6.38679   9.00756  -0.00013   0.00011   0.00161
   S      0.00894   1.85595   7.44070   0.01907   0.01471  -0.00289
   S     -1.54156   4.56568   7.44171   0.00700  -0.00162  -0.01688
   S     -3.09726   7.27877   7.45398   0.01685   0.01046  -0.00498
   S      3.12861   1.86301   7.43832  -0.01498   0.00461   0.00095
   S      1.58010   4.57314   7.44543  -0.00429  -0.00101  -0.01421
   S      0.02423   7.28268   7.45485  -0.00843  -0.01819  -0.00145
   S      6.25503   1.86970   7.43990  -0.00435   0.02260   0.01974
   S      4.70275   4.58575   7.44991  -0.00300  -0.01394   0.00053
   S      3.14756   7.29412   7.45795  -0.00815  -0.01764   0.02028
   S      1.59323   0.90659   1.40939  -0.00156  -0.00702   0.00006
   S      0.04335   3.41174   1.73399  -0.00628   0.00020   0.00011
   S     -1.50415   6.28989   1.48716  -0.00125  -0.00033   0.00616
   S      4.66805   0.92801   1.42043   0.00831   0.00216  -0.00968
   S      3.14244   3.68728   1.48216   0.00488   0.00458   0.00811
   S      1.53069   6.28392   1.47467   0.00668   0.00605   0.00148
   S      7.69664   0.84812   1.36054   0.00125   0.00250  -0.00169
   S      6.31732   3.66416   1.49644   0.00069  -0.00470   0.00141
   S      4.71580   6.34652   1.44822  -0.00688   0.00571  -0.01078
   S      0.00744   1.84871  10.54335  -0.00813  -0.02664  -0.00171
   S     -1.54109   4.55473  10.54990  -0.02392  -0.00235  -0.01737
   S     -3.09550   7.26252  10.56083  -0.01445   0.00345  -0.00616
   S      3.13046   1.85641  10.54098   0.00143  -0.00886   0.00077
   S      1.57541   4.56209  10.55149   0.00992   0.01694  -0.01446
   S      0.02283   7.26930  10.55932   0.01956   0.00826  -0.00003
   S      6.24901   1.86457  10.54274   0.00620  -0.00579   0.01865
   S      4.70174   4.57236  10.55222   0.01426   0.00471  -0.00080
   S      3.14307   7.27664  10.56262  -0.00584   0.01078   0.01946
   S      1.41901   1.05596   4.35214   0.00014   0.00092   0.00589
   S      0.03921   3.81977   4.73861   0.00158   0.00141   0.00096
   S     -1.56186   6.41297   4.59834  -0.00003  -0.00794   0.00576
   S      4.67884   0.93325   4.56079  -0.00245   0.00072  -0.00530
   S      3.18386   3.65043   4.60468  -0.00959   0.00287   0.01045
   S      1.59310   6.40392   4.60537  -0.00653  -0.00563   0.00127
   S      7.86440   0.96737   4.40683   0.00341   0.00252  -0.00527
   S      6.26888   3.62413   4.59302   0.00569   0.01114   0.00312
   S      4.70631   6.40185   4.54317   0.00426  -0.00590  -0.01185
freq: 339.26 cm-1
PRIMCOORD 89
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00048  -0.00057   0.00341
   Mo    -1.50596   4.54802   3.12343  -0.00261  -0.00063   0.00118
   Mo    -3.07109   7.24820   2.98188  -0.00043  -0.00040  -0.00218
   Mo     3.17953   1.89918   2.99384   0.00084  -0.00182   0.00026
   Mo     1.60974   4.55787   3.11116   0.00154  -0.00032  -0.00152
   Mo     0.01516   7.25835   3.03385   0.00002   0.00014  -0.00057
   Mo     6.20769   1.84163   2.98426   0.00158  -0.00173  -0.00032
   Mo     4.72467   4.56588   3.03034   0.00080  -0.00009   0.00166
   Mo     3.09259   7.23449   2.97532  -0.00085   0.00126  -0.00040
   Mo     1.56781   0.95038   8.98974  -0.00037   0.00036   0.00236
   Mo     0.01669   3.66010   8.99258   0.00012  -0.00008  -0.00221
   Mo    -1.53738   6.36683   9.00217  -0.00018  -0.00012   0.00163
   Mo     4.69021   0.95684   8.98683  -0.00015   0.00013   0.00017
   Mo     3.13852   3.66832   8.99638  -0.00013  -0.00065  -0.00035
   Mo     1.58438   6.37460   9.00385  -0.00014  -0.00023   0.00130
   Mo     7.81222   0.96609   8.99355   0.00004   0.00021  -0.00109
   Mo     6.26205   3.67636   8.99718   0.00012   0.00037  -0.00282
   Mo     4.70721   6.38679   9.00756   0.00001  -0.00017   0.00110
   S      0.00894   1.85595   7.44070  -0.01593   0.01207   0.00021
   S     -1.54156   4.56568   7.44171  -0.00899  -0.00717  -0.01550
   S     -3.09726   7.27877   7.45398   0.00268  -0.01690   0.02187
   S      3.12861   1.86301   7.43832   0.00591   0.02478   0.01116
   S      1.58010   4.57314   7.44543  -0.00290  -0.01701  -0.00838
   S      0.02423   7.28268   7.45485   0.00652  -0.00279   0.00994
   S      6.25503   1.86970   7.43990   0.00860   0.00605  -0.01399
   S      4.70275   4.58575   7.44991   0.01161  -0.01873  -0.00769
   S      3.14756   7.29412   7.45795  -0.00801   0.02030   0.00301
   S      1.59323   0.90659   1.40939   0.00579   0.00043  -0.00453
   S      0.04335   3.41174   1.73399   0.00557   0.00030  -0.00192
   S     -1.50415   6.28989   1.48716  -0.00201   0.00725   0.00134
   S      4.66805   0.92801   1.42043  -0.00768  -0.00840  -0.00668
   S      3.14244   3.68728   1.48216  -0.00839  -0.00126   0.00590
   S      1.53069   6.28392   1.47467  -0.00462  -0.00103  -0.00183
   S      7.69664   0.84812   1.36054   0.00214  -0.00471   0.00136
   S      6.31732   3.66416   1.49644  -0.00123   0.01143   0.00774
   S      4.71580   6.34652   1.44822   0.00742   0.00496  -0.00405
   S      0.00744   1.84871  10.54335   0.00500  -0.02005   0.00130
   S     -1.54109   4.55473  10.54990   0.00772   0.02225  -0.01549
   S     -3.09550   7.26252  10.56083   0.01000   0.00872   0.02217
   S      3.13046   1.85641  10.54098  -0.00519  -0.00978   0.01004
   S      1.57541   4.56209  10.55149   0.01568   0.01220  -0.00878
   S      0.02283   7.26930  10.55932  -0.01786  -0.00497   0.00956
   S      6.24901   1.86457  10.54274   0.00246  -0.01302  -0.01298
   S      4.70174   4.57236  10.55222  -0.02341   0.01253  -0.00921
   S      3.14307   7.27664  10.56262   0.00757  -0.00787   0.00251
   S      1.41901   1.05596   4.35214  -0.00218   0.00075  -0.00494
   S      0.03921   3.81977   4.73861  -0.00253   0.00201   0.00079
   S     -1.56186   6.41297   4.59834   0.00636  -0.00676  -0.00285
   S      4.67884   0.93325   4.56079  -0.00706   0.00554  -0.00369
   S      3.18386   3.65043   4.60468   0.00337   0.00697   0.00372
   S      1.59310   6.40392   4.60537   0.00056  -0.00479  -0.00166
   S      7.86440   0.96737   4.40683   0.00334   0.00427   0.00600
   S      6.26888   3.62413   4.59302   0.00166   0.00719   0.00895
   S      4.70631   6.40185   4.54317  -0.00168  -0.01243  -0.00424
freq: 339.95 cm-1
PRIMCOORD 90
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00079  -0.00104  -0.00033
   Mo    -1.50596   4.54802   3.12343  -0.00356   0.00128   0.00162
   Mo    -3.07109   7.24820   2.98188   0.00084  -0.00100   0.00211
   Mo     3.17953   1.89918   2.99384   0.00080   0.00035  -0.00244
   Mo     1.60974   4.55787   3.11116  -0.00403  -0.00128  -0.00200
   Mo     0.01516   7.25835   3.03385  -0.00008  -0.00047   0.00059
   Mo     6.20769   1.84163   2.98426   0.00035  -0.00005   0.00099
   Mo     4.72467   4.56588   3.03034  -0.00025   0.00055  -0.00021
   Mo     3.09259   7.23449   2.97532   0.00119   0.00006  -0.00093
   Mo     1.56781   0.95038   8.98974  -0.00014  -0.00033   0.00004
   Mo     0.01669   3.66010   8.99258   0.00039   0.00010  -0.00058
   Mo    -1.53738   6.36683   9.00217  -0.00007  -0.00027  -0.00300
   Mo     4.69021   0.95684   8.98683   0.00009   0.00001   0.00142
   Mo     3.13852   3.66832   8.99638  -0.00021  -0.00040   0.00310
   Mo     1.58438   6.37460   9.00385  -0.00012   0.00013   0.00091
   Mo     7.81222   0.96609   8.99355  -0.00025  -0.00005  -0.00028
   Mo     6.26205   3.67636   8.99718   0.00027   0.00019  -0.00075
   Mo     4.70721   6.38679   9.00756   0.00021   0.00033  -0.00071
   S      0.00894   1.85595   7.44070  -0.00780  -0.00844  -0.00107
   S     -1.54156   4.56568   7.44171  -0.00041   0.01706  -0.01587
   S     -3.09726   7.27877   7.45398   0.00548  -0.00847  -0.01595
   S      3.12861   1.86301   7.43832   0.00085  -0.00737   0.02061
   S      1.58010   4.57314   7.44543  -0.01900   0.00560   0.01566
   S      0.02423   7.28268   7.45485  -0.01887  -0.01905  -0.00273
   S      6.25503   1.86970   7.43990   0.00706   0.00881  -0.00450
   S      4.70275   4.58575   7.44991   0.01719   0.00191   0.00585
   S      3.14756   7.29412   7.45795   0.01389   0.00958  -0.00169
   S      1.59323   0.90659   1.40939   0.00241   0.00591   0.00204
   S      0.04335   3.41174   1.73399   0.01908   0.00783   0.00410
   S     -1.50415   6.28989   1.48716   0.00476   0.00334   0.00690
   S      4.66805   0.92801   1.42043  -0.01012   0.01177  -0.00743
   S      3.14244   3.68728   1.48216  -0.00908  -0.00901  -0.00385
   S      1.53069   6.28392   1.47467   0.00645  -0.01465  -0.00562
   S      7.69664   0.84812   1.36054   0.00208  -0.00367   0.00331
   S      6.31732   3.66416   1.49644  -0.00158  -0.00928  -0.00317
   S      4.71580   6.34652   1.44822  -0.01034   0.00713   0.00282
   S      0.00744   1.84871  10.54335   0.00296   0.00413  -0.00130
   S     -1.54109   4.55473  10.54990  -0.00158  -0.01088  -0.01520
   S     -3.09550   7.26252  10.56083   0.00012   0.00700  -0.01575
   S      3.13046   1.85641  10.54098  -0.00195   0.01572   0.01980
   S      1.57541   4.56209  10.55149   0.02556  -0.00927   0.01441
   S      0.02283   7.26930  10.55932   0.01455   0.01519  -0.00145
   S      6.24901   1.86457  10.54274  -0.00072  -0.01131  -0.00514
   S      4.70174   4.57236  10.55222  -0.02287  -0.00732   0.00639
   S      3.14307   7.27664  10.56262  -0.01463  -0.00261  -0.00196
   S      1.41901   1.05596   4.35214  -0.00415  -0.00338  -0.00544
   S      0.03921   3.81977   4.73861   0.00472  -0.00078   0.00088
   S     -1.56186   6.41297   4.59834  -0.01378  -0.00414   0.00954
   S      4.67884   0.93325   4.56079   0.00454   0.00108  -0.00218
   S      3.18386   3.65043   4.60468  -0.00669   0.00024  -0.00582
   S      1.59310   6.40392   4.60537   0.00511   0.00135  -0.00576
   S      7.86440   0.96737   4.40683  -0.00228   0.00031   0.00336
   S      6.26888   3.62413   4.59302   0.01503   0.00091   0.00436
   S      4.70631   6.40185   4.54317   0.00627   0.00924   0.00282
freq: 340.36 cm-1
PRIMCOORD 91
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00345  -0.00054   0.00336
   Mo    -1.50596   4.54802   3.12343  -0.00153  -0.00022   0.00080
   Mo    -3.07109   7.24820   2.98188  -0.00037   0.00032  -0.00070
   Mo     3.17953   1.89918   2.99384   0.00139  -0.00112  -0.00000
   Mo     1.60974   4.55787   3.11116   0.00188  -0.00074  -0.00240
   Mo     0.01516   7.25835   3.03385   0.00005   0.00022   0.00009
   Mo     6.20769   1.84163   2.98426   0.00124  -0.00131  -0.00002
   Mo     4.72467   4.56588   3.03034   0.00172   0.00044   0.00209
   Mo     3.09259   7.23449   2.97532  -0.00080  -0.00010  -0.00217
   Mo     1.56781   0.95038   8.98974   0.00011   0.00007  -0.00050
   Mo     0.01669   3.66010   8.99258   0.00045  -0.00010   0.00150
   Mo    -1.53738   6.36683   9.00217  -0.00017   0.00001  -0.00055
   Mo     4.69021   0.95684   8.98683   0.00014   0.00003  -0.00095
   Mo     3.13852   3.66832   8.99638   0.00018  -0.00009  -0.00040
   Mo     1.58438   6.37460   9.00385   0.00022   0.00036   0.00259
   Mo     7.81222   0.96609   8.99355  -0.00028   0.00029   0.00143
   Mo     6.26205   3.67636   8.99718  -0.00034  -0.00000  -0.00268
   Mo     4.70721   6.38679   9.00756   0.00011  -0.00024  -0.00048
   S      0.00894   1.85595   7.44070   0.01227   0.00854   0.01346
   S     -1.54156   4.56568   7.44171  -0.01861  -0.00952  -0.00764
   S     -3.09726   7.27877   7.45398  -0.00396  -0.00418  -0.00721
   S      3.12861   1.86301   7.43832   0.00617  -0.01150  -0.00941
   S      1.58010   4.57314   7.44543   0.00412  -0.01326   0.01559
   S      0.02423   7.28268   7.45485  -0.01276   0.02370   0.00468
   S      6.25503   1.86970   7.43990  -0.01842   0.01450  -0.00833
   S      4.70275   4.58575   7.44991   0.01349   0.00710  -0.01721
   S      3.14756   7.29412   7.45795   0.01655  -0.01520   0.01542
   S      1.59323   0.90659   1.40939   0.00542   0.00123  -0.00382
   S      0.04335   3.41174   1.73399   0.00296  -0.00051  -0.00253
   S     -1.50415   6.28989   1.48716   0.00516   0.00343   0.00446
   S      4.66805   0.92801   1.42043  -0.00633  -0.00575   0.00120
   S      3.14244   3.68728   1.48216  -0.01277   0.00497   0.00527
   S      1.53069   6.28392   1.47467   0.00023  -0.00572  -0.00943
   S      7.69664   0.84812   1.36054   0.00440  -0.00129  -0.00075
   S      6.31732   3.66416   1.49644   0.00191   0.00667  -0.00038
   S      4.71580   6.34652   1.44822  -0.00369   0.00251   0.00601
   S      0.00744   1.84871  10.54335  -0.00132   0.00942   0.01366
   S     -1.54109   4.55473  10.54990   0.02886  -0.00720  -0.00671
   S     -3.09550   7.26252  10.56083  -0.01532   0.00469  -0.00742
   S      3.13046   1.85641  10.54098   0.00246  -0.00686  -0.00881
   S      1.57541   4.56209  10.55149  -0.02610   0.01386   0.01467
   S      0.02283   7.26930  10.55932   0.02347  -0.00730   0.00357
   S      6.24901   1.86457  10.54274  -0.00121  -0.01461  -0.00815
   S      4.70174   4.57236  10.55222  -0.00232   0.01105  -0.01673
   S      3.14307   7.27664  10.56262  -0.00816  -0.00362   0.01646
   S      1.41901   1.05596   4.35214  -0.00163  -0.00168  -0.00305
   S      0.03921   3.81977   4.73861  -0.00208   0.00070  -0.00099
   S     -1.56186   6.41297   4.59834  -0.00148  -0.00355   0.00120
   S      4.67884   0.93325   4.56079  -0.00705   0.00281   0.00261
   S      3.18386   3.65043   4.60468   0.00631  -0.00142   0.00179
   S      1.59310   6.40392   4.60537  -0.00398   0.00304  -0.00899
   S      7.86440   0.96737   4.40683   0.00485   0.00376   0.00225
   S      6.26888   3.62413   4.59302  -0.00458   0.00816   0.00109
   S      4.70631   6.40185   4.54317   0.00752  -0.00943   0.00510
freq: 340.95 cm-1
PRIMCOORD 92
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00124   0.00033   0.00023
   Mo    -1.50596   4.54802   3.12343   0.00331  -0.00192   0.00093
   Mo    -3.07109   7.24820   2.98188  -0.00136  -0.00014  -0.00092
   Mo     3.17953   1.89918   2.99384  -0.00048  -0.00113   0.00005
   Mo     1.60974   4.55787   3.11116   0.00495   0.00050  -0.00111
   Mo     0.01516   7.25835   3.03385  -0.00022   0.00054  -0.00081
   Mo     6.20769   1.84163   2.98426   0.00135  -0.00033  -0.00078
   Mo     4.72467   4.56588   3.03034   0.00173  -0.00046   0.00143
   Mo     3.09259   7.23449   2.97532  -0.00154   0.00014   0.00081
   Mo     1.56781   0.95038   8.98974  -0.00027   0.00005  -0.00040
   Mo     0.01669   3.66010   8.99258   0.00007  -0.00023   0.00026
   Mo    -1.53738   6.36683   9.00217  -0.00003   0.00005   0.00103
   Mo     4.69021   0.95684   8.98683   0.00004  -0.00010   0.00080
   Mo     3.13852   3.66832   8.99638  -0.00027  -0.00010  -0.00126
   Mo     1.58438   6.37460   9.00385   0.00002   0.00009   0.00069
   Mo     7.81222   0.96609   8.99355   0.00004  -0.00015  -0.00056
   Mo     6.26205   3.67636   8.99718   0.00015  -0.00001  -0.00035
   Mo     4.70721   6.38679   9.00756   0.00006  -0.00023  -0.00028
   S      0.00894   1.85595   7.44070  -0.00528  -0.01614  -0.00128
   S     -1.54156   4.56568   7.44171   0.02230  -0.00264   0.00405
   S     -3.09726   7.27877   7.45398  -0.02423   0.01473  -0.00182
   S      3.12861   1.86301   7.43832   0.01939   0.01027  -0.00075
   S      1.58010   4.57314   7.44543  -0.01135   0.00698  -0.00400
   S      0.02423   7.28268   7.45485  -0.00466  -0.01568   0.01001
   S      6.25503   1.86970   7.43990  -0.01421   0.01653   0.00133
   S      4.70275   4.58575   7.44991  -0.01036  -0.01665  -0.00621
   S      3.14756   7.29412   7.45795   0.02871   0.00305  -0.00094
   S      1.59323   0.90659   1.40939   0.00758  -0.00072   0.00018
   S      0.04335   3.41174   1.73399  -0.01005  -0.00345  -0.00228
   S     -1.50415   6.28989   1.48716  -0.00169   0.00705  -0.00192
   S      4.66805   0.92801   1.42043   0.00063  -0.01025  -0.00010
   S      3.14244   3.68728   1.48216  -0.00668   0.00214   0.00361
   S      1.53069   6.28392   1.47467  -0.00592   0.00368  -0.00350
   S      7.69664   0.84812   1.36054  -0.00370   0.00481   0.00345
   S      6.31732   3.66416   1.49644   0.00077   0.00441   0.00223
   S      4.71580   6.34652   1.44822   0.00880  -0.00383   0.00071
   S      0.00744   1.84871  10.54335   0.00468   0.02478  -0.00038
   S     -1.54109   4.55473  10.54990  -0.01628  -0.00032   0.00367
   S     -3.09550   7.26252  10.56083   0.01935  -0.02014  -0.00106
   S      3.13046   1.85641  10.54098  -0.01073  -0.01187  -0.00196
   S      1.57541   4.56209  10.55149   0.00651  -0.01225  -0.00379
   S      0.02283   7.26930  10.55932   0.00315   0.02379   0.00983
   S      6.24901   1.86457  10.54274   0.00661  -0.01990   0.00010
   S      4.70174   4.57236  10.55222   0.00954   0.02315  -0.00737
   S      3.14307   7.27664  10.56262  -0.02253  -0.00610   0.00044
   S      1.41901   1.05596   4.35214   0.00009  -0.00247  -0.00010
   S      0.03921   3.81977   4.73861  -0.00984   0.00164   0.00074
   S     -1.56186   6.41297   4.59834   0.00297  -0.00264  -0.00512
   S      4.67884   0.93325   4.56079  -0.00307   0.00483  -0.00310
   S      3.18386   3.65043   4.60468   0.00603   0.00151   0.00382
   S      1.59310   6.40392   4.60537  -0.00148   0.00083  -0.00079
   S      7.86440   0.96737   4.40683   0.00243   0.00153   0.00307
   S      6.26888   3.62413   4.59302  -0.01116   0.00137  -0.00106
   S      4.70631   6.40185   4.54317   0.00343  -0.00239   0.00129
freq: 341.20 cm-1
PRIMCOORD 93
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00028  -0.00042  -0.00022
   Mo    -1.50596   4.54802   3.12343   0.00099   0.00054   0.00054
   Mo    -3.07109   7.24820   2.98188  -0.00071  -0.00026   0.00001
   Mo     3.17953   1.89918   2.99384   0.00109  -0.00073   0.00052
   Mo     1.60974   4.55787   3.11116   0.00182  -0.00008  -0.00029
   Mo     0.01516   7.25835   3.03385  -0.00041  -0.00020   0.00018
   Mo     6.20769   1.84163   2.98426   0.00058   0.00061   0.00034
   Mo     4.72467   4.56588   3.03034  -0.00049   0.00017  -0.00091
   Mo     3.09259   7.23449   2.97532  -0.00001   0.00013   0.00028
   Mo     1.56781   0.95038   8.98974  -0.00036   0.00040   0.00001
   Mo     0.01669   3.66010   8.99258   0.00021   0.00003  -0.00013
   Mo    -1.53738   6.36683   9.00217  -0.00002  -0.00028  -0.00017
   Mo     4.69021   0.95684   8.98683  -0.00011   0.00001  -0.00031
   Mo     3.13852   3.66832   8.99638   0.00014  -0.00031  -0.00013
   Mo     1.58438   6.37460   9.00385  -0.00012   0.00026  -0.00046
   Mo     7.81222   0.96609   8.99355  -0.00000  -0.00022   0.00067
   Mo     6.26205   3.67636   8.99718  -0.00011   0.00029  -0.00035
   Mo     4.70721   6.38679   9.00756   0.00017   0.00018   0.00093
   S      0.00894   1.85595   7.44070  -0.02900   0.01215  -0.00012
   S     -1.54156   4.56568   7.44171   0.01479  -0.00503  -0.00324
   S     -3.09726   7.27877   7.45398   0.02151  -0.00376   0.00279
   S      3.12861   1.86301   7.43832   0.01684  -0.00712   0.00052
   S      1.58010   4.57314   7.44543   0.01418  -0.00272  -0.00132
   S      0.02423   7.28268   7.45485  -0.03171   0.00930  -0.00533
   S      6.25503   1.86970   7.43990   0.01214  -0.00085  -0.00009
   S      4.70275   4.58575   7.44991  -0.02861   0.00458   0.00102
   S      3.14756   7.29412   7.45795   0.01013  -0.00684   0.00591
   S      1.59323   0.90659   1.40939  -0.00188   0.00246  -0.00339
   S      0.04335   3.41174   1.73399  -0.00218  -0.00076  -0.00047
   S     -1.50415   6.28989   1.48716  -0.00561  -0.00571   0.00217
   S      4.66805   0.92801   1.42043  -0.00108   0.00311   0.00092
   S      3.14244   3.68728   1.48216  -0.00037  -0.00435  -0.00057
   S      1.53069   6.28392   1.47467   0.00082   0.00256   0.00094
   S      7.69664   0.84812   1.36054   0.00371  -0.00441   0.00045
   S      6.31732   3.66416   1.49644  -0.00107   0.00497   0.00110
   S      4.71580   6.34652   1.44822   0.00399   0.00281  -0.00310
   S      0.00744   1.84871  10.54335   0.00129  -0.00532  -0.00038
   S     -1.54109   4.55473  10.54990   0.00531   0.02614  -0.00378
   S     -3.09550   7.26252  10.56083  -0.01502  -0.02579   0.00270
   S      3.13046   1.85641  10.54098   0.00468   0.02737   0.00116
   S      1.57541   4.56209  10.55149  -0.00720  -0.02515   0.00026
   S      0.02283   7.26930  10.55932   0.00420  -0.00138  -0.00580
   S      6.24901   1.86457  10.54274  -0.00482  -0.02739   0.00024
   S      4.70174   4.57236  10.55222   0.00139   0.00340   0.00008
   S      3.14307   7.27664  10.56262   0.01079   0.02749   0.00527
   S      1.41901   1.05596   4.35214   0.00269  -0.00015  -0.00361
   S      0.03921   3.81977   4.73861  -0.00963   0.00069  -0.00068
   S     -1.56186   6.41297   4.59834   0.00594  -0.00277  -0.00016
   S      4.67884   0.93325   4.56079  -0.00602   0.00016   0.00169
   S      3.18386   3.65043   4.60468  -0.00258   0.00150   0.00059
   S      1.59310   6.40392   4.60537   0.00298   0.00075   0.00425
   S      7.86440   0.96737   4.40683  -0.00133   0.00113   0.00060
   S      6.26888   3.62413   4.59302   0.00766  -0.00309   0.00152
   S      4.70631   6.40185   4.54317  -0.00439   0.00120  -0.00391
freq: 341.43 cm-1
PRIMCOORD 94
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00393  -0.00050   0.00104
   Mo    -1.50596   4.54802   3.12343   0.00054   0.00063  -0.00078
   Mo    -3.07109   7.24820   2.98188   0.00049   0.00112   0.00019
   Mo     3.17953   1.89918   2.99384  -0.00003   0.00110  -0.00010
   Mo     1.60974   4.55787   3.11116   0.00026  -0.00088   0.00052
   Mo     0.01516   7.25835   3.03385  -0.00047   0.00014   0.00025
   Mo     6.20769   1.84163   2.98426  -0.00069  -0.00218  -0.00167
   Mo     4.72467   4.56588   3.03034  -0.00030   0.00001   0.00082
   Mo     3.09259   7.23449   2.97532   0.00067  -0.00128  -0.00080
   Mo     1.56781   0.95038   8.98974  -0.00017   0.00027  -0.00138
   Mo     0.01669   3.66010   8.99258   0.00018  -0.00006  -0.00059
   Mo    -1.53738   6.36683   9.00217   0.00000   0.00002  -0.00050
   Mo     4.69021   0.95684   8.98683   0.00003  -0.00008   0.00071
   Mo     3.13852   3.66832   8.99638   0.00005   0.00003  -0.00085
   Mo     1.58438   6.37460   9.00385  -0.00031  -0.00007   0.00063
   Mo     7.81222   0.96609   8.99355   0.00027  -0.00022   0.00140
   Mo     6.26205   3.67636   8.99718  -0.00018  -0.00013   0.00113
   Mo     4.70721   6.38679   9.00756   0.00025   0.00014  -0.00044
   S      0.00894   1.85595   7.44070   0.01012   0.00788  -0.00119
   S     -1.54156   4.56568   7.44171   0.01348   0.02304  -0.00087
   S     -3.09726   7.27877   7.45398  -0.00690  -0.02199  -0.00952
   S      3.12861   1.86301   7.43832  -0.00229   0.02183  -0.00703
   S      1.58010   4.57314   7.44543  -0.00377  -0.03252  -0.00196
   S      0.02423   7.28268   7.45485  -0.00738   0.00335   0.00571
   S      6.25503   1.86970   7.43990  -0.00808  -0.02486   0.01260
   S      4.70275   4.58575   7.44991  -0.00941   0.01028  -0.00057
   S      3.14756   7.29412   7.45795   0.01432   0.01287   0.00288
   S      1.59323   0.90659   1.40939   0.00269  -0.00562   0.00180
   S      0.04335   3.41174   1.73399  -0.00570   0.00261   0.00154
   S     -1.50415   6.28989   1.48716   0.00500  -0.00021   0.00050
   S      4.66805   0.92801   1.42043   0.00665   0.00211  -0.00284
   S      3.14244   3.68728   1.48216   0.00321   0.00538   0.00149
   S      1.53069   6.28392   1.47467   0.00345   0.00022  -0.00140
   S      7.69664   0.84812   1.36054  -0.00268   0.00715  -0.00062
   S      6.31732   3.66416   1.49644   0.00304  -0.00818  -0.00351
   S      4.71580   6.34652   1.44822  -0.00792   0.00051   0.00222
   S      0.00744   1.84871  10.54335  -0.03891   0.00697  -0.00160
   S     -1.54109   4.55473  10.54990   0.01316  -0.00568  -0.00038
   S     -3.09550   7.26252  10.56083   0.00741  -0.01134  -0.00936
   S      3.13046   1.85641  10.54098   0.03035  -0.00441  -0.00707
   S      1.57541   4.56209  10.55149   0.00479   0.00010  -0.00143
   S      0.02283   7.26930  10.55932  -0.02073   0.01231   0.00534
   S      6.24901   1.86457  10.54274   0.00824  -0.00686   0.01267
   S      4.70174   4.57236  10.55222  -0.01843   0.00444  -0.00196
   S      3.14307   7.27664  10.56262   0.01350   0.00460   0.00340
   S      1.41901   1.05596   4.35214  -0.00288  -0.00032   0.00835
   S      0.03921   3.81977   4.73861   0.00538  -0.00136   0.00237
   S     -1.56186   6.41297   4.59834  -0.00761  -0.00310   0.00085
   S      4.67884   0.93325   4.56079   0.00345  -0.00046  -0.00199
   S      3.18386   3.65043   4.60468  -0.00329  -0.00195   0.00088
   S      1.59310   6.40392   4.60537  -0.00260   0.00133  -0.00070
   S      7.86440   0.96737   4.40683   0.00288  -0.00044  -0.00618
   S      6.26888   3.62413   4.59302  -0.00283   0.00813  -0.00102
   S      4.70631   6.40185   4.54317   0.00569  -0.00061   0.00104
freq: 341.71 cm-1
PRIMCOORD 95
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00290  -0.00002  -0.00095
   Mo    -1.50596   4.54802   3.12343   0.00036  -0.00075   0.00072
   Mo    -3.07109   7.24820   2.98188   0.00010  -0.00091   0.00043
   Mo     3.17953   1.89918   2.99384  -0.00006   0.00021  -0.00013
   Mo     1.60974   4.55787   3.11116  -0.00247  -0.00011   0.00087
   Mo     0.01516   7.25835   3.03385   0.00010   0.00052   0.00000
   Mo     6.20769   1.84163   2.98426  -0.00129   0.00064   0.00062
   Mo     4.72467   4.56588   3.03034  -0.00028   0.00031  -0.00154
   Mo     3.09259   7.23449   2.97532   0.00107  -0.00012   0.00070
   Mo     1.56781   0.95038   8.98974  -0.00008   0.00014   0.00114
   Mo     0.01669   3.66010   8.99258   0.00016  -0.00016  -0.00178
   Mo    -1.53738   6.36683   9.00217  -0.00018   0.00007  -0.00022
   Mo     4.69021   0.95684   8.98683   0.00025  -0.00031   0.00038
   Mo     3.13852   3.66832   8.99638  -0.00076   0.00005   0.00063
   Mo     1.58438   6.37460   9.00385   0.00008   0.00006  -0.00110
   Mo     7.81222   0.96609   8.99355  -0.00013   0.00029  -0.00065
   Mo     6.26205   3.67636   8.99718   0.00028   0.00018   0.00034
   Mo     4.70721   6.38679   9.00756   0.00027  -0.00004   0.00137
   S      0.00894   1.85595   7.44070  -0.00080   0.02831  -0.00559
   S     -1.54156   4.56568   7.44171   0.02141  -0.01765  -0.00833
   S     -3.09726   7.27877   7.45398  -0.01380  -0.00695   0.00858
   S      3.12861   1.86301   7.43832   0.01399  -0.01445   0.00965
   S      1.58010   4.57314   7.44543  -0.03142  -0.00041  -0.00919
   S      0.02423   7.28268   7.45485   0.01254   0.01290  -0.00290
   S      6.25503   1.86970   7.43990  -0.01336  -0.00684  -0.00045
   S      4.70275   4.58575   7.44991   0.01015   0.01573   0.01095
   S      3.14756   7.29412   7.45795   0.00110  -0.01048  -0.00314
   S      1.59323   0.90659   1.40939  -0.00324   0.00020   0.00169
   S      0.04335   3.41174   1.73399   0.00413   0.00182   0.00106
   S     -1.50415   6.28989   1.48716  -0.00425   0.00306  -0.00070
   S      4.66805   0.92801   1.42043  -0.00026   0.00226  -0.00035
   S      3.14244   3.68728   1.48216   0.00423  -0.00301  -0.00207
   S      1.53069   6.28392   1.47467   0.00325   0.00123   0.00324
   S      7.69664   0.84812   1.36054  -0.00024  -0.00326  -0.00032
   S      6.31732   3.66416   1.49644  -0.00339  -0.00213   0.00141
   S      4.71580   6.34652   1.44822  -0.00046   0.00163  -0.00563
   S      0.00744   1.84871  10.54335   0.01398   0.00707  -0.00491
   S     -1.54109   4.55473  10.54990   0.00227  -0.01197  -0.00661
   S     -3.09550   7.26252  10.56083  -0.02572  -0.00124   0.00726
   S      3.13046   1.85641  10.54098   0.01223  -0.01514   0.01021
   S      1.57541   4.56209  10.55149  -0.00500  -0.00710  -0.00935
   S      0.02283   7.26930  10.55932   0.00050   0.02592  -0.00269
   S      6.24901   1.86457  10.54274  -0.02593  -0.00117  -0.00129
   S      4.70174   4.57236  10.55222   0.00323   0.02223   0.01047
   S      3.14307   7.27664  10.56262   0.02482  -0.01987  -0.00308
   S      1.41901   1.05596   4.35214   0.00013   0.00146  -0.00160
   S      0.03921   3.81977   4.73861   0.00139   0.00265  -0.00007
   S     -1.56186   6.41297   4.59834   0.00137  -0.00037   0.00308
   S      4.67884   0.93325   4.56079   0.00387  -0.00061  -0.00284
   S      3.18386   3.65043   4.60468  -0.00472  -0.00059   0.00059
   S      1.59310   6.40392   4.60537   0.00027  -0.00335   0.00280
   S      7.86440   0.96737   4.40683  -0.00293  -0.00069   0.00089
   S      6.26888   3.62413   4.59302   0.00616  -0.00428   0.00345
   S      4.70631   6.40185   4.54317  -0.00301   0.00502  -0.00783
freq: 342.07 cm-1
PRIMCOORD 96
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00095  -0.00024   0.00441
   Mo    -1.50596   4.54802   3.12343   0.00200  -0.00077  -0.00020
   Mo    -3.07109   7.24820   2.98188  -0.00164   0.00007  -0.00154
   Mo     3.17953   1.89918   2.99384  -0.00060  -0.00336  -0.00153
   Mo     1.60974   4.55787   3.11116   0.00548   0.00142  -0.00202
   Mo     0.01516   7.25835   3.03385  -0.00008  -0.00090  -0.00052
   Mo     6.20769   1.84163   2.98426   0.00038  -0.00294  -0.00319
   Mo     4.72467   4.56588   3.03034   0.00041  -0.00001   0.00383
   Mo     3.09259   7.23449   2.97532  -0.00159  -0.00063   0.00054
   Mo     1.56781   0.95038   8.98974   0.00004   0.00004   0.00017
   Mo     0.01669   3.66010   8.99258   0.00011   0.00026  -0.00057
   Mo    -1.53738   6.36683   9.00217   0.00002  -0.00001   0.00107
   Mo     4.69021   0.95684   8.98683  -0.00004  -0.00008   0.00314
   Mo     3.13852   3.66832   8.99638  -0.00011  -0.00034  -0.00008
   Mo     1.58438   6.37460   9.00385  -0.00009  -0.00012  -0.00017
   Mo     7.81222   0.96609   8.99355  -0.00014  -0.00019  -0.00031
   Mo     6.26205   3.67636   8.99718  -0.00011  -0.00018  -0.00027
   Mo     4.70721   6.38679   9.00756   0.00002   0.00007  -0.00268
   S      0.00894   1.85595   7.44070  -0.00296   0.00732  -0.00313
   S     -1.54156   4.56568   7.44171  -0.00369  -0.01460   0.00523
   S     -3.09726   7.27877   7.45398  -0.01341  -0.00408  -0.00458
   S      3.12861   1.86301   7.43832  -0.01689   0.00137   0.00974
   S      1.58010   4.57314   7.44543   0.00660   0.00077  -0.00333
   S      0.02423   7.28268   7.45485   0.00605  -0.00498   0.01239
   S      6.25503   1.86970   7.43990   0.02003   0.00661   0.01127
   S      4.70275   4.58575   7.44991  -0.00300   0.02176  -0.01311
   S      3.14756   7.29412   7.45795   0.00759  -0.01401  -0.01501
   S      1.59323   0.90659   1.40939   0.00890   0.00060  -0.00353
   S      0.04335   3.41174   1.73399  -0.00991   0.00735   0.00572
   S     -1.50415   6.28989   1.48716   0.00393  -0.00355  -0.00280
   S      4.66805   0.92801   1.42043   0.00377   0.01204  -0.01868
   S      3.14244   3.68728   1.48216  -0.00678  -0.01505  -0.00187
   S      1.53069   6.28392   1.47467  -0.01500  -0.00534   0.00001
   S      7.69664   0.84812   1.36054  -0.00486   0.00812   0.00439
   S      6.31732   3.66416   1.49644   0.00456  -0.00924   0.00354
   S      4.71580   6.34652   1.44822   0.01275   0.01422   0.01209
   S      0.00744   1.84871  10.54335   0.00836  -0.00459  -0.00412
   S     -1.54109   4.55473  10.54990   0.00338   0.00768   0.00448
   S     -3.09550   7.26252  10.56083   0.00758   0.00735  -0.00500
   S      3.13046   1.85641  10.54098   0.01599  -0.00719   0.00944
   S      1.57541   4.56209  10.55149  -0.01235   0.00162  -0.00281
   S      0.02283   7.26930  10.55932  -0.00120   0.00772   0.01361
   S      6.24901   1.86457  10.54274  -0.02433  -0.00220   0.01075
   S      4.70174   4.57236  10.55222   0.00957  -0.01870  -0.01277
   S      3.14307   7.27664  10.56262  -0.00663   0.00902  -0.01436
   S      1.41901   1.05596   4.35214  -0.00506  -0.00509  -0.00416
   S      0.03921   3.81977   4.73861  -0.01185  -0.00676   0.00531
   S     -1.56186   6.41297   4.59834  -0.01484  -0.00830  -0.00437
   S      4.67884   0.93325   4.56079  -0.00039   0.00515  -0.01227
   S      3.18386   3.65043   4.60468  -0.00533   0.02048   0.00388
   S      1.59310   6.40392   4.60537   0.01954   0.00010   0.00422
   S      7.86440   0.96737   4.40683   0.00339   0.00212   0.00158
   S      6.26888   3.62413   4.59302   0.00538   0.01431   0.00220
   S      4.70631   6.40185   4.54317   0.00074  -0.00867   0.01094
freq: 345.17 cm-1
PRIMCOORD 97
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00566   0.00023  -0.00017
   Mo    -1.50596   4.54802   3.12343  -0.01308   0.00583  -0.00621
   Mo    -3.07109   7.24820   2.98188   0.00459   0.00156   0.00147
   Mo     3.17953   1.89918   2.99384   0.00061  -0.00330  -0.00081
   Mo     1.60974   4.55787   3.11116  -0.01375  -0.00547   0.00388
   Mo     0.01516   7.25835   3.03385   0.00043   0.00169  -0.00160
   Mo     6.20769   1.84163   2.98426   0.00071   0.00099   0.00074
   Mo     4.72467   4.56588   3.03034  -0.00504   0.00008   0.00217
   Mo     3.09259   7.23449   2.97532   0.00408   0.00150  -0.00180
   Mo     1.56781   0.95038   8.98974   0.00011  -0.00009  -0.00071
   Mo     0.01669   3.66010   8.99258  -0.00081  -0.00037  -0.00024
   Mo    -1.53738   6.36683   9.00217   0.00011  -0.00005   0.00079
   Mo     4.69021   0.95684   8.98683   0.00008   0.00002   0.00091
   Mo     3.13852   3.66832   8.99638   0.00034   0.00011  -0.00069
   Mo     1.58438   6.37460   9.00385  -0.00009   0.00026   0.00008
   Mo     7.81222   0.96609   8.99355   0.00034   0.00040   0.00015
   Mo     6.26205   3.67636   8.99718   0.00004  -0.00042   0.00018
   Mo     4.70721   6.38679   9.00756   0.00003  -0.00001  -0.00037
   S      0.00894   1.85595   7.44070  -0.00087   0.00061  -0.00258
   S     -1.54156   4.56568   7.44171   0.00522  -0.00444   0.00319
   S     -3.09726   7.27877   7.45398  -0.00518   0.00386  -0.00424
   S      3.12861   1.86301   7.43832  -0.00182   0.00282   0.00005
   S      1.58010   4.57314   7.44543   0.00213  -0.00067  -0.00203
   S      0.02423   7.28268   7.45485  -0.00072  -0.00246   0.00487
   S      6.25503   1.86970   7.43990   0.00223   0.00348   0.00257
   S      4.70275   4.58575   7.44991  -0.00848   0.00157  -0.00288
   S      3.14756   7.29412   7.45795   0.00629  -0.00514   0.00112
   S      1.59323   0.90659   1.40939  -0.00721   0.01308  -0.00080
   S      0.04335   3.41174   1.73399   0.03738   0.00947   0.00401
   S     -1.50415   6.28989   1.48716   0.01899  -0.01786  -0.00304
   S      4.66805   0.92801   1.42043   0.00052  -0.01121  -0.00850
   S      3.14244   3.68728   1.48216   0.00826   0.00575   0.01113
   S      1.53069   6.28392   1.47467  -0.00608   0.01385   0.00346
   S      7.69664   0.84812   1.36054  -0.01113  -0.01656   0.00010
   S      6.31732   3.66416   1.49644   0.00454   0.00978  -0.00715
   S      4.71580   6.34652   1.44822  -0.01793  -0.00923   0.00600
   S      0.00744   1.84871  10.54335  -0.00025   0.00292  -0.00221
   S     -1.54109   4.55473  10.54990  -0.00124   0.00377   0.00383
   S     -3.09550   7.26252  10.56083   0.00264  -0.00592  -0.00143
   S      3.13046   1.85641  10.54098   0.00429  -0.00082   0.00092
   S      1.57541   4.56209  10.55149  -0.00180   0.00021  -0.00428
   S      0.02283   7.26930  10.55932   0.00225   0.00295   0.00516
   S      6.24901   1.86457  10.54274  -0.00418  -0.00453   0.00268
   S      4.70174   4.57236  10.55222   0.00426   0.00045  -0.00482
   S      3.14307   7.27664  10.56262  -0.00537   0.00155   0.00018
   S      1.41901   1.05596   4.35214  -0.00646   0.00768   0.00695
   S      0.03921   3.81977   4.73861   0.03787  -0.00182   0.00400
   S     -1.56186   6.41297   4.59834   0.00582   0.01294  -0.00026
   S      4.67884   0.93325   4.56079  -0.01069  -0.00312  -0.00397
   S      3.18386   3.65043   4.60468   0.01333   0.02292  -0.00167
   S      1.59310   6.40392   4.60537   0.01194  -0.02201  -0.01304
   S      7.86440   0.96737   4.40683   0.00814  -0.00636   0.00787
   S      6.26888   3.62413   4.59302  -0.00500  -0.00138  -0.00002
   S      4.70631   6.40185   4.54317  -0.02836  -0.01472   0.00130
freq: 347.40 cm-1
PRIMCOORD 98
     54   1
   Ni    -0.08013   1.32529   2.75860   0.02781   0.00386  -0.00488
   Mo    -1.50596   4.54802   3.12343   0.00770  -0.00416   0.00545
   Mo    -3.07109   7.24820   2.98188   0.00346  -0.00695   0.00127
   Mo     3.17953   1.89918   2.99384  -0.00808  -0.00131  -0.00098
   Mo     1.60974   4.55787   3.11116   0.00389   0.00122  -0.00083
   Mo     0.01516   7.25835   3.03385  -0.00138  -0.00077  -0.00083
   Mo     6.20769   1.84163   2.98426  -0.00570   0.00251   0.00188
   Mo     4.72467   4.56588   3.03034   0.00054  -0.00139   0.00074
   Mo     3.09259   7.23449   2.97532   0.00298   0.00458  -0.00257
   Mo     1.56781   0.95038   8.98974  -0.00012  -0.00050   0.00016
   Mo     0.01669   3.66010   8.99258   0.00004   0.00033  -0.00006
   Mo    -1.53738   6.36683   9.00217  -0.00040  -0.00023   0.00018
   Mo     4.69021   0.95684   8.98683   0.00034  -0.00002  -0.00002
   Mo     3.13852   3.66832   8.99638   0.00008   0.00076  -0.00065
   Mo     1.58438   6.37460   9.00385   0.00012  -0.00027   0.00088
   Mo     7.81222   0.96609   8.99355   0.00026   0.00050   0.00020
   Mo     6.26205   3.67636   8.99718  -0.00000  -0.00032  -0.00078
   Mo     4.70721   6.38679   9.00756   0.00005  -0.00001  -0.00011
   S      0.00894   1.85595   7.44070  -0.00314   0.00003   0.00147
   S     -1.54156   4.56568   7.44171  -0.00382  -0.00246  -0.00321
   S     -3.09726   7.27877   7.45398   0.00109  -0.00050   0.00076
   S      3.12861   1.86301   7.43832   0.00126   0.00216  -0.00278
   S      1.58010   4.57314   7.44543   0.00588  -0.00323   0.00000
   S      0.02423   7.28268   7.45485  -0.00230   0.00301   0.00379
   S      6.25503   1.86970   7.43990   0.00044   0.00373   0.00108
   S      4.70275   4.58575   7.44991  -0.00171  -0.00244  -0.00481
   S      3.14756   7.29412   7.45795   0.00194  -0.00010   0.00377
   S      1.59323   0.90659   1.40939  -0.02273   0.00535   0.00907
   S      0.04335   3.41174   1.73399   0.00648  -0.00677  -0.00181
   S     -1.50415   6.28989   1.48716   0.00497   0.02790  -0.01909
   S      4.66805   0.92801   1.42043   0.02684  -0.00351   0.00417
   S      3.14244   3.68728   1.48216  -0.00448   0.00868   0.00794
   S      1.53069   6.28392   1.47467  -0.00040   0.00162   0.00096
   S      7.69664   0.84812   1.36054  -0.01952  -0.01597  -0.00008
   S      6.31732   3.66416   1.49644  -0.01045  -0.02948   0.00280
   S      4.71580   6.34652   1.44822  -0.01004   0.01579  -0.00112
   S      0.00744   1.84871  10.54335  -0.00164  -0.00401   0.00299
   S     -1.54109   4.55473  10.54990   0.00380   0.00508  -0.00093
   S     -3.09550   7.26252  10.56083   0.00080  -0.00002   0.00082
   S      3.13046   1.85641  10.54098   0.00118  -0.00082  -0.00017
   S      1.57541   4.56209  10.55149  -0.00226   0.00416   0.00119
   S      0.02283   7.26930  10.55932   0.00278  -0.00172   0.00284
   S      6.24901   1.86457  10.54274   0.00090  -0.00731  -0.00280
   S      4.70174   4.57236  10.55222  -0.00127   0.00085  -0.00462
   S      3.14307   7.27664  10.56262  -0.00371   0.00357   0.00135
   S      1.41901   1.05596   4.35214  -0.00266   0.00967  -0.00279
   S      0.03921   3.81977   4.73861  -0.00846   0.00094  -0.00156
   S     -1.56186   6.41297   4.59834  -0.01135   0.00830   0.00348
   S      4.67884   0.93325   4.56079   0.03657   0.00780  -0.01004
   S      3.18386   3.65043   4.60468  -0.00131   0.01053   0.00313
   S      1.59310   6.40392   4.60537  -0.00158  -0.00509  -0.00820
   S      7.86440   0.96737   4.40683  -0.02861  -0.00303  -0.00177
   S      6.26888   3.62413   4.59302  -0.01331  -0.01922   0.01214
   S      4.70631   6.40185   4.54317  -0.00234  -0.00247  -0.00081
freq: 348.44 cm-1
PRIMCOORD 99
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00078  -0.00070   0.00275
   Mo    -1.50596   4.54802   3.12343   0.00202  -0.00326   0.00327
   Mo    -3.07109   7.24820   2.98188  -0.00115  -0.00741  -0.00194
   Mo     3.17953   1.89918   2.99384   0.00217  -0.00549   0.00142
   Mo     1.60974   4.55787   3.11116   0.00003   0.00041  -0.00055
   Mo     0.01516   7.25835   3.03385  -0.00152  -0.00036   0.00046
   Mo     6.20769   1.84163   2.98426   0.00492   0.00566  -0.00184
   Mo     4.72467   4.56588   3.03034   0.00650  -0.00039   0.00040
   Mo     3.09259   7.23449   2.97532  -0.00152   0.00411   0.00004
   Mo     1.56781   0.95038   8.98974  -0.00015  -0.00014   0.00013
   Mo     0.01669   3.66010   8.99258  -0.00030   0.00028   0.00022
   Mo    -1.53738   6.36683   9.00217  -0.00033  -0.00019   0.00000
   Mo     4.69021   0.95684   8.98683   0.00050   0.00011   0.00003
   Mo     3.13852   3.66832   8.99638   0.00002   0.00041  -0.00082
   Mo     1.58438   6.37460   9.00385   0.00037  -0.00003  -0.00038
   Mo     7.81222   0.96609   8.99355  -0.00031  -0.00018   0.00061
   Mo     6.26205   3.67636   8.99718   0.00019  -0.00030   0.00038
   Mo     4.70721   6.38679   9.00756  -0.00029   0.00016  -0.00017
   S      0.00894   1.85595   7.44070   0.00541   0.00028   0.00101
   S     -1.54156   4.56568   7.44171   0.00232   0.00336  -0.00015
   S     -3.09726   7.27877   7.45398   0.00072   0.00093  -0.00096
   S      3.12861   1.86301   7.43832  -0.00124   0.00310   0.00046
   S      1.58010   4.57314   7.44543   0.00400  -0.00090  -0.00143
   S      0.02423   7.28268   7.45485   0.00074  -0.00024  -0.00051
   S      6.25503   1.86970   7.43990  -0.00421  -0.00213   0.00227
   S      4.70275   4.58575   7.44991  -0.00650   0.00010  -0.00183
   S      3.14756   7.29412   7.45795  -0.00095  -0.00425   0.00071
   S      1.59323   0.90659   1.40939   0.00239   0.00294   0.01699
   S      0.04335   3.41174   1.73399   0.01541  -0.00070  -0.00206
   S     -1.50415   6.28989   1.48716  -0.00886   0.02234  -0.00791
   S      4.66805   0.92801   1.42043  -0.01974   0.00590   0.00253
   S      3.14244   3.68728   1.48216  -0.01780  -0.01485   0.01171
   S      1.53069   6.28392   1.47467   0.00578  -0.01114   0.00666
   S      7.69664   0.84812   1.36054  -0.00100  -0.00078  -0.01678
   S      6.31732   3.66416   1.49644  -0.00778  -0.01028  -0.01412
   S      4.71580   6.34652   1.44822   0.01327   0.01653   0.00033
   S      0.00744   1.84871  10.54335  -0.00088  -0.00091   0.00278
   S     -1.54109   4.55473  10.54990   0.00093  -0.00034   0.00411
   S     -3.09550   7.26252  10.56083   0.00192   0.00179  -0.00151
   S      3.13046   1.85641  10.54098   0.00031  -0.00287  -0.00377
   S      1.57541   4.56209  10.55149  -0.00111  -0.00105  -0.00423
   S      0.02283   7.26930  10.55932  -0.00273   0.00195  -0.00145
   S      6.24901   1.86457  10.54274   0.00079  -0.00087   0.00430
   S      4.70174   4.57236  10.55222   0.00077  -0.00105  -0.00051
   S      3.14307   7.27664  10.56262   0.00056   0.00286   0.00031
   S      1.41901   1.05596   4.35214   0.02980   0.01226  -0.01356
   S      0.03921   3.81977   4.73861   0.01761   0.00381  -0.00531
   S     -1.56186   6.41297   4.59834  -0.00339   0.02713  -0.00660
   S      4.67884   0.93325   4.56079  -0.03669   0.00312  -0.00259
   S      3.18386   3.65043   4.60468  -0.02547  -0.00537   0.00270
   S      1.59310   6.40392   4.60537   0.00097  -0.02104   0.01507
   S      7.86440   0.96737   4.40683   0.01230  -0.01336  -0.00703
   S      6.26888   3.62413   4.59302  -0.01506  -0.00293   0.00664
   S      4.70631   6.40185   4.54317   0.00547   0.00774   0.00489
freq: 351.75 cm-1
PRIMCOORD100
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.01613   0.00001  -0.00040
   Mo    -1.50596   4.54802   3.12343   0.00022  -0.00533   0.00169
   Mo    -3.07109   7.24820   2.98188   0.00507   0.00147   0.00129
   Mo     3.17953   1.89918   2.99384   0.00086   0.00639   0.00148
   Mo     1.60974   4.55787   3.11116  -0.00706  -0.00868   0.00445
   Mo     0.01516   7.25835   3.03385   0.00028   0.00484  -0.00340
   Mo     6.20769   1.84163   2.98426   0.00005   0.00371   0.00118
   Mo     4.72467   4.56588   3.03034  -0.00208  -0.00347  -0.00118
   Mo     3.09259   7.23449   2.97532   0.00065  -0.01109   0.00106
   Mo     1.56781   0.95038   8.98974  -0.00011   0.00024   0.00014
   Mo     0.01669   3.66010   8.99258  -0.00021   0.00088  -0.00005
   Mo    -1.53738   6.36683   9.00217   0.00011  -0.00082   0.00046
   Mo     4.69021   0.95684   8.98683  -0.00026  -0.00017   0.00008
   Mo     3.13852   3.66832   8.99638  -0.00013   0.00034  -0.00018
   Mo     1.58438   6.37460   9.00385  -0.00009  -0.00066   0.00019
   Mo     7.81222   0.96609   8.99355   0.00022  -0.00026   0.00013
   Mo     6.26205   3.67636   8.99718   0.00019   0.00114  -0.00062
   Mo     4.70721   6.38679   9.00756   0.00014  -0.00067  -0.00047
   S      0.00894   1.85595   7.44070  -0.00085  -0.00484   0.00121
   S     -1.54156   4.56568   7.44171  -0.00354  -0.00061  -0.00192
   S     -3.09726   7.27877   7.45398  -0.00193   0.00138   0.00222
   S      3.12861   1.86301   7.43832   0.00014  -0.00164   0.00005
   S      1.58010   4.57314   7.44543   0.00279   0.00103  -0.00356
   S      0.02423   7.28268   7.45485   0.00058   0.00323   0.00412
   S      6.25503   1.86970   7.43990   0.00106  -0.00158  -0.00103
   S      4.70275   4.58575   7.44991   0.00071   0.00113  -0.00327
   S      3.14756   7.29412   7.45795   0.00119   0.00211   0.00267
   S      1.59323   0.90659   1.40939   0.00296  -0.00872   0.00291
   S      0.04335   3.41174   1.73399  -0.00236  -0.00734  -0.00853
   S     -1.50415   6.28989   1.48716   0.00068   0.02176  -0.00719
   S      4.66805   0.92801   1.42043  -0.00500  -0.02185   0.00209
   S      3.14244   3.68728   1.48216   0.01036  -0.01900  -0.00485
   S      1.53069   6.28392   1.47467   0.00538   0.04332  -0.01087
   S      7.69664   0.84812   1.36054   0.01765  -0.00354   0.01414
   S      6.31732   3.66416   1.49644   0.00380  -0.01017  -0.00311
   S      4.71580   6.34652   1.44822  -0.01523   0.02534   0.00542
   S      0.00744   1.84871  10.54335  -0.00008  -0.00609   0.00169
   S     -1.54109   4.55473  10.54990   0.00038   0.00312   0.00160
   S     -3.09550   7.26252  10.56083   0.00129   0.00342  -0.00209
   S      3.13046   1.85641  10.54098   0.00021  -0.00538   0.00020
   S      1.57541   4.56209  10.55149  -0.00051   0.00304   0.00224
   S      0.02283   7.26930  10.55932   0.00018   0.00219   0.00054
   S      6.24901   1.86457  10.54274  -0.00034  -0.00548  -0.00047
   S      4.70174   4.57236  10.55222   0.00032   0.00108  -0.00081
   S      3.14307   7.27664  10.56262  -0.00157   0.00393  -0.00299
   S      1.41901   1.05596   4.35214   0.00383  -0.01213  -0.01318
   S      0.03921   3.81977   4.73861   0.00123   0.00130   0.00408
   S     -1.56186   6.41297   4.59834  -0.01092   0.01029   0.00617
   S      4.67884   0.93325   4.56079  -0.00405  -0.01186  -0.01544
   S      3.18386   3.65043   4.60468   0.01381  -0.01013   0.01466
   S      1.59310   6.40392   4.60537   0.02124   0.02506  -0.00190
   S      7.86440   0.96737   4.40683   0.00622  -0.00332  -0.01003
   S      6.26888   3.62413   4.59302   0.00379  -0.00421   0.00954
   S      4.70631   6.40185   4.54317  -0.01746   0.02151  -0.00228
freq: 355.86 cm-1
PRIMCOORD101
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00927  -0.00296  -0.00875
   Mo    -1.50596   4.54802   3.12343  -0.00399  -0.00636  -0.00507
   Mo    -3.07109   7.24820   2.98188  -0.00550  -0.00313   0.00291
   Mo     3.17953   1.89918   2.99384  -0.00050   0.00271  -0.00168
   Mo     1.60974   4.55787   3.11116   0.00528   0.00034   0.00180
   Mo     0.01516   7.25835   3.03385   0.00321   0.00463  -0.00142
   Mo     6.20769   1.84163   2.98426   0.00130   0.00475   0.00392
   Mo     4.72467   4.56588   3.03034  -0.00221   0.00290  -0.00080
   Mo     3.09259   7.23449   2.97532  -0.00092   0.00735  -0.00102
   Mo     1.56781   0.95038   8.98974   0.00087   0.00120  -0.00040
   Mo     0.01669   3.66010   8.99258   0.00063   0.00017  -0.00025
   Mo    -1.53738   6.36683   9.00217   0.00074  -0.00095   0.00011
   Mo     4.69021   0.95684   8.98683   0.00035   0.00146  -0.00001
   Mo     3.13852   3.66832   8.99638   0.00032   0.00075   0.00023
   Mo     1.58438   6.37460   9.00385   0.00017  -0.00110   0.00017
   Mo     7.81222   0.96609   8.99355  -0.00066   0.00085   0.00009
   Mo     6.26205   3.67636   8.99718  -0.00154  -0.00020   0.00021
   Mo     4.70721   6.38679   9.00756  -0.00088  -0.00218   0.00001
   S      0.00894   1.85595   7.44070   0.00225  -0.00260  -0.00176
   S     -1.54156   4.56568   7.44171   0.00532   0.00897   0.00177
   S     -3.09726   7.27877   7.45398   0.00420   0.00139   0.00378
   S      3.12861   1.86301   7.43832  -0.00550  -0.00956  -0.00242
   S      1.58010   4.57314   7.44543  -0.00646   0.00324   0.00078
   S      0.02423   7.28268   7.45485  -0.00560  -0.00382   0.00638
   S      6.25503   1.86970   7.43990   0.00266  -0.00608  -0.00473
   S      4.70275   4.58575   7.44991   0.00190   0.00789  -0.00349
   S      3.14756   7.29412   7.45795   0.00124   0.00099   0.00009
   S      1.59323   0.90659   1.40939  -0.01482  -0.00403   0.01057
   S      0.04335   3.41174   1.73399  -0.00830   0.01056   0.00535
   S     -1.50415   6.28989   1.48716   0.02392   0.00333   0.01560
   S      4.66805   0.92801   1.42043  -0.00649  -0.02829  -0.00463
   S      3.14244   3.68728   1.48216  -0.00482  -0.00079  -0.01422
   S      1.53069   6.28392   1.47467  -0.03167   0.00101   0.00468
   S      7.69664   0.84812   1.36054   0.00563  -0.01107   0.00155
   S      6.31732   3.66416   1.49644   0.01509   0.00749  -0.00880
   S      4.71580   6.34652   1.44822   0.01349   0.00454  -0.00677
   S      0.00744   1.84871  10.54335   0.00090  -0.00290  -0.00013
   S     -1.54109   4.55473  10.54990   0.00352   0.00873  -0.00160
   S     -3.09550   7.26252  10.56083   0.00349  -0.00018  -0.00524
   S      3.13046   1.85641  10.54098  -0.00272  -0.00824   0.00229
   S      1.57541   4.56209  10.55149  -0.00486   0.00444  -0.00068
   S      0.02283   7.26930  10.55932  -0.00443  -0.00424  -0.00563
   S      6.24901   1.86457  10.54274   0.00149  -0.00533   0.00564
   S      4.70174   4.57236  10.55222   0.00224   0.00668   0.00413
   S      3.14307   7.27664  10.56262   0.00055   0.00068   0.00064
   S      1.41901   1.05596   4.35214  -0.00728  -0.00300   0.00465
   S      0.03921   3.81977   4.73861   0.00017  -0.00127   0.00301
   S     -1.56186   6.41297   4.59834   0.00006   0.01850  -0.00783
   S      4.67884   0.93325   4.56079   0.00154  -0.03826  -0.00590
   S      3.18386   3.65043   4.60468  -0.01831   0.00469   0.01553
   S      1.59310   6.40392   4.60537  -0.01968  -0.00085  -0.00813
   S      7.86440   0.96737   4.40683   0.00036  -0.00360   0.01014
   S      6.26888   3.62413   4.59302   0.01943   0.00129   0.00272
   S      4.70631   6.40185   4.54317   0.02450   0.00563   0.00230
freq: 356.06 cm-1
PRIMCOORD102
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00417  -0.00118  -0.01627
   Mo    -1.50596   4.54802   3.12343   0.00151   0.00069   0.00269
   Mo    -3.07109   7.24820   2.98188   0.00016  -0.00209   0.00445
   Mo     3.17953   1.89918   2.99384   0.00649  -0.00205   0.00035
   Mo     1.60974   4.55787   3.11116   0.00615   0.00009  -0.00081
   Mo     0.01516   7.25835   3.03385  -0.00301   0.00308  -0.00409
   Mo     6.20769   1.84163   2.98426  -0.00152   0.00060   0.00299
   Mo     4.72467   4.56588   3.03034   0.00422  -0.00432  -0.00450
   Mo     3.09259   7.23449   2.97532  -0.00272   0.00000   0.00471
   Mo     1.56781   0.95038   8.98974   0.00208   0.00170  -0.00044
   Mo     0.01669   3.66010   8.99258   0.00077   0.00121  -0.00014
   Mo    -1.53738   6.36683   9.00217   0.00256   0.00013   0.00046
   Mo     4.69021   0.95684   8.98683  -0.00060  -0.00028  -0.00016
   Mo     3.13852   3.66832   8.99638  -0.00125  -0.00117  -0.00005
   Mo     1.58438   6.37460   9.00385  -0.00243  -0.00037   0.00024
   Mo     7.81222   0.96609   8.99355  -0.00148   0.00101  -0.00040
   Mo     6.26205   3.67636   8.99718   0.00030  -0.00103   0.00008
   Mo     4.70721   6.38679   9.00756  -0.00003  -0.00092   0.00018
   S      0.00894   1.85595   7.44070  -0.00095  -0.00560   0.00536
   S     -1.54156   4.56568   7.44171  -0.00099  -0.00245   0.00425
   S     -3.09726   7.27877   7.45398  -0.01109   0.00050   0.00536
   S      3.12861   1.86301   7.43832  -0.01117  -0.00022  -0.00727
   S      1.58010   4.57314   7.44543  -0.00130  -0.00255   0.00067
   S      0.02423   7.28268   7.45485  -0.00031  -0.00563  -0.00364
   S      6.25503   1.86970   7.43990   0.01210   0.00180  -0.00585
   S      4.70275   4.58575   7.44991   0.00270   0.01071  -0.00105
   S      3.14756   7.29412   7.45795   0.01106   0.00257   0.00330
   S      1.59323   0.90659   1.40939  -0.02343  -0.00702   0.00843
   S      0.04335   3.41174   1.73399  -0.00325  -0.00681  -0.00422
   S     -1.50415   6.28989   1.48716  -0.00693  -0.00088  -0.01215
   S      4.66805   0.92801   1.42043  -0.00807  -0.00539  -0.00970
   S      3.14244   3.68728   1.48216  -0.00189   0.02318   0.00761
   S      1.53069   6.28392   1.47467   0.01446  -0.01043  -0.00948
   S      7.69664   0.84812   1.36054   0.01840  -0.00801   0.00874
   S      6.31732   3.66416   1.49644  -0.01112   0.02100  -0.00706
   S      4.71580   6.34652   1.44822  -0.00073  -0.00089   0.01162
   S      0.00744   1.84871  10.54335  -0.00181  -0.00416  -0.00751
   S     -1.54109   4.55473  10.54990  -0.00178   0.00051  -0.00220
   S     -3.09550   7.26252  10.56083  -0.00918  -0.00315  -0.00425
   S      3.13046   1.85641  10.54098  -0.00942  -0.00055   0.00456
   S      1.57541   4.56209  10.55149  -0.00203   0.00093  -0.00106
   S      0.02283   7.26930  10.55932  -0.00181  -0.00882   0.00680
   S      6.24901   1.86457  10.54274   0.01155   0.00346   0.00515
   S      4.70174   4.57236  10.55222   0.00403   0.01229   0.00113
   S      3.14307   7.27664  10.56262   0.01074  -0.00025  -0.00253
   S      1.41901   1.05596   4.35214  -0.01299  -0.00492   0.01390
   S      0.03921   3.81977   4.73861  -0.00190  -0.00611   0.01115
   S     -1.56186   6.41297   4.59834  -0.02473  -0.00491  -0.00315
   S      4.67884   0.93325   4.56079  -0.00309   0.01414   0.01279
   S      3.18386   3.65043   4.60468  -0.01536   0.00761  -0.00159
   S      1.59310   6.40392   4.60537   0.03079  -0.00389   0.00049
   S      7.86440   0.96737   4.40683   0.01205  -0.01401   0.01327
   S      6.26888   3.62413   4.59302  -0.00488   0.00513  -0.00499
   S      4.70631   6.40185   4.54317   0.00127   0.01612  -0.02376
freq: 357.77 cm-1
PRIMCOORD103
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00282   0.00184  -0.00348
   Mo    -1.50596   4.54802   3.12343  -0.00265  -0.00400  -0.00883
   Mo    -3.07109   7.24820   2.98188   0.00064  -0.00341   0.00334
   Mo     3.17953   1.89918   2.99384  -0.00023  -0.00017  -0.00263
   Mo     1.60974   4.55787   3.11116  -0.00693   0.00601   0.00810
   Mo     0.01516   7.25835   3.03385   0.00296  -0.00193  -0.00049
   Mo     6.20769   1.84163   2.98426  -0.00211   0.00105   0.00597
   Mo     4.72467   4.56588   3.03034  -0.00650  -0.00059  -0.00007
   Mo     3.09259   7.23449   2.97532  -0.00296   0.00377  -0.00354
   Mo     1.56781   0.95038   8.98974   0.00081  -0.00137  -0.00017
   Mo     0.01669   3.66010   8.99258   0.00290   0.00374  -0.00032
   Mo    -1.53738   6.36683   9.00217   0.00211   0.00085   0.00017
   Mo     4.69021   0.95684   8.98683  -0.00025  -0.00350   0.00011
   Mo     3.13852   3.66832   8.99638  -0.00219   0.00295   0.00002
   Mo     1.58438   6.37460   9.00385  -0.00047  -0.00056   0.00016
   Mo     7.81222   0.96609   8.99355   0.00029  -0.00387   0.00053
   Mo     6.26205   3.67636   8.99718  -0.00022   0.00136  -0.00035
   Mo     4.70721   6.38679   9.00756  -0.00224  -0.00013  -0.00003
   S      0.00894   1.85595   7.44070   0.00135  -0.00633   0.00916
   S     -1.54156   4.56568   7.44171  -0.00913  -0.00923  -0.00254
   S     -3.09726   7.27877   7.45398  -0.00011   0.01164   0.00791
   S      3.12861   1.86301   7.43832  -0.00434  -0.00680   0.00731
   S      1.58010   4.57314   7.44543  -0.00194  -0.01969  -0.01136
   S      0.02423   7.28268   7.45485  -0.01332   0.01417  -0.00399
   S      6.25503   1.86970   7.43990   0.00163   0.00694   0.00216
   S      4.70275   4.58575   7.44991   0.01000  -0.00723  -0.00575
   S      3.14756   7.29412   7.45795   0.01444   0.01669  -0.00311
   S      1.59323   0.90659   1.40939  -0.00060   0.00312   0.00543
   S      0.04335   3.41174   1.73399  -0.00814  -0.00400  -0.00035
   S     -1.50415   6.28989   1.48716  -0.01042  -0.00361   0.00486
   S      4.66805   0.92801   1.42043  -0.00748   0.00800  -0.00132
   S      3.14244   3.68728   1.48216   0.02157  -0.01588   0.00095
   S      1.53069   6.28392   1.47467   0.00032   0.00558  -0.01685
   S      7.69664   0.84812   1.36054   0.00399  -0.00570  -0.00611
   S      6.31732   3.66416   1.49644   0.00795   0.00549   0.01805
   S      4.71580   6.34652   1.44822   0.01101  -0.00218  -0.00316
   S      0.00744   1.84871  10.54335   0.00001  -0.00813  -0.00853
   S     -1.54109   4.55473  10.54990  -0.00772  -0.00744   0.00254
   S     -3.09550   7.26252  10.56083  -0.00014   0.01176  -0.00878
   S      3.13046   1.85641  10.54098  -0.00390  -0.00805  -0.00697
   S      1.57541   4.56209  10.55149  -0.00198  -0.01661   0.00968
   S      0.02283   7.26930  10.55932  -0.01157   0.01388   0.00579
   S      6.24901   1.86457  10.54274   0.00252   0.00374  -0.00358
   S      4.70174   4.57236  10.55222   0.00941  -0.00555   0.00318
   S      3.14307   7.27664  10.56262   0.01231   0.01820   0.00689
   S      1.41901   1.05596   4.35214   0.00621  -0.00130  -0.00388
   S      0.03921   3.81977   4.73861   0.01022  -0.00262   0.00426
   S     -1.56186   6.41297   4.59834  -0.02009   0.01558   0.00321
   S      4.67884   0.93325   4.56079   0.00294   0.01844  -0.00433
   S      3.18386   3.65043   4.60468   0.01876  -0.00346   0.00498
   S      1.59310   6.40392   4.60537  -0.00358  -0.02078   0.00030
   S      7.86440   0.96737   4.40683  -0.00893   0.01082   0.00519
   S      6.26888   3.62413   4.59302  -0.00056  -0.00596  -0.01165
   S      4.70631   6.40185   4.54317   0.02507  -0.00741   0.00092
freq: 357.98 cm-1
PRIMCOORD104
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00044  -0.00050   0.00525
   Mo    -1.50596   4.54802   3.12343  -0.00038   0.00343   0.00455
   Mo    -3.07109   7.24820   2.98188   0.00005   0.00223  -0.00349
   Mo     3.17953   1.89918   2.99384  -0.00062  -0.00015   0.00244
   Mo     1.60974   4.55787   3.11116   0.00103  -0.00275  -0.00535
   Mo     0.01516   7.25835   3.03385  -0.00165  -0.00100   0.00176
   Mo     6.20769   1.84163   2.98426   0.00161  -0.00361  -0.00564
   Mo     4.72467   4.56588   3.03034   0.00347   0.00072   0.00128
   Mo     3.09259   7.23449   2.97532   0.00226  -0.00102   0.00129
   Mo     1.56781   0.95038   8.98974   0.00375   0.00012   0.00034
   Mo     0.01669   3.66010   8.99258   0.00198   0.00600  -0.00027
   Mo    -1.53738   6.36683   9.00217   0.00164  -0.00255  -0.00026
   Mo     4.69021   0.95684   8.98683  -0.00088  -0.00009   0.00031
   Mo     3.13852   3.66832   8.99638  -0.00015   0.00354   0.00012
   Mo     1.58438   6.37460   9.00385  -0.00150  -0.00386  -0.00021
   Mo     7.81222   0.96609   8.99355  -0.00142  -0.00173   0.00009
   Mo     6.26205   3.67636   8.99718  -0.00265   0.00358   0.00039
   Mo     4.70721   6.38679   9.00756  -0.00090  -0.00586  -0.00010
   S      0.00894   1.85595   7.44070  -0.00546  -0.01854   0.00767
   S     -1.54156   4.56568   7.44171   0.00600   0.00158  -0.00185
   S     -3.09726   7.27877   7.45398  -0.00129   0.01764   0.01162
   S      3.12861   1.86301   7.43832  -0.00903  -0.02577  -0.00273
   S      1.58010   4.57314   7.44543  -0.01475   0.00114  -0.01091
   S      0.02423   7.28268   7.45485  -0.00409   0.00740   0.00676
   S      6.25503   1.86970   7.43990   0.01263  -0.01701  -0.00067
   S      4.70275   4.58575   7.44991   0.01033   0.00966  -0.01698
   S      3.14756   7.29412   7.45795   0.00578   0.02563   0.00577
   S      1.59323   0.90659   1.40939   0.00477   0.00138  -0.00645
   S      0.04335   3.41174   1.73399   0.00961   0.00226  -0.00021
   S     -1.50415   6.28989   1.48716   0.00274  -0.00108  -0.00216
   S      4.66805   0.92801   1.42043   0.00825   0.00475   0.00360
   S      3.14244   3.68728   1.48216  -0.01115   0.00569   0.00144
   S      1.53069   6.28392   1.47467   0.00189  -0.00583   0.00927
   S      7.69664   0.84812   1.36054  -0.01092   0.00646   0.00151
   S      6.31732   3.66416   1.49644  -0.00546  -0.00411  -0.00638
   S      4.71580   6.34652   1.44822  -0.00564  -0.00308  -0.00040
   S      0.00744   1.84871  10.54335  -0.00477  -0.01855  -0.00825
   S     -1.54109   4.55473  10.54990   0.00275   0.00033   0.00232
   S     -3.09550   7.26252  10.56083  -0.00044   0.01855  -0.01066
   S      3.13046   1.85641  10.54098  -0.01133  -0.02717   0.00435
   S      1.57541   4.56209  10.55149  -0.01186  -0.00093   0.00971
   S      0.02283   7.26930  10.55932  -0.00470   0.01033  -0.00917
   S      6.24901   1.86457  10.54274   0.01432  -0.01800   0.00136
   S      4.70174   4.57236  10.55222   0.01080   0.00984   0.01588
   S      3.14307   7.27664  10.56262   0.00576   0.02652  -0.00533
   S      1.41901   1.05596   4.35214   0.00080   0.00436   0.00087
   S      0.03921   3.81977   4.73861  -0.00186   0.00253  -0.00237
   S     -1.56186   6.41297   4.59834   0.01698  -0.00994  -0.00017
   S      4.67884   0.93325   4.56079  -0.00344  -0.00361   0.00242
   S      3.18386   3.65043   4.60468  -0.00338  -0.00114  -0.00659
   S      1.59310   6.40392   4.60537  -0.00221   0.00904   0.00180
   S      7.86440   0.96737   4.40683   0.00057  -0.00306  -0.00575
   S      6.26888   3.62413   4.59302  -0.00219   0.00606   0.00526
   S      4.70631   6.40185   4.54317  -0.01613  -0.00348   0.00402
freq: 358.22 cm-1
PRIMCOORD105
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00072   0.00056   0.00494
   Mo    -1.50596   4.54802   3.12343  -0.00055  -0.00006   0.00063
   Mo    -3.07109   7.24820   2.98188   0.00023  -0.00103  -0.00176
   Mo     3.17953   1.89918   2.99384  -0.00186   0.00016   0.00034
   Mo     1.60974   4.55787   3.11116  -0.00289   0.00012  -0.00010
   Mo     0.01516   7.25835   3.03385   0.00065  -0.00040   0.00110
   Mo     6.20769   1.84163   2.98426   0.00088  -0.00002  -0.00151
   Mo     4.72467   4.56588   3.03034  -0.00054   0.00050   0.00132
   Mo     3.09259   7.23449   2.97532   0.00096   0.00013  -0.00114
   Mo     1.56781   0.95038   8.98974   0.00257   0.00540  -0.00008
   Mo     0.01669   3.66010   8.99258   0.00575  -0.00215   0.00028
   Mo    -1.53738   6.36683   9.00217   0.00205   0.00337  -0.00009
   Mo     4.69021   0.95684   8.98683  -0.00523   0.00171   0.00003
   Mo     3.13852   3.66832   8.99638  -0.00428  -0.00428  -0.00005
   Mo     1.58438   6.37460   9.00385  -0.00130  -0.00242  -0.00014
   Mo     7.81222   0.96609   8.99355   0.00163   0.00093   0.00007
   Mo     6.26205   3.67636   8.99718  -0.00065  -0.00261  -0.00010
   Mo     4.70721   6.38679   9.00756   0.00024   0.00073   0.00009
   S      0.00894   1.85595   7.44070  -0.01760   0.00019  -0.00211
   S     -1.54156   4.56568   7.44171  -0.02025   0.00525   0.02027
   S     -3.09726   7.27877   7.45398  -0.00388  -0.02935   0.00806
   S      3.12861   1.86301   7.43832   0.00637  -0.00327  -0.01260
   S      1.58010   4.57314   7.44543  -0.00926   0.00997  -0.00816
   S      0.02423   7.28268   7.45485  -0.00956  -0.01581  -0.00630
   S      6.25503   1.86970   7.43990   0.01285   0.02006  -0.00154
   S      4.70275   4.58575   7.44991   0.02767   0.01449   0.00741
   S      3.14756   7.29412   7.45795   0.01246  -0.00166  -0.00544
   S      1.59323   0.90659   1.40939   0.00649   0.00292  -0.00129
   S      0.04335   3.41174   1.73399   0.00402   0.00036  -0.00009
   S     -1.50415   6.28989   1.48716  -0.00125   0.00361   0.00147
   S      4.66805   0.92801   1.42043   0.00134   0.00192   0.00274
   S      3.14244   3.68728   1.48216  -0.00030  -0.00596  -0.00103
   S      1.53069   6.28392   1.47467  -0.00025   0.00181   0.00214
   S      7.69664   0.84812   1.36054  -0.00620   0.00121  -0.00237
   S      6.31732   3.66416   1.49644   0.00053  -0.00661   0.00085
   S      4.71580   6.34652   1.44822   0.00000   0.00255  -0.00056
   S      0.00744   1.84871  10.54335  -0.01782   0.00159   0.00312
   S     -1.54109   4.55473  10.54990  -0.01872   0.00394  -0.01808
   S     -3.09550   7.26252  10.56083  -0.00356  -0.02925  -0.01023
   S      3.13046   1.85641  10.54098   0.00574  -0.00367   0.01474
   S      1.57541   4.56209  10.55149  -0.00969   0.00817   0.00649
   S      0.02283   7.26930  10.55932  -0.00975  -0.01479   0.00542
   S      6.24901   1.86457  10.54274   0.01350   0.01937   0.00035
   S      4.70174   4.57236  10.55222   0.02722   0.01415  -0.00746
   S      3.14307   7.27664  10.56262   0.01247  -0.00100   0.00555
   S      1.41901   1.05596   4.35214   0.00465   0.00298  -0.00445
   S      0.03921   3.81977   4.73861   0.00312   0.00152  -0.00347
   S     -1.56186   6.41297   4.59834   0.00523   0.00206   0.00101
   S      4.67884   0.93325   4.56079  -0.00181  -0.00215  -0.00253
   S      3.18386   3.65043   4.60468   0.00483  -0.00377   0.00044
   S      1.59310   6.40392   4.60537  -0.00589  -0.00023   0.00084
   S      7.86440   0.96737   4.40683  -0.00188   0.00110  -0.00461
   S      6.26888   3.62413   4.59302  -0.00064  -0.00078   0.00106
   S      4.70631   6.40185   4.54317  -0.00183  -0.00215   0.00458
freq: 358.63 cm-1
PRIMCOORD106
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00056   0.00143   0.00158
   Mo    -1.50596   4.54802   3.12343  -0.00021   0.00012  -0.00368
   Mo    -3.07109   7.24820   2.98188   0.00094  -0.00053   0.00065
   Mo     3.17953   1.89918   2.99384  -0.00114  -0.00135  -0.00152
   Mo     1.60974   4.55787   3.11116  -0.00341   0.00377   0.00323
   Mo     0.01516   7.25835   3.03385   0.00101  -0.00164   0.00050
   Mo     6.20769   1.84163   2.98426  -0.00148  -0.00122   0.00191
   Mo     4.72467   4.56588   3.03034  -0.00274  -0.00071   0.00053
   Mo     3.09259   7.23449   2.97532  -0.00077   0.00024  -0.00180
   Mo     1.56781   0.95038   8.98974  -0.00190   0.00477   0.00006
   Mo     0.01669   3.66010   8.99258  -0.00260  -0.00068  -0.00010
   Mo    -1.53738   6.36683   9.00217   0.00050  -0.00627  -0.00012
   Mo     4.69021   0.95684   8.98683   0.00235   0.00403   0.00008
   Mo     3.13852   3.66832   8.99638  -0.00092   0.00067   0.00040
   Mo     1.58438   6.37460   9.00385   0.00045  -0.00445   0.00004
   Mo     7.81222   0.96609   8.99355   0.00028   0.00593   0.00003
   Mo     6.26205   3.67636   8.99718   0.00154  -0.00059   0.00031
   Mo     4.70721   6.38679   9.00756   0.00023  -0.00320  -0.00040
   S      0.00894   1.85595   7.44070   0.00824  -0.02221  -0.01179
   S     -1.54156   4.56568   7.44171  -0.00137   0.02789  -0.00671
   S     -3.09726   7.27877   7.45398  -0.00490  -0.00491   0.00989
   S      3.12861   1.86301   7.43832   0.00009  -0.01177  -0.00591
   S      1.58010   4.57314   7.44543   0.01306   0.02371   0.00381
   S      0.02423   7.28268   7.45485  -0.00015  -0.00312   0.00663
   S      6.25503   1.86970   7.43990  -0.00864  -0.01836  -0.01205
   S      4.70275   4.58575   7.44991  -0.00922   0.02455   0.00412
   S      3.14756   7.29412   7.45795   0.00288  -0.01491   0.01210
   S      1.59323   0.90659   1.40939   0.00475   0.00296   0.00052
   S      0.04335   3.41174   1.73399  -0.00336  -0.00412  -0.00066
   S     -1.50415   6.28989   1.48716  -0.01001  -0.00505   0.00146
   S      4.66805   0.92801   1.42043  -0.00081   0.01055   0.00131
   S      3.14244   3.68728   1.48216   0.01029  -0.00596   0.00150
   S      1.53069   6.28392   1.47467   0.00511  -0.00021  -0.00643
   S      7.69664   0.84812   1.36054  -0.00054   0.00180  -0.00325
   S      6.31732   3.66416   1.49644   0.00203   0.00208   0.00932
   S      4.71580   6.34652   1.44822   0.00330  -0.00276   0.00060
   S      0.00744   1.84871  10.54335   0.00850  -0.02026   0.01192
   S     -1.54109   4.55473  10.54990  -0.00101   0.02637   0.00684
   S     -3.09550   7.26252  10.56083  -0.00355  -0.00414  -0.01054
   S      3.13046   1.85641  10.54098  -0.00069  -0.01195   0.00623
   S      1.57541   4.56209  10.55149   0.01299   0.02236  -0.00168
   S      0.02283   7.26930  10.55932   0.00077  -0.00172  -0.00713
   S      6.24901   1.86457  10.54274  -0.00822  -0.01924   0.01303
   S      4.70174   4.57236  10.55222  -0.00943   0.02225  -0.00602
   S      3.14307   7.27664  10.56262   0.00077  -0.01493  -0.01338
   S      1.41901   1.05596   4.35214   0.00301  -0.00054  -0.00377
   S      0.03921   3.81977   4.73861   0.00336  -0.00192   0.00056
   S     -1.56186   6.41297   4.59834  -0.00751   0.00237   0.00243
   S      4.67884   0.93325   4.56079   0.00349   0.01417  -0.00023
   S      3.18386   3.65043   4.60468   0.01194  -0.00110  -0.00141
   S      1.59310   6.40392   4.60537  -0.00114  -0.01008   0.00105
   S      7.86440   0.96737   4.40683  -0.00327   0.00726  -0.00000
   S      6.26888   3.62413   4.59302  -0.00385  -0.00330  -0.00583
   S      4.70631   6.40185   4.54317   0.00767  -0.00504   0.00029
freq: 358.88 cm-1
PRIMCOORD107
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00138  -0.00064  -0.00009
   Mo    -1.50596   4.54802   3.12343  -0.00180  -0.00188  -0.00197
   Mo    -3.07109   7.24820   2.98188  -0.00154  -0.00092   0.00004
   Mo     3.17953   1.89918   2.99384   0.00056  -0.00035  -0.00036
   Mo     1.60974   4.55787   3.11116   0.00242   0.00046  -0.00052
   Mo     0.01516   7.25835   3.03385   0.00049   0.00003   0.00046
   Mo     6.20769   1.84163   2.98426   0.00045   0.00046   0.00035
   Mo     4.72467   4.56588   3.03034  -0.00037   0.00098   0.00023
   Mo     3.09259   7.23449   2.97532  -0.00079   0.00199  -0.00033
   Mo     1.56781   0.95038   8.98974  -0.00048  -0.00163  -0.00016
   Mo     0.01669   3.66010   8.99258  -0.00268   0.00233  -0.00000
   Mo    -1.53738   6.36683   9.00217  -0.00137  -0.00050   0.00016
   Mo     4.69021   0.95684   8.98683  -0.00375  -0.00335  -0.00016
   Mo     3.13852   3.66832   8.99638  -0.00251  -0.00124   0.00010
   Mo     1.58438   6.37460   9.00385  -0.00470  -0.00307  -0.00014
   Mo     7.81222   0.96609   8.99355   0.00457   0.00205   0.00014
   Mo     6.26205   3.67636   8.99718   0.00496   0.00424   0.00020
   Mo     4.70721   6.38679   9.00756   0.00602   0.00151   0.00005
   S      0.00894   1.85595   7.44070  -0.02145  -0.01795   0.00110
   S     -1.54156   4.56568   7.44171  -0.01542  -0.01904  -0.00679
   S     -3.09726   7.27877   7.45398  -0.02445  -0.00224  -0.00427
   S      3.12861   1.86301   7.43832   0.01622   0.00860  -0.00944
   S      1.58010   4.57314   7.44543   0.01959   0.01068  -0.00873
   S      0.02423   7.28268   7.45485   0.02576   0.01751  -0.00745
   S      6.25503   1.86970   7.43990   0.00455  -0.00750   0.01404
   S      4.70275   4.58575   7.44991  -0.00392  -0.00013   0.00602
   S      3.14756   7.29412   7.45795  -0.00133   0.00946   0.01610
   S      1.59323   0.90659   1.40939  -0.00110   0.00053   0.00097
   S      0.04335   3.41174   1.73399  -0.00172   0.00164   0.00026
   S     -1.50415   6.28989   1.48716   0.00347   0.00021   0.00297
   S      4.66805   0.92801   1.42043  -0.00289  -0.00268  -0.00041
   S      3.14244   3.68728   1.48216  -0.00370   0.00106  -0.00184
   S      1.53069   6.28392   1.47467  -0.00459  -0.00296   0.00226
   S      7.69664   0.84812   1.36054   0.00098  -0.00151  -0.00006
   S      6.31732   3.66416   1.49644   0.00455   0.00315  -0.00180
   S      4.71580   6.34652   1.44822   0.00432  -0.00037  -0.00134
   S      0.00744   1.84871  10.54335  -0.02245  -0.01615  -0.00194
   S     -1.54109   4.55473  10.54990  -0.01459  -0.01923   0.00768
   S     -3.09550   7.26252  10.56083  -0.02377  -0.00337   0.00451
   S      3.13046   1.85641  10.54098   0.01697   0.00929   0.00840
   S      1.57541   4.56209  10.55149   0.01868   0.01040   0.01064
   S      0.02283   7.26930  10.55932   0.02499   0.01598   0.00724
   S      6.24901   1.86457  10.54274   0.00532  -0.00606  -0.01432
   S      4.70174   4.57236  10.55222  -0.00367  -0.00069  -0.00680
   S      3.14307   7.27664  10.56262  -0.00141   0.00953  -0.01646
   S      1.41901   1.05596   4.35214  -0.00204  -0.00015   0.00043
   S      0.03921   3.81977   4.73861   0.00061  -0.00132   0.00216
   S     -1.56186   6.41297   4.59834   0.00268   0.00638   0.00094
   S      4.67884   0.93325   4.56079  -0.00228  -0.00653  -0.00019
   S      3.18386   3.65043   4.60468  -0.00485   0.00083   0.00116
   S      1.59310   6.40392   4.60537  -0.00569   0.00019  -0.00093
   S      7.86440   0.96737   4.40683   0.00218  -0.00132   0.00108
   S      6.26888   3.62413   4.59302   0.00379   0.00159  -0.00043
   S      4.70631   6.40185   4.54317   0.00570   0.00001   0.00113
freq: 359.43 cm-1
PRIMCOORD108
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00129   0.00048   0.00623
   Mo    -1.50596   4.54802   3.12343  -0.00032  -0.00198  -0.00134
   Mo    -3.07109   7.24820   2.98188   0.00041   0.00033  -0.00192
   Mo     3.17953   1.89918   2.99384  -0.00315   0.00116  -0.00041
   Mo     1.60974   4.55787   3.11116  -0.00107   0.00052   0.00028
   Mo     0.01516   7.25835   3.03385   0.00094  -0.00099   0.00191
   Mo     6.20769   1.84163   2.98426   0.00025  -0.00019  -0.00114
   Mo     4.72467   4.56588   3.03034  -0.00135   0.00122   0.00216
   Mo     3.09259   7.23449   2.97532   0.00204  -0.00047  -0.00223
   Mo     1.56781   0.95038   8.98974   0.00324  -0.00010   0.00026
   Mo     0.01669   3.66010   8.99258  -0.00294   0.00215   0.00015
   Mo    -1.53738   6.36683   9.00217   0.00515   0.00075  -0.00022
   Mo     4.69021   0.95684   8.98683   0.00225  -0.00194   0.00018
   Mo     3.13852   3.66832   8.99638   0.00035  -0.00226  -0.00011
   Mo     1.58438   6.37460   9.00385  -0.00544   0.00372  -0.00011
   Mo     7.81222   0.96609   8.99355  -0.00558   0.00190   0.00006
   Mo     6.26205   3.67636   8.99718   0.00222  -0.00375  -0.00010
   Mo     4.70721   6.38679   9.00756   0.00046  -0.00025   0.00021
   S      0.00894   1.85595   7.44070   0.00866   0.00010   0.01561
   S     -1.54156   4.56568   7.44171   0.00950  -0.00860  -0.00327
   S     -3.09726   7.27877   7.45398  -0.02429   0.00588  -0.00025
   S      3.12861   1.86301   7.43832  -0.02653   0.01705  -0.00433
   S      1.58010   4.57314   7.44543   0.00584  -0.01167   0.01209
   S      0.02423   7.28268   7.45485   0.00465  -0.01620  -0.01492
   S      6.25503   1.86970   7.43990   0.01806   0.00571  -0.01085
   S      4.70275   4.58575   7.44991  -0.01477   0.01540  -0.00142
   S      3.14756   7.29412   7.45795   0.01935  -0.00717   0.00577
   S      1.59323   0.90659   1.40939   0.00857   0.00150  -0.00245
   S      0.04335   3.41174   1.73399  -0.00061   0.00125   0.00034
   S     -1.50415   6.28989   1.48716   0.00033   0.00336   0.00299
   S      4.66805   0.92801   1.42043   0.00410   0.00086   0.00265
   S      3.14244   3.68728   1.48216   0.00065  -0.00815  -0.00314
   S      1.53069   6.28392   1.47467  -0.00410   0.00446   0.00351
   S      7.69664   0.84812   1.36054  -0.00698   0.00191  -0.00253
   S      6.31732   3.66416   1.49644   0.00433  -0.00633   0.00178
   S      4.71580   6.34652   1.44822  -0.00096   0.00259  -0.00227
   S      0.00744   1.84871  10.54335   0.00928  -0.00010  -0.01420
   S     -1.54109   4.55473  10.54990   0.00941  -0.00993   0.00109
   S     -3.09550   7.26252  10.56083  -0.02471   0.00739   0.00098
   S      3.13046   1.85641  10.54098  -0.02869   0.01573   0.00438
   S      1.57541   4.56209  10.55149   0.00599  -0.01287  -0.01135
   S      0.02283   7.26930  10.55932   0.00519  -0.01450   0.01339
   S      6.24901   1.86457  10.54274   0.01958   0.00360   0.01200
   S      4.70174   4.57236  10.55222  -0.01502   0.01641   0.00084
   S      3.14307   7.27664  10.56262   0.01931  -0.00661  -0.00634
   S      1.41901   1.05596   4.35214   0.00361   0.00033  -0.00623
   S      0.03921   3.81977   4.73861  -0.00064   0.00156  -0.00240
   S     -1.56186   6.41297   4.59834   0.00887   0.00554   0.00278
   S      4.67884   0.93325   4.56079   0.00256  -0.00677  -0.00332
   S      3.18386   3.65043   4.60468   0.00570  -0.00195   0.00072
   S      1.59310   6.40392   4.60537  -0.01185   0.00205   0.00016
   S      7.86440   0.96737   4.40683  -0.00327   0.00422  -0.00431
   S      6.26888   3.62413   4.59302   0.00096  -0.00176   0.00187
   S      4.70631   6.40185   4.54317  -0.00215  -0.00454   0.00638
freq: 359.98 cm-1
PRIMCOORD109
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00280  -0.00092   0.00157
   Mo    -1.50596   4.54802   3.12343  -0.00193   0.00079   0.00333
   Mo    -3.07109   7.24820   2.98188  -0.00036   0.00046  -0.00188
   Mo     3.17953   1.89918   2.99384   0.00008   0.00097   0.00223
   Mo     1.60974   4.55787   3.11116   0.00332  -0.00330  -0.00481
   Mo     0.01516   7.25835   3.03385  -0.00099   0.00082   0.00048
   Mo     6.20769   1.84163   2.98426   0.00069  -0.00202  -0.00393
   Mo     4.72467   4.56588   3.03034   0.00256   0.00059   0.00022
   Mo     3.09259   7.23449   2.97532   0.00171  -0.00048   0.00195
   Mo     1.56781   0.95038   8.98974  -0.00478   0.00201   0.00004
   Mo     0.01669   3.66010   8.99258   0.00144   0.00047   0.00027
   Mo    -1.53738   6.36683   9.00217   0.00378  -0.00212  -0.00010
   Mo     4.69021   0.95684   8.98683   0.00309  -0.00323  -0.00027
   Mo     3.13852   3.66832   8.99638  -0.00491   0.00302   0.00018
   Mo     1.58438   6.37460   9.00385   0.00022  -0.00060   0.00004
   Mo     7.81222   0.96609   8.99355   0.00172  -0.00105  -0.00031
   Mo     6.26205   3.67636   8.99718   0.00427  -0.00135   0.00006
   Mo     4.70721   6.38679   9.00756  -0.00447   0.00336   0.00009
   S      0.00894   1.85595   7.44070   0.01728  -0.01536  -0.00253
   S     -1.54156   4.56568   7.44171  -0.02462   0.00721  -0.00740
   S     -3.09726   7.27877   7.45398  -0.00257   0.00227   0.01214
   S      3.12861   1.86301   7.43832   0.00156  -0.00020   0.01186
   S      1.58010   4.57314   7.44543   0.02256  -0.01398  -0.00615
   S      0.02423   7.28268   7.45485  -0.01852   0.01701  -0.00967
   S      6.25503   1.86970   7.43990  -0.01885   0.01200  -0.00555
   S      4.70275   4.58575   7.44991   0.00144  -0.00266   0.01243
   S      3.14756   7.29412   7.45795   0.02158  -0.00718  -0.00417
   S      1.59323   0.90659   1.40939  -0.00438  -0.00119  -0.00199
   S      0.04335   3.41174   1.73399   0.00569   0.00199  -0.00088
   S     -1.50415   6.28989   1.48716   0.00544   0.00139  -0.00012
   S      4.66805   0.92801   1.42043   0.00714  -0.00491   0.00119
   S      3.14244   3.68728   1.48216  -0.01168   0.00824  -0.00138
   S      1.53069   6.28392   1.47467  -0.00327  -0.00300   0.00662
   S      7.69664   0.84812   1.36054  -0.00549   0.00244   0.00343
   S      6.31732   3.66416   1.49644  -0.00049   0.00057  -0.00779
   S      4.71580   6.34652   1.44822  -0.00277   0.00079   0.00124
   S      0.00744   1.84871  10.54335   0.01826  -0.01251   0.00188
   S     -1.54109   4.55473  10.54990  -0.02295   0.00677   0.00938
   S     -3.09550   7.26252  10.56083  -0.00223   0.00183  -0.01209
   S      3.13046   1.85641  10.54098   0.00109   0.00192  -0.01333
   S      1.57541   4.56209  10.55149   0.02049  -0.01459   0.00761
   S      0.02283   7.26930  10.55932  -0.01861   0.01455   0.00957
   S      6.24901   1.86457  10.54274  -0.01983   0.01401   0.00464
   S      4.70174   4.57236  10.55222   0.00130  -0.00357  -0.01222
   S      3.14307   7.27664  10.56262   0.02181  -0.00883   0.00325
   S      1.41901   1.05596   4.35214  -0.00566   0.00093   0.00220
   S      0.03921   3.81977   4.73861  -0.00324  -0.00024   0.00085
   S     -1.56186   6.41297   4.59834   0.01056  -0.00340  -0.00126
   S      4.67884   0.93325   4.56079  -0.00151  -0.01101   0.00172
   S      3.18386   3.65043   4.60468  -0.00784   0.00015  -0.00212
   S      1.59310   6.40392   4.60537  -0.00122   0.01154   0.00086
   S      7.86440   0.96737   4.40683   0.00365  -0.00603  -0.00187
   S      6.26888   3.62413   4.59302   0.00454   0.00612   0.00408
   S      4.70631   6.40185   4.54317  -0.01006   0.00356  -0.00016
freq: 361.46 cm-1
PRIMCOORD110
     54   1
   Ni    -0.08013   1.32529   2.75860   0.01900   0.00064  -0.00340
   Mo    -1.50596   4.54802   3.12343  -0.00891  -0.00568   0.00676
   Mo    -3.07109   7.24820   2.98188   0.00072  -0.00843  -0.00281
   Mo     3.17953   1.89918   2.99384   0.00330   0.01478   0.01418
   Mo     1.60974   4.55787   3.11116  -0.01195   0.00638  -0.00409
   Mo     0.01516   7.25835   3.03385  -0.00117   0.00351  -0.00214
   Mo     6.20769   1.84163   2.98426   0.00270  -0.01388  -0.01387
   Mo     4.72467   4.56588   3.03034  -0.00170  -0.00119  -0.00146
   Mo     3.09259   7.23449   2.97532  -0.00032   0.00459   0.00547
   Mo     1.56781   0.95038   8.98974   0.00088  -0.00057  -0.00062
   Mo     0.01669   3.66010   8.99258  -0.00112  -0.00042   0.00012
   Mo    -1.53738   6.36683   9.00217  -0.00074   0.00020   0.00009
   Mo     4.69021   0.95684   8.98683  -0.00033   0.00040   0.00005
   Mo     3.13852   3.66832   8.99638   0.00085   0.00005  -0.00021
   Mo     1.58438   6.37460   9.00385  -0.00000   0.00019   0.00004
   Mo     7.81222   0.96609   8.99355   0.00072   0.00056   0.00043
   Mo     6.26205   3.67636   8.99718   0.00011  -0.00075   0.00009
   Mo     4.70721   6.38679   9.00756   0.00027   0.00011  -0.00005
   S      0.00894   1.85595   7.44070  -0.00065   0.00215  -0.00064
   S     -1.54156   4.56568   7.44171   0.00359  -0.00074  -0.00000
   S     -3.09726   7.27877   7.45398   0.00029   0.00070  -0.00233
   S      3.12861   1.86301   7.43832  -0.00040   0.00147  -0.00178
   S      1.58010   4.57314   7.44543   0.00061   0.00171   0.00272
   S      0.02423   7.28268   7.45485   0.00236  -0.00183   0.00112
   S      6.25503   1.86970   7.43990  -0.00032   0.00013   0.00119
   S      4.70275   4.58575   7.44991  -0.00388  -0.00055  -0.00032
   S      3.14756   7.29412   7.45795  -0.00247  -0.00273   0.00017
   S      1.59323   0.90659   1.40939  -0.02650  -0.00194  -0.00636
   S      0.04335   3.41174   1.73399   0.00779  -0.00172  -0.00339
   S     -1.50415   6.28989   1.48716  -0.00578   0.00860   0.00223
   S      4.66805   0.92801   1.42043   0.02538  -0.00479  -0.00034
   S      3.14244   3.68728   1.48216   0.00433  -0.01697   0.00063
   S      1.53069   6.28392   1.47467  -0.00247  -0.00740  -0.00951
   S      7.69664   0.84812   1.36054  -0.02837   0.00973   0.01198
   S      6.31732   3.66416   1.49644   0.00172   0.01198  -0.00041
   S      4.71580   6.34652   1.44822   0.01740   0.00263   0.00128
   S      0.00744   1.84871  10.54335  -0.00229   0.00301   0.00058
   S     -1.54109   4.55473  10.54990   0.00322  -0.00053  -0.00081
   S     -3.09550   7.26252  10.56083   0.00042  -0.00147   0.00247
   S      3.13046   1.85641  10.54098   0.00067   0.00185  -0.00085
   S      1.57541   4.56209  10.55149  -0.00071   0.00257  -0.00136
   S      0.02283   7.26930  10.55932   0.00386  -0.00233  -0.00007
   S      6.24901   1.86457  10.54274   0.00032  -0.00083   0.00075
   S      4.70174   4.57236  10.55222  -0.00211  -0.00040   0.00006
   S      3.14307   7.27664  10.56262  -0.00398  -0.00165  -0.00080
   S      1.41901   1.05596   4.35214  -0.00204   0.00706   0.00450
   S      0.03921   3.81977   4.73861  -0.00077   0.00097  -0.00019
   S     -1.56186   6.41297   4.59834  -0.00548  -0.00092   0.00146
   S      4.67884   0.93325   4.56079  -0.02139   0.00364  -0.00100
   S      3.18386   3.65043   4.60468   0.02252  -0.04054   0.00203
   S      1.59310   6.40392   4.60537   0.01018  -0.00430   0.00029
   S      7.86440   0.96737   4.40683  -0.00477  -0.00805  -0.00036
   S      6.26888   3.62413   4.59302   0.02156   0.03239  -0.00284
   S      4.70631   6.40185   4.54317   0.00336   0.00842   0.00023
freq: 363.88 cm-1
PRIMCOORD111
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00010   0.00067   0.01233
   Mo    -1.50596   4.54802   3.12343  -0.00222  -0.01968  -0.00959
   Mo    -3.07109   7.24820   2.98188   0.01180   0.00040   0.00073
   Mo     3.17953   1.89918   2.99384  -0.00602   0.00213  -0.00344
   Mo     1.60974   4.55787   3.11116   0.00825   0.01222   0.00029
   Mo     0.01516   7.25835   3.03385  -0.00347  -0.00156   0.00462
   Mo     6.20769   1.84163   2.98426  -0.00738  -0.01101  -0.00162
   Mo     4.72467   4.56588   3.03034   0.00793  -0.00230   0.00328
   Mo     3.09259   7.23449   2.97532   0.01161  -0.00337  -0.00436
   Mo     1.56781   0.95038   8.98974  -0.00053   0.00030  -0.00021
   Mo     0.01669   3.66010   8.99258   0.00043  -0.00014  -0.00001
   Mo    -1.53738   6.36683   9.00217  -0.00051   0.00040  -0.00015
   Mo     4.69021   0.95684   8.98683  -0.00036   0.00015  -0.00002
   Mo     3.13852   3.66832   8.99638   0.00008   0.00024   0.00041
   Mo     1.58438   6.37460   9.00385   0.00045   0.00003  -0.00033
   Mo     7.81222   0.96609   8.99355   0.00009  -0.00085   0.00025
   Mo     6.26205   3.67636   8.99718  -0.00086   0.00005   0.00022
   Mo     4.70721   6.38679   9.00756   0.00057   0.00005  -0.00002
   S      0.00894   1.85595   7.44070  -0.00038   0.00161  -0.00114
   S     -1.54156   4.56568   7.44171   0.00256   0.00190   0.00073
   S     -3.09726   7.27877   7.45398   0.00429  -0.00109  -0.00088
   S      3.12861   1.86301   7.43832   0.00211  -0.00244   0.00102
   S      1.58010   4.57314   7.44543  -0.00366   0.00126   0.00030
   S      0.02423   7.28268   7.45485  -0.00143  -0.00099   0.00072
   S      6.25503   1.86970   7.43990  -0.00082  -0.00075   0.00072
   S      4.70275   4.58575   7.44991   0.00144  -0.00186   0.00032
   S      3.14756   7.29412   7.45795  -0.00318   0.00151  -0.00164
   S      1.59323   0.90659   1.40939   0.00613   0.00082   0.00073
   S      0.04335   3.41174   1.73399  -0.01396  -0.00256  -0.00322
   S     -1.50415   6.28989   1.48716  -0.01639   0.01323  -0.00158
   S      4.66805   0.92801   1.42043   0.01217   0.00799   0.00012
   S      3.14244   3.68728   1.48216  -0.00737  -0.00494  -0.00665
   S      1.53069   6.28392   1.47467   0.00632  -0.01541   0.00892
   S      7.69664   0.84812   1.36054  -0.00147  -0.00213  -0.00167
   S      6.31732   3.66416   1.49644   0.00669   0.03557   0.00037
   S      4.71580   6.34652   1.44822  -0.02266   0.00403   0.00853
   S      0.00744   1.84871  10.54335  -0.00027   0.00215   0.00023
   S     -1.54109   4.55473  10.54990   0.00001  -0.00035  -0.00082
   S     -3.09550   7.26252  10.56083   0.00279  -0.00145  -0.00002
   S      3.13046   1.85641  10.54098   0.00178   0.00033   0.00033
   S      1.57541   4.56209  10.55149  -0.00078  -0.00157  -0.00014
   S      0.02283   7.26930  10.55932  -0.00081   0.00070  -0.00327
   S      6.24901   1.86457  10.54274  -0.00048   0.00060  -0.00089
   S      4.70174   4.57236  10.55222   0.00098  -0.00289   0.00159
   S      3.14307   7.27664  10.56262  -0.00233   0.00211   0.00153
   S      1.41901   1.05596   4.35214  -0.01486  -0.01513  -0.01982
   S      0.03921   3.81977   4.73861  -0.00269  -0.00514   0.01034
   S     -1.56186   6.41297   4.59834   0.00062   0.04218   0.01519
   S      4.67884   0.93325   4.56079   0.01226  -0.00864   0.00731
   S      3.18386   3.65043   4.60468  -0.00409   0.00704  -0.00206
   S      1.59310   6.40392   4.60537  -0.01045  -0.01235  -0.00258
   S      7.86440   0.96737   4.40683   0.01796   0.00219   0.00472
   S      6.26888   3.62413   4.59302  -0.00423   0.01858  -0.00383
   S      4.70631   6.40185   4.54317  -0.02540   0.00328  -0.00632
freq: 366.51 cm-1
PRIMCOORD112
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00891  -0.00252  -0.01302
   Mo    -1.50596   4.54802   3.12343   0.00759   0.00219   0.00161
   Mo    -3.07109   7.24820   2.98188   0.00342   0.00911   0.00618
   Mo     3.17953   1.89918   2.99384  -0.00331   0.01332   0.00314
   Mo     1.60974   4.55787   3.11116  -0.00242   0.01193   0.00578
   Mo     0.01516   7.25835   3.03385  -0.00504   0.00721  -0.00766
   Mo     6.20769   1.84163   2.98426   0.00012  -0.00276   0.00553
   Mo     4.72467   4.56588   3.03034   0.01665   0.00367  -0.00563
   Mo     3.09259   7.23449   2.97532   0.00735  -0.00555   0.00142
   Mo     1.56781   0.95038   8.98974  -0.00035   0.00096  -0.00017
   Mo     0.01669   3.66010   8.99258   0.00002   0.00005   0.00017
   Mo    -1.53738   6.36683   9.00217   0.00030   0.00004   0.00038
   Mo     4.69021   0.95684   8.98683  -0.00051  -0.00026  -0.00005
   Mo     3.13852   3.66832   8.99638  -0.00041   0.00011  -0.00010
   Mo     1.58438   6.37460   9.00385  -0.00036  -0.00086   0.00012
   Mo     7.81222   0.96609   8.99355  -0.00053  -0.00070   0.00012
   Mo     6.26205   3.67636   8.99718   0.00088   0.00001  -0.00038
   Mo     4.70721   6.38679   9.00756   0.00052   0.00002  -0.00008
   S      0.00894   1.85595   7.44070   0.00089  -0.00209   0.00041
   S     -1.54156   4.56568   7.44171  -0.00415  -0.00162  -0.00061
   S     -3.09726   7.27877   7.45398  -0.00308  -0.00079   0.00061
   S      3.12861   1.86301   7.43832  -0.00004   0.00081  -0.00050
   S      1.58010   4.57314   7.44543   0.00408  -0.00064  -0.00071
   S      0.02423   7.28268   7.45485   0.00001   0.00234  -0.00054
   S      6.25503   1.86970   7.43990   0.00071   0.00145  -0.00034
   S      4.70275   4.58575   7.44991  -0.00060   0.00088  -0.00017
   S      3.14756   7.29412   7.45795   0.00284   0.00107   0.00074
   S      1.59323   0.90659   1.40939  -0.00055  -0.00325   0.00048
   S      0.04335   3.41174   1.73399  -0.00495   0.00723   0.01087
   S     -1.50415   6.28989   1.48716   0.02374  -0.00888  -0.00145
   S      4.66805   0.92801   1.42043   0.00409  -0.01725  -0.00198
   S      3.14244   3.68728   1.48216  -0.00612  -0.03151   0.00284
   S      1.53069   6.28392   1.47467  -0.01564  -0.01398   0.00289
   S      7.69664   0.84812   1.36054   0.01039   0.01008  -0.00121
   S      6.31732   3.66416   1.49644  -0.01542   0.00745   0.00564
   S      4.71580   6.34652   1.44822  -0.02180  -0.00984  -0.00791
   S      0.00744   1.84871  10.54335   0.00042  -0.00203   0.00062
   S     -1.54109   4.55473  10.54990  -0.00139   0.00073   0.00130
   S     -3.09550   7.26252  10.56083  -0.00147  -0.00143  -0.00029
   S      3.13046   1.85641  10.54098   0.00076  -0.00036  -0.00054
   S      1.57541   4.56209  10.55149   0.00075   0.00099   0.00088
   S      0.02283   7.26930  10.55932  -0.00043   0.00051   0.00299
   S      6.24901   1.86457  10.54274   0.00053  -0.00005   0.00021
   S      4.70174   4.57236  10.55222  -0.00024   0.00110  -0.00133
   S      3.14307   7.27664  10.56262   0.00169   0.00169  -0.00074
   S      1.41901   1.05596   4.35214   0.02295  -0.00108  -0.00136
   S      0.03921   3.81977   4.73861  -0.00122   0.00555  -0.01633
   S     -1.56186   6.41297   4.59834  -0.00521  -0.01805  -0.00589
   S      4.67884   0.93325   4.56079   0.00679   0.00246  -0.00670
   S      3.18386   3.65043   4.60468  -0.02055  -0.02236   0.00463
   S      1.59310   6.40392   4.60537   0.00873  -0.03142  -0.01054
   S      7.86440   0.96737   4.40683  -0.01392   0.01914   0.01306
   S      6.26888   3.62413   4.59302  -0.00969  -0.00504  -0.00112
   S      4.70631   6.40185   4.54317  -0.01818  -0.00237   0.00488
freq: 369.48 cm-1
PRIMCOORD113
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00334  -0.00216  -0.01606
   Mo    -1.50596   4.54802   3.12343  -0.00765  -0.01118  -0.00099
   Mo    -3.07109   7.24820   2.98188   0.00688   0.00760   0.00193
   Mo     3.17953   1.89918   2.99384   0.00926  -0.00069   0.00320
   Mo     1.60974   4.55787   3.11116   0.00722  -0.00839  -0.00444
   Mo     0.01516   7.25835   3.03385  -0.00040  -0.02251   0.00146
   Mo     6.20769   1.84163   2.98426  -0.00418  -0.00315   0.00092
   Mo     4.72467   4.56588   3.03034   0.00152   0.01601  -0.00134
   Mo     3.09259   7.23449   2.97532  -0.00273   0.00308   0.00416
   Mo     1.56781   0.95038   8.98974   0.00040   0.00106  -0.00026
   Mo     0.01669   3.66010   8.99258  -0.00016  -0.00097  -0.00039
   Mo    -1.53738   6.36683   9.00217   0.00016  -0.00013   0.00044
   Mo     4.69021   0.95684   8.98683  -0.00016   0.00000  -0.00009
   Mo     3.13852   3.66832   8.99638   0.00030  -0.00013   0.00023
   Mo     1.58438   6.37460   9.00385  -0.00008  -0.00017   0.00014
   Mo     7.81222   0.96609   8.99355  -0.00040   0.00033  -0.00003
   Mo     6.26205   3.67636   8.99718  -0.00050  -0.00003   0.00005
   Mo     4.70721   6.38679   9.00756   0.00032   0.00073  -0.00005
   S      0.00894   1.85595   7.44070   0.00062   0.00176  -0.00019
   S     -1.54156   4.56568   7.44171   0.00131   0.00078   0.00080
   S     -3.09726   7.27877   7.45398  -0.00095  -0.00188   0.00014
   S      3.12861   1.86301   7.43832  -0.00114  -0.00058  -0.00037
   S      1.58010   4.57314   7.44543  -0.00110   0.00093   0.00035
   S      0.02423   7.28268   7.45485   0.00003  -0.00103   0.00130
   S      6.25503   1.86970   7.43990   0.00092  -0.00022  -0.00084
   S      4.70275   4.58575   7.44991   0.00013   0.00081   0.00070
   S      3.14756   7.29412   7.45795   0.00032  -0.00150  -0.00021
   S      1.59323   0.90659   1.40939  -0.01145  -0.00351   0.00332
   S      0.04335   3.41174   1.73399   0.00069   0.00187  -0.00179
   S     -1.50415   6.28989   1.48716   0.01672   0.01835  -0.01175
   S      4.66805   0.92801   1.42043  -0.00445   0.02523  -0.00459
   S      3.14244   3.68728   1.48216  -0.00930  -0.00840   0.00633
   S      1.53069   6.28392   1.47467  -0.01541   0.01331  -0.00544
   S      7.69664   0.84812   1.36054   0.00993   0.00393   0.00866
   S      6.31732   3.66416   1.49644   0.00527  -0.00413   0.00004
   S      4.71580   6.34652   1.44822  -0.00655  -0.02888  -0.01848
   S      0.00744   1.84871  10.54335   0.00018   0.00089  -0.00030
   S     -1.54109   4.55473  10.54990   0.00031   0.00237  -0.00095
   S     -3.09550   7.26252  10.56083  -0.00030  -0.00315   0.00004
   S      3.13046   1.85641  10.54098   0.00011  -0.00033  -0.00010
   S      1.57541   4.56209  10.55149  -0.00023   0.00202  -0.00089
   S      0.02283   7.26930  10.55932  -0.00053  -0.00190  -0.00034
   S      6.24901   1.86457  10.54274   0.00007   0.00028   0.00097
   S      4.70174   4.57236  10.55222   0.00035   0.00078  -0.00038
   S      3.14307   7.27664  10.56262   0.00029  -0.00214   0.00005
   S      1.41901   1.05596   4.35214   0.00704   0.00166   0.01196
   S      0.03921   3.81977   4.73861  -0.00023  -0.00534   0.01506
   S     -1.56186   6.41297   4.59834   0.00640   0.02643   0.00409
   S      4.67884   0.93325   4.56079  -0.00647   0.03319  -0.00582
   S      3.18386   3.65043   4.60468  -0.01300  -0.01394  -0.00072
   S      1.59310   6.40392   4.60537  -0.00040   0.02861  -0.00209
   S      7.86440   0.96737   4.40683  -0.00505   0.00116   0.01090
   S      6.26888   3.62413   4.59302   0.01250  -0.00491  -0.00323
   S      4.70631   6.40185   4.54317  -0.00989  -0.02323   0.00834
freq: 370.37 cm-1
PRIMCOORD114
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.01118  -0.00040  -0.00060
   Mo    -1.50596   4.54802   3.12343   0.00310  -0.00842   0.01292
   Mo    -3.07109   7.24820   2.98188   0.01487   0.00013  -0.00152
   Mo     3.17953   1.89918   2.99384   0.00049  -0.00678   0.00272
   Mo     1.60974   4.55787   3.11116   0.00058   0.01368  -0.00505
   Mo     0.01516   7.25835   3.03385   0.00364   0.00384  -0.00479
   Mo     6.20769   1.84163   2.98426  -0.00092   0.01349  -0.00031
   Mo     4.72467   4.56588   3.03034  -0.02390   0.00650  -0.00286
   Mo     3.09259   7.23449   2.97532   0.01177   0.00348   0.00431
   Mo     1.56781   0.95038   8.98974   0.00028   0.00036  -0.00018
   Mo     0.01669   3.66010   8.99258   0.00038  -0.00025   0.00044
   Mo    -1.53738   6.36683   9.00217  -0.00050  -0.00147   0.00003
   Mo     4.69021   0.95684   8.98683   0.00106  -0.00006   0.00017
   Mo     3.13852   3.66832   8.99638  -0.00068  -0.00037   0.00001
   Mo     1.58438   6.37460   9.00385  -0.00082   0.00066  -0.00028
   Mo     7.81222   0.96609   8.99355   0.00005  -0.00056  -0.00001
   Mo     6.26205   3.67636   8.99718  -0.00055   0.00080  -0.00042
   Mo     4.70721   6.38679   9.00756   0.00059  -0.00022   0.00012
   S      0.00894   1.85595   7.44070   0.00071  -0.00147   0.00042
   S     -1.54156   4.56568   7.44171  -0.00134   0.00142   0.00031
   S     -3.09726   7.27877   7.45398  -0.00091   0.00079   0.00059
   S      3.12861   1.86301   7.43832  -0.00140   0.00005   0.00040
   S      1.58010   4.57314   7.44543   0.00168  -0.00083  -0.00118
   S      0.02423   7.28268   7.45485   0.00125   0.00120   0.00022
   S      6.25503   1.86970   7.43990  -0.00111  -0.00078   0.00020
   S      4.70275   4.58575   7.44991   0.00146  -0.00018  -0.00011
   S      3.14756   7.29412   7.45795   0.00052   0.00135  -0.00004
   S      1.59323   0.90659   1.40939   0.00303  -0.00133  -0.00519
   S      0.04335   3.41174   1.73399  -0.00902  -0.00045   0.00087
   S     -1.50415   6.28989   1.48716  -0.00948   0.02047  -0.00511
   S      4.66805   0.92801   1.42043  -0.01149  -0.01020  -0.00405
   S      3.14244   3.68728   1.48216   0.01845   0.01861   0.01053
   S      1.53069   6.28392   1.47467  -0.01624  -0.02932   0.00868
   S      7.69664   0.84812   1.36054   0.01074   0.00318  -0.00494
   S      6.31732   3.66416   1.49644   0.01595  -0.02441  -0.01477
   S      4.71580   6.34652   1.44822  -0.01204  -0.01431   0.00178
   S      0.00744   1.84871  10.54335  -0.00016  -0.00009  -0.00028
   S     -1.54109   4.55473  10.54990  -0.00030   0.00149   0.00048
   S     -3.09550   7.26252  10.56083  -0.00027   0.00035  -0.00089
   S      3.13046   1.85641  10.54098  -0.00086  -0.00061  -0.00079
   S      1.57541   4.56209  10.55149  -0.00014  -0.00129   0.00126
   S      0.02283   7.26930  10.55932   0.00049   0.00136   0.00037
   S      6.24901   1.86457  10.54274  -0.00095  -0.00132   0.00028
   S      4.70174   4.57236  10.55222   0.00149   0.00032  -0.00007
   S      3.14307   7.27664  10.56262   0.00062   0.00167   0.00026
   S      1.41901   1.05596   4.35214   0.00336   0.00401   0.00391
   S      0.03921   3.81977   4.73861  -0.01853   0.00541  -0.01259
   S     -1.56186   6.41297   4.59834  -0.01365  -0.00703  -0.00134
   S      4.67884   0.93325   4.56079  -0.01149  -0.00002   0.00269
   S      3.18386   3.65043   4.60468   0.02158   0.00055   0.00093
   S      1.59310   6.40392   4.60537  -0.00375  -0.01988  -0.00201
   S      7.86440   0.96737   4.40683   0.01256  -0.00890   0.00362
   S      6.26888   3.62413   4.59302   0.03169  -0.00649  -0.00080
   S      4.70631   6.40185   4.54317  -0.02026  -0.00672   0.00159
freq: 375.28 cm-1
PRIMCOORD115
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00101   0.00033   0.00040
   Mo    -1.50596   4.54802   3.12343   0.00078  -0.00075  -0.00033
   Mo    -3.07109   7.24820   2.98188   0.00003  -0.00009  -0.00008
   Mo     3.17953   1.89918   2.99384   0.00109   0.00038  -0.00022
   Mo     1.60974   4.55787   3.11116  -0.00054  -0.00008  -0.00004
   Mo     0.01516   7.25835   3.03385  -0.00130   0.00061   0.00049
   Mo     6.20769   1.84163   2.98426   0.00022   0.00074  -0.00031
   Mo     4.72467   4.56588   3.03034  -0.00059   0.00107   0.00077
   Mo     3.09259   7.23449   2.97532  -0.00109   0.00017  -0.00067
   Mo     1.56781   0.95038   8.98974  -0.00005   0.00083   0.00093
   Mo     0.01669   3.66010   8.99258  -0.00798  -0.01493   0.00078
   Mo    -1.53738   6.36683   9.00217   0.00679   0.01658  -0.00176
   Mo     4.69021   0.95684   8.98683   0.00962   0.01438   0.00065
   Mo     3.13852   3.66832   8.99638   0.00140  -0.00084  -0.00180
   Mo     1.58438   6.37460   9.00385  -0.00932  -0.01661   0.00125
   Mo     7.81222   0.96609   8.99355  -0.00916  -0.01536  -0.00148
   Mo     6.26205   3.67636   8.99718   0.01082   0.01637   0.00131
   Mo     4.70721   6.38679   9.00756  -0.00197  -0.00050   0.00045
   S      0.00894   1.85595   7.44070   0.01280   0.02283  -0.00023
   S     -1.54156   4.56568   7.44171  -0.01241  -0.01846  -0.00028
   S     -3.09726   7.27877   7.45398   0.00277  -0.00758   0.00057
   S      3.12861   1.86301   7.43832  -0.00442  -0.00278   0.00082
   S      1.58010   4.57314   7.44543   0.01380   0.02373   0.00025
   S      0.02423   7.28268   7.45485  -0.01233  -0.01728  -0.00044
   S      6.25503   1.86970   7.43990  -0.01035  -0.02011  -0.00036
   S      4.70275   4.58575   7.44991  -0.00652  -0.00513  -0.00028
   S      3.14756   7.29412   7.45795   0.01632   0.02539   0.00021
   S      1.59323   0.90659   1.40939  -0.00088  -0.00015  -0.00074
   S      0.04335   3.41174   1.73399  -0.00099   0.00108   0.00160
   S     -1.50415   6.28989   1.48716   0.00004   0.00060  -0.00038
   S      4.66805   0.92801   1.42043  -0.00013  -0.00007   0.00004
   S      3.14244   3.68728   1.48216  -0.00023  -0.00044  -0.00039
   S      1.53069   6.28392   1.47467   0.00370  -0.00041  -0.00061
   S      7.69664   0.84812   1.36054  -0.00106  -0.00160   0.00051
   S      6.31732   3.66416   1.49644   0.00105  -0.00144  -0.00041
   S      4.71580   6.34652   1.44822   0.00019  -0.00053   0.00056
   S      0.00744   1.84871  10.54335   0.01584   0.02369  -0.00021
   S     -1.54109   4.55473  10.54990  -0.01260  -0.02283  -0.00114
   S     -3.09550   7.26252  10.56083  -0.00068  -0.00494   0.00030
   S      3.13046   1.85641  10.54098  -0.00483  -0.00661  -0.00057
   S      1.57541   4.56209  10.55149   0.01007   0.02628   0.00002
   S      0.02283   7.26930  10.55932  -0.00775  -0.01612  -0.00015
   S      6.24901   1.86457  10.54274  -0.01313  -0.01833   0.00096
   S      4.70174   4.57236  10.55222  -0.00235  -0.00408  -0.00053
   S      3.14307   7.27664  10.56262   0.01529   0.02246   0.00022
   S      1.41901   1.05596   4.35214  -0.00263  -0.00030   0.00113
   S      0.03921   3.81977   4.73861  -0.00062   0.00012  -0.00145
   S     -1.56186   6.41297   4.59834   0.00075   0.00118   0.00062
   S      4.67884   0.93325   4.56079  -0.00053  -0.00100  -0.00042
   S      3.18386   3.65043   4.60468   0.00114  -0.00002  -0.00005
   S      1.59310   6.40392   4.60537   0.00167  -0.00069   0.00070
   S      7.86440   0.96737   4.40683   0.00045  -0.00039   0.00004
   S      6.26888   3.62413   4.59302  -0.00048  -0.00057   0.00048
   S      4.70631   6.40185   4.54317   0.00096  -0.00197  -0.00091
freq: 375.52 cm-1
PRIMCOORD116
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00029   0.00069   0.00152
   Mo    -1.50596   4.54802   3.12343   0.00057   0.00015   0.00031
   Mo    -3.07109   7.24820   2.98188   0.00003  -0.00053  -0.00061
   Mo     3.17953   1.89918   2.99384  -0.00087   0.00079  -0.00033
   Mo     1.60974   4.55787   3.11116  -0.00055  -0.00120  -0.00006
   Mo     0.01516   7.25835   3.03385   0.00007   0.00109  -0.00012
   Mo     6.20769   1.84163   2.98426  -0.00193   0.00066   0.00030
   Mo     4.72467   4.56588   3.03034   0.00046   0.00179   0.00041
   Mo     3.09259   7.23449   2.97532  -0.00198   0.00147  -0.00002
   Mo     1.56781   0.95038   8.98974   0.00837   0.01763  -0.00167
   Mo     0.01669   3.66010   8.99258  -0.00653  -0.00858   0.00104
   Mo    -1.53738   6.36683   9.00217  -0.00350  -0.00762   0.00089
   Mo     4.69021   0.95684   8.98683  -0.00729  -0.00691   0.00101
   Mo     3.13852   3.66832   8.99638   0.00937   0.02023   0.00174
   Mo     1.58438   6.37460   9.00385  -0.00483  -0.00791  -0.00187
   Mo     7.81222   0.96609   8.99355  -0.00515  -0.01193   0.00081
   Mo     6.26205   3.67636   8.99718  -0.00406  -0.01179  -0.00277
   Mo     4.70721   6.38679   9.00756   0.01280   0.01497   0.00095
   S      0.00894   1.85595   7.44070   0.00910   0.00713   0.00044
   S     -1.54156   4.56568   7.44171   0.00808   0.01461  -0.00048
   S     -3.09726   7.27877   7.45398  -0.01579  -0.02084   0.00003
   S      3.12861   1.86301   7.43832  -0.01185  -0.02911  -0.00042
   S      1.58010   4.57314   7.44543   0.00563   0.00782  -0.00057
   S      0.02423   7.28268   7.45485   0.01044   0.01233   0.00013
   S      6.25503   1.86970   7.43990   0.00969   0.02324   0.00087
   S      4.70275   4.58575   7.44991  -0.01354  -0.02314   0.00021
   S      3.14756   7.29412   7.45795  -0.00041   0.01087   0.00048
   S      1.59323   0.90659   1.40939   0.00122   0.00036  -0.00043
   S      0.04335   3.41174   1.73399   0.00063   0.00096   0.00146
   S     -1.50415   6.28989   1.48716  -0.00251  -0.00045   0.00079
   S      4.66805   0.92801   1.42043   0.00149  -0.00168  -0.00030
   S      3.14244   3.68728   1.48216  -0.00087  -0.00111  -0.00065
   S      1.53069   6.28392   1.47467   0.00264   0.00112  -0.00007
   S      7.69664   0.84812   1.36054   0.00106  -0.00320  -0.00161
   S      6.31732   3.66416   1.49644   0.00035  -0.00019  -0.00042
   S      4.71580   6.34652   1.44822   0.00231  -0.00202   0.00127
   S      0.00744   1.84871  10.54335   0.00554   0.00922  -0.00061
   S     -1.54109   4.55473  10.54990   0.01304   0.01703   0.00110
   S     -3.09550   7.26252  10.56083  -0.01550  -0.02478  -0.00036
   S      3.13046   1.85641  10.54098  -0.00875  -0.02699   0.00058
   S      1.57541   4.56209  10.55149   0.00723   0.00278  -0.00068
   S      0.02283   7.26930  10.55932   0.00671   0.01493  -0.00042
   S      6.24901   1.86457  10.54274   0.00965   0.01797  -0.00058
   S      4.70174   4.57236  10.55222  -0.01988  -0.02021  -0.00053
   S      3.14307   7.27664  10.56262   0.00324   0.01299   0.00057
   S      1.41901   1.05596   4.35214  -0.00090   0.00043  -0.00039
   S      0.03921   3.81977   4.73861  -0.00083   0.00103  -0.00229
   S     -1.56186   6.41297   4.59834  -0.00093  -0.00174   0.00048
   S      4.67884   0.93325   4.56079   0.00252  -0.00160  -0.00010
   S      3.18386   3.65043   4.60468   0.00012   0.00017   0.00043
   S      1.59310   6.40392   4.60537   0.00155   0.00065   0.00099
   S      7.86440   0.96737   4.40683   0.00355  -0.00373  -0.00058
   S      6.26888   3.62413   4.59302   0.00000  -0.00037  -0.00033
   S      4.70631   6.40185   4.54317   0.00155  -0.00262  -0.00086
freq: 376.18 cm-1
PRIMCOORD117
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00048   0.00489   0.01071
   Mo    -1.50596   4.54802   3.12343   0.00577  -0.00516  -0.00213
   Mo    -3.07109   7.24820   2.98188   0.00123  -0.00084  -0.00187
   Mo     3.17953   1.89918   2.99384   0.00199   0.01026   0.00072
   Mo     1.60974   4.55787   3.11116  -0.00307  -0.00190   0.00001
   Mo     0.01516   7.25835   3.03385  -0.01091   0.00719  -0.00053
   Mo     6.20769   1.84163   2.98426  -0.00903   0.00700   0.00242
   Mo     4.72467   4.56588   3.03034   0.00305   0.01827   0.00361
   Mo     3.09259   7.23449   2.97532  -0.01642   0.00885  -0.00265
   Mo     1.56781   0.95038   8.98974   0.00323  -0.00939  -0.00030
   Mo     0.01669   3.66010   8.99258   0.00624  -0.00635   0.00032
   Mo    -1.53738   6.36683   9.00217   0.00342  -0.00773   0.00012
   Mo     4.69021   0.95684   8.98683  -0.00363   0.00634   0.00029
   Mo     3.13852   3.66832   8.99638  -0.00238   0.00442   0.00031
   Mo     1.58438   6.37460   9.00385  -0.00367   0.00705  -0.00053
   Mo     7.81222   0.96609   8.99355   0.00016   0.00246   0.00021
   Mo     6.26205   3.67636   8.99718   0.00131   0.00139  -0.00033
   Mo     4.70721   6.38679   9.00756  -0.00309  -0.00044   0.00008
   S      0.00894   1.85595   7.44070  -0.00756   0.00837   0.00013
   S     -1.54156   4.56568   7.44171  -0.00978   0.01145   0.00045
   S     -3.09726   7.27877   7.45398  -0.00295   0.01414   0.00041
   S      3.12861   1.86301   7.43832   0.00496  -0.00470   0.00043
   S      1.58010   4.57314   7.44543   0.00190  -0.00631  -0.00112
   S      0.02423   7.28268   7.45485   0.00536  -0.00799  -0.00057
   S      6.25503   1.86970   7.43990   0.00141  -0.00443   0.00019
   S      4.70275   4.58575   7.44991   0.00161  -0.00131   0.00056
   S      3.14756   7.29412   7.45795   0.00285  -0.00581   0.00123
   S      1.59323   0.90659   1.40939   0.00132   0.00073  -0.01470
   S      0.04335   3.41174   1.73399  -0.00560   0.00773   0.01142
   S     -1.50415   6.28989   1.48716  -0.00150   0.00289   0.00137
   S      4.66805   0.92801   1.42043   0.00960  -0.01227  -0.00766
   S      3.14244   3.68728   1.48216  -0.01006  -0.01649  -0.00444
   S      1.53069   6.28392   1.47467   0.03220   0.00049   0.00103
   S      7.69664   0.84812   1.36054   0.00434  -0.01938  -0.00833
   S      6.31732   3.66416   1.49644   0.00599  -0.00789  -0.00263
   S      4.71580   6.34652   1.44822   0.00710  -0.02280   0.00430
   S      0.00744   1.84871  10.54335  -0.00791   0.00905  -0.00018
   S     -1.54109   4.55473  10.54990  -0.00898   0.01072  -0.00049
   S     -3.09550   7.26252  10.56083  -0.00302   0.01411  -0.00045
   S      3.13046   1.85641  10.54098   0.00554  -0.00454   0.00032
   S      1.57541   4.56209  10.55149   0.00181  -0.00841   0.00080
   S      0.02283   7.26930  10.55932   0.00448  -0.00623  -0.00012
   S      6.24901   1.86457  10.54274   0.00129  -0.00559   0.00014
   S      4.70174   4.57236  10.55222   0.00054  -0.00133  -0.00079
   S      3.14307   7.27664  10.56262   0.00381  -0.00450  -0.00108
   S      1.41901   1.05596   4.35214  -0.01580  -0.00169   0.00474
   S      0.03921   3.81977   4.73861  -0.00471   0.00548  -0.01419
   S     -1.56186   6.41297   4.59834   0.00466   0.00229   0.01149
   S      4.67884   0.93325   4.56079   0.01007  -0.00883  -0.00512
   S      3.18386   3.65043   4.60468  -0.00217  -0.00994   0.00118
   S      1.59310   6.40392   4.60537   0.02214  -0.00561   0.00821
   S      7.86440   0.96737   4.40683   0.02127  -0.01906  -0.00369
   S      6.26888   3.62413   4.59302  -0.00342  -0.00852   0.00045
   S      4.70631   6.40185   4.54317   0.00731  -0.02672  -0.00216
freq: 376.47 cm-1
PRIMCOORD118
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00027   0.00054   0.00118
   Mo    -1.50596   4.54802   3.12343   0.00041  -0.00090  -0.00029
   Mo    -3.07109   7.24820   2.98188   0.00024   0.00020  -0.00002
   Mo     3.17953   1.89918   2.99384   0.00030   0.00068   0.00030
   Mo     1.60974   4.55787   3.11116  -0.00022   0.00007   0.00001
   Mo     0.01516   7.25835   3.03385  -0.00119   0.00075  -0.00009
   Mo     6.20769   1.84163   2.98426  -0.00054   0.00075  -0.00006
   Mo     4.72467   4.56588   3.03034  -0.00034   0.00184   0.00033
   Mo     3.09259   7.23449   2.97532  -0.00159   0.00078  -0.00021
   Mo     1.56781   0.95038   8.98974  -0.00872   0.00501   0.00217
   Mo     0.01669   3.66010   8.99258   0.01755   0.00484  -0.00064
   Mo    -1.53738   6.36683   9.00217  -0.01294   0.00006  -0.00163
   Mo     4.69021   0.95684   8.98683  -0.00460  -0.00967  -0.00061
   Mo     3.13852   3.66832   8.99638   0.02461  -0.00633  -0.00212
   Mo     1.58438   6.37460   9.00385  -0.00585  -0.00696   0.00231
   Mo     7.81222   0.96609   8.99355  -0.00973   0.00515  -0.00143
   Mo     6.26205   3.67636   8.99718   0.01480   0.00292   0.00272
   Mo     4.70721   6.38679   9.00756  -0.01171   0.00537  -0.00081
   S      0.00894   1.85595   7.44070   0.00635  -0.00909  -0.00053
   S     -1.54156   4.56568   7.44171  -0.01707  -0.00088   0.00160
   S     -3.09726   7.27877   7.45398   0.02098  -0.00970  -0.00011
   S      3.12861   1.86301   7.43832  -0.00037   0.01057   0.00006
   S      1.58010   4.57314   7.44543  -0.03294   0.00705   0.00065
   S      0.02423   7.28268   7.45485   0.01212   0.01413   0.00052
   S      6.25503   1.86970   7.43990   0.01072  -0.00497  -0.00198
   S      4.70275   4.58575   7.44991  -0.02699  -0.00394   0.00072
   S      3.14756   7.29412   7.45795   0.02245  -0.00380   0.00013
   S      1.59323   0.90659   1.40939  -0.00035  -0.00011  -0.00120
   S      0.04335   3.41174   1.73399  -0.00091   0.00077   0.00112
   S     -1.50415   6.28989   1.48716  -0.00011   0.00049   0.00034
   S      4.66805   0.92801   1.42043   0.00098  -0.00129  -0.00061
   S      3.14244   3.68728   1.48216  -0.00013  -0.00064  -0.00032
   S      1.53069   6.28392   1.47467   0.00323  -0.00038   0.00016
   S      7.69664   0.84812   1.36054  -0.00027  -0.00136  -0.00075
   S      6.31732   3.66416   1.49644   0.00132  -0.00133  -0.00017
   S      4.71580   6.34652   1.44822   0.00037  -0.00256   0.00030
   S      0.00744   1.84871  10.54335   0.01117  -0.01034   0.00019
   S     -1.54109   4.55473  10.54990  -0.02205  -0.00448  -0.00093
   S     -3.09550   7.26252  10.56083   0.01987  -0.00486   0.00018
   S      3.13046   1.85641  10.54098  -0.00403   0.00643   0.00055
   S      1.57541   4.56209  10.55149  -0.03487   0.01201  -0.00075
   S      0.02283   7.26930  10.55932   0.01727   0.01291  -0.00097
   S      6.24901   1.86457  10.54274   0.00965   0.00045   0.00179
   S      4.70174   4.57236  10.55222  -0.02075  -0.00564  -0.00057
   S      3.14307   7.27664  10.56262   0.01834  -0.00695  -0.00025
   S      1.41901   1.05596   4.35214  -0.00178  -0.00063  -0.00018
   S      0.03921   3.81977   4.73861  -0.00002   0.00074  -0.00135
   S     -1.56186   6.41297   4.59834   0.00020   0.00088   0.00125
   S      4.67884   0.93325   4.56079   0.00034  -0.00103  -0.00031
   S      3.18386   3.65043   4.60468   0.00046  -0.00078  -0.00005
   S      1.59310   6.40392   4.60537   0.00205  -0.00117   0.00045
   S      7.86440   0.96737   4.40683   0.00170  -0.00168  -0.00062
   S      6.26888   3.62413   4.59302   0.00040  -0.00073   0.00002
   S      4.70631   6.40185   4.54317   0.00083  -0.00273  -0.00033
freq: 376.53 cm-1
PRIMCOORD119
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00027  -0.00222  -0.00528
   Mo    -1.50596   4.54802   3.12343  -0.00201   0.00173   0.00058
   Mo    -3.07109   7.24820   2.98188  -0.00060   0.00037   0.00056
   Mo     3.17953   1.89918   2.99384  -0.00042  -0.00437  -0.00051
   Mo     1.60974   4.55787   3.11116   0.00114   0.00098  -0.00003
   Mo     0.01516   7.25835   3.03385   0.00446  -0.00314   0.00065
   Mo     6.20769   1.84163   2.98426   0.00393  -0.00305  -0.00139
   Mo     4.72467   4.56588   3.03034  -0.00134  -0.00798  -0.00112
   Mo     3.09259   7.23449   2.97532   0.00689  -0.00403   0.00122
   Mo     1.56781   0.95038   8.98974  -0.00504  -0.01047  -0.00198
   Mo     0.01669   3.66010   8.99258   0.01369  -0.01001   0.00161
   Mo    -1.53738   6.36683   9.00217   0.00653  -0.00897   0.00066
   Mo     4.69021   0.95684   8.98683  -0.01612   0.01448   0.00146
   Mo     3.13852   3.66832   8.99638   0.00071   0.01306   0.00086
   Mo     1.58438   6.37460   9.00385  -0.00642   0.01339  -0.00225
   Mo     7.81222   0.96609   8.99355  -0.00793  -0.00376   0.00055
   Mo     6.26205   3.67636   8.99718   0.01250  -0.00117  -0.00215
   Mo     4.70721   6.38679   9.00756   0.00329  -0.00505   0.00142
   S      0.00894   1.85595   7.44070   0.00533   0.01558  -0.00056
   S     -1.54156   4.56568   7.44171  -0.02732   0.01291   0.00086
   S     -3.09726   7.27877   7.45398  -0.00678   0.01923   0.00017
   S      3.12861   1.86301   7.43832   0.02069  -0.01705  -0.00183
   S      1.58010   4.57314   7.44543  -0.00185  -0.01415  -0.00119
   S      0.02423   7.28268   7.45485   0.01440  -0.01934   0.00002
   S      6.25503   1.86970   7.43990   0.01002  -0.00061   0.00021
   S      4.70275   4.58575   7.44991  -0.01326   0.00035   0.00095
   S      3.14756   7.29412   7.45795  -0.00267   0.00104   0.00155
   S      1.59323   0.90659   1.40939  -0.00100  -0.00092   0.00724
   S      0.04335   3.41174   1.73399   0.00188  -0.00252  -0.00384
   S     -1.50415   6.28989   1.48716   0.00046  -0.00131  -0.00102
   S      4.66805   0.92801   1.42043  -0.00466   0.00621   0.00372
   S      3.14244   3.68728   1.48216   0.00428   0.00678   0.00174
   S      1.53069   6.28392   1.47467  -0.01340  -0.00035  -0.00085
   S      7.69664   0.84812   1.36054  -0.00209   0.00858   0.00421
   S      6.31732   3.66416   1.49644  -0.00228   0.00332   0.00142
   S      4.71580   6.34652   1.44822  -0.00271   0.01036  -0.00215
   S      0.00744   1.84871  10.54335   0.00157   0.01835   0.00010
   S     -1.54109   4.55473  10.54990  -0.02231   0.01482  -0.00056
   S     -3.09550   7.26252  10.56083  -0.00757   0.01481   0.00023
   S      3.13046   1.85641  10.54098   0.02546  -0.01616   0.00136
   S      1.57541   4.56209  10.55149  -0.00327  -0.01876  -0.00049
   S      0.02283   7.26930  10.55932   0.00992  -0.01655   0.00070
   S      6.24901   1.86457  10.54274   0.00900  -0.00506  -0.00021
   S      4.70174   4.57236  10.55222  -0.01734   0.00369  -0.00132
   S      3.14307   7.27664  10.56262   0.00252   0.00219  -0.00072
   S      1.41901   1.05596   4.35214   0.00650   0.00093  -0.00134
   S      0.03921   3.81977   4.73861   0.00195  -0.00274   0.00565
   S     -1.56186   6.41297   4.59834  -0.00158  -0.00017  -0.00475
   S      4.67884   0.93325   4.56079  -0.00492   0.00395   0.00194
   S      3.18386   3.65043   4.60468   0.00144   0.00447  -0.00065
   S      1.59310   6.40392   4.60537  -0.00913   0.00252  -0.00405
   S      7.86440   0.96737   4.40683  -0.00914   0.00865   0.00224
   S      6.26888   3.62413   4.59302   0.00089   0.00367   0.00001
   S      4.70631   6.40185   4.54317  -0.00319   0.01120   0.00053
freq: 376.75 cm-1
PRIMCOORD120
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00057   0.00083   0.00163
   Mo    -1.50596   4.54802   3.12343   0.00040  -0.00048  -0.00010
   Mo    -3.07109   7.24820   2.98188   0.00043  -0.00021  -0.00050
   Mo     3.17953   1.89918   2.99384  -0.00052   0.00151   0.00024
   Mo     1.60974   4.55787   3.11116  -0.00020  -0.00079  -0.00067
   Mo     0.01516   7.25835   3.03385  -0.00140   0.00100  -0.00028
   Mo     6.20769   1.84163   2.98426  -0.00210   0.00136   0.00079
   Mo     4.72467   4.56588   3.03034   0.00041   0.00338   0.00035
   Mo     3.09259   7.23449   2.97532  -0.00319   0.00186   0.00019
   Mo     1.56781   0.95038   8.98974  -0.00698   0.00955  -0.00090
   Mo     0.01669   3.66010   8.99258  -0.00276   0.01355  -0.00224
   Mo    -1.53738   6.36683   9.00217  -0.01097   0.01295   0.00290
   Mo     4.69021   0.95684   8.98683  -0.00053   0.00686  -0.00208
   Mo     3.13852   3.66832   8.99638  -0.00014   0.00324   0.00351
   Mo     1.58438   6.37460   9.00385  -0.00637   0.00665  -0.00095
   Mo     7.81222   0.96609   8.99355   0.01111  -0.01480   0.00273
   Mo     6.26205   3.67636   8.99718   0.01295  -0.01616  -0.00148
   Mo     4.70721   6.38679   9.00756   0.00259  -0.01903  -0.00167
   S      0.00894   1.85595   7.44070   0.00694  -0.01204  -0.00114
   S     -1.54156   4.56568   7.44171   0.00426  -0.01709  -0.00039
   S     -3.09726   7.27877   7.45398   0.01455  -0.00770  -0.00180
   S      3.12861   1.86301   7.43832   0.00581  -0.01314  -0.00006
   S      1.58010   4.57314   7.44543  -0.00172  -0.01167   0.00084
   S      0.02423   7.28268   7.45485   0.01421  -0.01269   0.00044
   S      6.25503   1.86970   7.43990  -0.02166   0.02236   0.00046
   S      4.70275   4.58575   7.44991  -0.01328   0.02979   0.00142
   S      3.14756   7.29412   7.45795  -0.00722   0.01772   0.00084
   S      1.59323   0.90659   1.40939   0.00051   0.00051  -0.00220
   S      0.04335   3.41174   1.73399   0.00007   0.00087   0.00121
   S     -1.50415   6.28989   1.48716  -0.00078   0.00054   0.00066
   S      4.66805   0.92801   1.42043   0.00207  -0.00211  -0.00192
   S      3.14244   3.68728   1.48216  -0.00191  -0.00194  -0.00018
   S      1.53069   6.28392   1.47467   0.00463   0.00026   0.00036
   S      7.69664   0.84812   1.36054   0.00207  -0.00369  -0.00223
   S      6.31732   3.66416   1.49644   0.00128  -0.00145  -0.00048
   S      4.71580   6.34652   1.44822   0.00187  -0.00516   0.00025
   S      0.00744   1.84871  10.54335   0.00214  -0.01609   0.00215
   S     -1.54109   4.55473  10.54990   0.00349  -0.01023   0.00194
   S     -3.09550   7.26252  10.56083   0.02024  -0.01017  -0.00022
   S      3.13046   1.85641  10.54098   0.00424  -0.00556   0.00004
   S      1.57541   4.56209  10.55149   0.00584  -0.01436  -0.00130
   S      0.02283   7.26930  10.55932   0.00933  -0.01712  -0.00018
   S      6.24901   1.86457  10.54274  -0.01560   0.02038  -0.00114
   S      4.70174   4.57236  10.55222  -0.01986   0.02510  -0.00075
   S      3.14307   7.27664  10.56262  -0.00825   0.02403  -0.00058
   S      1.41901   1.05596   4.35214  -0.00150   0.00041   0.00063
   S      0.03921   3.81977   4.73861  -0.00110   0.00065  -0.00130
   S     -1.56186   6.41297   4.59834   0.00005  -0.00014   0.00196
   S      4.67884   0.93325   4.56079   0.00284  -0.00108  -0.00069
   S      3.18386   3.65043   4.60468  -0.00038  -0.00155   0.00038
   S      1.59310   6.40392   4.60537   0.00395   0.00078   0.00151
   S      7.86440   0.96737   4.40683   0.00411  -0.00442  -0.00061
   S      6.26888   3.62413   4.59302   0.00048  -0.00176  -0.00044
   S      4.70631   6.40185   4.54317   0.00113  -0.00506   0.00007
freq: 376.85 cm-1
PRIMCOORD121
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00036  -0.00094  -0.00191
   Mo    -1.50596   4.54802   3.12343  -0.00022   0.00060  -0.00026
   Mo    -3.07109   7.24820   2.98188  -0.00055   0.00074   0.00067
   Mo     3.17953   1.89918   2.99384   0.00120  -0.00170  -0.00065
   Mo     1.60974   4.55787   3.11116   0.00062   0.00065   0.00050
   Mo     0.01516   7.25835   3.03385   0.00161  -0.00157   0.00047
   Mo     6.20769   1.84163   2.98426   0.00303  -0.00148  -0.00036
   Mo     4.72467   4.56588   3.03034   0.00029  -0.00366  -0.00035
   Mo     3.09259   7.23449   2.97532   0.00326  -0.00287  -0.00002
   Mo     1.56781   0.95038   8.98974   0.02023  -0.00298  -0.00245
   Mo     0.01669   3.66010   8.99258   0.00322  -0.00647   0.00077
   Mo    -1.53738   6.36683   9.00217  -0.01534  -0.00605   0.00163
   Mo     4.69021   0.95684   8.98683   0.01381   0.00285   0.00066
   Mo     3.13852   3.66832   8.99638  -0.00078   0.00516   0.00184
   Mo     1.58438   6.37460   9.00385  -0.01964   0.00299  -0.00231
   Mo     7.81222   0.96609   8.99355   0.01524   0.00185   0.00167
   Mo     6.26205   3.67636   8.99718  -0.00020   0.00044  -0.00234
   Mo     4.70721   6.38679   9.00756  -0.01726   0.00263   0.00058
   S      0.00894   1.85595   7.44070  -0.02812   0.00763   0.00076
   S     -1.54156   4.56568   7.44171  -0.00126   0.00712   0.00098
   S     -3.09726   7.27877   7.45398   0.01529   0.00653  -0.00082
   S      3.12861   1.86301   7.43832  -0.02597  -0.00754  -0.00004
   S      1.58010   4.57314   7.44543   0.00724  -0.00000  -0.00032
   S      0.02423   7.28268   7.45485   0.02758  -0.00307  -0.00098
   S      6.25503   1.86970   7.43990  -0.02317   0.00065   0.00035
   S      4.70275   4.58575   7.44991   0.00827  -0.00550   0.00103
   S      3.14756   7.29412   7.45795   0.02120  -0.00627  -0.00063
   S      1.59323   0.90659   1.40939  -0.00023  -0.00098   0.00241
   S      0.04335   3.41174   1.73399  -0.00045  -0.00094  -0.00127
   S     -1.50415   6.28989   1.48716   0.00106  -0.00089  -0.00111
   S      4.66805   0.92801   1.42043  -0.00384   0.00305   0.00176
   S      3.14244   3.68728   1.48216   0.00118   0.00190  -0.00011
   S      1.53069   6.28392   1.47467  -0.00520   0.00039  -0.00013
   S      7.69664   0.84812   1.36054  -0.00127   0.00455   0.00207
   S      6.31732   3.66416   1.49644  -0.00196   0.00178   0.00125
   S      4.71580   6.34652   1.44822  -0.00265   0.00539  -0.00069
   S      0.00744   1.84871  10.54335  -0.03265   0.00915  -0.00079
   S     -1.54109   4.55473  10.54990   0.00277   0.01113  -0.00067
   S     -3.09550   7.26252  10.56083   0.01660   0.00111   0.00102
   S      3.13046   1.85641  10.54098  -0.02226  -0.00378   0.00093
   S      1.57541   4.56209  10.55149   0.00869  -0.00556  -0.00095
   S      0.02283   7.26930  10.55932   0.02228  -0.00180   0.00112
   S      6.24901   1.86457  10.54274  -0.02192  -0.00446  -0.00144
   S      4.70174   4.57236  10.55222   0.00272  -0.00391  -0.00098
   S      3.14307   7.27664  10.56262   0.02508  -0.00274   0.00132
   S      1.41901   1.05596   4.35214   0.00090  -0.00117  -0.00047
   S      0.03921   3.81977   4.73861   0.00092  -0.00106   0.00197
   S     -1.56186   6.41297   4.59834  -0.00003   0.00056  -0.00197
   S      4.67884   0.93325   4.56079  -0.00333   0.00167   0.00083
   S      3.18386   3.65043   4.60468  -0.00049   0.00219  -0.00014
   S      1.59310   6.40392   4.60537  -0.00437   0.00060  -0.00177
   S      7.86440   0.96737   4.40683  -0.00546   0.00623   0.00082
   S      6.26888   3.62413   4.59302  -0.00158   0.00095   0.00033
   S      4.70631   6.40185   4.54317  -0.00179   0.00537  -0.00022
freq: 377.89 cm-1
PRIMCOORD122
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00789  -0.00061  -0.00163
   Mo    -1.50596   4.54802   3.12343   0.00404  -0.00803  -0.00487
   Mo    -3.07109   7.24820   2.98188  -0.00569   0.00637   0.00355
   Mo     3.17953   1.89918   2.99384   0.01814  -0.00088  -0.00205
   Mo     1.60974   4.55787   3.11116   0.00005   0.00969   0.00121
   Mo     0.01516   7.25835   3.03385  -0.02047   0.00104   0.00468
   Mo     6.20769   1.84163   2.98426   0.01879   0.00348  -0.00281
   Mo     4.72467   4.56588   3.03034  -0.00876  -0.00327   0.00451
   Mo     3.09259   7.23449   2.97532  -0.00169  -0.00997  -0.00572
   Mo     1.56781   0.95038   8.98974  -0.00104   0.00284   0.00018
   Mo     0.01669   3.66010   8.99258   0.00076   0.00038  -0.00247
   Mo    -1.53738   6.36683   9.00217  -0.00046  -0.00127   0.00248
   Mo     4.69021   0.95684   8.98683   0.00002  -0.00116  -0.00255
   Mo     3.13852   3.66832   8.99638  -0.00078  -0.00031   0.00267
   Mo     1.58438   6.37460   9.00385   0.00063   0.00120   0.00004
   Mo     7.81222   0.96609   8.99355  -0.00114  -0.00143   0.00212
   Mo     6.26205   3.67636   8.99718  -0.00109  -0.00018   0.00003
   Mo     4.70721   6.38679   9.00756   0.00290   0.00028  -0.00228
   S      0.00894   1.85595   7.44070   0.00518   0.00148  -0.00014
   S     -1.54156   4.56568   7.44171   0.00138  -0.00051   0.00003
   S     -3.09726   7.27877   7.45398  -0.00513  -0.00334   0.00057
   S      3.12861   1.86301   7.43832   0.00145  -0.00308   0.00056
   S      1.58010   4.57314   7.44543  -0.00401  -0.00172  -0.00020
   S      0.02423   7.28268   7.45485   0.00227   0.00425   0.00026
   S      6.25503   1.86970   7.43990  -0.00242   0.00121  -0.00077
   S      4.70275   4.58575   7.44991   0.00326   0.00250  -0.00007
   S      3.14756   7.29412   7.45795  -0.00142  -0.00112   0.00002
   S      1.59323   0.90659   1.40939  -0.00982  -0.00680  -0.00860
   S      0.04335   3.41174   1.73399  -0.01669   0.00177   0.00387
   S     -1.50415   6.28989   1.48716   0.02787   0.00511  -0.00863
   S      4.66805   0.92801   1.42043  -0.02042   0.00362   0.00232
   S      3.14244   3.68728   1.48216   0.00336   0.00245  -0.00273
   S      1.53069   6.28392   1.47467   0.02822  -0.01238  -0.00049
   S      7.69664   0.84812   1.36054  -0.01284   0.01059   0.01219
   S      6.31732   3.66416   1.49644   0.00527  -0.01393   0.00313
   S      4.71580   6.34652   1.44822  -0.00783   0.01031  -0.00607
   S      0.00744   1.84871  10.54335   0.00276  -0.00388   0.00007
   S     -1.54109   4.55473  10.54990  -0.00174   0.00516  -0.00007
   S     -3.09550   7.26252  10.56083   0.00116  -0.00307  -0.00016
   S      3.13046   1.85641  10.54098  -0.00250   0.00231  -0.00055
   S      1.57541   4.56209  10.55149   0.00297  -0.00181  -0.00019
   S      0.02283   7.26930  10.55932  -0.00162  -0.00150  -0.00042
   S      6.24901   1.86457  10.54274   0.00374   0.00141   0.00036
   S      4.70174   4.57236  10.55222  -0.00053  -0.00227  -0.00033
   S      3.14307   7.27664  10.56262  -0.00399   0.00297   0.00006
   S      1.41901   1.05596   4.35214  -0.02284  -0.01204   0.01212
   S      0.03921   3.81977   4.73861  -0.00434  -0.00113   0.00022
   S     -1.56186   6.41297   4.59834   0.02664   0.01696   0.00076
   S      4.67884   0.93325   4.56079  -0.02253  -0.00643  -0.00074
   S      3.18386   3.65043   4.60468   0.00772   0.00554  -0.00584
   S      1.59310   6.40392   4.60537   0.01452  -0.01448   0.00231
   S      7.86440   0.96737   4.40683  -0.02267   0.02422  -0.00374
   S      6.26888   3.62413   4.59302  -0.00482  -0.00862   0.00913
   S      4.70631   6.40185   4.54317   0.00329   0.00101  -0.00150
freq: 378.23 cm-1
PRIMCOORD123
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00144  -0.00021  -0.00079
   Mo    -1.50596   4.54802   3.12343  -0.00031   0.00154   0.00027
   Mo    -3.07109   7.24820   2.98188   0.00089  -0.00101  -0.00089
   Mo     3.17953   1.89918   2.99384  -0.00281   0.00006   0.00047
   Mo     1.60974   4.55787   3.11116  -0.00019  -0.00091  -0.00124
   Mo     0.01516   7.25835   3.03385   0.00313   0.00026  -0.00019
   Mo     6.20769   1.84163   2.98426  -0.00226  -0.00007   0.00030
   Mo     4.72467   4.56588   3.03034   0.00088  -0.00039  -0.00005
   Mo     3.09259   7.23449   2.97532   0.00092   0.00126   0.00117
   Mo     1.56781   0.95038   8.98974   0.00084  -0.00178   0.00413
   Mo     0.01669   3.66010   8.99258   0.00029  -0.00248  -0.01773
   Mo    -1.53738   6.36683   9.00217   0.00254  -0.00088   0.01383
   Mo     4.69021   0.95684   8.98683  -0.00040   0.00135  -0.01825
   Mo     3.13852   3.66832   8.99638   0.00063   0.00086   0.01413
   Mo     1.58438   6.37460   9.00385  -0.00025  -0.00131   0.00435
   Mo     7.81222   0.96609   8.99355  -0.00224   0.00128   0.01354
   Mo     6.26205   3.67636   8.99718  -0.00045   0.00278   0.00462
   Mo     4.70721   6.38679   9.00756  -0.00071   0.00350  -0.01799
   S      0.00894   1.85595   7.44070   0.00578   0.02301  -0.00096
   S     -1.54156   4.56568   7.44171   0.01281  -0.01459   0.00099
   S     -3.09726   7.27877   7.45398  -0.02370  -0.00305  -0.00072
   S      3.12861   1.86301   7.43832   0.01546  -0.01603   0.00030
   S      1.58010   4.57314   7.44543  -0.02029  -0.00176  -0.00061
   S      0.02423   7.28268   7.45485   0.00406   0.01885  -0.00104
   S      6.25503   1.86970   7.43990  -0.01855  -0.00808  -0.00017
   S      4.70275   4.58575   7.44991   0.00596   0.01475  -0.00096
   S      3.14756   7.29412   7.45795   0.01804  -0.01767   0.00045
   S      1.59323   0.90659   1.40939   0.00107   0.00068   0.00171
   S      0.04335   3.41174   1.73399   0.00267   0.00010  -0.00028
   S     -1.50415   6.28989   1.48716  -0.00469  -0.00155   0.00125
   S      4.66805   0.92801   1.42043   0.00271  -0.00068   0.00012
   S      3.14244   3.68728   1.48216  -0.00071   0.00040   0.00098
   S      1.53069   6.28392   1.47467  -0.00449  -0.00013   0.00043
   S      7.69664   0.84812   1.36054   0.00205  -0.00092  -0.00156
   S      6.31732   3.66416   1.49644  -0.00053   0.00125  -0.00012
   S      4.71580   6.34652   1.44822   0.00100   0.00024   0.00044
   S      0.00744   1.84871  10.54335  -0.00591  -0.01564   0.00064
   S     -1.54109   4.55473  10.54990  -0.01685   0.01565   0.00019
   S     -3.09550   7.26252  10.56083   0.01760   0.00526  -0.00028
   S      3.13046   1.85641  10.54098  -0.01443   0.01542   0.00118
   S      1.57541   4.56209  10.55149   0.02085   0.00601  -0.00109
   S      0.02283   7.26930  10.55932  -0.00759  -0.02073   0.00017
   S      6.24901   1.86457  10.54274   0.02289   0.00104  -0.00009
   S      4.70174   4.57236  10.55222  -0.00502  -0.02517  -0.00065
   S      3.14307   7.27664  10.56262  -0.01188   0.01266   0.00103
   S      1.41901   1.05596   4.35214   0.00479   0.00242  -0.00111
   S      0.03921   3.81977   4.73861   0.00030  -0.00024   0.00122
   S     -1.56186   6.41297   4.59834  -0.00351  -0.00247  -0.00051
   S      4.67884   0.93325   4.56079   0.00277  -0.00013   0.00026
   S      3.18386   3.65043   4.60468   0.00073  -0.00097   0.00023
   S      1.59310   6.40392   4.60537  -0.00253   0.00242  -0.00064
   S      7.86440   0.96737   4.40683   0.00210  -0.00336   0.00046
   S      6.26888   3.62413   4.59302  -0.00036   0.00081  -0.00138
   S      4.70631   6.40185   4.54317  -0.00147   0.00043   0.00021
freq: 378.35 cm-1
PRIMCOORD124
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00027   0.00013   0.00040
   Mo    -1.50596   4.54802   3.12343  -0.00014   0.00010   0.00037
   Mo    -3.07109   7.24820   2.98188  -0.00038  -0.00052  -0.00054
   Mo     3.17953   1.89918   2.99384  -0.00077   0.00017  -0.00028
   Mo     1.60974   4.55787   3.11116  -0.00007  -0.00031   0.00009
   Mo     0.01516   7.25835   3.03385  -0.00033   0.00005   0.00000
   Mo     6.20769   1.84163   2.98426  -0.00096  -0.00003   0.00025
   Mo     4.72467   4.56588   3.03034   0.00025   0.00046  -0.00007
   Mo     3.09259   7.23449   2.97532  -0.00079   0.00084   0.00019
   Mo     1.56781   0.95038   8.98974  -0.00308  -0.00063  -0.01807
   Mo     0.01669   3.66010   8.99258   0.00054   0.00097   0.00545
   Mo    -1.53738   6.36683   9.00217   0.00157   0.00305   0.01261
   Mo     4.69021   0.95684   8.98683   0.00129  -0.00225   0.00573
   Mo     3.13852   3.66832   8.99638   0.00249  -0.00492   0.01273
   Mo     1.58438   6.37460   9.00385   0.00344  -0.00380  -0.01837
   Mo     7.81222   0.96609   8.99355  -0.00341   0.00276   0.01241
   Mo     6.26205   3.67636   8.99718   0.00113   0.00408  -0.01834
   Mo     4.70721   6.38679   9.00756  -0.00163   0.00060   0.00578
   S      0.00894   1.85595   7.44070   0.02459  -0.00839   0.00091
   S     -1.54156   4.56568   7.44171  -0.01726  -0.01895  -0.00064
   S     -3.09726   7.27877   7.45398  -0.00272   0.01975  -0.00015
   S      3.12861   1.86301   7.43832  -0.01524  -0.00715  -0.00063
   S      1.58010   4.57314   7.44543  -0.01013   0.02629   0.00013
   S      0.02423   7.28268   7.45485   0.01401  -0.00365   0.00108
   S      6.25503   1.86970   7.43990  -0.00205   0.01477  -0.00056
   S      4.70275   4.58575   7.44991   0.02006  -0.00717   0.00061
   S      3.14756   7.29412   7.45795  -0.01441  -0.01552  -0.00004
   S      1.59323   0.90659   1.40939   0.00074   0.00055  -0.00006
   S      0.04335   3.41174   1.73399   0.00048  -0.00014  -0.00013
   S     -1.50415   6.28989   1.48716  -0.00008   0.00033  -0.00004
   S      4.66805   0.92801   1.42043   0.00146  -0.00011  -0.00034
   S      3.14244   3.68728   1.48216  -0.00013  -0.00042  -0.00022
   S      1.53069   6.28392   1.47467   0.00108   0.00024   0.00022
   S      7.69664   0.84812   1.36054   0.00041  -0.00106  -0.00058
   S      6.31732   3.66416   1.49644  -0.00012   0.00014  -0.00039
   S      4.71580   6.34652   1.44822   0.00114  -0.00072   0.00040
   S      0.00744   1.84871  10.54335  -0.01589   0.00448   0.00054
   S     -1.54109   4.55473  10.54990   0.01280   0.00824   0.00017
   S     -3.09550   7.26252  10.56083   0.00673  -0.01973  -0.00116
   S      3.13046   1.85641  10.54098   0.01504   0.02020  -0.00035
   S      1.57541   4.56209  10.55149   0.00033  -0.01425  -0.00085
   S      0.02283   7.26930  10.55932  -0.02641   0.00951   0.00006
   S      6.24901   1.86457  10.54274   0.00754  -0.02549  -0.00034
   S      4.70174   4.57236  10.55222  -0.02052   0.00667   0.00120
   S      3.14307   7.27664  10.56262   0.01653   0.01081   0.00025
   S      1.41901   1.05596   4.35214   0.00016   0.00110   0.00069
   S      0.03921   3.81977   4.73861  -0.00000   0.00022  -0.00046
   S     -1.56186   6.41297   4.59834   0.00076  -0.00055   0.00030
   S      4.67884   0.93325   4.56079   0.00188  -0.00013   0.00008
   S      3.18386   3.65043   4.60468  -0.00044   0.00010   0.00010
   S      1.59310   6.40392   4.60537   0.00076   0.00025   0.00029
   S      7.86440   0.96737   4.40683   0.00125  -0.00186  -0.00079
   S      6.26888   3.62413   4.59302   0.00034   0.00011  -0.00012
   S      4.70631   6.40185   4.54317   0.00036  -0.00060   0.00023
freq: 381.24 cm-1
PRIMCOORD125
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.01675  -0.00458  -0.01890
   Mo    -1.50596   4.54802   3.12343  -0.00390   0.00197  -0.00494
   Mo    -3.07109   7.24820   2.98188  -0.00971  -0.00507  -0.01078
   Mo     3.17953   1.89918   2.99384  -0.01311   0.00219  -0.00186
   Mo     1.60974   4.55787   3.11116  -0.00034   0.00939  -0.00780
   Mo     0.01516   7.25835   3.03385  -0.01508   0.00027   0.00772
   Mo     6.20769   1.84163   2.98426  -0.00870   0.00181   0.00209
   Mo     4.72467   4.56588   3.03034  -0.00500  -0.00976   0.00894
   Mo     3.09259   7.23449   2.97532  -0.00184   0.00465   0.00583
   Mo     1.56781   0.95038   8.98974   0.00081   0.00156   0.00017
   Mo     0.01669   3.66010   8.99258   0.00114  -0.00117   0.00016
   Mo    -1.53738   6.36683   9.00217  -0.00123  -0.00032  -0.00051
   Mo     4.69021   0.95684   8.98683   0.00166  -0.00085   0.00058
   Mo     3.13852   3.66832   8.99638  -0.00074   0.00017  -0.00022
   Mo     1.58438   6.37460   9.00385   0.00042   0.00140   0.00020
   Mo     7.81222   0.96609   8.99355  -0.00009   0.00003  -0.00076
   Mo     6.26205   3.67636   8.99718   0.00072   0.00157   0.00020
   Mo     4.70721   6.38679   9.00756   0.00063  -0.00015   0.00061
   S      0.00894   1.85595   7.44070  -0.00025   0.00161   0.00071
   S     -1.54156   4.56568   7.44171  -0.00131   0.00097   0.00016
   S     -3.09726   7.27877   7.45398   0.00149  -0.00228  -0.00031
   S      3.12861   1.86301   7.43832  -0.00294   0.00024  -0.00012
   S      1.58010   4.57314   7.44543  -0.00040  -0.00241   0.00032
   S      0.02423   7.28268   7.45485  -0.00011   0.00081   0.00042
   S      6.25503   1.86970   7.43990  -0.00037  -0.00222  -0.00049
   S      4.70275   4.58575   7.44991   0.00055  -0.00037  -0.00032
   S      3.14756   7.29412   7.45795  -0.00181   0.00034   0.00019
   S      1.59323   0.90659   1.40939   0.00913   0.00336   0.00776
   S      0.04335   3.41174   1.73399   0.00321  -0.00385  -0.00449
   S     -1.50415   6.28989   1.48716   0.01310   0.00090   0.00654
   S      4.66805   0.92801   1.42043   0.01380   0.00217  -0.00742
   S      3.14244   3.68728   1.48216   0.00173  -0.00548   0.01177
   S      1.53069   6.28392   1.47467   0.01059  -0.02267  -0.00794
   S      7.69664   0.84812   1.36054   0.02257  -0.00287   0.01132
   S      6.31732   3.66416   1.49644   0.00817  -0.00141  -0.00545
   S      4.71580   6.34652   1.44822   0.01259   0.02150  -0.01290
   S      0.00744   1.84871  10.54335   0.00057   0.00184  -0.00104
   S     -1.54109   4.55473  10.54990  -0.00181  -0.00029  -0.00106
   S     -3.09550   7.26252  10.56083  -0.00048  -0.00215   0.00002
   S      3.13046   1.85641  10.54098  -0.00191  -0.00059  -0.00020
   S      1.57541   4.56209  10.55149  -0.00036  -0.00115  -0.00034
   S      0.02283   7.26930  10.55932   0.00169   0.00195  -0.00046
   S      6.24901   1.86457  10.54274  -0.00282  -0.00145   0.00034
   S      4.70174   4.57236  10.55222   0.00094   0.00057  -0.00045
   S      3.14307   7.27664  10.56262  -0.00115  -0.00186   0.00012
   S      1.41901   1.05596   4.35214   0.03114   0.01989   0.02007
   S      0.03921   3.81977   4.73861  -0.00316  -0.01256   0.02400
   S     -1.56186   6.41297   4.59834   0.02973   0.00741   0.00701
   S      4.67884   0.93325   4.56079   0.02071  -0.00710  -0.00237
   S      3.18386   3.65043   4.60468   0.01940  -0.00055  -0.00358
   S      1.59310   6.40392   4.60537   0.01317   0.00055  -0.00992
   S      7.86440   0.96737   4.40683   0.00671  -0.01050   0.00583
   S      6.26888   3.62413   4.59302  -0.00379  -0.00060  -0.00625
   S      4.70631   6.40185   4.54317  -0.00500   0.00367   0.00426
freq: 381.56 cm-1
PRIMCOORD126
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00240  -0.00058  -0.01915
   Mo    -1.50596   4.54802   3.12343   0.00773  -0.00062  -0.00740
   Mo    -3.07109   7.24820   2.98188   0.01194   0.00109  -0.00618
   Mo     3.17953   1.89918   2.99384   0.00169   0.00276  -0.00563
   Mo     1.60974   4.55787   3.11116  -0.00463  -0.00618  -0.00799
   Mo     0.01516   7.25835   3.03385   0.01158   0.00951   0.01315
   Mo     6.20769   1.84163   2.98426   0.00635   0.00439  -0.00754
   Mo     4.72467   4.56588   3.03034   0.00390   0.00595   0.01832
   Mo     3.09259   7.23449   2.97532   0.00235  -0.00399   0.00220
   Mo     1.56781   0.95038   8.98974  -0.00015  -0.00035  -0.00068
   Mo     0.01669   3.66010   8.99258  -0.00063   0.00036   0.00029
   Mo    -1.53738   6.36683   9.00217  -0.00046   0.00066   0.00008
   Mo     4.69021   0.95684   8.98683  -0.00052  -0.00103   0.00018
   Mo     3.13852   3.66832   8.99638  -0.00015  -0.00001   0.00003
   Mo     1.58438   6.37460   9.00385   0.00088  -0.00031   0.00004
   Mo     7.81222   0.96609   8.99355  -0.00001   0.00071  -0.00050
   Mo     6.26205   3.67636   8.99718  -0.00013  -0.00042  -0.00011
   Mo     4.70721   6.38679   9.00756  -0.00024  -0.00074   0.00104
   S      0.00894   1.85595   7.44070  -0.00027  -0.00134  -0.00082
   S     -1.54156   4.56568   7.44171   0.00031  -0.00104  -0.00098
   S     -3.09726   7.27877   7.45398   0.00220   0.00130   0.00013
   S      3.12861   1.86301   7.43832   0.00011   0.00017  -0.00114
   S      1.58010   4.57314   7.44543   0.00085   0.00027  -0.00030
   S      0.02423   7.28268   7.45485  -0.00058   0.00184  -0.00046
   S      6.25503   1.86970   7.43990   0.00143   0.00046  -0.00032
   S      4.70275   4.58575   7.44991   0.00010  -0.00041  -0.00004
   S      3.14756   7.29412   7.45795  -0.00182   0.00059  -0.00031
   S      1.59323   0.90659   1.40939  -0.01105  -0.01129   0.02196
   S      0.04335   3.41174   1.73399   0.00112   0.01927   0.02700
   S     -1.50415   6.28989   1.48716  -0.04019  -0.01319  -0.00139
   S      4.66805   0.92801   1.42043  -0.00826   0.00215   0.00454
   S      3.14244   3.68728   1.48216  -0.01535  -0.00995  -0.00281
   S      1.53069   6.28392   1.47467   0.00281  -0.00757  -0.00891
   S      7.69664   0.84812   1.36054  -0.00225   0.00512   0.01161
   S      6.31732   3.66416   1.49644   0.00602  -0.01141   0.00491
   S      4.71580   6.34652   1.44822  -0.00208   0.00748  -0.00885
   S      0.00744   1.84871  10.54335  -0.00071  -0.00028   0.00066
   S     -1.54109   4.55473  10.54990   0.00084  -0.00067   0.00053
   S     -3.09550   7.26252  10.56083   0.00018  -0.00105   0.00033
   S      3.13046   1.85641  10.54098   0.00129   0.00096   0.00034
   S      1.57541   4.56209  10.55149   0.00067   0.00063   0.00064
   S      0.02283   7.26930  10.55932  -0.00021   0.00113   0.00006
   S      6.24901   1.86457  10.54274   0.00057   0.00084   0.00009
   S      4.70174   4.57236  10.55222  -0.00036   0.00218  -0.00062
   S      3.14307   7.27664  10.56262   0.00003  -0.00197   0.00053
   S      1.41901   1.05596   4.35214   0.00250   0.00393   0.01279
   S      0.03921   3.81977   4.73861  -0.00221  -0.00169  -0.00480
   S     -1.56186   6.41297   4.59834  -0.01599   0.00212  -0.00452
   S      4.67884   0.93325   4.56079  -0.00940  -0.02404   0.00178
   S      3.18386   3.65043   4.60468   0.01194   0.00141  -0.00052
   S      1.59310   6.40392   4.60537  -0.00620   0.01506  -0.00555
   S      7.86440   0.96737   4.40683  -0.00855   0.00771   0.01670
   S      6.26888   3.62413   4.59302  -0.01782   0.00085  -0.00459
   S      4.70631   6.40185   4.54317  -0.01218  -0.02372  -0.02045
freq: 383.14 cm-1
PRIMCOORD127
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00043   0.00194  -0.00235
   Mo    -1.50596   4.54802   3.12343  -0.01051  -0.00597  -0.00185
   Mo    -3.07109   7.24820   2.98188   0.00810  -0.00197   0.00465
   Mo     3.17953   1.89918   2.99384  -0.01548  -0.00971  -0.00280
   Mo     1.60974   4.55787   3.11116   0.00796  -0.00537   0.00207
   Mo     0.01516   7.25835   3.03385  -0.00643   0.01640  -0.00567
   Mo     6.20769   1.84163   2.98426   0.01053  -0.00754  -0.00419
   Mo     4.72467   4.56588   3.03034  -0.00428   0.00801  -0.00456
   Mo     3.09259   7.23449   2.97532  -0.01266  -0.00641   0.00775
   Mo     1.56781   0.95038   8.98974  -0.00401  -0.00253  -0.00002
   Mo     0.01669   3.66010   8.99258   0.00121   0.00497   0.00028
   Mo    -1.53738   6.36683   9.00217   0.00378  -0.00308  -0.00022
   Mo     4.69021   0.95684   8.98683   0.00177   0.00588  -0.00004
   Mo     3.13852   3.66832   8.99638   0.00344  -0.00255  -0.00005
   Mo     1.58438   6.37460   9.00385  -0.00501  -0.00182  -0.00018
   Mo     7.81222   0.96609   8.99355   0.00349  -0.00317  -0.00002
   Mo     6.26205   3.67636   8.99718  -0.00489  -0.00145  -0.00033
   Mo     4.70721   6.38679   9.00756   0.00094   0.00535   0.00019
   S      0.00894   1.85595   7.44070   0.00051  -0.00481  -0.00133
   S     -1.54156   4.56568   7.44171   0.00505   0.00395   0.00002
   S     -3.09726   7.27877   7.45398  -0.00619   0.00231   0.00065
   S      3.12861   1.86301   7.43832   0.00472   0.00357  -0.00140
   S      1.58010   4.57314   7.44543  -0.00664   0.00218   0.00182
   S      0.02423   7.28268   7.45485   0.00132  -0.00761  -0.00130
   S      6.25503   1.86970   7.43990  -0.00704   0.00181   0.00095
   S      4.70275   4.58575   7.44991   0.00211  -0.00747   0.00035
   S      3.14756   7.29412   7.45795   0.00483   0.00374  -0.00060
   S      1.59323   0.90659   1.40939   0.01320   0.01109   0.00680
   S      0.04335   3.41174   1.73399   0.00230  -0.00561  -0.00510
   S     -1.50415   6.28989   1.48716  -0.00237   0.00255   0.00335
   S      4.66805   0.92801   1.42043   0.00445  -0.01129   0.01991
   S      3.14244   3.68728   1.48216   0.00059   0.01470   0.00622
   S      1.53069   6.28392   1.47467   0.01469  -0.00108  -0.00865
   S      7.69664   0.84812   1.36054  -0.00810   0.01983   0.00251
   S      6.31732   3.66416   1.49644   0.00669   0.00533   0.00692
   S      4.71580   6.34652   1.44822   0.00359  -0.02232  -0.01220
   S      0.00744   1.84871  10.54335   0.00055  -0.00488   0.00163
   S     -1.54109   4.55473  10.54990   0.00547   0.00369  -0.00038
   S     -3.09550   7.26252  10.56083  -0.00735   0.00221  -0.00037
   S      3.13046   1.85641  10.54098   0.00404   0.00433   0.00116
   S      1.57541   4.56209  10.55149  -0.00636   0.00202  -0.00170
   S      0.02283   7.26930  10.55932   0.00165  -0.00809   0.00098
   S      6.24901   1.86457  10.54274  -0.00639   0.00172  -0.00138
   S      4.70174   4.57236  10.55222   0.00136  -0.00635   0.00071
   S      3.14307   7.27664  10.56262   0.00587   0.00320   0.00087
   S      1.41901   1.05596   4.35214   0.02810   0.00922  -0.01258
   S      0.03921   3.81977   4.73861   0.00389  -0.00437   0.00748
   S     -1.56186   6.41297   4.59834  -0.01515   0.00783   0.00277
   S      4.67884   0.93325   4.56079   0.00529  -0.01944   0.00826
   S      3.18386   3.65043   4.60468  -0.01508   0.01434  -0.00516
   S      1.59310   6.40392   4.60537   0.02816   0.00364   0.00120
   S      7.86440   0.96737   4.40683  -0.02252   0.01443  -0.00992
   S      6.26888   3.62413   4.59302   0.01846   0.00802   0.00490
   S      4.70631   6.40185   4.54317   0.00306  -0.01311   0.00189
freq: 385.79 cm-1
PRIMCOORD128
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00186   0.00035   0.00078
   Mo    -1.50596   4.54802   3.12343   0.00059   0.00018   0.00013
   Mo    -3.07109   7.24820   2.98188  -0.00011  -0.00009   0.00026
   Mo     3.17953   1.89918   2.99384  -0.00064   0.00006   0.00025
   Mo     1.60974   4.55787   3.11116  -0.00163  -0.00236   0.00072
   Mo     0.01516   7.25835   3.03385   0.00248  -0.00044  -0.00026
   Mo     6.20769   1.84163   2.98426  -0.00169  -0.00101  -0.00088
   Mo     4.72467   4.56588   3.03034   0.00159   0.00085  -0.00045
   Mo     3.09259   7.23449   2.97532  -0.00058   0.00083   0.00028
   Mo     1.56781   0.95038   8.98974  -0.00430   0.01483  -0.00066
   Mo     0.01669   3.66010   8.99258   0.01462  -0.00136  -0.00012
   Mo    -1.53738   6.36683   9.00217  -0.00910  -0.01233   0.00077
   Mo     4.69021   0.95684   8.98683   0.01554  -0.00169  -0.00021
   Mo     3.13852   3.66832   8.99638  -0.00922  -0.01200  -0.00048
   Mo     1.58438   6.37460   9.00385  -0.00479   0.01423  -0.00068
   Mo     7.81222   0.96609   8.99355  -0.00876  -0.01285   0.00086
   Mo     6.26205   3.67636   8.99718  -0.00457   0.01402   0.00075
   Mo     4.70721   6.38679   9.00756   0.01567  -0.00097  -0.00014
   S      0.00894   1.85595   7.44070   0.02093   0.00204  -0.00194
   S     -1.54156   4.56568   7.44171  -0.01285   0.01516   0.00130
   S     -3.09726   7.27877   7.45398  -0.00979  -0.01868  -0.00109
   S      3.12861   1.86301   7.43832  -0.01480   0.01591   0.00203
   S      1.58010   4.57314   7.44543  -0.00672  -0.01842   0.00037
   S      0.02423   7.28268   7.45485   0.02150   0.00267  -0.00139
   S      6.25503   1.86970   7.43990  -0.00973  -0.01864  -0.00082
   S      4.70275   4.58575   7.44991   0.01842   0.00184  -0.00238
   S      3.14756   7.29412   7.45795  -0.01467   0.01526   0.00287
   S      1.59323   0.90659   1.40939  -0.00111   0.00010   0.00227
   S      0.04335   3.41174   1.73399   0.00211   0.00276   0.00296
   S     -1.50415   6.28989   1.48716  -0.00288  -0.00168   0.00041
   S      4.66805   0.92801   1.42043   0.00299   0.00059   0.00160
   S      3.14244   3.68728   1.48216  -0.00059  -0.00066  -0.00137
   S      1.53069   6.28392   1.47467  -0.00216   0.00412  -0.00013
   S      7.69664   0.84812   1.36054  -0.00185  -0.00195  -0.00125
   S      6.31732   3.66416   1.49644  -0.00139   0.00217   0.00042
   S      4.71580   6.34652   1.44822   0.00184  -0.00176   0.00179
   S      0.00744   1.84871  10.54335   0.01851   0.00179   0.00177
   S     -1.54109   4.55473  10.54990  -0.01372   0.01600  -0.00167
   S     -3.09550   7.26252  10.56083  -0.00849  -0.02018   0.00054
   S      3.13046   1.85641  10.54098  -0.01400   0.01596  -0.00108
   S      1.57541   4.56209  10.55149  -0.00746  -0.01889   0.00023
   S      0.02283   7.26930  10.55932   0.01953   0.00215   0.00168
   S      6.24901   1.86457  10.54274  -0.00801  -0.01819  -0.00030
   S      4.70174   4.57236  10.55222   0.01990   0.00147   0.00200
   S      3.14307   7.27664  10.56262  -0.01395   0.01717  -0.00218
   S      1.41901   1.05596   4.35214  -0.00034  -0.00002  -0.00252
   S      0.03921   3.81977   4.73861   0.00227   0.00203  -0.00427
   S     -1.56186   6.41297   4.59834  -0.00322  -0.00139  -0.00085
   S      4.67884   0.93325   4.56079   0.00106   0.00090  -0.00021
   S      3.18386   3.65043   4.60468  -0.00136  -0.00109   0.00118
   S      1.59310   6.40392   4.60537  -0.00170   0.00206  -0.00107
   S      7.86440   0.96737   4.40683   0.00203  -0.00246   0.00072
   S      6.26888   3.62413   4.59302  -0.00102   0.00209   0.00043
   S      4.70631   6.40185   4.54317   0.00205  -0.00058  -0.00184
freq: 386.00 cm-1
PRIMCOORD129
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00031  -0.00064  -0.00037
   Mo    -1.50596   4.54802   3.12343   0.00095   0.00480  -0.00036
   Mo    -3.07109   7.24820   2.98188  -0.00132   0.00084  -0.00382
   Mo     3.17953   1.89918   2.99384   0.00546   0.00504   0.00285
   Mo     1.60974   4.55787   3.11116  -0.00036   0.00387  -0.00271
   Mo     0.01516   7.25835   3.03385   0.00299  -0.00361   0.00269
   Mo     6.20769   1.84163   2.98426  -0.00206   0.00441   0.00379
   Mo     4.72467   4.56588   3.03034   0.00208  -0.00241   0.00289
   Mo     3.09259   7.23449   2.97532   0.00444   0.00160  -0.00422
   Mo     1.56781   0.95038   8.98974  -0.01289  -0.00696  -0.00027
   Mo     0.01669   3.66010   8.99258   0.00225   0.01194  -0.00006
   Mo    -1.53738   6.36683   9.00217   0.01049  -0.00940   0.00036
   Mo     4.69021   0.95684   8.98683   0.00229   0.01412   0.00021
   Mo     3.13852   3.66832   8.99638   0.01012  -0.01014  -0.00080
   Mo     1.58438   6.37460   9.00385  -0.01351  -0.00686  -0.00022
   Mo     7.81222   0.96609   8.99355   0.01030  -0.01013   0.00016
   Mo     6.26205   3.67636   8.99718  -0.01288  -0.00683  -0.00091
   Mo     4.70721   6.38679   9.00756   0.00193   0.01277   0.00120
   S      0.00894   1.85595   7.44070   0.00367  -0.01544  -0.00055
   S     -1.54156   4.56568   7.44171   0.01478   0.01301  -0.00005
   S     -3.09726   7.27877   7.45398  -0.01733   0.00952   0.00089
   S      3.12861   1.86301   7.43832   0.01478   0.01333   0.00112
   S      1.58010   4.57314   7.44543  -0.01740   0.00986   0.00241
   S      0.02423   7.28268   7.45485   0.00401  -0.01871  -0.00140
   S      6.25503   1.86970   7.43990  -0.01805   0.00892   0.00284
   S      4.70275   4.58575   7.44991   0.00350  -0.01747  -0.00081
   S      3.14756   7.29412   7.45795   0.01485   0.01346  -0.00079
   S      1.59323   0.90659   1.40939  -0.00703  -0.00501  -0.00295
   S      0.04335   3.41174   1.73399   0.00039  -0.00411  -0.00536
   S     -1.50415   6.28989   1.48716  -0.00273  -0.00282   0.00022
   S      4.66805   0.92801   1.42043  -0.00272   0.00035  -0.01189
   S      3.14244   3.68728   1.48216  -0.00251  -0.00699  -0.00151
   S      1.53069   6.28392   1.47467  -0.00394  -0.00169   0.00529
   S      7.69664   0.84812   1.36054   0.00412  -0.00706  -0.00214
   S      6.31732   3.66416   1.49644  -0.00221  -0.00439  -0.00148
   S      4.71580   6.34652   1.44822  -0.00190   0.00980   0.00367
   S      0.00744   1.84871  10.54335   0.00309  -0.01489   0.00088
   S     -1.54109   4.55473  10.54990   0.01502   0.01389   0.00100
   S     -3.09550   7.26252  10.56083  -0.01762   0.00838  -0.00230
   S      3.13046   1.85641  10.54098   0.01588   0.01228  -0.00027
   S      1.57541   4.56209  10.55149  -0.01767   0.00964  -0.00170
   S      0.02283   7.26930  10.55932   0.00311  -0.01768   0.00074
   S      6.24901   1.86457  10.54274  -0.01853   0.00794  -0.00226
   S      4.70174   4.57236  10.55222   0.00354  -0.01495   0.00145
   S      3.14307   7.27664  10.56262   0.01611   0.01342  -0.00045
   S      1.41901   1.05596   4.35214  -0.00894  -0.00250   0.00623
   S      0.03921   3.81977   4.73861  -0.00029  -0.00346   0.00902
   S     -1.56186   6.41297   4.59834   0.00536  -0.00396   0.00128
   S      4.67884   0.93325   4.56079  -0.00278   0.00434  -0.00588
   S      3.18386   3.65043   4.60468   0.00587  -0.00797  -0.00038
   S      1.59310   6.40392   4.60537  -0.01141  -0.00083   0.00264
   S      7.86440   0.96737   4.40683   0.00415  -0.00313   0.00383
   S      6.26888   3.62413   4.59302  -0.00786  -0.00558  -0.00567
   S      4.70631   6.40185   4.54317  -0.00268   0.00251   0.00272
freq: 387.74 cm-1
PRIMCOORD130
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00082  -0.00037  -0.00099
   Mo    -1.50596   4.54802   3.12343   0.00073  -0.00193   0.00111
   Mo    -3.07109   7.24820   2.98188  -0.00164  -0.00017   0.00064
   Mo     3.17953   1.89918   2.99384  -0.00163  -0.00162  -0.00213
   Mo     1.60974   4.55787   3.11116  -0.00155  -0.00112   0.00165
   Mo     0.01516   7.25835   3.03385  -0.00160  -0.00153   0.00031
   Mo     6.20769   1.84163   2.98426  -0.00098  -0.00186  -0.00183
   Mo     4.72467   4.56588   3.03034  -0.00082  -0.00066  -0.00028
   Mo     3.09259   7.23449   2.97532  -0.00067   0.00022   0.00141
   Mo     1.56781   0.95038   8.98974  -0.00678  -0.01154   0.00019
   Mo     0.01669   3.66010   8.99258  -0.00610  -0.01213  -0.00012
   Mo    -1.53738   6.36683   9.00217  -0.00794  -0.01172   0.00078
   Mo     4.69021   0.95684   8.98683  -0.00696  -0.01251  -0.00110
   Mo     3.13852   3.66832   8.99638  -0.00796  -0.01228  -0.00016
   Mo     1.58438   6.37460   9.00385  -0.00673  -0.01151   0.00037
   Mo     7.81222   0.96609   8.99355  -0.00821  -0.01184   0.00055
   Mo     6.26205   3.67636   8.99718  -0.00584  -0.01163  -0.00063
   Mo     4.70721   6.38679   9.00756  -0.00724  -0.01312  -0.00055
   S      0.00894   1.85595   7.44070   0.01150   0.01900  -0.00138
   S     -1.54156   4.56568   7.44171   0.00793   0.01675   0.00021
   S     -3.09726   7.27877   7.45398   0.01119   0.01730  -0.00067
   S      3.12861   1.86301   7.43832   0.01081   0.01771   0.00056
   S      1.58010   4.57314   7.44543   0.01108   0.01667   0.00086
   S      0.02423   7.28268   7.45485   0.01130   0.02018  -0.00049
   S      6.25503   1.86970   7.43990   0.01021   0.01735   0.00103
   S      4.70275   4.58575   7.44991   0.01089   0.02003   0.00155
   S      3.14756   7.29412   7.45795   0.01059   0.01729   0.00016
   S      1.59323   0.90659   1.40939   0.00201   0.00072   0.00324
   S      0.04335   3.41174   1.73399   0.00016   0.00324   0.00360
   S     -1.50415   6.28989   1.48716   0.00313   0.00172  -0.00083
   S      4.66805   0.92801   1.42043   0.00165   0.00355   0.00375
   S      3.14244   3.68728   1.48216   0.00233   0.00082  -0.00019
   S      1.53069   6.28392   1.47467   0.00040   0.00115  -0.00271
   S      7.69664   0.84812   1.36054   0.00046   0.00046   0.00232
   S      6.31732   3.66416   1.49644   0.00014   0.00210  -0.00136
   S      4.71580   6.34652   1.44822   0.00168  -0.00000  -0.00035
   S      0.00744   1.84871  10.54335   0.01070   0.01810   0.00042
   S     -1.54109   4.55473  10.54990   0.00874   0.01817  -0.00025
   S     -3.09550   7.26252  10.56083   0.01221   0.01700  -0.00034
   S      3.13046   1.85641  10.54098   0.00953   0.01906  -0.00018
   S      1.57541   4.56209  10.55149   0.01092   0.01742  -0.00073
   S      0.02283   7.26930  10.55932   0.01115   0.01741   0.00037
   S      6.24901   1.86457  10.54274   0.01223   0.01756  -0.00030
   S      4.70174   4.57236  10.55222   0.01044   0.01963   0.00138
   S      3.14307   7.27664  10.56262   0.00976   0.01805  -0.00019
   S      1.41901   1.05596   4.35214   0.00251   0.00110  -0.00068
   S      0.03921   3.81977   4.73861  -0.00031   0.00292  -0.00628
   S     -1.56186   6.41297   4.59834   0.00224   0.00123  -0.00222
   S      4.67884   0.93325   4.56079   0.00217   0.00076   0.00339
   S      3.18386   3.65043   4.60468   0.00010   0.00292   0.00162
   S      1.59310   6.40392   4.60537   0.00196  -0.00010  -0.00376
   S      7.86440   0.96737   4.40683   0.00153  -0.00094   0.00016
   S      6.26888   3.62413   4.59302   0.00204   0.00302   0.00179
   S      4.70631   6.40185   4.54317   0.00128   0.00122  -0.00235
freq: 387.96 cm-1
PRIMCOORD131
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00368  -0.00197  -0.00290
   Mo    -1.50596   4.54802   3.12343   0.01052  -0.01064   0.00474
   Mo    -3.07109   7.24820   2.98188  -0.00834  -0.00026   0.00431
   Mo     3.17953   1.89918   2.99384  -0.00234  -0.00628  -0.00992
   Mo     1.60974   4.55787   3.11116  -0.01124  -0.00598   0.00803
   Mo     0.01516   7.25835   3.03385  -0.00567  -0.01016   0.00203
   Mo     6.20769   1.84163   2.98426  -0.00704  -0.00709  -0.00992
   Mo     4.72467   4.56588   3.03034  -0.00305  -0.00319  -0.00096
   Mo     3.09259   7.23449   2.97532   0.00013   0.00163   0.00745
   Mo     1.56781   0.95038   8.98974  -0.00087  -0.00056  -0.00022
   Mo     0.01669   3.66010   8.99258   0.00022   0.00568   0.00025
   Mo    -1.53738   6.36683   9.00217   0.00370   0.00065   0.00060
   Mo     4.69021   0.95684   8.98683   0.00091   0.00483  -0.00110
   Mo     3.13852   3.66832   8.99638   0.00382   0.00037  -0.00017
   Mo     1.58438   6.37460   9.00385  -0.00145   0.00004   0.00095
   Mo     7.81222   0.96609   8.99355   0.00328   0.00056  -0.00043
   Mo     6.26205   3.67636   8.99718  -0.00171  -0.00025  -0.00042
   Mo     4.70721   6.38679   9.00756   0.00045   0.00419   0.00052
   S      0.00894   1.85595   7.44070  -0.00233  -0.00876  -0.00268
   S     -1.54156   4.56568   7.44171   0.00116  -0.00232  -0.00120
   S     -3.09726   7.27877   7.45398  -0.00512   0.00140  -0.00048
   S      3.12861   1.86301   7.43832   0.00264  -0.00079  -0.00050
   S      1.58010   4.57314   7.44543  -0.00279  -0.00158  -0.00168
   S      0.02423   7.28268   7.45485  -0.00268  -0.00454  -0.00197
   S      6.25503   1.86970   7.43990  -0.00514   0.00008   0.00037
   S      4.70275   4.58575   7.44991  -0.00147  -0.00756  -0.00031
   S      3.14756   7.29412   7.45795   0.00330   0.00043  -0.00089
   S      1.59323   0.90659   1.40939   0.00726   0.00048   0.01201
   S      0.04335   3.41174   1.73399  -0.00270   0.02601   0.02918
   S     -1.50415   6.28989   1.48716   0.01492   0.00768  -0.00363
   S      4.66805   0.92801   1.42043   0.00543   0.02035   0.01846
   S      3.14244   3.68728   1.48216   0.01152   0.00166  -0.00236
   S      1.53069   6.28392   1.47467  -0.00318   0.00490  -0.01193
   S      7.69664   0.84812   1.36054   0.00242   0.00010   0.00893
   S      6.31732   3.66416   1.49644  -0.00073   0.00826  -0.00574
   S      4.71580   6.34652   1.44822   0.00633   0.00161   0.00262
   S      0.00744   1.84871  10.54335  -0.00201  -0.00752   0.00295
   S     -1.54109   4.55473  10.54990   0.00259  -0.00075   0.00157
   S     -3.09550   7.26252  10.56083  -0.00475  -0.00008   0.00030
   S      3.13046   1.85641  10.54098   0.00075  -0.00001   0.00081
   S      1.57541   4.56209  10.55149  -0.00440   0.00065   0.00211
   S      0.02283   7.26930  10.55932  -0.00169  -0.00900   0.00180
   S      6.24901   1.86457  10.54274  -0.00381   0.00038   0.00038
   S      4.70174   4.57236  10.55222  -0.00191  -0.00527   0.00011
   S      3.14307   7.27664  10.56262   0.00234  -0.00172   0.00091
   S      1.41901   1.05596   4.35214   0.00365   0.00127  -0.00184
   S      0.03921   3.81977   4.73861  -0.00451   0.02159  -0.04445
   S     -1.56186   6.41297   4.59834   0.00998   0.00470  -0.01318
   S      4.67884   0.93325   4.56079   0.00647   0.00832   0.01366
   S      3.18386   3.65043   4.60468   0.00358   0.01189   0.00960
   S      1.59310   6.40392   4.60537   0.00521  -0.00249  -0.02126
   S      7.86440   0.96737   4.40683   0.01405  -0.00761   0.00310
   S      6.26888   3.62413   4.59302   0.00366   0.01309   0.01177
   S      4.70631   6.40185   4.54317   0.00466   0.00799  -0.01841
freq: 389.33 cm-1
PRIMCOORD132
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00027   0.00006   0.00004
   Mo    -1.50596   4.54802   3.12343   0.00007  -0.00019   0.00001
   Mo    -3.07109   7.24820   2.98188   0.00030   0.00022  -0.00004
   Mo     3.17953   1.89918   2.99384   0.00009  -0.00049  -0.00031
   Mo     1.60974   4.55787   3.11116   0.00033  -0.00034   0.00041
   Mo     0.01516   7.25835   3.03385   0.00012  -0.00018  -0.00015
   Mo     6.20769   1.84163   2.98426   0.00040  -0.00026  -0.00035
   Mo     4.72467   4.56588   3.03034   0.00018  -0.00011  -0.00008
   Mo     3.09259   7.23449   2.97532   0.00038  -0.00053   0.00048
   Mo     1.56781   0.95038   8.98974   0.01300  -0.00707   0.00030
   Mo     0.01669   3.66010   8.99258   0.01055  -0.00708  -0.00021
   Mo    -1.53738   6.36683   9.00217   0.01213  -0.00677   0.00006
   Mo     4.69021   0.95684   8.98683   0.01209  -0.00720  -0.00078
   Mo     3.13852   3.66832   8.99638   0.01197  -0.00652  -0.00025
   Mo     1.58438   6.37460   9.00385   0.01267  -0.00694   0.00071
   Mo     7.81222   0.96609   8.99355   0.01253  -0.00680   0.00030
   Mo     6.26205   3.67636   8.99718   0.01289  -0.00766  -0.00023
   Mo     4.70721   6.38679   9.00756   0.01202  -0.00813  -0.00030
   S      0.00894   1.85595   7.44070  -0.01944   0.01135   0.00109
   S     -1.54156   4.56568   7.44171  -0.01727   0.00948   0.00334
   S     -3.09726   7.27877   7.45398  -0.01791   0.01051   0.00127
   S      3.12861   1.86301   7.43832  -0.01798   0.00959   0.00229
   S      1.58010   4.57314   7.44543  -0.01651   0.01015   0.00096
   S      0.02423   7.28268   7.45485  -0.01920   0.01158   0.00165
   S      6.25503   1.86970   7.43990  -0.01876   0.01099   0.00195
   S      4.70275   4.58575   7.44991  -0.01903   0.01219   0.00295
   S      3.14756   7.29412   7.45795  -0.01844   0.01030   0.00095
   S      1.59323   0.90659   1.40939   0.00019  -0.00046   0.00087
   S      0.04335   3.41174   1.73399  -0.00010   0.00017   0.00001
   S     -1.50415   6.28989   1.48716  -0.00019   0.00044   0.00032
   S      4.66805   0.92801   1.42043  -0.00050   0.00042   0.00068
   S      3.14244   3.68728   1.48216  -0.00007   0.00057  -0.00045
   S      1.53069   6.28392   1.47467  -0.00076   0.00031  -0.00078
   S      7.69664   0.84812   1.36054  -0.00051   0.00091  -0.00049
   S      6.31732   3.66416   1.49644  -0.00020   0.00021   0.00002
   S      4.71580   6.34652   1.44822  -0.00023  -0.00001  -0.00015
   S      0.00744   1.84871  10.54335  -0.01867   0.01053  -0.00171
   S     -1.54109   4.55473  10.54990  -0.01745   0.01005  -0.00279
   S     -3.09550   7.26252  10.56083  -0.01756   0.01114  -0.00093
   S      3.13046   1.85641  10.54098  -0.01933   0.01004  -0.00141
   S      1.57541   4.56209  10.55149  -0.01677   0.01101  -0.00134
   S      0.02283   7.26930  10.55932  -0.01869   0.00993  -0.00164
   S      6.24901   1.86457  10.54274  -0.01793   0.01156  -0.00181
   S      4.70174   4.57236  10.55222  -0.01925   0.01185  -0.00131
   S      3.14307   7.27664  10.56262  -0.01934   0.01019  -0.00239
   S      1.41901   1.05596   4.35214   0.00008  -0.00040  -0.00054
   S      0.03921   3.81977   4.73861  -0.00002   0.00023  -0.00032
   S     -1.56186   6.41297   4.59834  -0.00026   0.00027  -0.00018
   S      4.67884   0.93325   4.56079  -0.00047  -0.00002   0.00085
   S      3.18386   3.65043   4.60468  -0.00100   0.00096   0.00001
   S      1.59310   6.40392   4.60537  -0.00004   0.00017  -0.00040
   S      7.86440   0.96737   4.40683  -0.00053   0.00067   0.00028
   S      6.26888   3.62413   4.59302   0.00001   0.00035   0.00069
   S      4.70631   6.40185   4.54317  -0.00069   0.00027  -0.00035
freq: 392.70 cm-1
PRIMCOORD133
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00132  -0.00101  -0.00720
   Mo    -1.50596   4.54802   3.12343  -0.00504   0.00369   0.02073
   Mo    -3.07109   7.24820   2.98188   0.00312  -0.00066  -0.00220
   Mo     3.17953   1.89918   2.99384  -0.00546   0.00394  -0.01628
   Mo     1.60974   4.55787   3.11116   0.00081   0.00253   0.01249
   Mo     0.01516   7.25835   3.03385   0.00018  -0.00098   0.00774
   Mo     6.20769   1.84163   2.98426   0.00498  -0.00561  -0.00228
   Mo     4.72467   4.56588   3.03034   0.00014   0.00647   0.00396
   Mo     3.09259   7.23449   2.97532  -0.00237   0.00260  -0.01720
   Mo     1.56781   0.95038   8.98974   0.00037   0.00110   0.00006
   Mo     0.01669   3.66010   8.99258  -0.00013   0.00028  -0.00012
   Mo    -1.53738   6.36683   9.00217   0.00018  -0.00045   0.00101
   Mo     4.69021   0.95684   8.98683  -0.00056   0.00005  -0.00055
   Mo     3.13852   3.66832   8.99638   0.00005  -0.00004  -0.00044
   Mo     1.58438   6.37460   9.00385   0.00012   0.00052  -0.00048
   Mo     7.81222   0.96609   8.99355   0.00041   0.00025  -0.00030
   Mo     6.26205   3.67636   8.99718   0.00066   0.00103   0.00086
   Mo     4.70721   6.38679   9.00756  -0.00007  -0.00033  -0.00026
   S      0.00894   1.85595   7.44070  -0.00009  -0.00090   0.00101
   S     -1.54156   4.56568   7.44171  -0.00005  -0.00153   0.00208
   S     -3.09726   7.27877   7.45398  -0.00143   0.00046  -0.00110
   S      3.12861   1.86301   7.43832   0.00069  -0.00056   0.00317
   S      1.58010   4.57314   7.44543   0.00066  -0.00079   0.00013
   S      0.02423   7.28268   7.45485   0.00186   0.00200   0.00121
   S      6.25503   1.86970   7.43990  -0.00101  -0.00212  -0.00027
   S      4.70275   4.58575   7.44991  -0.00171   0.00008   0.00143
   S      3.14756   7.29412   7.45795  -0.00059  -0.00045   0.00142
   S      1.59323   0.90659   1.40939   0.00670   0.00193   0.00501
   S      0.04335   3.41174   1.73399   0.00242  -0.02219  -0.02982
   S     -1.50415   6.28989   1.48716  -0.00989   0.00582  -0.02083
   S      4.66805   0.92801   1.42043  -0.00366   0.00856  -0.00604
   S      3.14244   3.68728   1.48216   0.00313  -0.02464  -0.00596
   S      1.53069   6.28392   1.47467   0.01364   0.01141  -0.00540
   S      7.69664   0.84812   1.36054  -0.00109  -0.00760   0.02406
   S      6.31732   3.66416   1.49644  -0.00209   0.00275  -0.03583
   S      4.71580   6.34652   1.44822  -0.00348   0.00056   0.00289
   S      0.00744   1.84871  10.54335   0.00027   0.00009  -0.00152
   S     -1.54109   4.55473  10.54990  -0.00185  -0.00014  -0.00207
   S     -3.09550   7.26252  10.56083   0.00088  -0.00113   0.00071
   S      3.13046   1.85641  10.54098  -0.00009  -0.00075  -0.00287
   S      1.57541   4.56209  10.55149  -0.00035  -0.00077   0.00005
   S      0.02283   7.26930  10.55932  -0.00076  -0.00030  -0.00079
   S      6.24901   1.86457  10.54274  -0.00066   0.00068   0.00022
   S      4.70174   4.57236  10.55222   0.00129  -0.00049  -0.00140
   S      3.14307   7.27664  10.56262  -0.00058  -0.00072  -0.00063
   S      1.41901   1.05596   4.35214  -0.00613   0.00296   0.01651
   S      0.03921   3.81977   4.73861   0.00326   0.00508  -0.00389
   S     -1.56186   6.41297   4.59834   0.00379  -0.01090  -0.01877
   S      4.67884   0.93325   4.56079   0.00808  -0.01133   0.02638
   S      3.18386   3.65043   4.60468  -0.00690   0.00763   0.01197
   S      1.59310   6.40392   4.60537  -0.01048  -0.01051   0.00563
   S      7.86440   0.96737   4.40683  -0.00105   0.01150   0.01694
   S      6.26888   3.62413   4.59302   0.01242   0.00755  -0.00562
   S      4.70631   6.40185   4.54317   0.00506  -0.01243   0.01504
freq: 396.58 cm-1
PRIMCOORD134
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00152   0.00184   0.00383
   Mo    -1.50596   4.54802   3.12343   0.00116   0.00689  -0.00664
   Mo    -3.07109   7.24820   2.98188   0.00080   0.00386  -0.00425
   Mo     3.17953   1.89918   2.99384   0.00113   0.00169  -0.00474
   Mo     1.60974   4.55787   3.11116   0.00469   0.00603   0.01763
   Mo     0.01516   7.25835   3.03385   0.00185  -0.00303  -0.01061
   Mo     6.20769   1.84163   2.98426   0.00047   0.00752  -0.01775
   Mo     4.72467   4.56588   3.03034   0.00240   0.00195   0.00784
   Mo     3.09259   7.23449   2.97532   0.00168   0.00411   0.01617
   Mo     1.56781   0.95038   8.98974  -0.00065  -0.00048  -0.00010
   Mo     0.01669   3.66010   8.99258   0.00121  -0.00018   0.00020
   Mo    -1.53738   6.36683   9.00217  -0.00094   0.00116  -0.00102
   Mo     4.69021   0.95684   8.98683   0.00125   0.00049  -0.00119
   Mo     3.13852   3.66832   8.99638  -0.00094   0.00083   0.00120
   Mo     1.58438   6.37460   9.00385  -0.00040  -0.00080   0.00129
   Mo     7.81222   0.96609   8.99355  -0.00120   0.00110  -0.00011
   Mo     6.26205   3.67636   8.99718  -0.00065  -0.00100  -0.00112
   Mo     4.70721   6.38679   9.00756   0.00100   0.00020   0.00102
   S      0.00894   1.85595   7.44070   0.00029  -0.00007   0.00152
   S     -1.54156   4.56568   7.44171  -0.00089   0.00019  -0.00170
   S     -3.09726   7.27877   7.45398   0.00191  -0.00085   0.00473
   S      3.12861   1.86301   7.43832   0.00131  -0.00194  -0.00086
   S      1.58010   4.57314   7.44543  -0.00093  -0.00102   0.00354
   S      0.02423   7.28268   7.45485  -0.00191   0.00133   0.00118
   S      6.25503   1.86970   7.43990  -0.00053  -0.00015   0.00630
   S      4.70275   4.58575   7.44991   0.00260  -0.00100   0.00058
   S      3.14756   7.29412   7.45795   0.00043   0.00129  -0.00172
   S      1.59323   0.90659   1.40939  -0.00096  -0.00313   0.00262
   S      0.04335   3.41174   1.73399  -0.00409  -0.01832  -0.02265
   S     -1.50415   6.28989   1.48716   0.00408   0.00053   0.01089
   S      4.66805   0.92801   1.42043   0.00206   0.00255   0.00924
   S      3.14244   3.68728   1.48216  -0.00030  -0.01124  -0.02799
   S      1.53069   6.28392   1.47467  -0.01880   0.00244  -0.02390
   S      7.69664   0.84812   1.36054  -0.00636   0.00419  -0.00900
   S      6.31732   3.66416   1.49644  -0.00051  -0.02318   0.00963
   S      4.71580   6.34652   1.44822   0.00480   0.00035  -0.02195
   S      0.00744   1.84871  10.54335   0.00064   0.00031  -0.00155
   S     -1.54109   4.55473  10.54990   0.00097  -0.00016   0.00224
   S     -3.09550   7.26252  10.56083  -0.00127  -0.00067  -0.00450
   S      3.13046   1.85641  10.54098  -0.00079   0.00133   0.00103
   S      1.57541   4.56209  10.55149   0.00118   0.00038  -0.00547
   S      0.02283   7.26930  10.55932   0.00204  -0.00144  -0.00030
   S      6.24901   1.86457  10.54274   0.00101  -0.00112  -0.00525
   S      4.70174   4.57236  10.55222  -0.00170   0.00112  -0.00126
   S      3.14307   7.27664  10.56262   0.00008  -0.00129   0.00046
   S      1.41901   1.05596   4.35214  -0.01105  -0.00402   0.00548
   S      0.03921   3.81977   4.73861   0.00178  -0.00557   0.01171
   S     -1.56186   6.41297   4.59834  -0.00180  -0.00499   0.02233
   S      4.67884   0.93325   4.56079  -0.00764  -0.00028   0.03584
   S      3.18386   3.65043   4.60468  -0.00706   0.00430  -0.00794
   S      1.59310   6.40392   4.60537   0.00733  -0.01211  -0.01706
   S      7.86440   0.96737   4.40683   0.01531  -0.01642   0.00312
   S      6.26888   3.62413   4.59302  -0.01191  -0.00302   0.02268
   S      4.70631   6.40185   4.54317  -0.01054  -0.00243  -0.00246
freq: 398.10 cm-1
PRIMCOORD135
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00793   0.00089   0.00345
   Mo    -1.50596   4.54802   3.12343   0.00344   0.00184  -0.00364
   Mo    -3.07109   7.24820   2.98188   0.00095  -0.00551   0.02877
   Mo     3.17953   1.89918   2.99384  -0.00187   0.00638  -0.00443
   Mo     1.60974   4.55787   3.11116  -0.00054  -0.00098  -0.01222
   Mo     0.01516   7.25835   3.03385   0.00529  -0.00001  -0.00581
   Mo     6.20769   1.84163   2.98426   0.00014  -0.00012  -0.00833
   Mo     4.72467   4.56588   3.03034  -0.00171  -0.00702   0.00817
   Mo     3.09259   7.23449   2.97532  -0.00095   0.00807  -0.00247
   Mo     1.56781   0.95038   8.98974   0.00105   0.00032   0.00099
   Mo     0.01669   3.66010   8.99258  -0.00124   0.00032   0.00062
   Mo    -1.53738   6.36683   9.00217   0.00021  -0.00100   0.00111
   Mo     4.69021   0.95684   8.98683  -0.00161   0.00048  -0.00096
   Mo     3.13852   3.66832   8.99638   0.00089  -0.00179  -0.00080
   Mo     1.58438   6.37460   9.00385   0.00052   0.00113  -0.00115
   Mo     7.81222   0.96609   8.99355   0.00065  -0.00177  -0.00037
   Mo     6.26205   3.67636   8.99718   0.00048   0.00078  -0.00021
   Mo     4.70721   6.38679   9.00756  -0.00077   0.00081   0.00078
   S      0.00894   1.85595   7.44070  -0.00054   0.00039  -0.00124
   S     -1.54156   4.56568   7.44171   0.00019  -0.00069   0.00395
   S     -3.09726   7.27877   7.45398  -0.00088   0.00034  -0.00080
   S      3.12861   1.86301   7.43832   0.00139   0.00075   0.00627
   S      1.58010   4.57314   7.44543  -0.00010   0.00119  -0.00240
   S      0.02423   7.28268   7.45485   0.00233   0.00011   0.00071
   S      6.25503   1.86970   7.43990  -0.00107   0.00048  -0.00253
   S      4.70275   4.58575   7.44991  -0.00052  -0.00135   0.00069
   S      3.14756   7.29412   7.45795  -0.00127  -0.00019   0.00588
   S      1.59323   0.90659   1.40939   0.00657   0.02107  -0.03650
   S      0.04335   3.41174   1.73399  -0.00225   0.00406   0.00627
   S     -1.50415   6.28989   1.48716   0.01158  -0.01076  -0.02391
   S      4.66805   0.92801   1.42043   0.00283   0.00016   0.00444
   S      3.14244   3.68728   1.48216  -0.00575  -0.00857   0.01825
   S      1.53069   6.28392   1.47467  -0.00629  -0.00456   0.01372
   S      7.69664   0.84812   1.36054   0.00253  -0.00717   0.01663
   S      6.31732   3.66416   1.49644   0.00246  -0.00348  -0.00438
   S      4.71580   6.34652   1.44822  -0.01109   0.00356  -0.04360
   S      0.00744   1.84871  10.54335   0.00137   0.00000  -0.00022
   S     -1.54109   4.55473  10.54990   0.00054   0.00126  -0.00503
   S     -3.09550   7.26252  10.56083  -0.00091  -0.00027  -0.00117
   S      3.13046   1.85641  10.54098  -0.00135  -0.00062  -0.00539
   S      1.57541   4.56209  10.55149  -0.00143  -0.00016   0.00241
   S      0.02283   7.26930  10.55932  -0.00140  -0.00115  -0.00002
   S      6.24901   1.86457  10.54274  -0.00033   0.00097   0.00335
   S      4.70174   4.57236  10.55222   0.00086   0.00164  -0.00016
   S      3.14307   7.27664  10.56262   0.00225  -0.00042  -0.00463
   S      1.41901   1.05596   4.35214   0.00137  -0.00612  -0.00273
   S      0.03921   3.81977   4.73861   0.00151  -0.00612   0.00879
   S     -1.56186   6.41297   4.59834  -0.02109   0.00647  -0.00867
   S      4.67884   0.93325   4.56079   0.00001  -0.00289   0.02294
   S      3.18386   3.65043   4.60468   0.01161  -0.00199   0.00043
   S      1.59310   6.40392   4.60537  -0.00383   0.00492   0.01862
   S      7.86440   0.96737   4.40683   0.00588  -0.00766  -0.00265
   S      6.26888   3.62413   4.59302  -0.01010   0.00316   0.01160
   S      4.70631   6.40185   4.54317   0.01465   0.00622  -0.00535
freq: 400.60 cm-1
PRIMCOORD136
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.01030  -0.00151  -0.00373
   Mo    -1.50596   4.54802   3.12343   0.00631  -0.00417  -0.00752
   Mo    -3.07109   7.24820   2.98188   0.00252  -0.02163  -0.00507
   Mo     3.17953   1.89918   2.99384   0.00276   0.00048   0.00463
   Mo     1.60974   4.55787   3.11116   0.00272  -0.00640   0.00979
   Mo     0.01516   7.25835   3.03385   0.00413   0.00214   0.00363
   Mo     6.20769   1.84163   2.98426   0.00325  -0.00376   0.00164
   Mo     4.72467   4.56588   3.03034   0.00060   0.00053  -0.00794
   Mo     3.09259   7.23449   2.97532   0.00590  -0.00028  -0.00089
   Mo     1.56781   0.95038   8.98974  -0.00228   0.00222   0.00071
   Mo     0.01669   3.66010   8.99258  -0.00014  -0.00232   0.00010
   Mo    -1.53738   6.36683   9.00217   0.00243   0.00046  -0.00023
   Mo     4.69021   0.95684   8.98683  -0.00081  -0.00206   0.00054
   Mo     3.13852   3.66832   8.99638   0.00181  -0.00056   0.00185
   Mo     1.58438   6.37460   9.00385  -0.00254   0.00151   0.00024
   Mo     7.81222   0.96609   8.99355   0.00238   0.00053  -0.00146
   Mo     6.26205   3.67636   8.99718  -0.00173   0.00106  -0.00067
   Mo     4.70721   6.38679   9.00756  -0.00001  -0.00179  -0.00085
   S      0.00894   1.85595   7.44070   0.00032  -0.00154   0.01006
   S     -1.54156   4.56568   7.44171  -0.00123   0.00095  -0.00104
   S     -3.09726   7.27877   7.45398  -0.00069  -0.00110  -0.00346
   S      3.12861   1.86301   7.43832   0.00054  -0.00040   0.00006
   S      1.58010   4.57314   7.44543  -0.00115   0.00149  -0.00462
   S      0.02423   7.28268   7.45485   0.00049  -0.00086   0.00945
   S      6.25503   1.86970   7.43990   0.00052   0.00119  -0.00302
   S      4.70275   4.58575   7.44991   0.00247   0.00098   0.00674
   S      3.14756   7.29412   7.45795   0.00060   0.00083  -0.00011
   S      1.59323   0.90659   1.40939   0.00733   0.02208  -0.04340
   S      0.04335   3.41174   1.73399  -0.00891   0.00643   0.00663
   S     -1.50415   6.28989   1.48716  -0.01263   0.00431  -0.00119
   S      4.66805   0.92801   1.42043   0.00009  -0.00136  -0.01068
   S      3.14244   3.68728   1.48216   0.00155   0.00425  -0.00515
   S      1.53069   6.28392   1.47467  -0.00684   0.00409  -0.02156
   S      7.69664   0.84812   1.36054  -0.00073   0.00197   0.00319
   S      6.31732   3.66416   1.49644  -0.00222   0.00814  -0.00227
   S      4.71580   6.34652   1.44822  -0.00032   0.00294   0.01476
   S      0.00744   1.84871  10.54335   0.00277  -0.00082  -0.00894
   S     -1.54109   4.55473  10.54990   0.00002   0.00082   0.00169
   S     -3.09550   7.26252  10.56083  -0.00005   0.00105   0.00345
   S      3.13046   1.85641  10.54098  -0.00024   0.00078  -0.00221
   S      1.57541   4.56209  10.55149   0.00086   0.00045   0.00236
   S      0.02283   7.26930  10.55932   0.00146  -0.00005  -0.01004
   S      6.24901   1.86457  10.54274  -0.00170   0.00024   0.00425
   S      4.70174   4.57236  10.55222  -0.00086  -0.00097  -0.00738
   S      3.14307   7.27664  10.56262  -0.00101  -0.00039   0.00265
   S      1.41901   1.05596   4.35214   0.00353   0.02491   0.04458
   S      0.03921   3.81977   4.73861   0.00088   0.00487  -0.00926
   S     -1.56186   6.41297   4.59834  -0.00341   0.00996   0.01665
   S      4.67884   0.93325   4.56079  -0.00257  -0.00147  -0.00359
   S      3.18386   3.65043   4.60468  -0.01571   0.00141  -0.01047
   S      1.59310   6.40392   4.60537  -0.00678  -0.00133   0.00276
   S      7.86440   0.96737   4.40683  -0.00905   0.00853  -0.00007
   S      6.26888   3.62413   4.59302  -0.00429  -0.00584   0.02422
   S      4.70631   6.40185   4.54317  -0.00584   0.00802   0.00629
freq: 401.06 cm-1
PRIMCOORD137
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00166  -0.00019  -0.00056
   Mo    -1.50596   4.54802   3.12343   0.00091   0.00014   0.00045
   Mo    -3.07109   7.24820   2.98188   0.00003  -0.00118   0.00388
   Mo     3.17953   1.89918   2.99384  -0.00044   0.00102   0.00094
   Mo     1.60974   4.55787   3.11116  -0.00040  -0.00116  -0.00211
   Mo     0.01516   7.25835   3.03385   0.00002   0.00019   0.00179
   Mo     6.20769   1.84163   2.98426  -0.00021  -0.00100  -0.00006
   Mo     4.72467   4.56588   3.03034  -0.00107  -0.00043  -0.00076
   Mo     3.09259   7.23449   2.97532   0.00003   0.00081  -0.00350
   Mo     1.56781   0.95038   8.98974  -0.00503  -0.00776   0.00069
   Mo     0.01669   3.66010   8.99258   0.01077  -0.00146   0.00021
   Mo    -1.53738   6.36683   9.00217  -0.00476   0.00880  -0.00040
   Mo     4.69021   0.95684   8.98683   0.01020  -0.00126  -0.00049
   Mo     3.13852   3.66832   8.99638  -0.00448   0.00813   0.00082
   Mo     1.58438   6.37460   9.00385  -0.00498  -0.00733   0.00081
   Mo     7.81222   0.96609   8.99355  -0.00503   0.00864  -0.00062
   Mo     6.26205   3.67636   8.99718  -0.00477  -0.00701  -0.00100
   Mo     4.70721   6.38679   9.00756   0.01021  -0.00119   0.00022
   S      0.00894   1.85595   7.44070  -0.00063   0.00061   0.00195
   S     -1.54156   4.56568   7.44171  -0.00212   0.00023  -0.02735
   S     -3.09726   7.27877   7.45398   0.00046  -0.00075   0.02606
   S      3.12861   1.86301   7.43832  -0.00057   0.00163  -0.02783
   S      1.58010   4.57314   7.44543   0.00034  -0.00059   0.02423
   S      0.02423   7.28268   7.45485   0.00003   0.00061   0.00257
   S      6.25503   1.86970   7.43990   0.00090  -0.00185   0.02711
   S      4.70275   4.58575   7.44991   0.00028   0.00014   0.00232
   S      3.14756   7.29412   7.45795  -0.00132   0.00067  -0.02803
   S      1.59323   0.90659   1.40939   0.00145   0.00355  -0.00602
   S      0.04335   3.41174   1.73399  -0.00081   0.00183   0.00237
   S     -1.50415   6.28989   1.48716   0.00052  -0.00258  -0.00492
   S      4.66805   0.92801   1.42043  -0.00007   0.00026  -0.00246
   S      3.14244   3.68728   1.48216   0.00068  -0.00082   0.00483
   S      1.53069   6.28392   1.47467   0.00243   0.00079   0.00154
   S      7.69664   0.84812   1.36054   0.00170  -0.00308   0.00500
   S      6.31732   3.66416   1.49644   0.00072   0.00261  -0.00383
   S      4.71580   6.34652   1.44822  -0.00279  -0.00013  -0.00098
   S      0.00744   1.84871  10.54335   0.00107   0.00065  -0.00234
   S     -1.54109   4.55473  10.54990  -0.00229   0.00061   0.02981
   S     -3.09550   7.26252  10.56083   0.00069  -0.00013  -0.02649
   S      3.13046   1.85641  10.54098  -0.00191   0.00076   0.02696
   S      1.57541   4.56209  10.55149  -0.00016  -0.00078  -0.02750
   S      0.02283   7.26930  10.55932   0.00048   0.00003  -0.00242
   S      6.24901   1.86457  10.54274   0.00033  -0.00087  -0.02453
   S      4.70174   4.57236  10.55222  -0.00044   0.00048  -0.00242
   S      3.14307   7.27664  10.56262  -0.00131  -0.00004   0.02727
   S      1.41901   1.05596   4.35214   0.00205   0.00021  -0.00067
   S      0.03921   3.81977   4.73861  -0.00129   0.00017  -0.00067
   S     -1.56186   6.41297   4.59834  -0.00102   0.00055  -0.00522
   S      4.67884   0.93325   4.56079  -0.00071  -0.00071  -0.00106
   S      3.18386   3.65043   4.60468   0.00159  -0.00217  -0.00049
   S      1.59310   6.40392   4.60537  -0.00170   0.00200   0.00530
   S      7.86440   0.96737   4.40683   0.00058   0.00077   0.00230
   S      6.26888   3.62413   4.59302   0.00063   0.00087   0.00299
   S      4.70631   6.40185   4.54317   0.00230   0.00097   0.00104
freq: 401.35 cm-1
PRIMCOORD138
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00199   0.00033   0.00111
   Mo    -1.50596   4.54802   3.12343  -0.00200   0.00133   0.00195
   Mo    -3.07109   7.24820   2.98188  -0.00144   0.00372   0.00228
   Mo     3.17953   1.89918   2.99384   0.00018  -0.00072  -0.00196
   Mo     1.60974   4.55787   3.11116  -0.00054   0.00165  -0.00215
   Mo     0.01516   7.25835   3.03385  -0.00096   0.00024  -0.00286
   Mo     6.20769   1.84163   2.98426  -0.00191   0.00066  -0.00135
   Mo     4.72467   4.56588   3.03034   0.00029   0.00083   0.00343
   Mo     3.09259   7.23449   2.97532  -0.00042  -0.00028   0.00058
   Mo     1.56781   0.95038   8.98974  -0.00874   0.00526   0.00005
   Mo     0.01669   3.66010   8.99258  -0.00008  -0.00889   0.00081
   Mo    -1.53738   6.36683   9.00217   0.00895   0.00337   0.00000
   Mo     4.69021   0.95684   8.98683   0.00028  -0.00904  -0.00151
   Mo     3.13852   3.66832   8.99638   0.00831   0.00327  -0.00020
   Mo     1.58438   6.37460   9.00385  -0.00875   0.00538  -0.00078
   Mo     7.81222   0.96609   8.99355   0.00850   0.00313   0.00074
   Mo     6.26205   3.67636   8.99718  -0.00885   0.00546   0.00101
   Mo     4.70721   6.38679   9.00756   0.00004  -0.00954   0.00028
   S      0.00894   1.85595   7.44070   0.00148  -0.00057   0.02835
   S     -1.54156   4.56568   7.44171   0.00025   0.00117  -0.01562
   S     -3.09726   7.27877   7.45398  -0.00087   0.00042  -0.01815
   S      3.12861   1.86301   7.43832   0.00060   0.00138  -0.01399
   S      1.58010   4.57314   7.44543  -0.00077   0.00044  -0.01793
   S      0.02423   7.28268   7.45485   0.00113  -0.00082   0.03145
   S      6.25503   1.86970   7.43990  -0.00207   0.00006  -0.01733
   S      4.70275   4.58575   7.44991   0.00126  -0.00038   0.02959
   S      3.14756   7.29412   7.45795  -0.00065   0.00096  -0.01465
   S      1.59323   0.90659   1.40939   0.00038  -0.00332   0.00791
   S      0.04335   3.41174   1.73399   0.00261  -0.00144  -0.00256
   S     -1.50415   6.28989   1.48716   0.00393  -0.00114   0.00069
   S      4.66805   0.92801   1.42043   0.00024   0.00190   0.00956
   S      3.14244   3.68728   1.48216  -0.00232  -0.00292  -0.00013
   S      1.53069   6.28392   1.47467   0.00077  -0.00140   0.00517
   S      7.69664   0.84812   1.36054  -0.00135  -0.00017  -0.00167
   S      6.31732   3.66416   1.49644   0.00165  -0.00383   0.00058
   S      4.71580   6.34652   1.44822  -0.00013   0.00093  -0.00207
   S      0.00744   1.84871  10.54335   0.00065  -0.00044  -0.03012
   S     -1.54109   4.55473  10.54990  -0.00066   0.00034   0.01263
   S     -3.09550   7.26252  10.56083  -0.00146   0.00012   0.01789
   S      3.13046   1.85641  10.54098  -0.00083   0.00144   0.01613
   S      1.57541   4.56209  10.55149  -0.00090  -0.00043   0.01734
   S      0.02283   7.26930  10.55932   0.00045  -0.00143  -0.02830
   S      6.24901   1.86457  10.54274   0.00029   0.00080   0.01751
   S      4.70174   4.57236  10.55222   0.00252  -0.00039  -0.03075
   S      3.14307   7.27664  10.56262   0.00053   0.00207   0.01481
   S      1.41901   1.05596   4.35214   0.00017  -0.00523  -0.00935
   S      0.03921   3.81977   4.73861   0.00049  -0.00051   0.00323
   S     -1.56186   6.41297   4.59834  -0.00097  -0.00339  -0.00295
   S      4.67884   0.93325   4.56079   0.00085   0.00226  -0.00097
   S      3.18386   3.65043   4.60468   0.00260  -0.00076   0.00239
   S      1.59310   6.40392   4.60537   0.00251  -0.00108   0.00140
   S      7.86440   0.96737   4.40683   0.00178  -0.00237   0.00083
   S      6.26888   3.62413   4.59302   0.00155   0.00113  -0.00676
   S      4.70631   6.40185   4.54317   0.00197  -0.00149  -0.00715
freq: 402.71 cm-1
PRIMCOORD139
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00186  -0.00232  -0.00042
   Mo    -1.50596   4.54802   3.12343  -0.00307   0.00542   0.00057
   Mo    -3.07109   7.24820   2.98188  -0.00544  -0.00561   0.00368
   Mo     3.17953   1.89918   2.99384   0.00946  -0.00335  -0.00592
   Mo     1.60974   4.55787   3.11116   0.00292   0.00054  -0.00087
   Mo     0.01516   7.25835   3.03385  -0.00417   0.00744  -0.00836
   Mo     6.20769   1.84163   2.98426  -0.01073  -0.00707  -0.00001
   Mo     4.72467   4.56588   3.03034  -0.00234   0.01080   0.00998
   Mo     3.09259   7.23449   2.97532   0.01127  -0.00118  -0.00013
   Mo     1.56781   0.95038   8.98974  -0.00033   0.00049   0.00015
   Mo     0.01669   3.66010   8.99258   0.00019   0.00106   0.00006
   Mo    -1.53738   6.36683   9.00217  -0.00059  -0.00184   0.00036
   Mo     4.69021   0.95684   8.98683   0.00020   0.00096  -0.00078
   Mo     3.13852   3.66832   8.99638  -0.00227   0.00027  -0.00009
   Mo     1.58438   6.37460   9.00385   0.00093  -0.00200  -0.00071
   Mo     7.81222   0.96609   8.99355   0.00005   0.00051  -0.00037
   Mo     6.26205   3.67636   8.99718   0.00232  -0.00056   0.00034
   Mo     4.70721   6.38679   9.00756  -0.00029   0.00084   0.00059
   S      0.00894   1.85595   7.44070  -0.00018  -0.00079  -0.00141
   S     -1.54156   4.56568   7.44171  -0.00044   0.00010   0.00280
   S     -3.09726   7.27877   7.45398   0.00123   0.00093  -0.00338
   S      3.12861   1.86301   7.43832   0.00069  -0.00045  -0.00066
   S      1.58010   4.57314   7.44543   0.00046   0.00090   0.00458
   S      0.02423   7.28268   7.45485   0.00086   0.00061  -0.00513
   S      6.25503   1.86970   7.43990  -0.00037  -0.00022   0.00114
   S      4.70275   4.58575   7.44991  -0.00043  -0.00108  -0.00734
   S      3.14756   7.29412   7.45795  -0.00210   0.00046  -0.00141
   S      1.59323   0.90659   1.40939   0.00460   0.00748  -0.00571
   S      0.04335   3.41174   1.73399   0.00062  -0.00549  -0.01234
   S     -1.50415   6.28989   1.48716   0.00998  -0.00033   0.00932
   S      4.66805   0.92801   1.42043  -0.00083   0.00500   0.05250
   S      3.14244   3.68728   1.48216  -0.00575  -0.01260  -0.00104
   S      1.53069   6.28392   1.47467  -0.01050  -0.00270  -0.00885
   S      7.69664   0.84812   1.36054   0.00028   0.00422  -0.00159
   S      6.31732   3.66416   1.49644   0.00823  -0.00272  -0.02059
   S      4.71580   6.34652   1.44822  -0.00150   0.00205   0.02303
   S      0.00744   1.84871  10.54335   0.00021  -0.00069   0.00121
   S     -1.54109   4.55473  10.54990  -0.00117   0.00003  -0.00355
   S     -3.09550   7.26252  10.56083   0.00077   0.00032   0.00217
   S      3.13046   1.85641  10.54098  -0.00041   0.00011   0.00145
   S      1.57541   4.56209  10.55149   0.00047   0.00015  -0.00395
   S      0.02283   7.26930  10.55932  -0.00040  -0.00018   0.00603
   S      6.24901   1.86457  10.54274   0.00026   0.00120  -0.00027
   S      4.70174   4.57236  10.55222   0.00019  -0.00051   0.00674
   S      3.14307   7.27664  10.56262  -0.00026   0.00001   0.00204
   S      1.41901   1.05596   4.35214  -0.00167   0.00210   0.00790
   S      0.03921   3.81977   4.73861   0.00218  -0.00455   0.01346
   S     -1.56186   6.41297   4.59834  -0.00041  -0.00429  -0.00446
   S      4.67884   0.93325   4.56079   0.00408   0.00588  -0.03326
   S      3.18386   3.65043   4.60468   0.00106  -0.00077  -0.00386
   S      1.59310   6.40392   4.60537  -0.00385  -0.00415   0.02366
   S      7.86440   0.96737   4.40683  -0.00011   0.00393   0.00531
   S      6.26888   3.62413   4.59302   0.00096  -0.00179   0.00392
   S      4.70631   6.40185   4.54317   0.00239  -0.00811  -0.04315
freq: 403.97 cm-1
PRIMCOORD140
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00497  -0.00187  -0.00391
   Mo    -1.50596   4.54802   3.12343   0.00338   0.00894  -0.00733
   Mo    -3.07109   7.24820   2.98188   0.00247   0.00475   0.00522
   Mo     3.17953   1.89918   2.99384  -0.00141   0.00054   0.01217
   Mo     1.60974   4.55787   3.11116   0.00573   0.00357   0.00723
   Mo     0.01516   7.25835   3.03385  -0.00131   0.00062   0.01444
   Mo     6.20769   1.84163   2.98426  -0.00201  -0.00106  -0.01305
   Mo     4.72467   4.56588   3.03034  -0.00547   0.00498  -0.01045
   Mo     3.09259   7.23449   2.97532   0.00054   0.01043  -0.00860
   Mo     1.56781   0.95038   8.98974  -0.00003   0.00081   0.00105
   Mo     0.01669   3.66010   8.99258  -0.00096   0.00002  -0.00084
   Mo    -1.53738   6.36683   9.00217   0.00054  -0.00146   0.00077
   Mo     4.69021   0.95684   8.98683  -0.00005   0.00014   0.00025
   Mo     3.13852   3.66832   8.99638   0.00069   0.00009   0.00283
   Mo     1.58438   6.37460   9.00385   0.00035   0.00001   0.00248
   Mo     7.81222   0.96609   8.99355   0.00064  -0.00006  -0.00356
   Mo     6.26205   3.67636   8.99718   0.00033   0.00078  -0.00360
   Mo     4.70721   6.38679   9.00756  -0.00071  -0.00103   0.00088
   S      0.00894   1.85595   7.44070  -0.00235  -0.00003   0.00039
   S     -1.54156   4.56568   7.44171  -0.00143  -0.00232   0.00254
   S     -3.09726   7.27877   7.45398  -0.00060   0.00064  -0.00851
   S      3.12861   1.86301   7.43832   0.00003  -0.00156  -0.00494
   S      1.58010   4.57314   7.44543  -0.00205  -0.00057  -0.00769
   S      0.02423   7.28268   7.45485  -0.00059   0.00125  -0.00590
   S      6.25503   1.86970   7.43990   0.00150   0.00192  -0.00058
   S      4.70275   4.58575   7.44991   0.00368  -0.00065  -0.00100
   S      3.14756   7.29412   7.45795   0.00077   0.00279  -0.00309
   S      1.59323   0.90659   1.40939  -0.00282  -0.00489   0.00697
   S      0.04335   3.41174   1.73399  -0.00694  -0.00583  -0.00532
   S     -1.50415   6.28989   1.48716  -0.00726  -0.01092   0.00769
   S      4.66805   0.92801   1.42043   0.00965   0.00508   0.00016
   S      3.14244   3.68728   1.48216   0.00675   0.00481   0.00599
   S      1.53069   6.28392   1.47467   0.00730  -0.00349  -0.00428
   S      7.69664   0.84812   1.36054   0.00380  -0.01307   0.04191
   S      6.31732   3.66416   1.49644  -0.00117  -0.00851   0.00925
   S      4.71580   6.34652   1.44822  -0.00419  -0.01138   0.01618
   S      0.00744   1.84871  10.54335   0.00256   0.00034   0.00412
   S     -1.54109   4.55473  10.54990   0.00133   0.00161   0.00185
   S     -3.09550   7.26252  10.56083   0.00019   0.00084   0.00481
   S      3.13046   1.85641  10.54098  -0.00058   0.00065   0.00014
   S      1.57541   4.56209  10.55149   0.00143   0.00069   0.00163
   S      0.02283   7.26930  10.55932   0.00052  -0.00026   0.00257
   S      6.24901   1.86457  10.54274  -0.00303  -0.00069   0.00815
   S      4.70174   4.57236  10.55222  -0.00295   0.00074   0.00105
   S      3.14307   7.27664  10.56262  -0.00090  -0.00282   0.00285
   S      1.41901   1.05596   4.35214   0.00925  -0.00869  -0.02237
   S      0.03921   3.81977   4.73861   0.00183  -0.00575   0.00908
   S     -1.56186   6.41297   4.59834   0.00002   0.00355  -0.03022
   S      4.67884   0.93325   4.56079  -0.00785  -0.00490  -0.02039
   S      3.18386   3.65043   4.60468  -0.00802  -0.00686  -0.02435
   S      1.59310   6.40392   4.60537  -0.00949  -0.00695  -0.01656
   S      7.86440   0.96737   4.40683   0.00969  -0.00923  -0.00437
   S      6.26888   3.62413   4.59302  -0.00250  -0.00581   0.03815
   S      4.70631   6.40185   4.54317   0.00536  -0.00224   0.00154
freq: 406.04 cm-1
PRIMCOORD141
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00653  -0.00130  -0.00415
   Mo    -1.50596   4.54802   3.12343   0.00040  -0.00114   0.00053
   Mo    -3.07109   7.24820   2.98188   0.00521  -0.00654  -0.00595
   Mo     3.17953   1.89918   2.99384   0.00181  -0.00034   0.00195
   Mo     1.60974   4.55787   3.11116   0.00200   0.00321   0.00470
   Mo     0.01516   7.25835   3.03385   0.00338  -0.00712  -0.01656
   Mo     6.20769   1.84163   2.98426   0.00661  -0.00326   0.00414
   Mo     4.72467   4.56588   3.03034   0.00173  -0.00208   0.01285
   Mo     3.09259   7.23449   2.97532  -0.00591   0.00509  -0.00521
   Mo     1.56781   0.95038   8.98974   0.00056  -0.00090   0.00418
   Mo     0.01669   3.66010   8.99258   0.00073  -0.00039  -0.00122
   Mo    -1.53738   6.36683   9.00217  -0.00128   0.00044  -0.00603
   Mo     4.69021   0.95684   8.98683  -0.00042   0.00036  -0.00330
   Mo     3.13852   3.66832   8.99638   0.00030  -0.00057   0.00654
   Mo     1.58438   6.37460   9.00385   0.00058  -0.00057  -0.00439
   Mo     7.81222   0.96609   8.99355   0.00039  -0.00029  -0.00070
   Mo     6.26205   3.67636   8.99718  -0.00027   0.00023   0.00035
   Mo     4.70721   6.38679   9.00756   0.00122  -0.00008   0.00460
   S      0.00894   1.85595   7.44070  -0.00228   0.00223  -0.00779
   S     -1.54156   4.56568   7.44171   0.00105   0.00264  -0.00286
   S     -3.09726   7.27877   7.45398   0.00428  -0.00191  -0.00415
   S      3.12861   1.86301   7.43832   0.00287  -0.00288  -0.00901
   S      1.58010   4.57314   7.44543  -0.00428   0.00392  -0.00589
   S      0.02423   7.28268   7.45485  -0.00037  -0.00056   0.00079
   S      6.25503   1.86970   7.43990  -0.00120  -0.00184  -0.00483
   S      4.70275   4.58575   7.44991   0.00206   0.00009  -0.01273
   S      3.14756   7.29412   7.45795  -0.00456   0.00101  -0.00651
   S      1.59323   0.90659   1.40939  -0.00152   0.00120  -0.00229
   S      0.04335   3.41174   1.73399  -0.00409   0.00063   0.00355
   S     -1.50415   6.28989   1.48716  -0.00128   0.01392   0.03227
   S      4.66805   0.92801   1.42043  -0.00358  -0.00404   0.00767
   S      3.14244   3.68728   1.48216  -0.00510  -0.00148  -0.00693
   S      1.53069   6.28392   1.47467  -0.00040   0.01104   0.04136
   S      7.69664   0.84812   1.36054   0.00454  -0.01013   0.03365
   S      6.31732   3.66416   1.49644   0.00162   0.00307  -0.00294
   S      4.71580   6.34652   1.44822  -0.00008   0.00927  -0.00104
   S      0.00744   1.84871  10.54335   0.00209  -0.00046   0.00441
   S     -1.54109   4.55473  10.54990  -0.00111  -0.00294   0.01246
   S     -3.09550   7.26252  10.56083  -0.00482   0.00244   0.00047
   S      3.13046   1.85641  10.54098  -0.00322   0.00362  -0.00051
   S      1.57541   4.56209  10.55149   0.00292  -0.00362   0.00435
   S      0.02283   7.26930  10.55932   0.00062   0.00167   0.01723
   S      6.24901   1.86457  10.54274   0.00014   0.00165   0.00946
   S      4.70174   4.57236  10.55222  -0.00283   0.00054  -0.00214
   S      3.14307   7.27664  10.56262   0.00331  -0.00048   0.00679
   S      1.41901   1.05596   4.35214   0.00035   0.00585   0.00909
   S      0.03921   3.81977   4.73861  -0.00039   0.00343  -0.00863
   S     -1.56186   6.41297   4.59834  -0.00909  -0.00123   0.00104
   S      4.67884   0.93325   4.56079  -0.00209   0.01299   0.00711
   S      3.18386   3.65043   4.60468  -0.00254   0.00572  -0.02383
   S      1.59310   6.40392   4.60537   0.00634  -0.00653  -0.01748
   S      7.86440   0.96737   4.40683  -0.01059  -0.00233  -0.02886
   S      6.26888   3.62413   4.59302  -0.00446   0.00469  -0.02160
   S      4.70631   6.40185   4.54317  -0.00136  -0.00701  -0.00358
freq: 406.41 cm-1
PRIMCOORD142
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00684   0.00074   0.00064
   Mo    -1.50596   4.54802   3.12343   0.00595   0.00483  -0.00265
   Mo    -3.07109   7.24820   2.98188   0.01212   0.00295  -0.00351
   Mo     3.17953   1.89918   2.99384  -0.00218   0.00394   0.00179
   Mo     1.60974   4.55787   3.11116  -0.00063  -0.00963  -0.00066
   Mo     0.01516   7.25835   3.03385  -0.01343  -0.00361  -0.00578
   Mo     6.20769   1.84163   2.98426  -0.00118  -0.00515   0.00682
   Mo     4.72467   4.56588   3.03034  -0.00576  -0.00514   0.00424
   Mo     3.09259   7.23449   2.97532   0.00547   0.00185  -0.00065
   Mo     1.56781   0.95038   8.98974  -0.00126   0.00011   0.00521
   Mo     0.01669   3.66010   8.99258  -0.00072   0.00016   0.00139
   Mo    -1.53738   6.36683   9.00217   0.00071  -0.00066  -0.00548
   Mo     4.69021   0.95684   8.98683   0.00220  -0.00032  -0.00405
   Mo     3.13852   3.66832   8.99638   0.00100   0.00107   0.00767
   Mo     1.58438   6.37460   9.00385   0.00110   0.00168  -0.00094
   Mo     7.81222   0.96609   8.99355  -0.00119  -0.00121  -0.00234
   Mo     6.26205   3.67636   8.99718  -0.00078  -0.00011  -0.00422
   Mo     4.70721   6.38679   9.00756  -0.00250  -0.00005   0.00268
   S      0.00894   1.85595   7.44070  -0.00214   0.00030  -0.00078
   S     -1.54156   4.56568   7.44171  -0.00186   0.00153   0.00981
   S     -3.09726   7.27877   7.45398   0.00342  -0.00272  -0.00241
   S      3.12861   1.86301   7.43832   0.00308  -0.00339  -0.00905
   S      1.58010   4.57314   7.44543  -0.00354   0.00240  -0.00610
   S      0.02423   7.28268   7.45485  -0.00152  -0.00024   0.00995
   S      6.25503   1.86970   7.43990  -0.00055   0.00073   0.01336
   S      4.70275   4.58575   7.44991   0.00635  -0.00068   0.00121
   S      3.14756   7.29412   7.45795  -0.00084   0.00090   0.00897
   S      1.59323   0.90659   1.40939  -0.00640  -0.00991   0.01046
   S      0.04335   3.41174   1.73399  -0.00293   0.00514   0.00776
   S     -1.50415   6.28989   1.48716  -0.00146   0.00574   0.03851
   S      4.66805   0.92801   1.42043   0.00293  -0.00340  -0.01099
   S      3.14244   3.68728   1.48216   0.00227   0.00181   0.00726
   S      1.53069   6.28392   1.47467  -0.00222   0.00194  -0.02725
   S      7.69664   0.84812   1.36054   0.00071   0.00206  -0.01349
   S      6.31732   3.66416   1.49644   0.00484   0.01063  -0.02822
   S      4.71580   6.34652   1.44822  -0.00232   0.00382  -0.01866
   S      0.00744   1.84871  10.54335   0.00420   0.00007  -0.00528
   S     -1.54109   4.55473  10.54990   0.00191  -0.00245   0.00148
   S     -3.09550   7.26252  10.56083  -0.00328   0.00326  -0.00060
   S      3.13046   1.85641  10.54098  -0.00414   0.00339  -0.00309
   S      1.57541   4.56209  10.55149   0.00185  -0.00319  -0.00512
   S      0.02283   7.26930  10.55932   0.00173  -0.00041   0.00420
   S      6.24901   1.86457  10.54274   0.00043   0.00006   0.00172
   S      4.70174   4.57236  10.55222  -0.00314   0.00017  -0.00927
   S      3.14307   7.27664  10.56262   0.00255  -0.00193  -0.00857
   S      1.41901   1.05596   4.35214  -0.00566  -0.00574  -0.00786
   S      0.03921   3.81977   4.73861  -0.00030   0.00249  -0.00475
   S     -1.56186   6.41297   4.59834  -0.00295   0.00015  -0.02559
   S      4.67884   0.93325   4.56079   0.00658   0.00688   0.00797
   S      3.18386   3.65043   4.60468   0.00518   0.00230  -0.01552
   S      1.59310   6.40392   4.60537   0.00169   0.00148   0.04077
   S      7.86440   0.96737   4.40683  -0.00256   0.00468   0.00448
   S      6.26888   3.62413   4.59302  -0.00499  -0.00155   0.01698
   S      4.70631   6.40185   4.54317  -0.00619   0.00009   0.01799
freq: 406.71 cm-1
PRIMCOORD143
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00035  -0.00002   0.00017
   Mo    -1.50596   4.54802   3.12343  -0.00264  -0.00237   0.00228
   Mo    -3.07109   7.24820   2.98188  -0.00567   0.00038   0.00226
   Mo     3.17953   1.89918   2.99384  -0.00041  -0.00136  -0.00083
   Mo     1.60974   4.55787   3.11116  -0.00092   0.00176  -0.00239
   Mo     0.01516   7.25835   3.03385   0.00364   0.00229   0.00348
   Mo     6.20769   1.84163   2.98426  -0.00071   0.00204  -0.00114
   Mo     4.72467   4.56588   3.03034   0.00169   0.00194  -0.00207
   Mo     3.09259   7.23449   2.97532  -0.00073  -0.00303  -0.00063
   Mo     1.56781   0.95038   8.98974  -0.00020   0.00073   0.00768
   Mo     0.01669   3.66010   8.99258  -0.00078   0.00033   0.00369
   Mo    -1.53738   6.36683   9.00217   0.00015  -0.00089  -0.02029
   Mo     4.69021   0.95684   8.98683   0.00013  -0.00001  -0.01303
   Mo     3.13852   3.66832   8.99638  -0.00049  -0.00102   0.01497
   Mo     1.58438   6.37460   9.00385  -0.00049   0.00050   0.01463
   Mo     7.81222   0.96609   8.99355  -0.00033   0.00066   0.00478
   Mo     6.26205   3.67636   8.99718   0.00100   0.00103  -0.02222
   Mo     4.70721   6.38679   9.00756  -0.00006   0.00023   0.00909
   S      0.00894   1.85595   7.44070  -0.00109   0.00080  -0.00962
   S     -1.54156   4.56568   7.44171  -0.00972   0.00473   0.03121
   S     -3.09726   7.27877   7.45398   0.01222  -0.00648   0.00228
   S      3.12861   1.86301   7.43832   0.00858  -0.00731  -0.00425
   S      1.58010   4.57314   7.44543  -0.00445  -0.00217  -0.02319
   S      0.02423   7.28268   7.45485  -0.01347   0.00471   0.01490
   S      6.25503   1.86970   7.43990  -0.00682   0.00611   0.02257
   S      4.70275   4.58575   7.44991   0.01502  -0.00637  -0.00143
   S      3.14756   7.29412   7.45795   0.00157   0.00316  -0.01869
   S      1.59323   0.90659   1.40939   0.00268   0.00261  -0.00200
   S      0.04335   3.41174   1.73399   0.00284  -0.00040  -0.00180
   S     -1.50415   6.28989   1.48716   0.00192  -0.00366  -0.02077
   S      4.66805   0.92801   1.42043  -0.00005   0.00070  -0.00030
   S      3.14244   3.68728   1.48216  -0.00014  -0.00004  -0.00141
   S      1.53069   6.28392   1.47467   0.00112  -0.00109   0.00434
   S      7.69664   0.84812   1.36054  -0.00156   0.00219  -0.00428
   S      6.31732   3.66416   1.49644  -0.00105  -0.00246   0.00618
   S      4.71580   6.34652   1.44822   0.00107  -0.00183   0.00692
   S      0.00744   1.84871  10.54335   0.00231  -0.00210  -0.01318
   S     -1.54109   4.55473  10.54990   0.00941  -0.00417   0.02200
   S     -3.09550   7.26252  10.56083  -0.01179   0.00589   0.00287
   S      3.13046   1.85641  10.54098  -0.00853   0.00884  -0.00947
   S      1.57541   4.56209  10.55149   0.00531   0.00143  -0.02373
   S      0.02283   7.26930  10.55932   0.01414  -0.00435   0.01058
   S      6.24901   1.86457  10.54274   0.00681  -0.01007   0.01995
   S      4.70174   4.57236  10.55222  -0.01509   0.00622  -0.00010
   S      3.14307   7.27664  10.56262  -0.00169  -0.00381  -0.02060
   S      1.41901   1.05596   4.35214   0.00257   0.00135   0.00060
   S      0.03921   3.81977   4.73861   0.00086  -0.00109   0.00253
   S     -1.56186   6.41297   4.59834   0.00246  -0.00004   0.00932
   S      4.67884   0.93325   4.56079  -0.00120  -0.00351  -0.00263
   S      3.18386   3.65043   4.60468   0.00015  -0.00152   0.01096
   S      1.59310   6.40392   4.60537  -0.00125   0.00116  -0.00451
   S      7.86440   0.96737   4.40683   0.00203   0.00143   0.00695
   S      6.26888   3.62413   4.59302   0.00294   0.00099  -0.00738
   S      4.70631   6.40185   4.54317   0.00297   0.00056  -0.00587
freq: 407.34 cm-1
PRIMCOORD144
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00093   0.00004  -0.00010
   Mo    -1.50596   4.54802   3.12343  -0.00084  -0.00157   0.00150
   Mo    -3.07109   7.24820   2.98188  -0.00440   0.00217   0.00236
   Mo     3.17953   1.89918   2.99384  -0.00077  -0.00105   0.00062
   Mo     1.60974   4.55787   3.11116  -0.00086   0.00032  -0.00068
   Mo     0.01516   7.25835   3.03385   0.00200   0.00204   0.00235
   Mo     6.20769   1.84163   2.98426  -0.00222   0.00173  -0.00306
   Mo     4.72467   4.56588   3.03034   0.00020   0.00068  -0.00152
   Mo     3.09259   7.23449   2.97532  -0.00038  -0.00285  -0.00044
   Mo     1.56781   0.95038   8.98974  -0.00037  -0.00115   0.00331
   Mo     0.01669   3.66010   8.99258  -0.00039   0.00072  -0.01083
   Mo    -1.53738   6.36683   9.00217   0.00029  -0.00094  -0.01148
   Mo     4.69021   0.95684   8.98683   0.00069  -0.00080   0.01318
   Mo     3.13852   3.66832   8.99638   0.00046  -0.00006   0.02658
   Mo     1.58438   6.37460   9.00385  -0.00015  -0.00041  -0.01511
   Mo     7.81222   0.96609   8.99355  -0.00004  -0.00098  -0.01537
   Mo     6.26205   3.67636   8.99718   0.00001   0.00040   0.01239
   Mo     4.70721   6.38679   9.00756  -0.00006  -0.00023  -0.00187
   S      0.00894   1.85595   7.44070  -0.00740   0.00234   0.01437
   S     -1.54156   4.56568   7.44171   0.00961   0.00550   0.00988
   S     -3.09726   7.27877   7.45398   0.00361  -0.00341   0.00740
   S      3.12861   1.86301   7.43832  -0.00419  -0.00568  -0.03222
   S      1.58010   4.57314   7.44543  -0.01515   0.01080  -0.00052
   S      0.02423   7.28268   7.45485   0.00143  -0.01162   0.00980
   S      6.25503   1.86970   7.43990   0.01115  -0.00556  -0.00675
   S      4.70275   4.58575   7.44991   0.00439   0.00904  -0.02451
   S      3.14756   7.29412   7.45795  -0.00446   0.00418   0.02333
   S      1.59323   0.90659   1.40939   0.00028   0.00047   0.00043
   S      0.04335   3.41174   1.73399   0.00187  -0.00026  -0.00177
   S     -1.50415   6.28989   1.48716   0.00286  -0.00360  -0.01690
   S      4.66805   0.92801   1.42043   0.00188  -0.00010   0.00116
   S      3.14244   3.68728   1.48216   0.00001   0.00170  -0.00192
   S      1.53069   6.28392   1.47467   0.00047  -0.00051  -0.00219
   S      7.69664   0.84812   1.36054  -0.00037   0.00209  -0.00688
   S      6.31732   3.66416   1.49644   0.00017  -0.00264   0.00361
   S      4.71580   6.34652   1.44822   0.00033  -0.00045   0.00130
   S      0.00744   1.84871  10.54335   0.00738  -0.00164   0.01784
   S     -1.54109   4.55473  10.54990  -0.00923  -0.00467   0.00405
   S     -3.09550   7.26252  10.56083  -0.00373   0.00525   0.00719
   S      3.13046   1.85641  10.54098   0.00419   0.00965  -0.02795
   S      1.57541   4.56209  10.55149   0.01467  -0.01059  -0.00200
   S      0.02283   7.26930  10.55932  -0.00237   0.01240   0.00913
   S      6.24901   1.86457  10.54274  -0.01188   0.00694  -0.00586
   S      4.70174   4.57236  10.55222  -0.00463  -0.01038  -0.02770
   S      3.14307   7.27664  10.56262   0.00523  -0.00169   0.02234
   S      1.41901   1.05596   4.35214   0.00283  -0.00037  -0.00339
   S      0.03921   3.81977   4.73861   0.00016   0.00022  -0.00009
   S     -1.56186   6.41297   4.59834   0.00180  -0.00101   0.00768
   S      4.67884   0.93325   4.56079  -0.00157  -0.00172  -0.00061
   S      3.18386   3.65043   4.60468   0.00133  -0.00190   0.00652
   S      1.59310   6.40392   4.60537  -0.00154   0.00028  -0.00084
   S      7.86440   0.96737   4.40683   0.00472   0.00154   0.01177
   S      6.26888   3.62413   4.59302   0.00154   0.00068   0.00073
   S      4.70631   6.40185   4.54317   0.00330   0.00056  -0.00199
freq: 407.63 cm-1
PRIMCOORD145
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00066  -0.00020  -0.00051
   Mo    -1.50596   4.54802   3.12343   0.00062   0.00069   0.00046
   Mo    -3.07109   7.24820   2.98188   0.00232  -0.00074   0.00028
   Mo     3.17953   1.89918   2.99384   0.00076   0.00046  -0.00090
   Mo     1.60974   4.55787   3.11116   0.00021  -0.00043   0.00016
   Mo     0.01516   7.25835   3.03385  -0.00097  -0.00110  -0.00337
   Mo     6.20769   1.84163   2.98426   0.00036  -0.00111   0.00076
   Mo     4.72467   4.56588   3.03034  -0.00018  -0.00124   0.00337
   Mo     3.09259   7.23449   2.97532  -0.00021   0.00179  -0.00066
   Mo     1.56781   0.95038   8.98974  -0.00078  -0.00004  -0.01472
   Mo     0.01669   3.66010   8.99258   0.00029   0.00008   0.00483
   Mo    -1.53738   6.36683   9.00217   0.00018  -0.00014  -0.01102
   Mo     4.69021   0.95684   8.98683   0.00030  -0.00011   0.02064
   Mo     3.13852   3.66832   8.99638   0.00016   0.00008   0.00524
   Mo     1.58438   6.37460   9.00385   0.00013   0.00015   0.01840
   Mo     7.81222   0.96609   8.99355   0.00044  -0.00056   0.00607
   Mo     6.26205   3.67636   8.99718  -0.00053   0.00006  -0.00381
   Mo     4.70721   6.38679   9.00756  -0.00012  -0.00003  -0.02545
   S      0.00894   1.85595   7.44070   0.00891  -0.00457   0.00187
   S     -1.54156   4.56568   7.44171  -0.00334   0.00527   0.00451
   S     -3.09726   7.27877   7.45398  -0.00562  -0.00150   0.03326
   S      3.12861   1.86301   7.43832  -0.01353  -0.00038  -0.01133
   S      1.58010   4.57314   7.44543  -0.00069  -0.00587  -0.02171
   S      0.02423   7.28268   7.45485  -0.01174  -0.00709  -0.02163
   S      6.25503   1.86970   7.43990   0.00453   0.00852  -0.01785
   S      4.70275   4.58575   7.44991   0.00435   0.01152   0.01665
   S      3.14756   7.29412   7.45795   0.01743  -0.00440   0.00089
   S      1.59323   0.90659   1.40939  -0.00090  -0.00020  -0.00064
   S      0.04335   3.41174   1.73399  -0.00071   0.00010   0.00057
   S     -1.50415   6.28989   1.48716  -0.00035   0.00213   0.00776
   S      4.66805   0.92801   1.42043  -0.00081  -0.00015   0.00415
   S      3.14244   3.68728   1.48216  -0.00095  -0.00122   0.00050
   S      1.53069   6.28392   1.47467  -0.00042   0.00119   0.00371
   S      7.69664   0.84812   1.36054   0.00158  -0.00198   0.00501
   S      6.31732   3.66416   1.49644   0.00085   0.00151  -0.00398
   S      4.71580   6.34652   1.44822  -0.00040   0.00227  -0.00600
   S      0.00744   1.84871  10.54335  -0.00799   0.00429   0.00387
   S     -1.54109   4.55473  10.54990   0.00361  -0.00522   0.00878
   S     -3.09550   7.26252  10.56083   0.00461   0.00185   0.03789
   S      3.13046   1.85641  10.54098   0.01412   0.00144  -0.00520
   S      1.57541   4.56209  10.55149  -0.00048   0.00535  -0.01872
   S      0.02283   7.26930  10.55932   0.01224   0.00694  -0.01791
   S      6.24901   1.86457  10.54274  -0.00586  -0.00735  -0.01347
   S      4.70174   4.57236  10.55222  -0.00345  -0.01159   0.01752
   S      3.14307   7.27664  10.56262  -0.01772   0.00469   0.00198
   S      1.41901   1.05596   4.35214  -0.00160  -0.00037   0.00093
   S      0.03921   3.81977   4.73861  -0.00007   0.00100  -0.00158
   S     -1.56186   6.41297   4.59834  -0.00142  -0.00050  -0.00456
   S      4.67884   0.93325   4.56079   0.00090   0.00220   0.00228
   S      3.18386   3.65043   4.60468   0.00028   0.00132  -0.00431
   S      1.59310   6.40392   4.60537   0.00059  -0.00094   0.00327
   S      7.86440   0.96737   4.40683  -0.00150  -0.00077  -0.00433
   S      6.26888   3.62413   4.59302  -0.00123   0.00032  -0.00219
   S      4.70631   6.40185   4.54317  -0.00095  -0.00095   0.00012
freq: 407.94 cm-1
PRIMCOORD146
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00056  -0.00041  -0.00147
   Mo    -1.50596   4.54802   3.12343   0.00119   0.00065  -0.00157
   Mo    -3.07109   7.24820   2.98188  -0.00131   0.00090   0.00110
   Mo     3.17953   1.89918   2.99384  -0.00127  -0.00015   0.00319
   Mo     1.60974   4.55787   3.11116   0.00054  -0.00036   0.00105
   Mo     0.01516   7.25835   3.03385  -0.00001   0.00028   0.00285
   Mo     6.20769   1.84163   2.98426  -0.00069   0.00008  -0.00274
   Mo     4.72467   4.56588   3.03034  -0.00145   0.00129  -0.00183
   Mo     3.09259   7.23449   2.97532   0.00062   0.00007  -0.00187
   Mo     1.56781   0.95038   8.98974  -0.00019  -0.00017  -0.00418
   Mo     0.01669   3.66010   8.99258  -0.00028   0.00058   0.01386
   Mo    -1.53738   6.36683   9.00217  -0.00048  -0.00022  -0.02057
   Mo     4.69021   0.95684   8.98683  -0.00061   0.00047  -0.01007
   Mo     3.13852   3.66832   8.99638  -0.00039   0.00026  -0.00262
   Mo     1.58438   6.37460   9.00385   0.00023  -0.00095  -0.01454
   Mo     7.81222   0.96609   8.99355   0.00066   0.00005   0.02336
   Mo     6.26205   3.67636   8.99718   0.00025  -0.00057   0.01812
   Mo     4.70721   6.38679   9.00756   0.00029   0.00037  -0.00387
   S      0.00894   1.85595   7.44070   0.01058  -0.00243  -0.02095
   S     -1.54156   4.56568   7.44171   0.00194   0.01627  -0.00603
   S     -3.09726   7.27877   7.45398   0.00694  -0.00338   0.02252
   S      3.12861   1.86301   7.43832   0.00322  -0.00308   0.01383
   S      1.58010   4.57314   7.44543   0.00612   0.00935   0.00502
   S      0.02423   7.28268   7.45485  -0.00204  -0.00363   0.03113
   S      6.25503   1.86970   7.43990  -0.01405  -0.00323  -0.02177
   S      4.70275   4.58575   7.44991  -0.00841   0.00501  -0.00893
   S      3.14756   7.29412   7.45795  -0.00419  -0.01423  -0.00311
   S      1.59323   0.90659   1.40939   0.00051  -0.00071   0.00059
   S      0.04335   3.41174   1.73399  -0.00092   0.00075   0.00064
   S     -1.50415   6.28989   1.48716   0.00003  -0.00196  -0.00401
   S      4.66805   0.92801   1.42043   0.00199  -0.00014  -0.00356
   S      3.14244   3.68728   1.48216   0.00138   0.00227  -0.00111
   S      1.53069   6.28392   1.47467   0.00064  -0.00003  -0.00400
   S      7.69664   0.84812   1.36054   0.00060  -0.00119   0.00385
   S      6.31732   3.66416   1.49644  -0.00001  -0.00117   0.00053
   S      4.71580   6.34652   1.44822  -0.00021  -0.00153   0.00380
   S      0.00744   1.84871  10.54335  -0.01075   0.00150  -0.02402
   S     -1.54109   4.55473  10.54990  -0.00027  -0.01652  -0.01061
   S     -3.09550   7.26252  10.56083  -0.00697   0.00405   0.01841
   S      3.13046   1.85641  10.54098  -0.00179   0.00179   0.01039
   S      1.57541   4.56209  10.55149  -0.00616  -0.00844  -0.00114
   S      0.02283   7.26930  10.55932   0.00215   0.00370   0.03269
   S      6.24901   1.86457  10.54274   0.01313   0.00556  -0.02302
   S      4.70174   4.57236  10.55222   0.00797  -0.00564  -0.00930
   S      3.14307   7.27664  10.56262   0.00383   0.01430  -0.00368
   S      1.41901   1.05596   4.35214   0.00309  -0.00018  -0.00323
   S      0.03921   3.81977   4.73861  -0.00023  -0.00103   0.00126
   S     -1.56186   6.41297   4.59834   0.00078   0.00035  -0.00139
   S      4.67884   0.93325   4.56079  -0.00101  -0.00036  -0.00151
   S      3.18386   3.65043   4.60468  -0.00031  -0.00147  -0.00387
   S      1.59310   6.40392   4.60537  -0.00173  -0.00029  -0.00045
   S      7.86440   0.96737   4.40683   0.00262   0.00080   0.00579
   S      6.26888   3.62413   4.59302  -0.00044  -0.00175   0.01003
   S      4.70631   6.40185   4.54317   0.00164  -0.00028  -0.00113
freq: 408.27 cm-1
PRIMCOORD147
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00011  -0.00006  -0.00005
   Mo    -1.50596   4.54802   3.12343  -0.00092  -0.00010   0.00009
   Mo    -3.07109   7.24820   2.98188  -0.00113  -0.00003  -0.00008
   Mo     3.17953   1.89918   2.99384  -0.00019   0.00036  -0.00122
   Mo     1.60974   4.55787   3.11116   0.00006   0.00082   0.00009
   Mo     0.01516   7.25835   3.03385   0.00043  -0.00049   0.00091
   Mo     6.20769   1.84163   2.98426   0.00072   0.00096  -0.00071
   Mo     4.72467   4.56588   3.03034   0.00073   0.00125  -0.00016
   Mo     3.09259   7.23449   2.97532   0.00046   0.00004   0.00137
   Mo     1.56781   0.95038   8.98974  -0.00063   0.00042   0.02960
   Mo     0.01669   3.66010   8.99258   0.00005  -0.00008   0.01008
   Mo    -1.53738   6.36683   9.00217   0.00020   0.00010   0.00216
   Mo     4.69021   0.95684   8.98683   0.00070   0.00019   0.00838
   Mo     3.13852   3.66832   8.99638  -0.00032  -0.00014  -0.00500
   Mo     1.58438   6.37460   9.00385   0.00016   0.00029  -0.01532
   Mo     7.81222   0.96609   8.99355   0.00029   0.00027   0.00265
   Mo     6.26205   3.67636   8.99718   0.00047  -0.00018  -0.01420
   Mo     4.70721   6.38679   9.00756  -0.00025   0.00071  -0.01923
   S      0.00894   1.85595   7.44070  -0.01129   0.00272  -0.02859
   S     -1.54156   4.56568   7.44171  -0.00955  -0.00157   0.00088
   S     -3.09726   7.27877   7.45398  -0.00805  -0.01751  -0.00889
   S      3.12861   1.86301   7.43832   0.00849   0.01128  -0.02357
   S      1.58010   4.57314   7.44543   0.00572   0.00767   0.00731
   S      0.02423   7.28268   7.45485   0.00659  -0.00698   0.00474
   S      6.25503   1.86970   7.43990   0.00121   0.00817   0.00318
   S      4.70275   4.58575   7.44991   0.00407   0.00407   0.02522
   S      3.14756   7.29412   7.45795   0.00209  -0.00952   0.02372
   S      1.59323   0.90659   1.40939   0.00042  -0.00068   0.00220
   S      0.04335   3.41174   1.73399   0.00037  -0.00009  -0.00026
   S     -1.50415   6.28989   1.48716   0.00035  -0.00028  -0.00099
   S      4.66805   0.92801   1.42043  -0.00000   0.00063  -0.00022
   S      3.14244   3.68728   1.48216   0.00028  -0.00094   0.00014
   S      1.53069   6.28392   1.47467  -0.00032  -0.00054  -0.00009
   S      7.69664   0.84812   1.36054  -0.00110  -0.00039   0.00078
   S      6.31732   3.66416   1.49644  -0.00076  -0.00146   0.00326
   S      4.71580   6.34652   1.44822   0.00015  -0.00120   0.00305
   S      0.00744   1.84871  10.54335   0.01119  -0.00344  -0.03200
   S     -1.54109   4.55473  10.54990   0.00933   0.00188   0.00012
   S     -3.09550   7.26252  10.56083   0.00863   0.01592  -0.00842
   S      3.13046   1.85641  10.54098  -0.00790  -0.01079  -0.02238
   S      1.57541   4.56209  10.55149  -0.00600  -0.00789   0.00701
   S      0.02283   7.26930  10.55932  -0.00761   0.00642   0.00379
   S      6.24901   1.86457  10.54274  -0.00273  -0.00913   0.00052
   S      4.70174   4.57236  10.55222  -0.00403  -0.00414   0.02803
   S      3.14307   7.27664  10.56262  -0.00187   0.00877   0.02191
   S      1.41901   1.05596   4.35214  -0.00023  -0.00007   0.00093
   S      0.03921   3.81977   4.73861   0.00031  -0.00104   0.00102
   S     -1.56186   6.41297   4.59834   0.00108   0.00069  -0.00011
   S      4.67884   0.93325   4.56079  -0.00065  -0.00121   0.00241
   S      3.18386   3.65043   4.60468  -0.00072  -0.00121   0.00182
   S      1.59310   6.40392   4.60537  -0.00053   0.00026  -0.00442
   S      7.86440   0.96737   4.40683   0.00001  -0.00102  -0.00174
   S      6.26888   3.62413   4.59302   0.00060  -0.00020  -0.00311
   S      4.70631   6.40185   4.54317   0.00014  -0.00017  -0.00543
freq: 408.54 cm-1
PRIMCOORD148
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00003  -0.00023  -0.00090
   Mo    -1.50596   4.54802   3.12343   0.00008  -0.00087  -0.00014
   Mo    -3.07109   7.24820   2.98188  -0.00136   0.00122  -0.00087
   Mo     3.17953   1.89918   2.99384   0.00013  -0.00150   0.00190
   Mo     1.60974   4.55787   3.11116  -0.00054   0.00100  -0.00038
   Mo     0.01516   7.25835   3.03385   0.00202   0.00058  -0.00121
   Mo     6.20769   1.84163   2.98426  -0.00038  -0.00070   0.00053
   Mo     4.72467   4.56588   3.03034   0.00010  -0.00026   0.00127
   Mo     3.09259   7.23449   2.97532  -0.00185  -0.00063  -0.00125
   Mo     1.56781   0.95038   8.98974  -0.00092   0.00042  -0.00637
   Mo     0.01669   3.66010   8.99258  -0.00021  -0.00007   0.02829
   Mo    -1.53738   6.36683   9.00217  -0.00060  -0.00049   0.00952
   Mo     4.69021   0.95684   8.98683   0.00003   0.00066  -0.01652
   Mo     3.13852   3.66832   8.99638  -0.00050  -0.00055   0.01015
   Mo     1.58438   6.37460   9.00385   0.00062  -0.00037   0.00172
   Mo     7.81222   0.96609   8.99355   0.00081   0.00034  -0.02008
   Mo     6.26205   3.67636   8.99718   0.00070  -0.00024   0.00452
   Mo     4.70721   6.38679   9.00756   0.00005   0.00074  -0.01114
   S      0.00894   1.85595   7.44070  -0.00515  -0.01911   0.00333
   S     -1.54156   4.56568   7.44171  -0.00935   0.00382  -0.02740
   S     -3.09726   7.27877   7.45398  -0.00734   0.00237   0.00668
   S      3.12861   1.86301   7.43832   0.00484  -0.00987   0.01156
   S      1.58010   4.57314   7.44543   0.00610   0.00816  -0.02599
   S      0.02423   7.28268   7.45485   0.00275   0.00987   0.00268
   S      6.25503   1.86970   7.43990   0.00143  -0.01116   0.02482
   S      4.70275   4.58575   7.44991   0.00186   0.00802  -0.00345
   S      3.14756   7.29412   7.45795   0.00473   0.00673   0.02215
   S      1.59323   0.90659   1.40939  -0.00056  -0.00085   0.00152
   S      0.04335   3.41174   1.73399   0.00039   0.00043   0.00059
   S     -1.50415   6.28989   1.48716  -0.00012  -0.00016  -0.00358
   S      4.66805   0.92801   1.42043   0.00023  -0.00062   0.00069
   S      3.14244   3.68728   1.48216  -0.00008   0.00217  -0.00418
   S      1.53069   6.28392   1.47467   0.00139   0.00139   0.00675
   S      7.69664   0.84812   1.36054   0.00052  -0.00046   0.00043
   S      6.31732   3.66416   1.49644   0.00009   0.00064  -0.00143
   S      4.71580   6.34652   1.44822   0.00062   0.00095  -0.00142
   S      0.00744   1.84871  10.54335   0.00521   0.01781  -0.00514
   S     -1.54109   4.55473  10.54990   0.01078  -0.00337  -0.03287
   S     -3.09550   7.26252  10.56083   0.00837  -0.00289   0.00289
   S      3.13046   1.85641  10.54098  -0.00352   0.00994   0.00780
   S      1.57541   4.56209  10.55149  -0.00730  -0.00800  -0.02994
   S      0.02283   7.26930  10.55932  -0.00330  -0.00970   0.00410
   S      6.24901   1.86457  10.54274  -0.00251   0.01025   0.02149
   S      4.70174   4.57236  10.55222  -0.00213  -0.00821  -0.00131
   S      3.14307   7.27664  10.56262  -0.00534  -0.00644   0.01832
   S      1.41901   1.05596   4.35214   0.00176   0.00068  -0.00131
   S      0.03921   3.81977   4.73861   0.00010   0.00052   0.00086
   S     -1.56186   6.41297   4.59834  -0.00015  -0.00167   0.00759
   S      4.67884   0.93325   4.56079  -0.00129   0.00180  -0.00311
   S      3.18386   3.65043   4.60468   0.00066   0.00001   0.00045
   S      1.59310   6.40392   4.60537   0.00004  -0.00140  -0.00289
   S      7.86440   0.96737   4.40683   0.00030   0.00106   0.00099
   S      6.26888   3.62413   4.59302  -0.00015   0.00125  -0.00089
   S      4.70631   6.40185   4.54317   0.00156  -0.00137   0.00103
freq: 409.48 cm-1
PRIMCOORD149
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00106   0.00106   0.00489
   Mo    -1.50596   4.54802   3.12343  -0.00099   0.00108   0.00225
   Mo    -3.07109   7.24820   2.98188   0.01049   0.00147  -0.00279
   Mo     3.17953   1.89918   2.99384   0.01344  -0.00201  -0.01376
   Mo     1.60974   4.55787   3.11116  -0.00061   0.00189   0.00022
   Mo     0.01516   7.25835   3.03385   0.00059   0.00816   0.00892
   Mo     6.20769   1.84163   2.98426  -0.00427  -0.00373   0.00429
   Mo     4.72467   4.56588   3.03034   0.00494  -0.00963  -0.00840
   Mo     3.09259   7.23449   2.97532  -0.00294   0.01171   0.00988
   Mo     1.56781   0.95038   8.98974  -0.00203  -0.00128   0.00118
   Mo     0.01669   3.66010   8.99258   0.00166  -0.00021   0.00121
   Mo    -1.53738   6.36683   9.00217  -0.00260  -0.00033  -0.00265
   Mo     4.69021   0.95684   8.98683  -0.00057   0.00005  -0.00184
   Mo     3.13852   3.66832   8.99638  -0.00024   0.00233   0.00230
   Mo     1.58438   6.37460   9.00385   0.00281  -0.00195  -0.00188
   Mo     7.81222   0.96609   8.99355   0.00293  -0.00213   0.00020
   Mo     6.26205   3.67636   8.99718  -0.00126   0.00268   0.00073
   Mo     4.70721   6.38679   9.00756   0.00001  -0.00003   0.00064
   S      0.00894   1.85595   7.44070  -0.00053   0.00098   0.00003
   S     -1.54156   4.56568   7.44171   0.00055   0.00096  -0.00222
   S     -3.09726   7.27877   7.45398   0.00243  -0.00060   0.00196
   S      3.12861   1.86301   7.43832   0.00190  -0.00053  -0.00851
   S      1.58010   4.57314   7.44543  -0.00178   0.00112   0.00287
   S      0.02423   7.28268   7.45485  -0.00030   0.00042  -0.00448
   S      6.25503   1.86970   7.43990  -0.00156  -0.00030  -0.00943
   S      4.70275   4.58575   7.44991   0.00090  -0.00140  -0.00118
   S      3.14756   7.29412   7.45795  -0.00239   0.00079   0.00260
   S      1.59323   0.90659   1.40939  -0.00192   0.00001  -0.00203
   S      0.04335   3.41174   1.73399   0.00000  -0.00300  -0.00247
   S     -1.50415   6.28989   1.48716  -0.01109  -0.00474  -0.00185
   S      4.66805   0.92801   1.42043  -0.00884   0.00799   0.03216
   S      3.14244   3.68728   1.48216  -0.00088  -0.00618   0.01291
   S      1.53069   6.28392   1.47467  -0.00096  -0.01117  -0.01491
   S      7.69664   0.84812   1.36054   0.00088  -0.00441   0.00402
   S      6.31732   3.66416   1.49644  -0.00459   0.00701   0.00758
   S      4.71580   6.34652   1.44822   0.00006  -0.00340  -0.02969
   S      0.00744   1.84871  10.54335  -0.00015   0.00119  -0.00352
   S     -1.54109   4.55473  10.54990   0.00077  -0.00196   0.00284
   S     -3.09550   7.26252  10.56083  -0.00007   0.00139  -0.00047
   S      3.13046   1.85641  10.54098  -0.00065   0.00095   0.00581
   S      1.57541   4.56209  10.55149  -0.00131  -0.00130  -0.00552
   S      0.02283   7.26930  10.55932   0.00056   0.00060   0.01397
   S      6.24901   1.86457  10.54274   0.00025   0.00060   0.01090
   S      4.70174   4.57236  10.55222   0.00041  -0.00168  -0.00475
   S      3.14307   7.27664  10.56262  -0.00083   0.00159  -0.00080
   S      1.41901   1.05596   4.35214  -0.02145  -0.00335   0.01644
   S      0.03921   3.81977   4.73861  -0.00068   0.00033  -0.00109
   S     -1.56186   6.41297   4.59834  -0.00017  -0.00313  -0.00930
   S      4.67884   0.93325   4.56079   0.00300  -0.00530  -0.03264
   S      3.18386   3.65043   4.60468  -0.00704   0.00700   0.02202
   S      1.59310   6.40392   4.60537   0.00234  -0.00301  -0.01210
   S      7.86440   0.96737   4.40683  -0.00040  -0.01353  -0.02774
   S      6.26888   3.62413   4.59302   0.00275   0.00217  -0.00705
   S      4.70631   6.40185   4.54317  -0.01120   0.00781   0.03520
freq: 410.02 cm-1
PRIMCOORD150
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00049  -0.00072  -0.00761
   Mo    -1.50596   4.54802   3.12343   0.00423  -0.00341  -0.00015
   Mo    -3.07109   7.24820   2.98188  -0.00173   0.00751  -0.00404
   Mo     3.17953   1.89918   2.99384   0.00388  -0.00725   0.01148
   Mo     1.60974   4.55787   3.11116  -0.00030  -0.00020   0.00491
   Mo     0.01516   7.25835   3.03385   0.00689   0.00717  -0.00592
   Mo     6.20769   1.84163   2.98426  -0.00934  -0.00663  -0.00305
   Mo     4.72467   4.56588   3.03034  -0.00368  -0.00726   0.00747
   Mo     3.09259   7.23449   2.97532  -0.00918  -0.00192  -0.01083
   Mo     1.56781   0.95038   8.98974  -0.00210  -0.00301   0.00176
   Mo     0.01669   3.66010   8.99258  -0.00301   0.00146  -0.00251
   Mo    -1.53738   6.36683   9.00217  -0.00294  -0.00151   0.00165
   Mo     4.69021   0.95684   8.98683   0.00023  -0.00075   0.00227
   Mo     3.13852   3.66832   8.99638   0.00134   0.00272  -0.00387
   Mo     1.58438   6.37460   9.00385   0.00083  -0.00015   0.00078
   Mo     7.81222   0.96609   8.99355   0.00174  -0.00071   0.00249
   Mo     6.26205   3.67636   8.99718   0.00045   0.00354  -0.00245
   Mo     4.70721   6.38679   9.00756   0.00153  -0.00009  -0.00006
   S      0.00894   1.85595   7.44070   0.00084   0.00207   0.00609
   S     -1.54156   4.56568   7.44171   0.00234  -0.00324   0.01835
   S     -3.09726   7.27877   7.45398   0.00067   0.00102   0.01135
   S      3.12861   1.86301   7.43832  -0.00003   0.00278  -0.00020
   S      1.58010   4.57314   7.44543   0.00084  -0.00292   0.01018
   S      0.02423   7.28268   7.45485   0.00059   0.00010  -0.00048
   S      6.25503   1.86970   7.43990  -0.00084   0.00189  -0.00181
   S      4.70275   4.58575   7.44991  -0.00106  -0.00342   0.01651
   S      3.14756   7.29412   7.45795  -0.00057  -0.00050   0.00366
   S      1.59323   0.90659   1.40939  -0.00541  -0.00371   0.00612
   S      0.04335   3.41174   1.73399  -0.00145   0.00208   0.00351
   S     -1.50415   6.28989   1.48716  -0.00210  -0.00509  -0.01684
   S      4.66805   0.92801   1.42043   0.00413  -0.00089   0.02165
   S      3.14244   3.68728   1.48216  -0.00132   0.01424  -0.02119
   S      1.53069   6.28392   1.47467   0.00606   0.00496   0.01566
   S      7.69664   0.84812   1.36054   0.00684  -0.00165   0.00466
   S      6.31732   3.66416   1.49644   0.00564   0.00751  -0.01956
   S      4.71580   6.34652   1.44822   0.00186   0.00652  -0.02179
   S      0.00744   1.84871  10.54335   0.00077  -0.00157  -0.00921
   S     -1.54109   4.55473  10.54990   0.00210   0.00034  -0.01319
   S     -3.09550   7.26252  10.56083   0.00207   0.00181  -0.01656
   S      3.13046   1.85641  10.54098   0.00050  -0.00168   0.00024
   S      1.57541   4.56209  10.55149   0.00039   0.00010  -0.00154
   S      0.02283   7.26930  10.55932  -0.00011   0.00114  -0.00615
   S      6.24901   1.86457  10.54274  -0.00074  -0.00229  -0.00210
   S      4.70174   4.57236  10.55222  -0.00091  -0.00121  -0.00658
   S      3.14307   7.27664  10.56262  -0.00124   0.00108  -0.00843
   S      1.41901   1.05596   4.35214   0.00617   0.00209  -0.00471
   S      0.03921   3.81977   4.73861  -0.00074   0.00362  -0.00806
   S     -1.56186   6.41297   4.59834  -0.00396  -0.00820   0.03217
   S      4.67884   0.93325   4.56079  -0.00547   0.00860  -0.02483
   S      3.18386   3.65043   4.60468  -0.00001   0.00329  -0.01966
   S      1.59310   6.40392   4.60537   0.00027  -0.00745   0.00073
   S      7.86440   0.96737   4.40683   0.01087   0.00680   0.02570
   S      6.26888   3.62413   4.59302  -0.00115   0.00616   0.01193
   S      4.70631   6.40185   4.54317   0.00661  -0.00165   0.02853
freq: 411.64 cm-1
PRIMCOORD151
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00227  -0.00079   0.00114
   Mo    -1.50596   4.54802   3.12343  -0.00040   0.00166  -0.00072
   Mo    -3.07109   7.24820   2.98188   0.00052  -0.00124  -0.00017
   Mo     3.17953   1.89918   2.99384   0.00031  -0.00056  -0.00291
   Mo     1.60974   4.55787   3.11116  -0.00072   0.00288  -0.00162
   Mo     0.01516   7.25835   3.03385  -0.00032  -0.00220   0.00005
   Mo     6.20769   1.84163   2.98426   0.00401  -0.00141   0.00251
   Mo     4.72467   4.56588   3.03034   0.00152   0.00342  -0.00109
   Mo     3.09259   7.23449   2.97532   0.00142   0.00463   0.00276
   Mo     1.56781   0.95038   8.98974   0.00087   0.00059  -0.00088
   Mo     0.01669   3.66010   8.99258   0.00027   0.00074  -0.00194
   Mo    -1.53738   6.36683   9.00217  -0.00019   0.00127  -0.00058
   Mo     4.69021   0.95684   8.98683  -0.00165   0.00036   0.00180
   Mo     3.13852   3.66832   8.99638  -0.00044  -0.00035   0.00123
   Mo     1.58438   6.37460   9.00385  -0.00130   0.00024   0.00011
   Mo     7.81222   0.96609   8.99355  -0.00087   0.00058  -0.00056
   Mo     6.26205   3.67636   8.99718  -0.00161   0.00072   0.00093
   Mo     4.70721   6.38679   9.00756   0.00011  -0.00035  -0.00017
   S      0.00894   1.85595   7.44070   0.00052   0.00014   0.02212
   S     -1.54156   4.56568   7.44171   0.00196  -0.00144   0.01967
   S     -3.09726   7.27877   7.45398  -0.00006  -0.00045   0.02221
   S      3.12861   1.86301   7.43832  -0.00066  -0.00088   0.02289
   S      1.58010   4.57314   7.44543  -0.00056  -0.00105   0.02245
   S      0.02423   7.28268   7.45485   0.00108  -0.00173   0.02174
   S      6.25503   1.86970   7.43990   0.00272  -0.00114   0.01844
   S      4.70275   4.58575   7.44991   0.00120   0.00038   0.02151
   S      3.14756   7.29412   7.45795   0.00095  -0.00014   0.01942
   S      1.59323   0.90659   1.40939   0.00081  -0.00058   0.00380
   S      0.04335   3.41174   1.73399  -0.00029   0.00033   0.00115
   S     -1.50415   6.28989   1.48716  -0.00069   0.00128   0.01063
   S      4.66805   0.92801   1.42043  -0.00275   0.00158   0.00245
   S      3.14244   3.68728   1.48216  -0.00032  -0.00339   0.00312
   S      1.53069   6.28392   1.47467  -0.00118  -0.00251   0.00726
   S      7.69664   0.84812   1.36054   0.00003  -0.00358   0.01482
   S      6.31732   3.66416   1.49644  -0.00163   0.00018   0.00357
   S      4.71580   6.34652   1.44822  -0.00008  -0.00303   0.01054
   S      0.00744   1.84871  10.54335   0.00009  -0.00108  -0.01685
   S     -1.54109   4.55473  10.54990  -0.00005  -0.00139  -0.01726
   S     -3.09550   7.26252  10.56083  -0.00018  -0.00067  -0.02001
   S      3.13046   1.85641  10.54098   0.00144   0.00018  -0.02652
   S      1.57541   4.56209  10.55149   0.00145  -0.00050  -0.02149
   S      0.02283   7.26930  10.55932   0.00171   0.00005  -0.02345
   S      6.24901   1.86457  10.54274   0.00086  -0.00026  -0.02183
   S      4.70174   4.57236  10.55222   0.00123  -0.00074  -0.02409
   S      3.14307   7.27664  10.56262   0.00067  -0.00052  -0.01889
   S      1.41901   1.05596   4.35214  -0.00031  -0.00140  -0.00172
   S      0.03921   3.81977   4.73861   0.00004  -0.00106   0.00055
   S     -1.56186   6.41297   4.59834  -0.00019   0.00099  -0.01025
   S      4.67884   0.93325   4.56079   0.00089   0.00147  -0.00086
   S      3.18386   3.65043   4.60468   0.00046  -0.00081   0.00631
   S      1.59310   6.40392   4.60537   0.00115  -0.00031  -0.01006
   S      7.86440   0.96737   4.40683  -0.00740  -0.00529  -0.02345
   S      6.26888   3.62413   4.59302  -0.00128  -0.00167  -0.00416
   S      4.70631   6.40185   4.54317  -0.00210  -0.00241  -0.01210
freq: 414.25 cm-1
PRIMCOORD152
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00417   0.00126   0.00307
   Mo    -1.50596   4.54802   3.12343   0.00469   0.00432  -0.00380
   Mo    -3.07109   7.24820   2.98188  -0.00033  -0.00010  -0.00099
   Mo     3.17953   1.89918   2.99384   0.00059   0.00342  -0.00551
   Mo     1.60974   4.55787   3.11116  -0.00081   0.00578  -0.00373
   Mo     0.01516   7.25835   3.03385   0.00488  -0.00223   0.00199
   Mo     6.20769   1.84163   2.98426   0.00137  -0.00820   0.00723
   Mo     4.72467   4.56588   3.03034  -0.00517   0.00446  -0.00241
   Mo     3.09259   7.23449   2.97532  -0.00567  -0.00523   0.00761
   Mo     1.56781   0.95038   8.98974  -0.00020  -0.00069   0.00010
   Mo     0.01669   3.66010   8.99258  -0.01003  -0.00376  -0.00039
   Mo    -1.53738   6.36683   9.00217  -0.00691  -0.00445  -0.00065
   Mo     4.69021   0.95684   8.98683   0.00267   0.00812   0.00068
   Mo     3.13852   3.66832   8.99638   0.00974  -0.00429   0.00046
   Mo     1.58438   6.37460   9.00385  -0.00027   0.00236  -0.00027
   Mo     7.81222   0.96609   8.99355  -0.00340   0.00879   0.00022
   Mo     6.26205   3.67636   8.99718  -0.00020  -0.00122   0.00020
   Mo     4.70721   6.38679   9.00756   0.00738  -0.00512  -0.00027
   S      0.00894   1.85595   7.44070   0.00486  -0.00069   0.00608
   S     -1.54156   4.56568   7.44171   0.00693   0.00346   0.01110
   S     -3.09726   7.27877   7.45398   0.00014   0.00260   0.01033
   S      3.12861   1.86301   7.43832  -0.00417  -0.00050   0.00498
   S      1.58010   4.57314   7.44543  -0.00076   0.00302  -0.02973
   S      0.02423   7.28268   7.45485   0.00212  -0.00284  -0.01906
   S      6.25503   1.86970   7.43990   0.00096  -0.00606   0.01465
   S      4.70275   4.58575   7.44991  -0.00584   0.00392   0.01021
   S      3.14756   7.29412   7.45795  -0.00259  -0.00245  -0.02085
   S      1.59323   0.90659   1.40939   0.00028  -0.00131   0.00185
   S      0.04335   3.41174   1.73399  -0.00085  -0.00262  -0.00104
   S     -1.50415   6.28989   1.48716  -0.00573  -0.00352   0.00001
   S      4.66805   0.92801   1.42043  -0.00531   0.00208  -0.00327
   S      3.14244   3.68728   1.48216   0.00159  -0.01002   0.01215
   S      1.53069   6.28392   1.47467   0.00049  -0.00090   0.01587
   S      7.69664   0.84812   1.36054  -0.00103   0.00650  -0.01507
   S      6.31732   3.66416   1.49644   0.00303   0.01033  -0.03034
   S      4.71580   6.34652   1.44822   0.00653  -0.00241   0.00004
   S      0.00744   1.84871  10.54335   0.00437  -0.00131  -0.00569
   S     -1.54109   4.55473  10.54990   0.00645   0.00265  -0.00991
   S     -3.09550   7.26252  10.56083  -0.00011   0.00336  -0.00938
   S      3.13046   1.85641  10.54098  -0.00386  -0.00062  -0.00696
   S      1.57541   4.56209  10.55149   0.00032   0.00300   0.02945
   S      0.02283   7.26930  10.55932   0.00265  -0.00183   0.01944
   S      6.24901   1.86457  10.54274   0.00086  -0.00637  -0.01610
   S      4.70174   4.57236  10.55222  -0.00595   0.00365  -0.01103
   S      3.14307   7.27664  10.56262  -0.00268  -0.00195   0.02202
   S      1.41901   1.05596   4.35214  -0.00415  -0.00210   0.00215
   S      0.03921   3.81977   4.73861   0.00010  -0.00465   0.00804
   S     -1.56186   6.41297   4.59834  -0.00235   0.00083   0.00169
   S      4.67884   0.93325   4.56079   0.00239   0.00138   0.00031
   S      3.18386   3.65043   4.60468   0.00363  -0.00457   0.00820
   S      1.59310   6.40392   4.60537   0.00457   0.00497  -0.02427
   S      7.86440   0.96737   4.40683  -0.00599   0.00210  -0.00771
   S      6.26888   3.62413   4.59302  -0.00440  -0.00654   0.02880
   S      4.70631   6.40185   4.54317   0.00087   0.00121  -0.00404
freq: 414.36 cm-1
PRIMCOORD153
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00043   0.00288  -0.00176
   Mo    -1.50596   4.54802   3.12343  -0.00197   0.00246   0.00219
   Mo    -3.07109   7.24820   2.98188   0.00666  -0.00750   0.00438
   Mo     3.17953   1.89918   2.99384   0.00159  -0.00259   0.00272
   Mo     1.60974   4.55787   3.11116  -0.00012   0.00209   0.00047
   Mo     0.01516   7.25835   3.03385  -0.00385  -0.00315   0.00187
   Mo     6.20769   1.84163   2.98426  -0.00644   0.00463  -0.00695
   Mo     4.72467   4.56588   3.03034   0.00206  -0.00154   0.00015
   Mo     3.09259   7.23449   2.97532  -0.00622  -0.01114  -0.00321
   Mo     1.56781   0.95038   8.98974  -0.00400   0.00506   0.00022
   Mo     0.01669   3.66010   8.99258   0.00514  -0.01146  -0.00095
   Mo    -1.53738   6.36683   9.00217  -0.00592   0.00342  -0.00029
   Mo     4.69021   0.95684   8.98683  -0.00090   0.00879   0.00041
   Mo     3.13852   3.66832   8.99638   0.00148  -0.00338   0.00041
   Mo     1.58438   6.37460   9.00385   0.01032   0.00025   0.00002
   Mo     7.81222   0.96609   8.99355   0.00415  -0.00019   0.00017
   Mo     6.26205   3.67636   8.99718  -0.00571  -0.00506  -0.00002
   Mo     4.70721   6.38679   9.00756  -0.00449   0.00227   0.00037
   S      0.00894   1.85595   7.44070  -0.00152   0.00327   0.02807
   S     -1.54156   4.56568   7.44171   0.00201   0.00516  -0.02174
   S     -3.09726   7.27877   7.45398   0.00600  -0.00450   0.00203
   S      3.12861   1.86301   7.43832   0.00180  -0.00381   0.00957
   S      1.58010   4.57314   7.44543  -0.00652   0.00507  -0.00333
   S      0.02423   7.28268   7.45485  -0.00212  -0.00423  -0.02179
   S      6.25503   1.86970   7.43990   0.00034  -0.00083   0.00794
   S      4.70275   4.58575   7.44991   0.00334   0.00185   0.00029
   S      3.14756   7.29412   7.45795  -0.00347  -0.00165   0.01985
   S      1.59323   0.90659   1.40939   0.00047   0.00637  -0.01168
   S      0.04335   3.41174   1.73399   0.00167  -0.00287  -0.00224
   S     -1.50415   6.28989   1.48716  -0.00087   0.00565   0.01717
   S      4.66805   0.92801   1.42043   0.00531   0.00178   0.00711
   S      3.14244   3.68728   1.48216  -0.00185   0.00461  -0.00838
   S      1.53069   6.28392   1.47467   0.00885   0.00583   0.01438
   S      7.69664   0.84812   1.36054  -0.00123   0.00492  -0.01484
   S      6.31732   3.66416   1.49644   0.00010  -0.00809   0.01246
   S      4.71580   6.34652   1.44822  -0.00324   0.00409  -0.00371
   S      0.00744   1.84871  10.54335  -0.00125   0.00239  -0.02726
   S     -1.54109   4.55473  10.54990   0.00071   0.00553   0.02346
   S     -3.09550   7.26252  10.56083   0.00585  -0.00459  -0.00208
   S      3.13046   1.85641  10.54098   0.00174  -0.00340  -0.01104
   S      1.57541   4.56209  10.55149  -0.00526   0.00505   0.00397
   S      0.02283   7.26930  10.55932  -0.00223  -0.00395   0.02180
   S      6.24901   1.86457  10.54274   0.00054  -0.00086  -0.00848
   S      4.70174   4.57236  10.55222   0.00309   0.00203  -0.00112
   S      3.14307   7.27664  10.56262  -0.00341  -0.00161  -0.02080
   S      1.41901   1.05596   4.35214   0.00113   0.00375   0.00570
   S      0.03921   3.81977   4.73861  -0.00034   0.00007  -0.00049
   S     -1.56186   6.41297   4.59834  -0.00227   0.00430  -0.02808
   S      4.67884   0.93325   4.56079  -0.00096  -0.00162  -0.00624
   S      3.18386   3.65043   4.60468  -0.00151   0.00017   0.00196
   S      1.59310   6.40392   4.60537   0.00305   0.00272  -0.01261
   S      7.86440   0.96737   4.40683   0.01016   0.00536   0.03104
   S      6.26888   3.62413   4.59302   0.00379   0.00267  -0.00627
   S      4.70631   6.40185   4.54317   0.00191   0.00513   0.00278
freq: 415.58 cm-1
PRIMCOORD154
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00077   0.00063   0.00055
   Mo    -1.50596   4.54802   3.12343  -0.00202  -0.00028   0.00179
   Mo    -3.07109   7.24820   2.98188   0.00057  -0.00093  -0.00002
   Mo     3.17953   1.89918   2.99384   0.00154   0.00438  -0.00278
   Mo     1.60974   4.55787   3.11116   0.00353  -0.00176   0.00269
   Mo     0.01516   7.25835   3.03385  -0.00075   0.00053   0.00128
   Mo     6.20769   1.84163   2.98426  -0.00212   0.00236  -0.00223
   Mo     4.72467   4.56588   3.03034  -0.00108  -0.00156  -0.00081
   Mo     3.09259   7.23449   2.97532   0.00003  -0.00166   0.00019
   Mo     1.56781   0.95038   8.98974  -0.00279  -0.01105  -0.00062
   Mo     0.01669   3.66010   8.99258  -0.00750  -0.00506   0.00032
   Mo    -1.53738   6.36683   9.00217  -0.00383   0.00849  -0.00023
   Mo     4.69021   0.95684   8.98683   0.00141  -0.00813  -0.00041
   Mo     3.13852   3.66832   8.99638   0.00205  -0.00539   0.00030
   Mo     1.58438   6.37460   9.00385  -0.00346   0.01330   0.00007
   Mo     7.81222   0.96609   8.99355   0.00169  -0.00352  -0.00005
   Mo     6.26205   3.67636   8.99718   0.00607  -0.00268   0.00057
   Mo     4.70721   6.38679   9.00756   0.00574   0.01318  -0.00007
   S      0.00894   1.85595   7.44070   0.00283   0.00743   0.00150
   S     -1.54156   4.56568   7.44171   0.00202  -0.00178   0.00018
   S     -3.09726   7.27877   7.45398  -0.00009  -0.00330   0.03832
   S      3.12861   1.86301   7.43832  -0.00005   0.00987  -0.00867
   S      1.58010   4.57314   7.44543   0.00304  -0.00143  -0.03029
   S      0.02423   7.28268   7.45485   0.00343  -0.00474   0.02489
   S      6.25503   1.86970   7.43990  -0.00332   0.00543  -0.00542
   S      4.70275   4.58575   7.44991  -0.00589  -0.00265  -0.02397
   S      3.14756   7.29412   7.45795  -0.00138  -0.00770   0.01138
   S      1.59323   0.90659   1.40939   0.00084  -0.00018  -0.00002
   S      0.04335   3.41174   1.73399  -0.00029  -0.00104  -0.00217
   S     -1.50415   6.28989   1.48716   0.00014   0.00105   0.00294
   S      4.66805   0.92801   1.42043   0.00015   0.00065   0.00636
   S      3.14244   3.68728   1.48216   0.00061  -0.00563   0.01610
   S      1.53069   6.28392   1.47467  -0.00036   0.00145  -0.00146
   S      7.69664   0.84812   1.36054  -0.00119   0.00065  -0.00322
   S      6.31732   3.66416   1.49644  -0.00038  -0.00302   0.00840
   S      4.71580   6.34652   1.44822   0.00009   0.00036   0.00309
   S      0.00744   1.84871  10.54335   0.00234   0.00802  -0.00114
   S     -1.54109   4.55473  10.54990   0.00206  -0.00228  -0.00133
   S     -3.09550   7.26252  10.56083   0.00036  -0.00362  -0.03704
   S      3.13046   1.85641  10.54098  -0.00000   0.01058   0.00951
   S      1.57541   4.56209  10.55149   0.00342  -0.00131   0.02927
   S      0.02283   7.26930  10.55932   0.00372  -0.00485  -0.02378
   S      6.24901   1.86457  10.54274  -0.00310   0.00612   0.00525
   S      4.70174   4.57236  10.55222  -0.00583  -0.00293   0.02272
   S      3.14307   7.27664  10.56262  -0.00166  -0.00804  -0.01126
   S      1.41901   1.05596   4.35214  -0.00279  -0.00090   0.00220
   S      0.03921   3.81977   4.73861   0.00049   0.00182  -0.00171
   S     -1.56186   6.41297   4.59834   0.00147  -0.00073  -0.00683
   S      4.67884   0.93325   4.56079   0.00039  -0.00327  -0.00348
   S      3.18386   3.65043   4.60468  -0.00474   0.00229  -0.01456
   S      1.59310   6.40392   4.60537  -0.00095  -0.00080  -0.00328
   S      7.86440   0.96737   4.40683   0.00295  -0.00011   0.00524
   S      6.26888   3.62413   4.59302   0.00325   0.00191  -0.00707
   S      4.70631   6.40185   4.54317  -0.00024   0.00087  -0.00169
freq: 415.76 cm-1
PRIMCOORD155
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00045  -0.00134  -0.00081
   Mo    -1.50596   4.54802   3.12343  -0.00015   0.00013  -0.00047
   Mo    -3.07109   7.24820   2.98188  -0.00220   0.00158  -0.00067
   Mo     3.17953   1.89918   2.99384  -0.00076  -0.00240   0.00173
   Mo     1.60974   4.55787   3.11116  -0.00069  -0.00077  -0.00054
   Mo     0.01516   7.25835   3.03385  -0.00119   0.00179  -0.00056
   Mo     6.20769   1.84163   2.98426   0.00017  -0.00083   0.00045
   Mo     4.72467   4.56588   3.03034   0.00054   0.00189   0.00046
   Mo     3.09259   7.23449   2.97532   0.00386   0.00250  -0.00118
   Mo     1.56781   0.95038   8.98974   0.01246  -0.00717   0.00084
   Mo     0.01669   3.66010   8.99258   0.00507   0.00184   0.00161
   Mo    -1.53738   6.36683   9.00217  -0.00676   0.01011  -0.00027
   Mo     4.69021   0.95684   8.98683  -0.00914   0.00211  -0.00076
   Mo     3.13852   3.66832   8.99638   0.00917  -0.00341   0.00059
   Mo     1.58438   6.37460   9.00385   0.00227   0.00264   0.00014
   Mo     7.81222   0.96609   8.99355  -0.00247  -0.00740  -0.00041
   Mo     6.26205   3.67636   8.99718  -0.01396   0.00487  -0.00119
   Mo     4.70721   6.38679   9.00756   0.00425  -0.00438  -0.00069
   S      0.00894   1.85595   7.44070  -0.00725   0.00547  -0.02948
   S     -1.54156   4.56568   7.44171   0.00486  -0.00576  -0.02948
   S     -3.09726   7.27877   7.45398  -0.00201  -0.00013   0.02144
   S      3.12861   1.86301   7.43832  -0.00336   0.00145   0.01997
   S      1.58010   4.57314   7.44543  -0.00763   0.00034  -0.01112
   S      0.02423   7.28268   7.45485   0.00481  -0.00531  -0.00630
   S      6.25503   1.86970   7.43990   0.00912   0.00082  -0.01600
   S      4.70275   4.58575   7.44991   0.00257  -0.00002   0.03040
   S      3.14756   7.29412   7.45795  -0.00263   0.00437   0.00574
   S      1.59323   0.90659   1.40939  -0.00092  -0.00027   0.00271
   S      0.04335   3.41174   1.73399   0.00027  -0.00003  -0.00157
   S     -1.50415   6.28989   1.48716   0.00246  -0.00228  -0.00373
   S      4.66805   0.92801   1.42043   0.00160  -0.00061  -0.00008
   S      3.14244   3.68728   1.48216  -0.00093   0.00318  -0.00786
   S      1.53069   6.28392   1.47467  -0.00218  -0.00263  -0.00908
   S      7.69664   0.84812   1.36054   0.00050  -0.00028   0.00344
   S      6.31732   3.66416   1.49644   0.00099   0.00001  -0.00299
   S      4.71580   6.34652   1.44822  -0.00110  -0.00101   0.00486
   S      0.00744   1.84871  10.54335  -0.00613   0.00653   0.02619
   S     -1.54109   4.55473  10.54990   0.00601  -0.00613   0.02897
   S     -3.09550   7.26252  10.56083  -0.00151   0.00072  -0.02158
   S      3.13046   1.85641  10.54098  -0.00442   0.00270  -0.02110
   S      1.57541   4.56209  10.55149  -0.00778  -0.00062   0.00787
   S      0.02283   7.26930  10.55932   0.00510  -0.00568   0.00761
   S      6.24901   1.86457  10.54274   0.00943  -0.00021   0.01941
   S      4.70174   4.57236  10.55222   0.00132  -0.00022  -0.02819
   S      3.14307   7.27664  10.56262  -0.00329   0.00419  -0.00472
   S      1.41901   1.05596   4.35214   0.00184   0.00072  -0.00200
   S      0.03921   3.81977   4.73861   0.00015  -0.00043   0.00373
   S     -1.56186   6.41297   4.59834   0.00226  -0.00185   0.00534
   S      4.67884   0.93325   4.56079   0.00066   0.00097  -0.00130
   S      3.18386   3.65043   4.60468   0.00052  -0.00051   0.00434
   S      1.59310   6.40392   4.60537  -0.00231  -0.00163   0.01194
   S      7.86440   0.96737   4.40683  -0.00106   0.00052  -0.00180
   S      6.26888   3.62413   4.59302   0.00007  -0.00124   0.00234
   S      4.70631   6.40185   4.54317  -0.00064  -0.00204  -0.00367
freq: 416.24 cm-1
PRIMCOORD156
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00173   0.00058   0.00031
   Mo    -1.50596   4.54802   3.12343   0.00056   0.00065  -0.00007
   Mo    -3.07109   7.24820   2.98188   0.00202   0.00065   0.00021
   Mo     3.17953   1.89918   2.99384  -0.00124   0.00012   0.00096
   Mo     1.60974   4.55787   3.11116  -0.00039  -0.00180  -0.00012
   Mo     0.01516   7.25835   3.03385  -0.00287  -0.00093  -0.00027
   Mo     6.20769   1.84163   2.98426  -0.00082   0.00084  -0.00049
   Mo     4.72467   4.56588   3.03034  -0.00028  -0.00107   0.00022
   Mo     3.09259   7.23449   2.97532   0.00034  -0.00078  -0.00013
   Mo     1.56781   0.95038   8.98974   0.00186   0.00264   0.00069
   Mo     0.01669   3.66010   8.99258   0.00215  -0.00257  -0.00090
   Mo    -1.53738   6.36683   9.00217  -0.00434   0.00026  -0.00015
   Mo     4.69021   0.95684   8.98683  -0.01428   0.00088   0.00089
   Mo     3.13852   3.66832   8.99638  -0.00729  -0.00779   0.00114
   Mo     1.58438   6.37460   9.00385  -0.00759  -0.00859   0.00009
   Mo     7.81222   0.96609   8.99355   0.01224   0.00727  -0.00059
   Mo     6.26205   3.67636   8.99718   0.00545   0.00598  -0.00079
   Mo     4.70721   6.38679   9.00756   0.01217   0.00161  -0.00015
   S      0.00894   1.85595   7.44070  -0.00784  -0.00306   0.01982
   S     -1.54156   4.56568   7.44171  -0.00237  -0.00212   0.00455
   S     -3.09726   7.27877   7.45398  -0.00438  -0.00331   0.01335
   S      3.12861   1.86301   7.43832   0.00826   0.00049   0.02706
   S      1.58010   4.57314   7.44543   0.00417   0.00766   0.01463
   S      0.02423   7.28268   7.45485   0.01005   0.00233  -0.00236
   S      6.25503   1.86970   7.43990  -0.00055  -0.00314  -0.02925
   S      4.70275   4.58575   7.44991  -0.00222   0.00086  -0.01752
   S      3.14756   7.29412   7.45795  -0.00609   0.00081  -0.03265
   S      1.59323   0.90659   1.40939  -0.00118  -0.00183   0.00276
   S      0.04335   3.41174   1.73399   0.00007   0.00115   0.00188
   S     -1.50415   6.28989   1.48716   0.00053   0.00098   0.00619
   S      4.66805   0.92801   1.42043   0.00306  -0.00054  -0.00293
   S      3.14244   3.68728   1.48216   0.00090   0.00247  -0.00042
   S      1.53069   6.28392   1.47467   0.00126   0.00133  -0.00462
   S      7.69664   0.84812   1.36054  -0.00141   0.00028  -0.00533
   S      6.31732   3.66416   1.49644  -0.00007  -0.00085   0.00001
   S      4.71580   6.34652   1.44822  -0.00143   0.00023  -0.00362
   S      0.00744   1.84871  10.54335  -0.00678  -0.00375  -0.01845
   S     -1.54109   4.55473  10.54990  -0.00234  -0.00142  -0.00218
   S     -3.09550   7.26252  10.56083  -0.00425  -0.00269  -0.01378
   S      3.13046   1.85641  10.54098   0.00857   0.00178  -0.03136
   S      1.57541   4.56209  10.55149   0.00523   0.00737  -0.01474
   S      0.02283   7.26930  10.55932   0.01035   0.00296   0.00103
   S      6.24901   1.86457  10.54274  -0.00146  -0.00509   0.03053
   S      4.70174   4.57236  10.55222  -0.00347   0.00052   0.01706
   S      3.14307   7.27664  10.56262  -0.00621   0.00074   0.03398
   S      1.41901   1.05596   4.35214   0.00008  -0.00129  -0.00321
   S      0.03921   3.81977   4.73861  -0.00045   0.00059  -0.00222
   S     -1.56186   6.41297   4.59834   0.00018   0.00038  -0.00667
   S      4.67884   0.93325   4.56079   0.00178   0.00009   0.00267
   S      3.18386   3.65043   4.60468   0.00137   0.00116  -0.00171
   S      1.59310   6.40392   4.60537   0.00127   0.00153   0.00622
   S      7.86440   0.96737   4.40683   0.00096   0.00014   0.00444
   S      6.26888   3.62413   4.59302  -0.00054  -0.00040   0.00135
   S      4.70631   6.40185   4.54317  -0.00131   0.00044   0.00324
freq: 416.92 cm-1
PRIMCOORD157
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00057   0.00018   0.00091
   Mo    -1.50596   4.54802   3.12343  -0.00152   0.00001   0.00031
   Mo    -3.07109   7.24820   2.98188  -0.00098  -0.00345   0.00176
   Mo     3.17953   1.89918   2.99384  -0.00282   0.00191   0.00001
   Mo     1.60974   4.55787   3.11116   0.00032  -0.00068  -0.00047
   Mo     0.01516   7.25835   3.03385  -0.00216  -0.00361   0.00013
   Mo     6.20769   1.84163   2.98426   0.00266   0.00382  -0.00118
   Mo     4.72467   4.56588   3.03034   0.00122   0.00302  -0.00052
   Mo     3.09259   7.23449   2.97532   0.00278  -0.00228   0.00042
   Mo     1.56781   0.95038   8.98974  -0.00895  -0.00867  -0.00041
   Mo     0.01669   3.66010   8.99258  -0.00443   0.00310   0.00018
   Mo    -1.53738   6.36683   9.00217  -0.01068  -0.00689   0.00107
   Mo     4.69021   0.95684   8.98683   0.00180  -0.00138  -0.00038
   Mo     3.13852   3.66832   8.99638   0.00272   0.01185  -0.00076
   Mo     1.58438   6.37460   9.00385   0.00795  -0.00432   0.00088
   Mo     7.81222   0.96609   8.99355   0.00788  -0.00525  -0.00014
   Mo     6.26205   3.67636   8.99718   0.00010   0.01279  -0.00040
   Mo     4.70721   6.38679   9.00756   0.00275  -0.00161   0.00031
   S      0.00894   1.85595   7.44070   0.00205   0.00275   0.00726
   S     -1.54156   4.56568   7.44171   0.00546  -0.00393   0.02352
   S     -3.09726   7.27877   7.45398   0.00621   0.00709   0.01776
   S      3.12861   1.86301   7.43832   0.00302  -0.00024  -0.02902
   S      1.58010   4.57314   7.44543  -0.00137  -0.00408   0.00816
   S      0.02423   7.28268   7.45485   0.00086   0.00748  -0.02549
   S      6.25503   1.86970   7.43990  -0.00567  -0.00266  -0.02444
   S      4.70275   4.58575   7.44991  -0.00184  -0.00980   0.01923
   S      3.14756   7.29412   7.45795  -0.00742   0.00494   0.00581
   S      1.59323   0.90659   1.40939   0.00257   0.00266  -0.00426
   S      0.04335   3.41174   1.73399   0.00067   0.00016  -0.00032
   S     -1.50415   6.28989   1.48716   0.00326   0.00379   0.00525
   S      4.66805   0.92801   1.42043   0.00089  -0.00097  -0.01183
   S      3.14244   3.68728   1.48216  -0.00029  -0.00226   0.00108
   S      1.53069   6.28392   1.47467  -0.00133   0.00193  -0.00144
   S      7.69664   0.84812   1.36054  -0.00273   0.00140  -0.00297
   S      6.31732   3.66416   1.49644  -0.00140  -0.00556   0.00877
   S      4.71580   6.34652   1.44822  -0.00147  -0.00024   0.01113
   S      0.00744   1.84871  10.54335   0.00179   0.00287  -0.00645
   S     -1.54109   4.55473  10.54990   0.00628  -0.00277  -0.02486
   S     -3.09550   7.26252  10.56083   0.00716   0.00650  -0.01908
   S      3.13046   1.85641  10.54098   0.00266  -0.00182   0.03171
   S      1.57541   4.56209  10.55149  -0.00204  -0.00279  -0.00836
   S      0.02283   7.26930  10.55932   0.00064   0.00609   0.02337
   S      6.24901   1.86457  10.54274  -0.00525  -0.00395   0.02634
   S      4.70174   4.57236  10.55222  -0.00172  -0.00889  -0.01857
   S      3.14307   7.27664  10.56262  -0.00796   0.00449  -0.00723
   S      1.41901   1.05596   4.35214   0.00224   0.00132   0.00063
   S      0.03921   3.81977   4.73861   0.00037  -0.00017  -0.00020
   S     -1.56186   6.41297   4.59834   0.00197   0.00363  -0.00809
   S      4.67884   0.93325   4.56079   0.00015  -0.00172   0.01270
   S      3.18386   3.65043   4.60468  -0.00042  -0.00241   0.00094
   S      1.59310   6.40392   4.60537  -0.00118   0.00263   0.00166
   S      7.86440   0.96737   4.40683  -0.00145   0.00085   0.00159
   S      6.26888   3.62413   4.59302   0.00053  -0.00189  -0.00564
   S      4.70631   6.40185   4.54317  -0.00017   0.00009  -0.01271
freq: 417.65 cm-1
PRIMCOORD158
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00239   0.00141  -0.00169
   Mo    -1.50596   4.54802   3.12343  -0.00500  -0.00057   0.00404
   Mo    -3.07109   7.24820   2.98188   0.00667  -0.00613   0.00296
   Mo     3.17953   1.89918   2.99384   0.00294  -0.00245   0.00224
   Mo     1.60974   4.55787   3.11116   0.00119  -0.00238   0.00255
   Mo     0.01516   7.25835   3.03385  -0.00654  -0.00019   0.00079
   Mo     6.20769   1.84163   2.98426  -0.00522   0.00863  -0.00776
   Mo     4.72467   4.56588   3.03034   0.00606  -0.00545   0.00067
   Mo     3.09259   7.23449   2.97532  -0.00004  -0.00260  -0.00452
   Mo     1.56781   0.95038   8.98974   0.00586  -0.00150  -0.00018
   Mo     0.01669   3.66010   8.99258  -0.00827   0.00710   0.00158
   Mo    -1.53738   6.36683   9.00217   0.00118  -0.00553   0.00043
   Mo     4.69021   0.95684   8.98683   0.00233   0.00158  -0.00061
   Mo     3.13852   3.66832   8.99638   0.00592  -0.00079  -0.00035
   Mo     1.58438   6.37460   9.00385  -0.00706   0.00033  -0.00036
   Mo     7.81222   0.96609   8.99355  -0.00857   0.00639  -0.00016
   Mo     6.26205   3.67636   8.99718   0.00114   0.00137   0.00043
   Mo     4.70721   6.38679   9.00756   0.00588  -0.00788  -0.00080
   S      0.00894   1.85595   7.44070   0.00321  -0.00527  -0.01980
   S     -1.54156   4.56568   7.44171   0.00321  -0.00112   0.02033
   S     -3.09726   7.27877   7.45398  -0.00594   0.00561   0.00047
   S      3.12861   1.86301   7.43832  -0.00561  -0.00009   0.00730
   S      1.58010   4.57314   7.44543   0.00357  -0.00113  -0.01070
   S      0.02423   7.28268   7.45485   0.00332   0.00105   0.00456
   S      6.25503   1.86970   7.43990   0.00317  -0.00606   0.01628
   S      4.70275   4.58575   7.44991  -0.00532   0.00416   0.01681
   S      3.14756   7.29412   7.45795   0.00258   0.00067  -0.02340
   S      1.59323   0.90659   1.40939  -0.00065   0.00569  -0.01116
   S      0.04335   3.41174   1.73399   0.00165  -0.00157  -0.00215
   S     -1.50415   6.28989   1.48716   0.00187   0.00709   0.01515
   S      4.66805   0.92801   1.42043   0.00489   0.00038   0.01034
   S      3.14244   3.68728   1.48216  -0.00355   0.00627  -0.00770
   S      1.53069   6.28392   1.47467   0.00496   0.00270  -0.00469
   S      7.69664   0.84812   1.36054   0.00033  -0.00207  -0.00237
   S      6.31732   3.66416   1.49644  -0.00334  -0.01167   0.03155
   S      4.71580   6.34652   1.44822  -0.00713   0.00540  -0.00600
   S      0.00744   1.84871  10.54335   0.00335  -0.00379   0.01770
   S     -1.54109   4.55473  10.54990   0.00486  -0.00155  -0.02409
   S     -3.09550   7.26252  10.56083  -0.00504   0.00561   0.00052
   S      3.13046   1.85641  10.54098  -0.00608   0.00034  -0.00557
   S      1.57541   4.56209  10.55149   0.00242  -0.00183   0.01004
   S      0.02283   7.26930  10.55932   0.00257   0.00034  -0.00390
   S      6.24901   1.86457  10.54274   0.00337  -0.00465  -0.01537
   S      4.70174   4.57236  10.55222  -0.00505   0.00325  -0.01550
   S      3.14307   7.27664  10.56262   0.00253   0.00106   0.02527
   S      1.41901   1.05596   4.35214  -0.00149   0.00377   0.00730
   S      0.03921   3.81977   4.73861   0.00066   0.00203  -0.00422
   S     -1.56186   6.41297   4.59834   0.00017   0.00305  -0.02385
   S      4.67884   0.93325   4.56079  -0.00123  -0.00327  -0.00737
   S      3.18386   3.65043   4.60468  -0.00592   0.00386  -0.00290
   S      1.59310   6.40392   4.60537   0.00047  -0.00104   0.00745
   S      7.86440   0.96737   4.40683   0.00981  -0.00019   0.02005
   S      6.26888   3.62413   4.59302   0.00505   0.00576  -0.02756
   S      4.70631   6.40185   4.54317  -0.00263   0.00482   0.00743
freq: 418.67 cm-1
PRIMCOORD159
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00404   0.00355   0.00130
   Mo    -1.50596   4.54802   3.12343   0.00262   0.00607  -0.00176
   Mo    -3.07109   7.24820   2.98188   0.00563  -0.00631   0.00226
   Mo     3.17953   1.89918   2.99384   0.00206   0.00201  -0.00234
   Mo     1.60974   4.55787   3.11116  -0.00014   0.00675  -0.00160
   Mo     0.01516   7.25835   3.03385   0.00150  -0.00521   0.00299
   Mo     6.20769   1.84163   2.98426  -0.00430  -0.00287   0.00055
   Mo     4.72467   4.56588   3.03034  -0.00374   0.00218  -0.00145
   Mo     3.09259   7.23449   2.97532  -0.01044  -0.01370   0.00411
   Mo     1.56781   0.95038   8.98974   0.00502  -0.00309   0.00028
   Mo     0.01669   3.66010   8.99258   0.00422   0.00886   0.00112
   Mo    -1.53738   6.36683   9.00217   0.00596   0.00232  -0.00021
   Mo     4.69021   0.95684   8.98683  -0.00286  -0.00849  -0.00061
   Mo     3.13852   3.66832   8.99638  -0.00443   0.00394   0.00016
   Mo     1.58438   6.37460   9.00385  -0.00460  -0.00161   0.00003
   Mo     7.81222   0.96609   8.99355  -0.00135  -0.00619  -0.00017
   Mo     6.26205   3.67636   8.99718  -0.00022   0.00449  -0.00053
   Mo     4.70721   6.38679   9.00756  -0.00151  -0.00011  -0.00028
   S      0.00894   1.85595   7.44070  -0.00359  -0.00081  -0.02444
   S     -1.54156   4.56568   7.44171  -0.00471  -0.00629   0.00084
   S     -3.09726   7.27877   7.45398  -0.00394   0.00105  -0.00315
   S      3.12861   1.86301   7.43832   0.00056   0.00221  -0.00351
   S      1.58010   4.57314   7.44543   0.00243  -0.00510   0.01818
   S      0.02423   7.28268   7.45485  -0.00021   0.00354   0.02173
   S      6.25503   1.86970   7.43990   0.00188   0.00474  -0.01443
   S      4.70275   4.58575   7.44991   0.00308  -0.00327   0.00195
   S      3.14756   7.29412   7.45795   0.00418   0.00411   0.00364
   S      1.59323   0.90659   1.40939  -0.00028   0.00388  -0.00904
   S      0.04335   3.41174   1.73399  -0.00039  -0.00572  -0.00311
   S     -1.50415   6.28989   1.48716  -0.00708   0.00171   0.01578
   S      4.66805   0.92801   1.42043  -0.00000   0.00440   0.00175
   S      3.14244   3.68728   1.48216   0.00128  -0.00666   0.00668
   S      1.53069   6.28392   1.47467   0.00791   0.00534   0.02720
   S      7.69664   0.84812   1.36054  -0.00135   0.00999  -0.02617
   S      6.31732   3.66416   1.49644   0.00284   0.00117  -0.01596
   S      4.71580   6.34652   1.44822   0.00360   0.00198  -0.00381
   S      0.00744   1.84871  10.54335  -0.00322  -0.00009   0.02251
   S     -1.54109   4.55473  10.54990  -0.00323  -0.00656  -0.00108
   S     -3.09550   7.26252  10.56083  -0.00392   0.00152   0.00377
   S      3.13046   1.85641  10.54098  -0.00025   0.00197   0.00379
   S      1.57541   4.56209  10.55149   0.00096  -0.00552  -0.02000
   S      0.02283   7.26930  10.55932   0.00011   0.00338  -0.02054
   S      6.24901   1.86457  10.54274   0.00264   0.00340   0.01656
   S      4.70174   4.57236  10.55222   0.00279  -0.00302  -0.00184
   S      3.14307   7.27664  10.56262   0.00376   0.00441  -0.00245
   S      1.41901   1.05596   4.35214  -0.00390   0.00128   0.00782
   S      0.03921   3.81977   4.73861  -0.00064  -0.00511   0.00568
   S     -1.56186   6.41297   4.59834  -0.00503   0.00372  -0.02154
   S      4.67884   0.93325   4.56079   0.00123   0.00148  -0.00417
   S      3.18386   3.65043   4.60468   0.00212  -0.00397   0.00312
   S      1.59310   6.40392   4.60537   0.00697   0.00610  -0.03434
   S      7.86440   0.96737   4.40683   0.00410   0.00622   0.01899
   S      6.26888   3.62413   4.59302  -0.00089  -0.00439   0.02015
   S      4.70631   6.40185   4.54317   0.00247   0.00520  -0.00055
freq: 422.46 cm-1
PRIMCOORD160
     54   1
   Ni    -0.08013   1.32529   2.75860  -0.00378  -0.00081  -0.00209
   Mo    -1.50596   4.54802   3.12343   0.00252   0.00471  -0.00259
   Mo    -3.07109   7.24820   2.98188   0.00455  -0.00244   0.00269
   Mo     3.17953   1.89918   2.99384  -0.00161  -0.01687   0.00708
   Mo     1.60974   4.55787   3.11116  -0.01041   0.00703  -0.00656
   Mo     0.01516   7.25835   3.03385  -0.00431  -0.00197  -0.00018
   Mo     6.20769   1.84163   2.98426   0.00254  -0.00375   0.00120
   Mo     4.72467   4.56588   3.03034   0.00823   0.00580   0.00035
   Mo     3.09259   7.23449   2.97532   0.00056   0.00361  -0.00162
   Mo     1.56781   0.95038   8.98974  -0.00177  -0.00274   0.00013
   Mo     0.01669   3.66010   8.99258  -0.00283  -0.00068  -0.00046
   Mo    -1.53738   6.36683   9.00217   0.00017   0.00081  -0.00009
   Mo     4.69021   0.95684   8.98683   0.00158  -0.00303   0.00033
   Mo     3.13852   3.66832   8.99638  -0.00035  -0.00065  -0.00028
   Mo     1.58438   6.37460   9.00385  -0.00167   0.00321  -0.00021
   Mo     7.81222   0.96609   8.99355   0.00039  -0.00035   0.00031
   Mo     6.26205   3.67636   8.99718   0.00347  -0.00093   0.00009
   Mo     4.70721   6.38679   9.00756   0.00130   0.00384   0.00018
   S      0.00894   1.85595   7.44070   0.00157   0.00173  -0.00064
   S     -1.54156   4.56568   7.44171  -0.00002  -0.00047   0.00297
   S     -3.09726   7.27877   7.45398  -0.00046  -0.00034   0.00533
   S      3.12861   1.86301   7.43832   0.00011   0.00433  -0.00846
   S      1.58010   4.57314   7.44543   0.00244  -0.00124  -0.00813
   S      0.02423   7.28268   7.45485   0.00073  -0.00054   0.00620
   S      6.25503   1.86970   7.43990  -0.00201   0.00213  -0.00251
   S      4.70275   4.58575   7.44991  -0.00301  -0.00187  -0.01171
   S      3.14756   7.29412   7.45795  -0.00004  -0.00251  -0.00060
   S      1.59323   0.90659   1.40939  -0.00135   0.00660  -0.00543
   S      0.04335   3.41174   1.73399   0.00265  -0.00137   0.00003
   S     -1.50415   6.28989   1.48716  -0.00100  -0.00051   0.01062
   S      4.66805   0.92801   1.42043   0.00229   0.00372  -0.00619
   S      3.14244   3.68728   1.48216  -0.00402   0.01873  -0.05791
   S      1.53069   6.28392   1.47467   0.00638  -0.00742   0.00043
   S      7.69664   0.84812   1.36054   0.00212  -0.00093   0.01034
   S      6.31732   3.66416   1.49644  -0.00244   0.00068  -0.00796
   S      4.71580   6.34652   1.44822  -0.00627  -0.00423  -0.00443
   S      0.00744   1.84871  10.54335   0.00154   0.00127   0.00069
   S     -1.54109   4.55473  10.54990  -0.00037  -0.00051  -0.00248
   S     -3.09550   7.26252  10.56083  -0.00039  -0.00033  -0.00539
   S      3.13046   1.85641  10.54098   0.00019   0.00308   0.00778
   S      1.57541   4.56209  10.55149   0.00293  -0.00122   0.00976
   S      0.02283   7.26930  10.55932   0.00047   0.00016  -0.00617
   S      6.24901   1.86457  10.54274  -0.00216   0.00177   0.00115
   S      4.70174   4.57236  10.55222  -0.00288  -0.00137   0.01140
   S      3.14307   7.27664  10.56262   0.00027  -0.00246  -0.00001
   S      1.41901   1.05596   4.35214   0.00614   0.00506  -0.00168
   S      0.03921   3.81977   4.73861   0.00065  -0.00533   0.00876
   S     -1.56186   6.41297   4.59834  -0.00304   0.00211  -0.01225
   S      4.67884   0.93325   4.56079  -0.00069   0.00936  -0.00035
   S      3.18386   3.65043   4.60468   0.00982  -0.00485   0.05540
   S      1.59310   6.40392   4.60537   0.00422  -0.00156   0.00760
   S      7.86440   0.96737   4.40683  -0.00376  -0.00017  -0.00695
   S      6.26888   3.62413   4.59302  -0.00760  -0.00377   0.01139
   S      4.70631   6.40185   4.54317  -0.00319  -0.00303   0.00209
freq: 456.80 cm-1
PRIMCOORD161
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00002   0.00064   0.00768
   Mo    -1.50596   4.54802   3.12343  -0.00221  -0.00071   0.01013
   Mo    -3.07109   7.24820   2.98188  -0.00014  -0.00079   0.01279
   Mo     3.17953   1.89918   2.99384  -0.00076  -0.00129   0.01519
   Mo     1.60974   4.55787   3.11116   0.00263  -0.00040   0.01339
   Mo     0.01516   7.25835   3.03385   0.00013   0.00082   0.01645
   Mo     6.20769   1.84163   2.98426   0.00110  -0.00140   0.01388
   Mo     4.72467   4.56588   3.03034   0.00000  -0.00053   0.01853
   Mo     3.09259   7.23449   2.97532   0.00020   0.00060   0.01437
   Mo     1.56781   0.95038   8.98974   0.00002   0.00006   0.00092
   Mo     0.01669   3.66010   8.99258   0.00003  -0.00020   0.00084
   Mo    -1.53738   6.36683   9.00217  -0.00007   0.00008   0.00087
   Mo     4.69021   0.95684   8.98683   0.00002   0.00003   0.00094
   Mo     3.13852   3.66832   8.99638  -0.00003   0.00000   0.00111
   Mo     1.58438   6.37460   9.00385   0.00005   0.00010   0.00089
   Mo     7.81222   0.96609   8.99355  -0.00006   0.00003   0.00091
   Mo     6.26205   3.67636   8.99718   0.00000   0.00003   0.00113
   Mo     4.70721   6.38679   9.00756   0.00003  -0.00007   0.00108
   S      0.00894   1.85595   7.44070   0.00002   0.00025  -0.00088
   S     -1.54156   4.56568   7.44171  -0.00018  -0.00017  -0.00138
   S     -3.09726   7.27877   7.45398  -0.00008   0.00003  -0.00109
   S      3.12861   1.86301   7.43832  -0.00029  -0.00017  -0.00088
   S      1.58010   4.57314   7.44543   0.00016  -0.00022  -0.00124
   S      0.02423   7.28268   7.45485   0.00005   0.00002  -0.00082
   S      6.25503   1.86970   7.43990   0.00021  -0.00018  -0.00091
   S      4.70275   4.58575   7.44991   0.00010   0.00035  -0.00139
   S      3.14756   7.29412   7.45795   0.00003   0.00006  -0.00106
   S      1.59323   0.90659   1.40939  -0.00151   0.00468  -0.01457
   S      0.04335   3.41174   1.73399  -0.00071  -0.00429  -0.00939
   S     -1.50415   6.28989   1.48716  -0.00039  -0.00278  -0.02028
   S      4.66805   0.92801   1.42043   0.00066  -0.00112  -0.02314
   S      3.14244   3.68728   1.48216  -0.00431   0.00432  -0.02766
   S      1.53069   6.28392   1.47467  -0.00106  -0.00215  -0.02335
   S      7.69664   0.84812   1.36054   0.00186   0.00343  -0.01569
   S      6.31732   3.66416   1.49644   0.00479   0.00297  -0.02204
   S      4.71580   6.34652   1.44822  -0.00042   0.00270  -0.02227
   S      0.00744   1.84871  10.54335   0.00007   0.00011  -0.00161
   S     -1.54109   4.55473  10.54990  -0.00021   0.00013  -0.00078
   S     -3.09550   7.26252  10.56083   0.00004  -0.00016  -0.00145
   S      3.13046   1.85641  10.54098   0.00010  -0.00016  -0.00124
   S      1.57541   4.56209  10.55149   0.00019   0.00011  -0.00079
   S      0.02283   7.26930  10.55932   0.00003  -0.00011  -0.00088
   S      6.24901   1.86457  10.54274  -0.00002  -0.00024  -0.00133
   S      4.70174   4.57236  10.55222  -0.00001  -0.00000  -0.00159
   S      3.14307   7.27664  10.56262  -0.00014  -0.00004  -0.00145
   S      1.41901   1.05596   4.35214   0.00522  -0.00205  -0.01313
   S      0.03921   3.81977   4.73861   0.00049   0.00382  -0.00817
   S     -1.56186   6.41297   4.59834   0.00171   0.00163  -0.02096
   S      4.67884   0.93325   4.56079  -0.00064  -0.00167  -0.02246
   S      3.18386   3.65043   4.60468  -0.00186   0.00335  -0.02982
   S      1.59310   6.40392   4.60537  -0.00124  -0.00047  -0.02376
   S      7.86440   0.96737   4.40683  -0.00700  -0.00374  -0.01923
   S      6.26888   3.62413   4.59302   0.00045   0.00448  -0.02411
   S      4.70631   6.40185   4.54317   0.00099  -0.00302  -0.02256
freq: 470.18 cm-1
PRIMCOORD162
     54   1
   Ni    -0.08013   1.32529   2.75860   0.00008  -0.00014  -0.00058
   Mo    -1.50596   4.54802   3.12343   0.00020   0.00005  -0.00019
   Mo    -3.07109   7.24820   2.98188   0.00005  -0.00002  -0.00049
   Mo     3.17953   1.89918   2.99384   0.00005   0.00006  -0.00088
   Mo     1.60974   4.55787   3.11116  -0.00019  -0.00001  -0.00061
   Mo     0.01516   7.25835   3.03385  -0.00000  -0.00000  -0.00111
   Mo     6.20769   1.84163   2.98426  -0.00008   0.00007  -0.00052
   Mo     4.72467   4.56588   3.03034  -0.00002   0.00010  -0.00124
   Mo     3.09259   7.23449   2.97532  -0.00003  -0.00016  -0.00067
   Mo     1.56781   0.95038   8.98974   0.00004  -0.00008   0.01430
   Mo     0.01669   3.66010   8.99258  -0.00002   0.00012   0.01438
   Mo    -1.53738   6.36683   9.00217   0.00005  -0.00010   0.01398
   Mo     4.69021   0.95684   8.98683  -0.00001  -0.00006   0.01399
   Mo     3.13852   3.66832   8.99638  -0.00003  -0.00019   0.01382
   Mo     1.58438   6.37460   9.00385  -0.00003  -0.00007   0.01405
   Mo     7.81222   0.96609   8.99355   0.00001  -0.00012   0.01431
   Mo     6.26205   3.67636   8.99718   0.00005  -0.00020   0.01378
   Mo     4.70721   6.38679   9.00756  -0.00006  -0.00003   0.01408
   S      0.00894   1.85595   7.44070  -0.00024  -0.00001  -0.02197
   S     -1.54156   4.56568   7.44171  -0.00040   0.00048  -0.02098
   S     -3.09726   7.27877   7.45398   0.00003   0.00011  -0.02144
   S      3.12861   1.86301   7.43832   0.00007   0.00058  -0.02118
   S      1.58010   4.57314   7.44543  -0.00012   0.00036  -0.02114
   S      0.02423   7.28268   7.45485  -0.00023   0.00026  -0.02114
   S      6.25503   1.86970   7.43990  -0.00054   0.00063  -0.02115
   S      4.70275   4.58575   7.44991  -0.00028  -0.00008  -0.02108
   S      3.14756   7.29412   7.45795  -0.00039   0.00021  -0.02135
   S      1.59323   0.90659   1.40939   0.00006  -0.00026   0.00106
   S      0.04335   3.41174   1.73399   0.00009   0.00026   0.00031
   S     -1.50415   6.28989   1.48716   0.00023   0.00027   0.00109
   S      4.66805   0.92801   1.42043  -0.00013  -0.00016   0.00177
   S      3.14244   3.68728   1.48216   0.00037  -0.00021   0.00199
   S      1.53069   6.28392   1.47467  -0.00010   0.00033   0.00142
   S      7.69664   0.84812   1.36054  -0.00023  -0.00016   0.00096
   S      6.31732   3.66416   1.49644  -0.00051   0.00003   0.00131
   S      4.71580   6.34652   1.44822   0.00002  -0.00037   0.00163
   S      0.00744   1.84871  10.54335   0.00018  -0.00010  -0.02128
   S     -1.54109   4.55473  10.54990   0.00066  -0.00036  -0.02146
   S     -3.09550   7.26252  10.56083   0.00017   0.00013  -0.02127
   S      3.13046   1.85641  10.54098   0.00007   0.00011  -0.02150
   S      1.57541   4.56209  10.55149  -0.00011  -0.00027  -0.02145
   S      0.02283   7.26930  10.55932   0.00023  -0.00009  -0.02134
   S      6.24901   1.86457  10.54274   0.00036   0.00011  -0.02138
   S      4.70174   4.57236  10.55222   0.00025   0.00002  -0.02090
   S      3.14307   7.27664  10.56262   0.00032  -0.00001  -0.02149
   S      1.41901   1.05596   4.35214  -0.00071   0.00037   0.00083
   S      0.03921   3.81977   4.73861  -0.00014  -0.00006   0.00012
   S     -1.56186   6.41297   4.59834  -0.00045  -0.00021   0.00121
   S      4.67884   0.93325   4.56079   0.00020   0.00027   0.00133
   S      3.18386   3.65043   4.60468   0.00008  -0.00029   0.00202
   S      1.59310   6.40392   4.60537   0.00033  -0.00002   0.00157
   S      7.86440   0.96737   4.40683   0.00074   0.00054   0.00128
   S      6.26888   3.62413   4.59302   0.00015  -0.00055   0.00143
   S      4.70631   6.40185   4.54317  -0.00008   0.00029   0.00126


==> anc/ModeVectorsAXSF/3x3.SSubst.axsf <==
ANIMSTEPS 162
CRYSTAL
PRIMVEC
    9.337856858    0.002567033    0.000311315
   -4.666688548    8.088109349   -0.000347396
    0.000398054   -0.000299895   11.937241446
freq: -0.00 cm-1
PRIMCOORD  1
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00018  -0.00297   0.01328
   Mo    -1.56480   4.50015   3.00438  -0.00018  -0.00297   0.01328
   Mo    -3.12790   7.17894   3.00028  -0.00018  -0.00297   0.01328
   Mo     3.11125   1.80044   3.02071  -0.00018  -0.00297   0.01328
   Mo     1.56862   4.50121   3.00404  -0.00018  -0.00297   0.01328
   Mo     0.00282   7.18789   3.02100  -0.00018  -0.00297   0.01328
   Mo     6.22921   1.80126   3.02135  -0.00018  -0.00297   0.01328
   Mo     4.67161   4.51705   3.00063  -0.00018  -0.00297   0.01328
   Mo     3.13297   7.18168   3.00023  -0.00018  -0.00297   0.01328
   Mo     1.55455   0.89792   8.91887  -0.00018  -0.00297   0.01328
   Mo     0.00126   3.59580   8.91669  -0.00018  -0.00297   0.01328
   Mo    -1.55710   6.29081   8.91859  -0.00018  -0.00297   0.01328
   Mo     4.66964   0.90051   8.92067  -0.00018  -0.00297   0.01328
   Mo     3.11434   3.59954   8.91887  -0.00018  -0.00297   0.01328
   Mo     1.56115   6.29158   8.91859  -0.00018  -0.00297   0.01328
   Mo     7.78444   0.89958   8.91893  -0.00018  -0.00297   0.01328
   Mo     6.22599   3.60045   8.91893  -0.00018  -0.00297   0.01328
   Mo     4.67084   6.29359   8.95212  -0.00018  -0.00297   0.01328
   S      0.00044   1.79624   7.36271  -0.00018  -0.00297   0.01328
   S     -1.55713   4.49553   7.36259  -0.00018  -0.00297   0.01328
   S     -3.13551   7.17614   7.36492  -0.00018  -0.00297   0.01328
   S      3.11294   1.79926   7.36568  -0.00018  -0.00297   0.01328
   S      1.55932   4.49628   7.36270  -0.00018  -0.00297   0.01328
   S      0.00189   7.19084   7.36520  -0.00018  -0.00297   0.01328
   S      6.22603   1.80031   7.36554  -0.00018  -0.00297   0.01328
   S      4.67007   4.52468   7.36528  -0.00018  -0.00297   0.01328
   S      3.13940   7.17777   7.36514  -0.00018  -0.00297   0.01328
   S      1.56743   0.88903   1.44953  -0.00018  -0.00297   0.01328
   S      0.00197   3.59557   1.45463  -0.00018  -0.00297   0.01328
   S     -1.55692   6.30497   1.44943  -0.00018  -0.00297   0.01328
   S      4.67050   0.90020   1.47219  -0.00018  -0.00297   0.01328
   S      3.12865   3.59313   1.44953  -0.00018  -0.00297   0.01328
   S      1.56288   6.30612   1.44926  -0.00018  -0.00297   0.01328
   S      7.77286   0.89108   1.44960  -0.00018  -0.00297   0.01328
   S      6.21396   3.59349   1.44977  -0.00018  -0.00297   0.01328
   S      4.67213   6.29305   1.45505  -0.00018  -0.00297   0.01328
   S      0.00029   1.79963  10.47691  -0.00018  -0.00297   0.01328
   S     -1.55435   4.49395  10.47676  -0.00018  -0.00297   0.01328
   S     -3.10209   7.19556  10.48840  -0.00018  -0.00297   0.01328
   S      3.11213   1.79973  10.47677  -0.00018  -0.00297   0.01328
   S      1.55631   4.49473  10.47690  -0.00018  -0.00297   0.01328
   S      0.00186   7.19010  10.47646  -0.00018  -0.00297   0.01328
   S      6.22666   1.80071  10.47681  -0.00018  -0.00297   0.01328
   S      4.66996   4.48608  10.48874  -0.00018  -0.00297   0.01328
   S      3.10564   7.19728  10.48870  -0.00018  -0.00297   0.01328
   S      1.53004   0.86688   4.56033  -0.00018  -0.00297   0.01328
   S      0.00221   3.59544   4.55005  -0.00018  -0.00297   0.01328
   S     -1.59554   6.28393   4.56103  -0.00018  -0.00297   0.01328
   S      4.67016   0.90040   4.57555  -0.00018  -0.00297   0.01328
   S      3.12913   3.63658   4.56033  -0.00018  -0.00297   0.01328
   S      1.60145   6.28457   4.56117  -0.00018  -0.00297   0.01328
   S      7.81083   0.86847   4.56151  -0.00018  -0.00297   0.01328
   S      6.21290   3.63748   4.56136  -0.00018  -0.00297   0.01328
   Ni     4.67258   6.29289   4.79681  -0.00018  -0.00297   0.01328
freq: 0.00 cm-1
PRIMCOORD  2
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00083  -0.01325  -0.00297
   Mo    -1.56480   4.50015   3.00438  -0.00083  -0.01325  -0.00297
   Mo    -3.12790   7.17894   3.00028  -0.00083  -0.01325  -0.00297
   Mo     3.11125   1.80044   3.02071  -0.00083  -0.01325  -0.00297
   Mo     1.56862   4.50121   3.00404  -0.00083  -0.01325  -0.00297
   Mo     0.00282   7.18789   3.02100  -0.00083  -0.01325  -0.00297
   Mo     6.22921   1.80126   3.02135  -0.00083  -0.01325  -0.00297
   Mo     4.67161   4.51705   3.00063  -0.00083  -0.01325  -0.00297
   Mo     3.13297   7.18168   3.00023  -0.00083  -0.01325  -0.00297
   Mo     1.55455   0.89792   8.91887  -0.00083  -0.01325  -0.00297
   Mo     0.00126   3.59580   8.91669  -0.00083  -0.01325  -0.00297
   Mo    -1.55710   6.29081   8.91859  -0.00083  -0.01325  -0.00297
   Mo     4.66964   0.90051   8.92067  -0.00083  -0.01325  -0.00297
   Mo     3.11434   3.59954   8.91887  -0.00083  -0.01325  -0.00297
   Mo     1.56115   6.29158   8.91859  -0.00083  -0.01325  -0.00297
   Mo     7.78444   0.89958   8.91893  -0.00083  -0.01325  -0.00297
   Mo     6.22599   3.60045   8.91893  -0.00083  -0.01325  -0.00297
   Mo     4.67084   6.29359   8.95212  -0.00083  -0.01325  -0.00297
   S      0.00044   1.79624   7.36271  -0.00083  -0.01325  -0.00297
   S     -1.55713   4.49553   7.36259  -0.00083  -0.01325  -0.00297
   S     -3.13551   7.17614   7.36492  -0.00083  -0.01325  -0.00297
   S      3.11294   1.79926   7.36568  -0.00083  -0.01325  -0.00297
   S      1.55932   4.49628   7.36270  -0.00083  -0.01325  -0.00297
   S      0.00189   7.19084   7.36520  -0.00083  -0.01325  -0.00297
   S      6.22603   1.80031   7.36554  -0.00083  -0.01325  -0.00297
   S      4.67007   4.52468   7.36528  -0.00083  -0.01325  -0.00297
   S      3.13940   7.17777   7.36514  -0.00083  -0.01325  -0.00297
   S      1.56743   0.88903   1.44953  -0.00083  -0.01325  -0.00297
   S      0.00197   3.59557   1.45463  -0.00083  -0.01325  -0.00297
   S     -1.55692   6.30497   1.44943  -0.00083  -0.01325  -0.00297
   S      4.67050   0.90020   1.47219  -0.00083  -0.01325  -0.00297
   S      3.12865   3.59313   1.44953  -0.00083  -0.01325  -0.00297
   S      1.56288   6.30612   1.44926  -0.00083  -0.01325  -0.00297
   S      7.77286   0.89108   1.44960  -0.00083  -0.01325  -0.00297
   S      6.21396   3.59349   1.44977  -0.00083  -0.01325  -0.00297
   S      4.67213   6.29305   1.45505  -0.00083  -0.01325  -0.00297
   S      0.00029   1.79963  10.47691  -0.00083  -0.01325  -0.00297
   S     -1.55435   4.49395  10.47676  -0.00083  -0.01325  -0.00297
   S     -3.10209   7.19556  10.48840  -0.00083  -0.01325  -0.00297
   S      3.11213   1.79973  10.47677  -0.00083  -0.01325  -0.00297
   S      1.55631   4.49473  10.47690  -0.00083  -0.01325  -0.00297
   S      0.00186   7.19010  10.47646  -0.00083  -0.01325  -0.00297
   S      6.22666   1.80071  10.47681  -0.00083  -0.01325  -0.00297
   S      4.66996   4.48608  10.48874  -0.00083  -0.01325  -0.00297
   S      3.10564   7.19728  10.48870  -0.00083  -0.01325  -0.00297
   S      1.53004   0.86688   4.56033  -0.00083  -0.01325  -0.00297
   S      0.00221   3.59544   4.55005  -0.00083  -0.01325  -0.00297
   S     -1.59554   6.28393   4.56103  -0.00083  -0.01325  -0.00297
   S      4.67016   0.90040   4.57555  -0.00083  -0.01325  -0.00297
   S      3.12913   3.63658   4.56033  -0.00083  -0.01325  -0.00297
   S      1.60145   6.28457   4.56117  -0.00083  -0.01325  -0.00297
   S      7.81083   0.86847   4.56151  -0.00083  -0.01325  -0.00297
   S      6.21290   3.63748   4.56136  -0.00083  -0.01325  -0.00297
   Ni     4.67258   6.29289   4.79681  -0.00083  -0.01325  -0.00297
freq: 0.00 cm-1
PRIMCOORD  3
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01358   0.00085   0.00001
   Mo    -1.56480   4.50015   3.00438  -0.01358   0.00085   0.00001
   Mo    -3.12790   7.17894   3.00028  -0.01358   0.00085   0.00001
   Mo     3.11125   1.80044   3.02071  -0.01358   0.00085   0.00001
   Mo     1.56862   4.50121   3.00404  -0.01358   0.00085   0.00001
   Mo     0.00282   7.18789   3.02100  -0.01358   0.00085   0.00001
   Mo     6.22921   1.80126   3.02135  -0.01358   0.00085   0.00001
   Mo     4.67161   4.51705   3.00063  -0.01358   0.00085   0.00001
   Mo     3.13297   7.18168   3.00023  -0.01358   0.00085   0.00001
   Mo     1.55455   0.89792   8.91887  -0.01358   0.00085   0.00001
   Mo     0.00126   3.59580   8.91669  -0.01358   0.00085   0.00001
   Mo    -1.55710   6.29081   8.91859  -0.01358   0.00085   0.00001
   Mo     4.66964   0.90051   8.92067  -0.01358   0.00085   0.00001
   Mo     3.11434   3.59954   8.91887  -0.01358   0.00085   0.00001
   Mo     1.56115   6.29158   8.91859  -0.01358   0.00085   0.00001
   Mo     7.78444   0.89958   8.91893  -0.01358   0.00085   0.00001
   Mo     6.22599   3.60045   8.91893  -0.01358   0.00085   0.00001
   Mo     4.67084   6.29359   8.95212  -0.01358   0.00085   0.00001
   S      0.00044   1.79624   7.36271  -0.01358   0.00085   0.00001
   S     -1.55713   4.49553   7.36259  -0.01358   0.00085   0.00001
   S     -3.13551   7.17614   7.36492  -0.01358   0.00085   0.00001
   S      3.11294   1.79926   7.36568  -0.01358   0.00085   0.00001
   S      1.55932   4.49628   7.36270  -0.01358   0.00085   0.00001
   S      0.00189   7.19084   7.36520  -0.01358   0.00085   0.00001
   S      6.22603   1.80031   7.36554  -0.01358   0.00085   0.00001
   S      4.67007   4.52468   7.36528  -0.01358   0.00085   0.00001
   S      3.13940   7.17777   7.36514  -0.01358   0.00085   0.00001
   S      1.56743   0.88903   1.44953  -0.01358   0.00085   0.00001
   S      0.00197   3.59557   1.45463  -0.01358   0.00085   0.00001
   S     -1.55692   6.30497   1.44943  -0.01358   0.00085   0.00001
   S      4.67050   0.90020   1.47219  -0.01358   0.00085   0.00001
   S      3.12865   3.59313   1.44953  -0.01358   0.00085   0.00001
   S      1.56288   6.30612   1.44926  -0.01358   0.00085   0.00001
   S      7.77286   0.89108   1.44960  -0.01358   0.00085   0.00001
   S      6.21396   3.59349   1.44977  -0.01358   0.00085   0.00001
   S      4.67213   6.29305   1.45505  -0.01358   0.00085   0.00001
   S      0.00029   1.79963  10.47691  -0.01358   0.00085   0.00001
   S     -1.55435   4.49395  10.47676  -0.01358   0.00085   0.00001
   S     -3.10209   7.19556  10.48840  -0.01358   0.00085   0.00001
   S      3.11213   1.79973  10.47677  -0.01358   0.00085   0.00001
   S      1.55631   4.49473  10.47690  -0.01358   0.00085   0.00001
   S      0.00186   7.19010  10.47646  -0.01358   0.00085   0.00001
   S      6.22666   1.80071  10.47681  -0.01358   0.00085   0.00001
   S      4.66996   4.48608  10.48874  -0.01358   0.00085   0.00001
   S      3.10564   7.19728  10.48870  -0.01358   0.00085   0.00001
   S      1.53004   0.86688   4.56033  -0.01358   0.00085   0.00001
   S      0.00221   3.59544   4.55005  -0.01358   0.00085   0.00001
   S     -1.59554   6.28393   4.56103  -0.01358   0.00085   0.00001
   S      4.67016   0.90040   4.57555  -0.01358   0.00085   0.00001
   S      3.12913   3.63658   4.56033  -0.01358   0.00085   0.00001
   S      1.60145   6.28457   4.56117  -0.01358   0.00085   0.00001
   S      7.81083   0.86847   4.56151  -0.01358   0.00085   0.00001
   S      6.21290   3.63748   4.56136  -0.01358   0.00085   0.00001
   Ni     4.67258   6.29289   4.79681  -0.01358   0.00085   0.00001
freq: 22.09 cm-1
PRIMCOORD  4
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01186   0.00095  -0.00022
   Mo    -1.56480   4.50015   3.00438  -0.01188   0.00100   0.00032
   Mo    -3.12790   7.17894   3.00028  -0.01460  -0.00006   0.00254
   Mo     3.11125   1.80044   3.02071  -0.01204   0.00059   0.00072
   Mo     1.56862   4.50121   3.00404  -0.01187   0.00091  -0.00064
   Mo     0.00282   7.18789   3.02100  -0.01275   0.00094  -0.00027
   Mo     6.22921   1.80126   3.02135  -0.01206   0.00143  -0.00100
   Mo     4.67161   4.51705   3.00063  -0.01269   0.00114  -0.00002
   Mo     3.13297   7.18168   3.00023  -0.01478   0.00214  -0.00321
   Mo     1.55455   0.89792   8.91887   0.01345  -0.00059   0.00137
   Mo     0.00126   3.59580   8.91669   0.01291  -0.00102   0.00021
   Mo    -1.55710   6.29081   8.91859   0.01389  -0.00101   0.00129
   Mo     4.66964   0.90051   8.92067   0.01329  -0.00104   0.00020
   Mo     3.11434   3.59954   8.91887   0.01317  -0.00096   0.00037
   Mo     1.56115   6.29158   8.91859   0.01391  -0.00103  -0.00098
   Mo     7.78444   0.89958   8.91893   0.01346  -0.00153  -0.00104
   Mo     6.22599   3.60045   8.91893   0.01321  -0.00121   0.00025
   Mo     4.67084   6.29359   8.95212   0.01420  -0.00111   0.00020
   S      0.00044   1.79624   7.36271   0.01362  -0.00099   0.00018
   S     -1.55713   4.49553   7.36259   0.01286  -0.00065   0.00050
   S     -3.13551   7.17614   7.36492   0.01538   0.00031   0.00242
   S      3.11294   1.79926   7.36568   0.01287  -0.00102   0.00054
   S      1.55932   4.49628   7.36270   0.01293  -0.00145  -0.00006
   S      0.00189   7.19084   7.36520   0.01298  -0.00101   0.00016
   S      6.22603   1.80031   7.36554   0.01287  -0.00098  -0.00013
   S      4.67007   4.52468   7.36528   0.01299  -0.00128   0.00041
   S      3.13940   7.17777   7.36514   0.01556  -0.00246  -0.00218
   S      1.56743   0.88903   1.44953  -0.01182  -0.00072   0.00149
   S      0.00197   3.59557   1.45463  -0.01199   0.00097  -0.00017
   S     -1.55692   6.30497   1.44943  -0.01411   0.00135   0.00135
   S      4.67050   0.90020   1.47219  -0.01256   0.00102  -0.00016
   S      3.12865   3.59313   1.44953  -0.01169   0.00016   0.00006
   S      1.56288   6.30612   1.44926  -0.01420   0.00042  -0.00194
   S      7.77286   0.89108   1.44960  -0.01194   0.00285  -0.00201
   S      6.21396   3.59349   1.44977  -0.01187   0.00192  -0.00020
   S      4.67213   6.29305   1.45505  -0.01281   0.00100  -0.00022
   S      0.00029   1.79963  10.47691   0.01227  -0.00105   0.00016
   S     -1.55435   4.49395  10.47676   0.01308  -0.00146   0.00067
   S     -3.10209   7.19556  10.48840   0.01351  -0.00094   0.00113
   S      3.11213   1.79973  10.47677   0.01362  -0.00069   0.00080
   S      1.55631   4.49473  10.47690   0.01301  -0.00051  -0.00023
   S      0.00186   7.19010  10.47646   0.01443  -0.00104   0.00016
   S      6.22666   1.80071  10.47681   0.01367  -0.00152  -0.00034
   S      4.66996   4.48608  10.48874   0.01323  -0.00106   0.00030
   S      3.10564   7.19728  10.48870   0.01352  -0.00116  -0.00079
   S      1.53004   0.86688   4.56033  -0.01252   0.00084   0.00104
   S      0.00221   3.59544   4.55005  -0.01129   0.00090  -0.00017
   S     -1.59554   6.28393   4.56103  -0.01152   0.00075   0.00068
   S      4.67016   0.90040   4.57555  -0.01127   0.00092  -0.00017
   S      3.12913   3.63658   4.56033  -0.01177   0.00168   0.00022
   S      1.60145   6.28457   4.56117  -0.01160   0.00124  -0.00116
   S      7.81083   0.86847   4.56151  -0.01249   0.00096  -0.00145
   S      6.21290   3.63748   4.56136  -0.01173   0.00028  -0.00040
   Ni     4.67258   6.29289   4.79681  -0.03069   0.00211  -0.00043
freq: 24.80 cm-1
PRIMCOORD  5
     54   1
   Mo     0.00099   1.78600   3.00405   0.00092   0.01222  -0.00056
   Mo    -1.56480   4.50015   3.00438   0.00088   0.01216   0.00005
   Mo    -3.12790   7.17894   3.00028   0.00205   0.01339  -0.00180
   Mo     3.11125   1.80044   3.02071   0.00123   0.01293   0.00022
   Mo     1.56862   4.50121   3.00404   0.00095   0.01217   0.00012
   Mo     0.00282   7.18789   3.02100   0.00098   0.01220  -0.00104
   Mo     6.22921   1.80126   3.02135   0.00065   0.01284   0.00036
   Mo     4.67161   4.51705   3.00063   0.00100   0.01502   0.00259
   Mo     3.13297   7.18168   3.00023   0.00024   0.01322  -0.00134
   Mo     1.55455   0.89792   8.91887  -0.00128  -0.01369  -0.00056
   Mo     0.00126   3.59580   8.91669  -0.00099  -0.01305   0.00018
   Mo    -1.55710   6.29081   8.91859  -0.00133  -0.01320  -0.00064
   Mo     4.66964   0.90051   8.92067  -0.00104  -0.01333   0.00014
   Mo     3.11434   3.59954   8.91887  -0.00132  -0.01391   0.00151
   Mo     1.56115   6.29158   8.91859  -0.00083  -0.01320  -0.00046
   Mo     7.78444   0.89958   8.91893  -0.00082  -0.01361  -0.00037
   Mo     6.22599   3.60045   8.91893  -0.00071  -0.01387   0.00151
   Mo     4.67084   6.29359   8.95212  -0.00111  -0.01436   0.00016
   S      0.00044   1.79624   7.36271  -0.00106  -0.01274  -0.00018
   S     -1.55713   4.49553   7.36259  -0.00143  -0.01350   0.00033
   S     -3.13551   7.17614   7.36492  -0.00258  -0.01407  -0.00130
   S      3.11294   1.79926   7.36568  -0.00101  -0.01293   0.00030
   S      1.55932   4.49628   7.36270  -0.00055  -0.01345   0.00037
   S      0.00189   7.19084   7.36520  -0.00101  -0.01292  -0.00022
   S      6.22603   1.80031   7.36554  -0.00100  -0.01292   0.00035
   S      4.67007   4.52468   7.36528  -0.00101  -0.01634   0.00273
   S      3.13940   7.17777   7.36514   0.00015  -0.01384  -0.00094
   S      1.56743   0.88903   1.44953   0.00164   0.01355  -0.00096
   S      0.00197   3.59557   1.45463   0.00092   0.01227  -0.00012
   S     -1.55692   6.30497   1.44943   0.00147   0.01140  -0.00121
   S      4.67050   0.90020   1.47219   0.00097   0.01297  -0.00013
   S      3.12865   3.59313   1.44953   0.00237   0.01365   0.00142
   S      1.56288   6.30612   1.44926   0.00072   0.01149  -0.00096
   S      7.77286   0.89108   1.44960   0.00021   0.01326  -0.00071
   S      6.21396   3.59349   1.44977  -0.00055   0.01343   0.00145
   S      4.67213   6.29305   1.45505   0.00100   0.01286  -0.00022
   S      0.00029   1.79963  10.47691  -0.00095  -0.01346  -0.00035
   S     -1.55435   4.49395  10.47676  -0.00057  -0.01256   0.00038
   S     -3.10209   7.19556  10.48840  -0.00120  -0.01345  -0.00047
   S      3.11213   1.79973  10.47677  -0.00145  -0.01426   0.00044
   S      1.55631   4.49473  10.47690  -0.00144  -0.01264   0.00045
   S      0.00186   7.19010  10.47646  -0.00113  -0.01344  -0.00049
   S      6.22666   1.80071  10.47681  -0.00068  -0.01418   0.00052
   S      4.66996   4.48608  10.48874  -0.00102  -0.01369   0.00130
   S      3.10564   7.19728  10.48870  -0.00090  -0.01343  -0.00032
   S      1.53004   0.86688   4.56033   0.00071   0.01174  -0.00055
   S      0.00221   3.59544   4.55005   0.00088   0.01171  -0.00012
   S     -1.59554   6.28393   4.56103   0.00143   0.01259  -0.00100
   S      4.67016   0.90040   4.57555   0.00087   0.01182  -0.00015
   S      3.12913   3.63658   4.56033   0.00062   0.01244   0.00094
   S      1.60145   6.28457   4.56117   0.00035   0.01256  -0.00086
   S      7.81083   0.86847   4.56151   0.00125   0.01169  -0.00034
   S      6.21290   3.63748   4.56136   0.00122   0.01256   0.00099
   Ni     4.67258   6.29289   4.79681   0.00238   0.02734  -0.00033
freq: 55.35 cm-1
PRIMCOORD  6
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00068   0.00079   0.01169
   Mo    -1.56480   4.50015   3.00438  -0.00002  -0.00018   0.01155
   Mo    -3.12790   7.17894   3.00028  -0.00143  -0.00044   0.01525
   Mo     3.11125   1.80044   3.02071  -0.00009  -0.00018   0.01143
   Mo     1.56862   4.50121   3.00404  -0.00097  -0.00030   0.01181
   Mo     0.00282   7.18789   3.02100  -0.00034   0.00051   0.01144
   Mo     6.22921   1.80126   3.02135  -0.00105  -0.00013   0.01152
   Mo     4.67161   4.51705   3.00063  -0.00035   0.00198   0.01587
   Mo     3.13297   7.18168   3.00023   0.00133  -0.00076   0.01638
   Mo     1.55455   0.89792   8.91887  -0.00008  -0.00039  -0.01378
   Mo     0.00126   3.59580   8.91669   0.00022  -0.00027  -0.01366
   Mo    -1.55710   6.29081   8.91859   0.00004  -0.00040  -0.01371
   Mo     4.66964   0.90051   8.92067   0.00032  -0.00010  -0.01346
   Mo     3.11434   3.59954   8.91887   0.00045   0.00022  -0.01400
   Mo     1.56115   6.29158   8.91859   0.00071  -0.00046  -0.01378
   Mo     7.78444   0.89958   8.91893   0.00063  -0.00040  -0.01374
   Mo     6.22599   3.60045   8.91893   0.00012   0.00032  -0.01392
   Mo     4.67084   6.29359   8.95212   0.00035  -0.00007  -0.01270
   S      0.00044   1.79624   7.36271   0.00018  -0.00040  -0.01350
   S     -1.55713   4.49553   7.36259   0.00029  -0.00013  -0.01351
   S     -3.13551   7.17614   7.36492  -0.00080  -0.00100  -0.01415
   S      3.11294   1.79926   7.36568   0.00018  -0.00035  -0.01308
   S      1.55932   4.49628   7.36270   0.00024  -0.00024  -0.01355
   S      0.00189   7.19084   7.36520   0.00036  -0.00008  -0.01295
   S      6.22603   1.80031   7.36554   0.00040  -0.00021  -0.01304
   S      4.67007   4.52468   7.36528   0.00032   0.00188  -0.01433
   S      3.13940   7.17777   7.36514   0.00147  -0.00096  -0.01413
   S      1.56743   0.88903   1.44953  -0.00090  -0.00136   0.01283
   S      0.00197   3.59557   1.45463  -0.00044   0.00014   0.01060
   S     -1.55692   6.30497   1.44943  -0.00184   0.00070   0.01277
   S      4.67050   0.90020   1.47219  -0.00049   0.00011   0.01078
   S      3.12865   3.59313   1.44953   0.00108   0.00119   0.01323
   S      1.56288   6.30612   1.44926   0.00174   0.00074   0.01353
   S      7.77286   0.89108   1.44960  -0.00027  -0.00201   0.01347
   S      6.21396   3.59349   1.44977  -0.00212   0.00139   0.01313
   S      4.67213   6.29305   1.45505  -0.00039   0.00027   0.01492
   S      0.00029   1.79963  10.47691   0.00026  -0.00041  -0.01331
   S     -1.55435   4.49395  10.47676   0.00001  -0.00018  -0.01341
   S     -3.10209   7.19556  10.48840   0.00047  -0.00009  -0.01338
   S      3.11213   1.79973  10.47677   0.00009   0.00005  -0.01367
   S      1.55631   4.49473  10.47690   0.00057  -0.00027  -0.01347
   S      0.00186   7.19010  10.47646   0.00050  -0.00036  -0.01357
   S      6.22666   1.80071  10.47681   0.00049   0.00011  -0.01363
   S      4.66996   4.48608  10.48874   0.00020  -0.00026  -0.01351
   S      3.10564   7.19728  10.48870   0.00022  -0.00013  -0.01340
   S      1.53004   0.86688   4.56033  -0.00048   0.00145   0.01165
   S      0.00221   3.59544   4.55005  -0.00063   0.00018   0.01134
   S     -1.59554   6.28393   4.56103   0.00064  -0.00048   0.01163
   S      4.67016   0.90040   4.57555  -0.00057   0.00007   0.01119
   S      3.12913   3.63658   4.56033  -0.00145  -0.00075   0.01183
   S      1.60145   6.28457   4.56117  -0.00172  -0.00060   0.01203
   S      7.81083   0.86847   4.56151  -0.00068   0.00166   0.01207
   S      6.21290   3.63748   4.56136   0.00053  -0.00048   0.01185
   Ni     4.67258   6.29289   4.79681   0.00272   0.00087   0.02849
freq: 72.00 cm-1
PRIMCOORD  7
     54   1
   Mo     0.00099   1.78600   3.00405   0.01046  -0.00062   0.00006
   Mo    -1.56480   4.50015   3.00438   0.00959  -0.00003   0.00467
   Mo    -3.12790   7.17894   3.00028  -0.00420  -0.00520   0.01634
   Mo     3.11125   1.80044   3.02071   0.00952  -0.00285   0.00437
   Mo     1.56862   4.50121   3.00404   0.00961  -0.00138  -0.00338
   Mo     0.00282   7.18789   3.02100   0.00506  -0.00074   0.00002
   Mo     6.22921   1.80126   3.02135   0.00918   0.00202  -0.00319
   Mo     4.67161   4.51705   3.00063   0.00457   0.00067   0.00207
   Mo     3.13297   7.18168   3.00023  -0.00478   0.00493  -0.01637
   Mo     1.55455   0.89792   8.91887  -0.00316   0.00052   0.00050
   Mo     0.00126   3.59580   8.91669  -0.00359   0.00020  -0.00055
   Mo    -1.55710   6.29081   8.91859  -0.00253   0.00022   0.00061
   Mo     4.66964   0.90051   8.92067  -0.00334   0.00020  -0.00053
   Mo     3.11434   3.59954   8.91887  -0.00336   0.00039  -0.00056
   Mo     1.56115   6.29158   8.91859  -0.00245   0.00017  -0.00179
   Mo     7.78444   0.89958   8.91893  -0.00311  -0.00025  -0.00169
   Mo     6.22599   3.60045   8.91893  -0.00336  -0.00003  -0.00031
   Mo     4.67084   6.29359   8.95212  -0.00188   0.00010  -0.00050
   S      0.00044   1.79624   7.36271  -0.00298   0.00018  -0.00056
   S     -1.55713   4.49553   7.36259  -0.00349   0.00045  -0.00015
   S     -3.13551   7.17614   7.36492  -0.00051   0.00149   0.00141
   S      3.11294   1.79926   7.36568  -0.00348   0.00013  -0.00025
   S      1.55932   4.49628   7.36270  -0.00341  -0.00011  -0.00089
   S      0.00189   7.19084   7.36520  -0.00314   0.00020  -0.00054
   S      6.22603   1.80031   7.36554  -0.00348   0.00032  -0.00075
   S      4.67007   4.52468   7.36528  -0.00316   0.00003  -0.00040
   S      3.13940   7.17777   7.36514  -0.00016  -0.00135  -0.00276
   S      1.56743   0.88903   1.44953   0.00988  -0.01022   0.00950
   S      0.00197   3.59557   1.45463   0.00762  -0.00048   0.00039
   S     -1.55692   6.30497   1.44943  -0.00347   0.00137   0.00990
   S      4.67050   0.90020   1.47219   0.00683  -0.00042   0.00043
   S      3.12865   3.59313   1.44953   0.01088  -0.00512   0.00099
   S      1.56288   6.30612   1.44926  -0.00359  -0.00330  -0.00976
   S      7.77286   0.89108   1.44960   0.00914   0.00988  -0.00939
   S      6.21396   3.59349   1.44977   0.00926   0.00527   0.00173
   S      4.67213   6.29305   1.45505   0.00533  -0.00037   0.00063
   S      0.00029   1.79963  10.47691  -0.00405   0.00014  -0.00058
   S     -1.55435   4.49395  10.47676  -0.00326  -0.00024   0.00007
   S     -3.10209   7.19556  10.48840  -0.00281   0.00032   0.00046
   S      3.11213   1.79973  10.47677  -0.00307   0.00062   0.00000
   S      1.55631   4.49473  10.47690  -0.00331   0.00071  -0.00107
   S      0.00186   7.19010  10.47646  -0.00192   0.00017  -0.00058
   S      6.22666   1.80071  10.47681  -0.00299  -0.00034  -0.00100
   S      4.66996   4.48608  10.48874  -0.00339   0.00018  -0.00041
   S      3.10564   7.19728  10.48870  -0.00278   0.00002  -0.00159
   S      1.53004   0.86688   4.56033   0.00724   0.00096   0.00692
   S      0.00221   3.59544   4.55005   0.01269  -0.00092   0.00047
   S     -1.59554   6.28393   4.56103   0.01105  -0.00090   0.00627
   S      4.67016   0.90040   4.57555   0.01241  -0.00086   0.00039
   S      3.12913   3.63658   4.56033   0.00806   0.00133   0.00162
   S      1.60145   6.28457   4.56117   0.01075   0.00004  -0.00598
   S      7.81083   0.86847   4.56151   0.00743  -0.00226  -0.00650
   S      6.21290   3.63748   4.56136   0.00852  -0.00271   0.00044
   Ni     4.67258   6.29289   4.79681  -0.07930   0.00590   0.00122
freq: 74.32 cm-1
PRIMCOORD  8
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00079  -0.00882  -0.00490
   Mo    -1.56480   4.50015   3.00438  -0.00127  -0.00984   0.00206
   Mo    -3.12790   7.17894   3.00028   0.00557  -0.00056  -0.01104
   Mo     3.11125   1.80044   3.02071   0.00168  -0.00579   0.00183
   Mo     1.56862   4.50121   3.00404  -0.00014  -0.00970   0.00255
   Mo     0.00282   7.18789   3.02100  -0.00042  -0.01021  -0.00468
   Mo     6.22921   1.80126   3.02135  -0.00306  -0.00624   0.00228
   Mo     4.67161   4.51705   3.00063  -0.00030   0.00822   0.01942
   Mo     3.13297   7.18168   3.00023  -0.00485  -0.00134  -0.00862
   Mo     1.55455   0.89792   8.91887  -0.00010   0.00233  -0.00081
   Mo     0.00126   3.59580   8.91669   0.00028   0.00304   0.00015
   Mo    -1.55710   6.29081   8.91859   0.00001   0.00286  -0.00062
   Mo     4.66964   0.90051   8.92067   0.00025   0.00288   0.00006
   Mo     3.11434   3.59954   8.91887  -0.00011   0.00214   0.00167
   Mo     1.56115   6.29158   8.91859   0.00034   0.00285  -0.00044
   Mo     7.78444   0.89958   8.91893   0.00053   0.00238  -0.00064
   Mo     6.22599   3.60045   8.91893   0.00065   0.00219   0.00162
   Mo     4.67084   6.29359   8.95212   0.00012   0.00125   0.00010
   S      0.00044   1.79624   7.36271   0.00020   0.00314  -0.00033
   S     -1.55713   4.49553   7.36259  -0.00005   0.00249   0.00033
   S     -3.13551   7.17614   7.36492  -0.00157   0.00146  -0.00136
   S      3.11294   1.79926   7.36568   0.00020   0.00306   0.00025
   S      1.55932   4.49628   7.36270   0.00061   0.00250   0.00041
   S      0.00189   7.19084   7.36520   0.00022   0.00294  -0.00026
   S      6.22603   1.80031   7.36554   0.00031   0.00306   0.00028
   S      4.67007   4.52468   7.36528   0.00025  -0.00123   0.00274
   S      3.13940   7.17777   7.36514   0.00157   0.00165  -0.00104
   S      1.56743   0.88903   1.44953   0.00472   0.00022  -0.00684
   S      0.00197   3.59557   1.45463  -0.00059  -0.00712  -0.00010
   S     -1.55692   6.30497   1.44943   0.00290  -0.01414  -0.00621
   S      4.67050   0.90020   1.47219  -0.00054  -0.00609  -0.00016
   S      3.12865   3.59313   1.44953   0.00948   0.00039   0.01133
   S      1.56288   6.30612   1.44926  -0.00237  -0.01369  -0.00478
   S      7.77286   0.89108   1.44960  -0.00607  -0.00129  -0.00561
   S      6.21396   3.59349   1.44977  -0.01099  -0.00044   0.01130
   S      4.67213   6.29305   1.45505  -0.00036  -0.00491  -0.00011
   S      0.00029   1.79963  10.47691   0.00028   0.00240  -0.00061
   S     -1.55435   4.49395  10.47676   0.00081   0.00340   0.00047
   S     -3.10209   7.19556  10.48840  -0.00005   0.00257  -0.00063
   S      3.11213   1.79973  10.47677  -0.00029   0.00173   0.00042
   S      1.55631   4.49473  10.47690  -0.00029   0.00332   0.00056
   S      0.00186   7.19010  10.47646   0.00013   0.00277  -0.00057
   S      6.22666   1.80071  10.47681   0.00073   0.00182   0.00049
   S      4.66996   4.48608  10.48874   0.00028   0.00221   0.00146
   S      3.10564   7.19728  10.48870   0.00043   0.00259  -0.00048
   S      1.53004   0.86688   4.56033  -0.00224  -0.01003  -0.00392
   S      0.00221   3.59544   4.55005  -0.00089  -0.01234  -0.00007
   S     -1.59554   6.28393   4.56103  -0.00035  -0.00605  -0.00490
   S      4.67016   0.90040   4.57555  -0.00091  -0.01190  -0.00020
   S      3.12913   3.63658   4.56033  -0.00282  -0.00917   0.00755
   S      1.60145   6.28457   4.56117  -0.00138  -0.00608  -0.00408
   S      7.81083   0.86847   4.56151   0.00117  -0.00993  -0.00292
   S      6.21290   3.63748   4.56136   0.00169  -0.00913   0.00761
   Ni     4.67258   6.29289   4.79681   0.00577   0.08015  -0.00001
freq: 117.49 cm-1
PRIMCOORD  9
     54   1
   Mo     0.00099   1.78600   3.00405   0.00007  -0.00174   0.01427
   Mo    -1.56480   4.50015   3.00438  -0.00102   0.00084   0.01382
   Mo    -3.12790   7.17894   3.00028   0.00448   0.00221  -0.01695
   Mo     3.11125   1.80044   3.02071  -0.00107   0.00039   0.01596
   Mo     1.56862   4.50121   3.00404   0.00116   0.00056   0.01379
   Mo     0.00282   7.18789   3.02100   0.00017  -0.00103   0.01546
   Mo     6.22921   1.80126   3.02135   0.00114   0.00108   0.01610
   Mo     4.67161   4.51705   3.00063  -0.00026  -0.00497  -0.01670
   Mo     3.13297   7.18168   3.00023  -0.00461   0.00254  -0.01669
   Mo     1.55455   0.89792   8.91887   0.00037   0.00039  -0.00212
   Mo     0.00126   3.59580   8.91669   0.00006   0.00004  -0.00550
   Mo    -1.55710   6.29081   8.91859   0.00064   0.00013  -0.00203
   Mo     4.66964   0.90051   8.92067   0.00009   0.00006  -0.00803
   Mo     3.11434   3.59954   8.91887  -0.00029  -0.00061  -0.00206
   Mo     1.56115   6.29158   8.91859  -0.00079   0.00012  -0.00202
   Mo     7.78444   0.89958   8.91893  -0.00026   0.00051  -0.00211
   Mo     6.22599   3.60045   8.91893   0.00032  -0.00051  -0.00208
   Mo     4.67084   6.29359   8.95212  -0.00014  -0.00010   0.00193
   S      0.00044   1.79624   7.36271   0.00011  -0.00141  -0.00355
   S     -1.55713   4.49553   7.36259  -0.00113   0.00084  -0.00349
   S     -3.13551   7.17614   7.36492  -0.00026  -0.00026   0.00214
   S      3.11294   1.79926   7.36568  -0.00201   0.00111  -0.00463
   S      1.55932   4.49628   7.36270   0.00120   0.00081  -0.00349
   S      0.00189   7.19084   7.36520  -0.00008  -0.00223  -0.00465
   S      6.22603   1.80031   7.36554   0.00218   0.00122  -0.00467
   S      4.67007   4.52468   7.36528  -0.00006   0.00008   0.00215
   S      3.13940   7.17777   7.36514   0.00003  -0.00013   0.00215
   S      1.56743   0.88903   1.44953   0.00179   0.01312   0.00320
   S      0.00197   3.59557   1.45463   0.00003  -0.00045   0.01861
   S     -1.55692   6.30497   1.44943   0.01260  -0.00502   0.00279
   S      4.67050   0.90020   1.47219   0.00026   0.00048   0.01986
   S      3.12865   3.59313   1.44953  -0.01069  -0.00860   0.00312
   S      1.56288   6.30612   1.44926  -0.01233  -0.00511   0.00288
   S      7.77286   0.89108   1.44960  -0.00194   0.01352   0.00340
   S      6.21396   3.59349   1.44977   0.01056  -0.00787   0.00322
   S      4.67213   6.29305   1.45505  -0.00027  -0.00003  -0.01782
   S      0.00029   1.79963  10.47691   0.00010   0.00168  -0.00372
   S     -1.55435   4.49395  10.47676   0.00153  -0.00075  -0.00366
   S     -3.10209   7.19556  10.48840   0.00192   0.00107  -0.00017
   S      3.11213   1.79973  10.47677   0.00230  -0.00140  -0.00444
   S      1.55631   4.49473  10.47690  -0.00148  -0.00077  -0.00365
   S      0.00186   7.19010  10.47646  -0.00008   0.00282  -0.00433
   S      6.22666   1.80071  10.47681  -0.00216  -0.00126  -0.00443
   S      4.66996   4.48608  10.48874  -0.00002  -0.00242  -0.00015
   S      3.10564   7.19728  10.48870  -0.00213   0.00118  -0.00017
   S      1.53004   0.86688   4.56033  -0.00078  -0.01289   0.00562
   S      0.00221   3.59544   4.55005   0.00004  -0.00008   0.01590
   S     -1.59554   6.28393   4.56103  -0.01054   0.00543   0.00521
   S      4.67016   0.90040   4.57555   0.00018   0.00002   0.01741
   S      3.12913   3.63658   4.56033   0.00984   0.00670   0.00549
   S      1.60145   6.28457   4.56117   0.01076   0.00519   0.00534
   S      7.81083   0.86847   4.56151   0.00077  -0.01237   0.00576
   S      6.21290   3.63748   4.56136  -0.01006   0.00768   0.00558
   Ni     4.67258   6.29289   4.79681  -0.00020   0.00025  -0.05893
freq: 127.89 cm-1
PRIMCOORD 10
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00681  -0.00137   0.00177
   Mo    -1.56480   4.50015   3.00438   0.00459   0.00530  -0.00229
   Mo    -3.12790   7.17894   3.00028   0.00795  -0.01353   0.00014
   Mo     3.11125   1.80044   3.02071  -0.01228  -0.02071   0.00108
   Mo     1.56862   4.50121   3.00404   0.00346  -0.00618  -0.00055
   Mo     0.00282   7.18789   3.02100   0.02399   0.00032  -0.00130
   Mo     6.22921   1.80126   3.02135  -0.01259   0.02177   0.00017
   Mo     4.67161   4.51705   3.00063  -0.01438   0.00098  -0.00116
   Mo     3.13297   7.18168   3.00023   0.00649   0.01280   0.00140
   Mo     1.55455   0.89792   8.91887  -0.00197  -0.00525  -0.00080
   Mo     0.00126   3.59580   8.91669   0.00001   0.00006   0.00031
   Mo    -1.55710   6.29081   8.91859   0.00541  -0.00088   0.00092
   Mo     4.66964   0.90051   8.92067  -0.00025   0.00046  -0.00002
   Mo     3.11434   3.59954   8.91887  -0.00378  -0.00398   0.00144
   Mo     1.56115   6.29158   8.91859   0.00524   0.00131  -0.00112
   Mo     7.78444   0.89958   8.91893  -0.00175   0.00496  -0.00190
   Mo     6.22599   3.60045   8.91893  -0.00331   0.00407   0.00186
   Mo     4.67084   6.29359   8.95212   0.00017  -0.00035  -0.00007
   S      0.00044   1.79624   7.36271   0.00006   0.00068  -0.00101
   S     -1.55713   4.49553   7.36259  -0.00026   0.00030   0.00127
   S     -3.13551   7.17614   7.36492   0.00354  -0.00623  -0.00005
   S      3.11294   1.79926   7.36568  -0.00309  -0.00422   0.00020
   S      1.55932   4.49628   7.36270   0.00035  -0.00066   0.00024
   S      0.00189   7.19084   7.36520   0.00514   0.00047  -0.00007
   S      6.22603   1.80031   7.36554  -0.00364   0.00642  -0.00005
   S      4.67007   4.52468   7.36528  -0.00598  -0.00123   0.00149
   S      3.13940   7.17777   7.36514   0.00381   0.00453  -0.00148
   S      1.56743   0.88903   1.44953  -0.01247  -0.01683   0.00065
   S      0.00197   3.59557   1.45463   0.00142  -0.00284  -0.00045
   S     -1.55692   6.30497   1.44943   0.02065   0.00263  -0.00083
   S      4.67050   0.90020   1.47219  -0.00060   0.00133   0.00000
   S      3.12865   3.59313   1.44953  -0.00783  -0.01947   0.00058
   S      1.56288   6.30612   1.44926   0.02082  -0.00254  -0.00092
   S      7.77286   0.89108   1.44960  -0.01279   0.01622   0.00220
   S      6.21396   3.59349   1.44977  -0.00800   0.01901  -0.00205
   S      4.67213   6.29305   1.45505  -0.00078   0.00158   0.00015
   S      0.00029   1.79963  10.47691  -0.00060  -0.00079  -0.00105
   S     -1.55435   4.49395  10.47676   0.00082   0.00029   0.00133
   S     -3.10209   7.19556  10.48840   0.00249  -0.00458   0.00002
   S      3.11213   1.79973  10.47677  -0.00369  -0.00569   0.00027
   S      1.55631   4.49473  10.47690  -0.00048   0.00099   0.00026
   S      0.00186   7.19010  10.47646   0.00657   0.00049  -0.00013
   S      6.22666   1.80071  10.47681  -0.00223   0.00398  -0.00005
   S      4.66996   4.48608  10.48874  -0.00588   0.00042   0.00139
   S      3.10564   7.19728  10.48870   0.00269   0.00540  -0.00139
   S      1.53004   0.86688   4.56033  -0.01551  -0.02194   0.00293
   S      0.00221   3.59544   4.55005   0.00014  -0.00012  -0.00043
   S     -1.59554   6.28393   4.56103   0.02704   0.00229  -0.00302
   S      4.67016   0.90040   4.57555  -0.00003  -0.00013   0.00001
   S      3.12913   3.63658   4.56033  -0.00884  -0.02234  -0.00193
   S      1.60145   6.28457   4.56117   0.02355  -0.00401   0.00141
   S      7.81083   0.86847   4.56151  -0.01753   0.02068  -0.00022
   S      6.21290   3.63748   4.56136  -0.00895   0.02581   0.00020
   Ni     4.67258   6.29289   4.79681  -0.00020   0.00045   0.00046
freq: 128.41 cm-1
PRIMCOORD 11
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00116   0.00619  -0.00773
   Mo    -1.56480   4.50015   3.00438  -0.01357   0.00813   0.02028
   Mo    -3.12790   7.17894   3.00028   0.00183   0.00872   0.00790
   Mo     3.11125   1.80044   3.02071   0.00441  -0.00365  -0.01181
   Mo     1.56862   4.50121   3.00404  -0.00863  -0.00487  -0.01312
   Mo     0.00282   7.18789   3.02100   0.00913  -0.00214   0.00481
   Mo     6.22921   1.80126   3.02135   0.00490  -0.00189   0.00780
   Mo     4.67161   4.51705   3.00063  -0.01068  -0.00366   0.00452
   Mo     3.13297   7.18168   3.00023   0.00817  -0.00466  -0.01250
   Mo     1.55455   0.89792   8.91887   0.00250  -0.00056  -0.00524
   Mo     0.00126   3.59580   8.91669  -0.00040   0.00020   0.00017
   Mo    -1.55710   6.29081   8.91859  -0.00143   0.00059  -0.01560
   Mo     4.66964   0.90051   8.92067   0.00494  -0.00198   0.00004
   Mo     3.11434   3.59954   8.91887   0.00062  -0.00266   0.00016
   Mo     1.56115   6.29158   8.91859  -0.00034  -0.00219   0.01743
   Mo     7.78444   0.89958   8.91893   0.00209   0.00192   0.01542
   Mo     6.22599   3.60045   8.91893  -0.00112   0.00197  -0.01225
   Mo     4.67084   6.29359   8.95212  -0.00318   0.00124  -0.00024
   S      0.00044   1.79624   7.36271  -0.00400  -0.00145   0.00432
   S     -1.55713   4.49553   7.36259   0.00349  -0.00280  -0.01162
   S     -3.13551   7.17614   7.36492  -0.00906   0.00126  -0.00987
   S      3.11294   1.79926   7.36568   0.00620  -0.00176  -0.00179
   S      1.55932   4.49628   7.36270   0.00068   0.00426   0.00745
   S      0.00189   7.19084   7.36520   0.01302  -0.00230   0.00068
   S      6.22603   1.80031   7.36554   0.00843  -0.00686   0.00115
   S      4.67007   4.52468   7.36528  -0.00769   0.00409  -0.00575
   S      3.13940   7.17777   7.36514  -0.01042   0.00529   0.01530
   S      1.56743   0.88903   1.44953  -0.00086  -0.00006  -0.00590
   S      0.00197   3.59557   1.45463  -0.02795   0.01120  -0.00030
   S     -1.55692   6.30497   1.44943  -0.00032   0.00272   0.01457
   S      4.67050   0.90020   1.47219   0.01478  -0.00609   0.00027
   S      3.12865   3.59313   1.44953  -0.00264  -0.00260  -0.00956
   S      1.56288   6.30612   1.44926   0.00067  -0.00175  -0.00864
   S      7.77286   0.89108   1.44960  -0.00018   0.00263  -0.00474
   S      6.21396   3.59349   1.44977  -0.00401   0.00192   0.01449
   S      4.67213   6.29305   1.45505   0.01442  -0.00567   0.00004
   S      0.00029   1.79963  10.47691   0.01013   0.00290   0.00451
   S     -1.55435   4.49395  10.47676  -0.00613   0.00539  -0.01198
   S     -3.10209   7.19556  10.48840   0.00403  -0.00161  -0.00925
   S      3.11213   1.79973  10.47677   0.00307  -0.00456  -0.00228
   S      1.55631   4.49473  10.47690   0.00000  -0.00977   0.00771
   S      0.00186   7.19010  10.47646  -0.01144  -0.00188   0.00085
   S      6.22666   1.80071  10.47681  -0.00246   0.01049   0.00146
   S      4.66996   4.48608  10.48874   0.00323  -0.00156  -0.00542
   S      3.10564   7.19728  10.48870   0.00445  -0.00133   0.01435
   S      1.53004   0.86688   4.56033   0.00391   0.01762  -0.00469
   S      0.00221   3.59544   4.55005  -0.00328   0.00156  -0.00017
   S     -1.59554   6.28393   4.56103   0.00272   0.01460   0.01372
   S      4.67016   0.90040   4.57555   0.00197  -0.00094   0.00040
   S      3.12913   3.63658   4.56033  -0.01702  -0.01217  -0.00865
   S      1.60145   6.28457   4.56117   0.01667  -0.00990  -0.00875
   S      7.81083   0.86847   4.56151   0.01288  -0.01053  -0.00547
   S      6.21290   3.63748   4.56136  -0.01600  -0.00091   0.01381
   Ni     4.67258   6.29289   4.79681   0.00241  -0.00083  -0.00020
freq: 128.50 cm-1
PRIMCOORD 12
     54   1
   Mo     0.00099   1.78600   3.00405   0.00030  -0.01491   0.01933
   Mo    -1.56480   4.50015   3.00438   0.00147  -0.00204  -0.00294
   Mo    -3.12790   7.17894   3.00028   0.00882  -0.00087   0.00975
   Mo     3.11125   1.80044   3.02071   0.00391   0.00834   0.00150
   Mo     1.56862   4.50121   3.00404  -0.01091  -0.00612  -0.01665
   Mo     0.00282   7.18789   3.02100   0.00099   0.00551  -0.01206
   Mo     6.22921   1.80126   3.02135   0.00257   0.00485   0.01013
   Mo     4.67161   4.51705   3.00063  -0.00264   0.00849  -0.01099
   Mo     3.13297   7.18168   3.00023  -0.00675  -0.00882   0.00205
   Mo     1.55455   0.89792   8.91887   0.00049  -0.00162  -0.01709
   Mo     0.00126   3.59580   8.91669  -0.00014  -0.00037   0.00017
   Mo    -1.55710   6.29081   8.91859   0.00036   0.00276  -0.00878
   Mo     4.66964   0.90051   8.92067   0.00203   0.00504  -0.00014
   Mo     3.11434   3.59954   8.91887  -0.00193   0.00032   0.01786
   Mo     1.56115   6.29158   8.91859  -0.00233   0.00128   0.00447
   Mo     7.78444   0.89958   8.91893   0.00172  -0.00179  -0.00918
   Mo     6.22599   3.60045   8.91893   0.00261   0.00137   0.01257
   Mo     4.67084   6.29359   8.95212  -0.00132  -0.00326  -0.00012
   S      0.00044   1.79624   7.36271  -0.00145   0.00417  -0.01091
   S     -1.55713   4.49553   7.36259  -0.00238  -0.00315   0.00165
   S     -3.13551   7.17614   7.36492  -0.00572  -0.00837  -0.01219
   S      3.11294   1.79926   7.36568   0.00605   0.01244   0.00024
   S      1.55932   4.49628   7.36270   0.00421  -0.00050   0.00943
   S      0.00189   7.19084   7.36520   0.00454   0.00575  -0.00155
   S      6.22603   1.80031   7.36554   0.00040   0.00930   0.00111
   S      4.67007   4.52468   7.36528  -0.00250  -0.01079   0.01420
   S      3.13940   7.17777   7.36514  -0.00290  -0.00818  -0.00225
   S      1.56743   0.88903   1.44953   0.00195  -0.00181   0.01327
   S      0.00197   3.59557   1.45463  -0.01124  -0.02798  -0.00010
   S     -1.55692   6.30497   1.44943  -0.00109  -0.00019  -0.00310
   S      4.67050   0.90020   1.47219   0.00633   0.01546  -0.00018
   S      3.12865   3.59313   1.44953  -0.00175   0.00125  -0.01112
   S      1.56288   6.30612   1.44926  -0.00322  -0.00133  -0.01219
   S      7.77286   0.89108   1.44960   0.00006  -0.00415   0.01413
   S      6.21396   3.59349   1.44977   0.00115  -0.00103  -0.00092
   S      4.67213   6.29305   1.45505   0.00541   0.01380   0.00039
   S      0.00029   1.79963  10.47691   0.00392  -0.00757  -0.01133
   S     -1.55435   4.49395  10.47676   0.00623   0.00870   0.00174
   S     -3.10209   7.19556  10.48840   0.00143   0.00413  -0.01142
   S      3.11213   1.79973  10.47677  -0.00656  -0.01008   0.00029
   S      1.55631   4.49473  10.47690  -0.00876   0.00258   0.00978
   S      0.00186   7.19010  10.47646  -0.00524   0.00489  -0.00201
   S      6.22666   1.80071  10.47681   0.00769  -0.00504   0.00148
   S      4.66996   4.48608  10.48874   0.00208   0.00408   0.01335
   S      3.10564   7.19728  10.48870   0.00118   0.00324  -0.00213
   S      1.53004   0.86688   4.56033   0.01592  -0.00105   0.01274
   S      0.00221   3.59544   4.55005  -0.00106  -0.00308  -0.00015
   S     -1.59554   6.28393   4.56103   0.01842  -0.00142  -0.00205
   S      4.67016   0.90040   4.57555   0.00061   0.00183  -0.00018
   S      3.12913   3.63658   4.56033  -0.00480   0.01645  -0.01093
   S      1.60145   6.28457   4.56117  -0.01649  -0.01085  -0.01131
   S      7.81083   0.86847   4.56151  -0.00548  -0.01654   0.01337
   S      6.21290   3.63748   4.56136  -0.00629   0.01655  -0.00176
   Ni     4.67258   6.29289   4.79681   0.00086   0.00218   0.00050
freq: 131.82 cm-1
PRIMCOORD 13
     54   1
   Mo     0.00099   1.78600   3.00405   0.00689   0.00055  -0.00035
   Mo    -1.56480   4.50015   3.00438  -0.00281   0.00512   0.00620
   Mo    -3.12790   7.17894   3.00028  -0.00381   0.00185  -0.01430
   Mo     3.11125   1.80044   3.02071   0.00941  -0.00513  -0.02238
   Mo     1.56862   4.50121   3.00404  -0.00213  -0.00553  -0.00537
   Mo     0.00282   7.18789   3.02100   0.00037  -0.00076   0.00112
   Mo     6.22921   1.80126   3.02135   0.00884   0.00461   0.02045
   Mo     4.67161   4.51705   3.00063  -0.00599  -0.00002  -0.00064
   Mo     3.13297   7.18168   3.00023  -0.00362  -0.00105   0.01531
   Mo     1.55455   0.89792   8.91887   0.00060   0.00097   0.01969
   Mo     0.00126   3.59580   8.91669  -0.00271   0.00014  -0.00024
   Mo    -1.55710   6.29081   8.91859  -0.00002   0.00105   0.00895
   Mo     4.66964   0.90051   8.92067   0.00105  -0.00014   0.00025
   Mo     3.11434   3.59954   8.91887  -0.00141  -0.00042   0.01031
   Mo     1.56115   6.29158   8.91859   0.00012  -0.00107  -0.01054
   Mo     7.78444   0.89958   8.91893   0.00064  -0.00078  -0.01925
   Mo     6.22599   3.60045   8.91893  -0.00151   0.00033  -0.00914
   Mo     4.67084   6.29359   8.95212   0.00055   0.00001  -0.00007
   S      0.00044   1.79624   7.36271   0.01418  -0.00000   0.00010
   S     -1.55713   4.49553   7.36259   0.00068   0.00709  -0.00041
   S     -3.13551   7.17614   7.36492   0.00507   0.00801   0.01273
   S      3.11294   1.79926   7.36568  -0.00617  -0.00028   0.01287
   S      1.55932   4.49628   7.36270   0.00146  -0.00789   0.00004
   S      0.00189   7.19084   7.36520  -0.00693   0.00031  -0.00057
   S      6.22603   1.80031   7.36554  -0.00628   0.00051  -0.01195
   S      4.67007   4.52468   7.36528  -0.00806  -0.00035   0.00048
   S      3.13940   7.17777   7.36514   0.00572  -0.00736  -0.01328
   S      1.56743   0.88903   1.44953  -0.00135   0.00046  -0.01664
   S      0.00197   3.59557   1.45463  -0.00799   0.00071   0.00018
   S     -1.55692   6.30497   1.44943   0.00235  -0.00151  -0.00317
   S      4.67050   0.90020   1.47219   0.02867  -0.00172  -0.00035
   S      3.12865   3.59313   1.44953   0.00139   0.00251  -0.01271
   S      1.56288   6.30612   1.44926   0.00250   0.00127   0.00500
   S      7.77286   0.89108   1.44960  -0.00093  -0.00068   0.01591
   S      6.21396   3.59349   1.44977   0.00160  -0.00227   0.01162
   S      4.67213   6.29305   1.45505  -0.01608   0.00070   0.00023
   S      0.00029   1.79963  10.47691  -0.01487   0.00035   0.00007
   S     -1.55435   4.49395  10.47676  -0.00545  -0.00492  -0.00022
   S     -3.10209   7.19556  10.48840  -0.00344  -0.00535   0.01246
   S      3.11213   1.79973  10.47677   0.00813  -0.00005   0.01339
   S      1.55631   4.49473  10.47690  -0.00591   0.00582  -0.00020
   S      0.00186   7.19010  10.47646   0.00842  -0.00060  -0.00059
   S      6.22666   1.80071  10.47681   0.00810  -0.00038  -0.01247
   S      4.66996   4.48608  10.48874   0.00511   0.00030   0.00049
   S      3.10564   7.19728  10.48870  -0.00390   0.00496  -0.01303
   S      1.53004   0.86688   4.56033   0.01591   0.00011  -0.01541
   S      0.00221   3.59544   4.55005   0.00144   0.00003   0.00023
   S     -1.59554   6.28393   4.56103  -0.01031   0.01013  -0.00278
   S      4.67016   0.90040   4.57555  -0.00342   0.00007  -0.00036
   S      3.12913   3.63658   4.56033  -0.00451  -0.01652  -0.01190
   S      1.60145   6.28457   4.56117  -0.00888  -0.01092   0.00446
   S      7.81083   0.86847   4.56151   0.01539   0.00193   0.01470
   S      6.21290   3.63748   4.56136  -0.00587   0.01518   0.01096
   Ni     4.67258   6.29289   4.79681  -0.01045   0.00063   0.00008
freq: 131.91 cm-1
PRIMCOORD 14
     54   1
   Mo     0.00099   1.78600   3.00405   0.00031  -0.00536   0.00633
   Mo    -1.56480   4.50015   3.00438   0.00523   0.00384  -0.00327
   Mo    -3.12790   7.17894   3.00028   0.00104  -0.00516  -0.00903
   Mo     3.11125   1.80044   3.02071  -0.00456   0.00302   0.01104
   Mo     1.56862   4.50121   3.00404  -0.00522   0.00346  -0.00389
   Mo     0.00282   7.18789   3.02100   0.00002   0.01168  -0.02431
   Mo     6.22921   1.80126   3.02135   0.00523   0.00361   0.01321
   Mo     4.67161   4.51705   3.00063  -0.00020  -0.00291   0.01698
   Mo     3.13297   7.18168   3.00023  -0.00148  -0.00513  -0.00748
   Mo     1.55455   0.89792   8.91887   0.00086  -0.00102   0.00148
   Mo     0.00126   3.59580   8.91669  -0.00011  -0.00281   0.00027
   Mo    -1.55710   6.29081   8.91859   0.00122  -0.00064   0.01766
   Mo     4.66964   0.90051   8.92067   0.00002   0.00084   0.00014
   Mo     3.11434   3.59954   8.91887  -0.00017   0.00089  -0.01701
   Mo     1.56115   6.29158   8.91859  -0.00116  -0.00071   0.01661
   Mo     7.78444   0.89958   8.91893  -0.00086  -0.00101  -0.00055
   Mo     6.22599   3.60045   8.91893   0.00003   0.00100  -0.01801
   Mo     4.67084   6.29359   8.95212  -0.00000   0.00083  -0.00024
   S      0.00044   1.79624   7.36271   0.00074  -0.00337   0.00021
   S     -1.55713   4.49553   7.36259   0.00788   0.01023   0.00008
   S     -3.13551   7.17614   7.36492   0.00828  -0.00282   0.00841
   S      3.11294   1.79926   7.36568  -0.00073  -0.00717  -0.00655
   S      1.55932   4.49628   7.36270  -0.00770   0.00944   0.00009
   S      0.00189   7.19084   7.36520  -0.00036  -0.00631   0.01460
   S      6.22603   1.80031   7.36554   0.00000  -0.00704  -0.00782
   S      4.67007   4.52468   7.36528  -0.00043   0.01034  -0.01576
   S      3.13940   7.17777   7.36514  -0.00772  -0.00351   0.00703
   S      1.56743   0.88903   1.44953   0.00066   0.00290   0.00370
   S      0.00197   3.59557   1.45463  -0.00026  -0.00781  -0.00035
   S     -1.55692   6.30497   1.44943  -0.00163  -0.00066  -0.01636
   S      4.67050   0.90020   1.47219   0.00133   0.02816   0.00002
   S      3.12865   3.59313   1.44953   0.00230   0.00050   0.01092
   S      1.56288   6.30612   1.44926   0.00193  -0.00039  -0.01598
   S      7.77286   0.89108   1.44960  -0.00098   0.00298   0.00542
   S      6.21396   3.59349   1.44977  -0.00197   0.00026   0.01211
   S      4.67213   6.29305   1.45505  -0.00090  -0.01591   0.00021
   S      0.00029   1.79963  10.47691  -0.00078  -0.00251   0.00051
   S     -1.55435   4.49395  10.47676  -0.00600  -0.01241  -0.00004
   S     -3.10209   7.19556  10.48840  -0.00541   0.00182   0.00823
   S      3.11213   1.79973  10.47677   0.00082   0.00868  -0.00683
   S      1.55631   4.49473  10.47690   0.00549  -0.01184  -0.00006
   S      0.00186   7.19010  10.47646   0.00047   0.00783   0.01522
   S      6.22666   1.80071  10.47681  -0.00006   0.00874  -0.00818
   S      4.66996   4.48608  10.48874   0.00024  -0.00654  -0.01539
   S      3.10564   7.19728  10.48870   0.00501   0.00245   0.00689
   S      1.53004   0.86688   4.56033  -0.00331  -0.01475   0.00361
   S      0.00221   3.59544   4.55005   0.00026   0.00149  -0.00036
   S     -1.59554   6.28393   4.56103   0.01278   0.01022  -0.01534
   S      4.67016   0.90040   4.57555  -0.00030  -0.00334  -0.00003
   S      3.12913   3.63658   4.56033  -0.01316   0.00481   0.00996
   S      1.60145   6.28457   4.56117  -0.01368   0.00927  -0.01490
   S      7.81083   0.86847   4.56151   0.00463  -0.01443   0.00516
   S      6.21290   3.63748   4.56136   0.01279   0.00651   0.01117
   Ni     4.67258   6.29289   4.79681  -0.00046  -0.01041   0.00036
freq: 132.32 cm-1
PRIMCOORD 15
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00003  -0.00140   0.01758
   Mo    -1.56480   4.50015   3.00438  -0.00029   0.00022   0.01785
   Mo    -3.12790   7.17894   3.00028   0.00332   0.00126   0.00153
   Mo     3.11125   1.80044   3.02071  -0.00144   0.00078  -0.01766
   Mo     1.56862   4.50121   3.00404   0.00057   0.00048   0.01780
   Mo     0.00282   7.18789   3.02100   0.00013  -0.00088  -0.01741
   Mo     6.22921   1.80126   3.02135   0.00093   0.00112  -0.01771
   Mo     4.67161   4.51705   3.00063  -0.00014  -0.00326   0.00146
   Mo     3.13297   7.18168   3.00023  -0.00315   0.00176   0.00135
   Mo     1.55455   0.89792   8.91887   0.00010  -0.00036   0.00001
   Mo     0.00126   3.59580   8.91669   0.00020  -0.00023  -0.02302
   Mo    -1.55710   6.29081   8.91859   0.00010  -0.00001  -0.00080
   Mo     4.66964   0.90051   8.92067   0.00008   0.00027   0.02408
   Mo     3.11434   3.59954   8.91887  -0.00004  -0.00002  -0.00038
   Mo     1.56115   6.29158   8.91859  -0.00023   0.00017   0.00025
   Mo     7.78444   0.89958   8.91893   0.00000   0.00002   0.00083
   Mo     6.22599   3.60045   8.91893   0.00013   0.00015  -0.00060
   Mo     4.67084   6.29359   8.95212  -0.00023  -0.00006  -0.00216
   S      0.00044   1.79624   7.36271  -0.00010  -0.01002  -0.00949
   S     -1.55713   4.49553   7.36259  -0.00775   0.00451  -0.01044
   S     -3.13551   7.17614   7.36492   0.00093   0.00059  -0.00112
   S      3.11294   1.79926   7.36568   0.00905  -0.00546   0.01028
   S      1.55932   4.49628   7.36270   0.00813   0.00501  -0.00991
   S      0.00189   7.19084   7.36520   0.00030   0.01102   0.01018
   S      6.22603   1.80031   7.36554  -0.00869  -0.00548   0.01053
   S      4.67007   4.52468   7.36528  -0.00016  -0.00133  -0.00120
   S      3.13940   7.17777   7.36514  -0.00170   0.00115  -0.00025
   S      1.56743   0.88903   1.44953  -0.01315  -0.00035  -0.00069
   S      0.00197   3.59557   1.45463   0.00018  -0.00043   0.02415
   S     -1.55692   6.30497   1.44943  -0.00589  -0.01174  -0.00046
   S      4.67050   0.90020   1.47219  -0.00022   0.00043  -0.02249
   S      3.12865   3.59313   1.44953  -0.00705   0.01158  -0.00062
   S      1.56288   6.30612   1.44926   0.00617  -0.01138  -0.00058
   S      7.77286   0.89108   1.44960   0.01280   0.00024  -0.00077
   S      6.21396   3.59349   1.44977   0.00688   0.01184  -0.00062
   S      4.67213   6.29305   1.45505   0.00004   0.00009   0.00534
   S      0.00029   1.79963  10.47691   0.00047   0.00960  -0.00974
   S     -1.55435   4.49395  10.47676   0.00847  -0.00468  -0.01072
   S     -3.10209   7.19556  10.48840  -0.00098  -0.00123  -0.00111
   S      3.11213   1.79973  10.47677  -0.00928   0.00545   0.01042
   S      1.55631   4.49473  10.47690  -0.00830  -0.00496  -0.01017
   S      0.00186   7.19010  10.47646  -0.00047  -0.01050   0.01036
   S      6.22666   1.80071  10.47681   0.00908   0.00600   0.01069
   S      4.66996   4.48608  10.48874   0.00006   0.00119  -0.00121
   S      3.10564   7.19728  10.48870   0.00109  -0.00095  -0.00029
   S      1.53004   0.86688   4.56033   0.01334   0.00096   0.00185
   S      0.00221   3.59544   4.55005   0.00022  -0.00066   0.02203
   S     -1.59554   6.28393   4.56103   0.00856   0.01065   0.00201
   S      4.67016   0.90040   4.57555  -0.00016   0.00065  -0.02397
   S      3.12913   3.63658   4.56033   0.00520  -0.01223   0.00189
   S      1.60145   6.28457   4.56117  -0.00801   0.01101   0.00198
   S      7.81083   0.86847   4.56151  -0.01378   0.00152   0.00172
   S      6.21290   3.63748   4.56136  -0.00539  -0.01197   0.00188
   Ni     4.67258   6.29289   4.79681   0.00004  -0.00008  -0.01009
freq: 134.47 cm-1
PRIMCOORD 16
     54   1
   Mo     0.00099   1.78600   3.00405   0.00042  -0.02021  -0.00632
   Mo    -1.56480   4.50015   3.00438   0.01253  -0.00825   0.00377
   Mo    -3.12790   7.17894   3.00028   0.00816  -0.00783   0.00183
   Mo     3.11125   1.80044   3.02071  -0.00167   0.00973  -0.00822
   Mo     1.56862   4.50121   3.00404  -0.00383  -0.00342   0.00122
   Mo     0.00282   7.18789   3.02100  -0.00296   0.00842   0.01168
   Mo     6.22921   1.80126   3.02135  -0.00353   0.01063  -0.00258
   Mo     4.67161   4.51705   3.00063   0.00287   0.01299  -0.00815
   Mo     3.13297   7.18168   3.00023  -0.01211  -0.00161   0.00620
   Mo     1.55455   0.89792   8.91887   0.00370  -0.00424   0.01494
   Mo     0.00126   3.59580   8.91669   0.00289  -0.01044   0.00088
   Mo    -1.55710   6.29081   8.91859   0.00402  -0.00393  -0.00986
   Mo     4.66964   0.90051   8.92067  -0.00111   0.00475  -0.00103
   Mo     3.11434   3.59954   8.91887   0.00152   0.00495  -0.00789
   Mo     1.56115   6.29158   8.91859  -0.00538  -0.00151   0.00039
   Mo     7.78444   0.89958   8.91893  -0.00488  -0.00142   0.01783
   Mo     6.22599   3.60045   8.91893   0.00138   0.00506  -0.01522
   Mo     4.67084   6.29359   8.95212  -0.00153   0.00481   0.00036
   S      0.00044   1.79624   7.36271  -0.00024  -0.01752   0.01445
   S     -1.55713   4.49553   7.36259   0.01214  -0.00655  -0.01042
   S     -3.13551   7.17614   7.36492   0.00026   0.00515   0.00256
   S      3.11294   1.79926   7.36568  -0.00598  -0.00123   0.00267
   S      1.55932   4.49628   7.36270  -0.00458  -0.00178  -0.00286
   S      0.00189   7.19084   7.36520   0.00211   0.00536  -0.00468
   S      6.22603   1.80031   7.36554   0.00486  -0.00411   0.00068
   S      4.67007   4.52468   7.36528  -0.00155   0.01306  -0.01078
   S      3.13940   7.17777   7.36514  -0.00700   0.00750   0.00873
   S      1.56743   0.88903   1.44953   0.00667  -0.01304  -0.00518
   S      0.00197   3.59557   1.45463   0.00499  -0.01699  -0.00053
   S     -1.55692   6.30497   1.44943   0.01266  -0.00640   0.00719
   S      4.67050   0.90020   1.47219  -0.00148   0.00546   0.00044
   S      3.12865   3.59313   1.44953  -0.00098   0.01373  -0.00643
   S      1.56288   6.30612   1.44926  -0.01373   0.00149   0.00804
   S      7.77286   0.89108   1.44960  -0.01236  -0.00777  -0.00097
   S      6.21396   3.59349   1.44977   0.00800   0.01144  -0.00310
   S      4.67213   6.29305   1.45505  -0.00458   0.01536  -0.00012
   S      0.00029   1.79963  10.47691   0.00146  -0.00419   0.01474
   S     -1.55435   4.49395  10.47676   0.00068  -0.00338  -0.01059
   S     -3.10209   7.19556  10.48840   0.00824  -0.01254   0.00234
   S      3.11213   1.79973  10.47677   0.00614   0.01057   0.00245
   S      1.55631   4.49473  10.47690   0.00120  -0.00388  -0.00290
   S      0.00186   7.19010  10.47646  -0.00521   0.00131  -0.00436
   S      6.22666   1.80071  10.47681  -0.00885   0.01521   0.00063
   S      4.66996   4.48608  10.48874   0.00418   0.00226  -0.00995
   S      3.10564   7.19728  10.48870  -0.00693  -0.00820   0.00809
   S      1.53004   0.86688   4.56033   0.00663  -0.00614  -0.00501
   S      0.00221   3.59544   4.55005   0.00712  -0.02538  -0.00059
   S     -1.59554   6.28393   4.56103   0.00676  -0.00806   0.00708
   S      4.67016   0.90040   4.57555  -0.00580   0.02051   0.00034
   S      3.12913   3.63658   4.56033   0.00574   0.01010  -0.00653
   S      1.60145   6.28457   4.56117  -0.01058  -0.00440   0.00807
   S      7.81083   0.86847   4.56151  -0.00872   0.00063  -0.00074
   S      6.21290   3.63748   4.56136  -0.00062   0.01076  -0.00314
   Ni     4.67258   6.29289   4.79681  -0.00116   0.00338   0.00051
freq: 134.51 cm-1
PRIMCOORD 17
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00059  -0.00607  -0.00176
   Mo    -1.56480   4.50015   3.00438  -0.01319   0.00577  -0.00354
   Mo    -3.12790   7.17894   3.00028   0.01057   0.00826   0.00852
   Mo     3.11125   1.80044   3.02071   0.00921   0.00424   0.00782
   Mo     1.56862   4.50121   3.00404  -0.01830  -0.00931   0.00526
   Mo     0.00282   7.18789   3.02100   0.01062   0.00277   0.00318
   Mo     6.22921   1.80126   3.02135   0.00864   0.00182  -0.01115
   Mo     4.67161   4.51705   3.00063  -0.01103   0.00377  -0.00231
   Mo     3.13297   7.18168   3.00023   0.00444  -0.01109  -0.00635
   Mo     1.55455   0.89792   8.91887   0.00388   0.00367   0.00913
   Mo     0.00126   3.59580   8.91669  -0.01029  -0.00321  -0.00050
   Mo    -1.55710   6.29081   8.91859   0.00384   0.00317   0.01519
   Mo     4.66964   0.90051   8.92067   0.00439   0.00161   0.00023
   Mo     3.11434   3.59954   8.91887  -0.00560   0.00169  -0.01528
   Mo     1.56115   6.29158   8.91859   0.00089  -0.00469  -0.01778
   Mo     7.78444   0.89958   8.91893   0.00131  -0.00549   0.00015
   Mo     6.22599   3.60045   8.91893  -0.00549   0.00136   0.00880
   Mo     4.67084   6.29359   8.95212   0.00507   0.00133   0.00040
   S      0.00044   1.79624   7.36271   0.00122  -0.00557   0.00376
   S     -1.55713   4.49553   7.36259  -0.01106   0.00668   0.01009
   S     -3.13551   7.17614   7.36492   0.01221   0.00540   0.01164
   S      3.11294   1.79926   7.36568   0.00114  -0.00543  -0.00266
   S      1.55932   4.49628   7.36270  -0.01554  -0.00875  -0.01444
   S      0.00189   7.19084   7.36520  -0.00632   0.00197  -0.00107
   S      6.22603   1.80031   7.36554   0.00391   0.00401   0.00407
   S      4.67007   4.52468   7.36528   0.00415   0.00385  -0.00291
   S      3.13940   7.17777   7.36514   0.01016  -0.00222  -0.00815
   S      1.56743   0.88903   1.44953   0.01319   0.00500   0.00624
   S      0.00197   3.59557   1.45463  -0.01752  -0.00515  -0.00006
   S     -1.55692   6.30497   1.44943   0.00652   0.01182   0.00359
   S      4.67050   0.90020   1.47219   0.00545   0.00191  -0.00011
   S      3.12865   3.59313   1.44953  -0.01480   0.00011   0.00436
   S      1.56288   6.30612   1.44926  -0.00137  -0.01348   0.00074
   S      7.77286   0.89108   1.44960   0.00764  -0.01113  -0.00811
   S      6.21396   3.59349   1.44977  -0.01192   0.00757  -0.00703
   S      4.67213   6.29305   1.45505   0.01590   0.00443  -0.00001
   S      0.00029   1.79963  10.47691  -0.00402  -0.00116   0.00384
   S     -1.55435   4.49395  10.47676  -0.00361  -0.00187   0.01027
   S     -3.10209   7.19556  10.48840   0.00061   0.00413   0.01078
   S      3.11213   1.79973  10.47677   0.00681   0.01140  -0.00242
   S      1.55631   4.49473  10.47690  -0.00433  -0.00057  -0.01470
   S      0.00186   7.19010  10.47646   0.01722   0.00039  -0.00097
   S      6.22666   1.80071  10.47681   0.00309  -0.00359   0.00377
   S      4.66996   4.48608  10.48874  -0.01465   0.00060  -0.00264
   S      3.10564   7.19728  10.48870  -0.00403  -0.01013  -0.00753
   S      1.53004   0.86688   4.56033   0.00659   0.00975   0.00629
   S      0.00221   3.59544   4.55005  -0.02489  -0.00766   0.00004
   S     -1.59554   6.28393   4.56103   0.01014   0.00385   0.00371
   S      4.67016   0.90040   4.57555   0.02001   0.00618   0.00004
   S      3.12913   3.63658   4.56033  -0.00921   0.00391   0.00422
   S      1.60145   6.28457   4.56117   0.00459  -0.00719   0.00046
   S      7.81083   0.86847   4.56151   0.00187  -0.01160  -0.00803
   S      6.21290   3.63748   4.56136  -0.01092   0.00219  -0.00694
   Ni     4.67258   6.29289   4.79681   0.00362   0.00087  -0.00009
freq: 135.66 cm-1
PRIMCOORD 18
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00044   0.00074   0.00076
   Mo    -1.56480   4.50015   3.00438   0.00063  -0.00053   0.00168
   Mo    -3.12790   7.17894   3.00028  -0.00276  -0.00196  -0.00075
   Mo     3.11125   1.80044   3.02071  -0.00022  -0.00002  -0.00299
   Mo     1.56862   4.50121   3.00404  -0.00048   0.00018   0.00009
   Mo     0.00282   7.18789   3.02100   0.00014   0.00081  -0.00332
   Mo     6.22921   1.80126   3.02135  -0.00114  -0.00073  -0.00276
   Mo     4.67161   4.51705   3.00063   0.00035   0.00346  -0.00094
   Mo     3.13297   7.18168   3.00023   0.00380  -0.00186  -0.00229
   Mo     1.55455   0.89792   8.91887  -0.00029   0.00027   0.00061
   Mo     0.00126   3.59580   8.91669  -0.00024   0.00005  -0.02067
   Mo    -1.55710   6.29081   8.91859   0.00051  -0.00003  -0.00017
   Mo     4.66964   0.90051   8.92067  -0.00072   0.00005  -0.01993
   Mo     3.11434   3.59954   8.91887  -0.00015   0.00035   0.00088
   Mo     1.56115   6.29158   8.91859   0.00046   0.00030  -0.00004
   Mo     7.78444   0.89958   8.91893  -0.00042  -0.00032  -0.00084
   Mo     6.22599   3.60045   8.91893  -0.00017  -0.00053  -0.00070
   Mo     4.67084   6.29359   8.95212   0.00090  -0.00007   0.04586
   S      0.00044   1.79624   7.36271  -0.00004  -0.00942  -0.00887
   S     -1.55713   4.49553   7.36259  -0.00814   0.00461  -0.00917
   S     -3.13551   7.17614   7.36492  -0.01732  -0.00996   0.02002
   S      3.11294   1.79926   7.36568  -0.00748   0.00452  -0.00819
   S      1.55932   4.49628   7.36270   0.00833   0.00484  -0.00840
   S      0.00189   7.19084   7.36520   0.00035  -0.00752  -0.00889
   S      6.22603   1.80031   7.36554   0.00572   0.00322  -0.00946
   S      4.67007   4.52468   7.36528  -0.00028   0.02071   0.01990
   S      3.13940   7.17777   7.36514   0.01891  -0.01103   0.01943
   S      1.56743   0.88903   1.44953  -0.00239  -0.00025  -0.00023
   S      0.00197   3.59557   1.45463  -0.00047   0.00020   0.00071
   S     -1.55692   6.30497   1.44943  -0.00088  -0.00207   0.00001
   S      4.67050   0.90020   1.47219  -0.00083   0.00031  -0.00398
   S      3.12865   3.59313   1.44953  -0.00061   0.00192  -0.00058
   S      1.56288   6.30612   1.44926   0.00120  -0.00110  -0.00130
   S      7.77286   0.89108   1.44960   0.00146   0.00026  -0.00076
   S      6.21396   3.59349   1.44977   0.00115   0.00128   0.00018
   S      4.67213   6.29305   1.45505   0.00125  -0.00049  -0.00468
   S      0.00029   1.79963  10.47691  -0.00113   0.00961  -0.00912
   S     -1.55435   4.49395  10.47676   0.00792  -0.00513  -0.00942
   S     -3.10209   7.19556  10.48840   0.01751   0.00957   0.01959
   S      3.11213   1.79973  10.47677   0.00625  -0.00361  -0.00820
   S      1.55631   4.49473  10.47690  -0.00886  -0.00431  -0.00865
   S      0.00186   7.19010  10.47646   0.00028   0.00772  -0.00896
   S      6.22666   1.80071  10.47681  -0.00694  -0.00422  -0.00954
   S      4.66996   4.48608  10.48874   0.00080  -0.01938   0.01948
   S      3.10564   7.19728  10.48870  -0.01600   0.00979   0.01904
   S      1.53004   0.86688   4.56033   0.00013  -0.00189  -0.00170
   S      0.00221   3.59544   4.55005   0.00067   0.00014   0.00179
   S     -1.59554   6.28393   4.56103  -0.00063   0.00181  -0.00140
   S      4.67016   0.90040   4.57555  -0.00097  -0.00009  -0.00301
   S      3.12913   3.63658   4.56033   0.00173   0.00087  -0.00209
   S      1.60145   6.28457   4.56117   0.00213   0.00213  -0.00278
   S      7.81083   0.86847   4.56151  -0.00098  -0.00262  -0.00226
   S      6.21290   3.63748   4.56136  -0.00221  -0.00030  -0.00123
   Ni     4.67258   6.29289   4.79681   0.00061  -0.00034   0.01598
freq: 136.52 cm-1
PRIMCOORD 19
     54   1
   Mo     0.00099   1.78600   3.00405   0.00825   0.00110   0.00287
   Mo    -1.56480   4.50015   3.00438  -0.00314   0.00479  -0.01533
   Mo    -3.12790   7.17894   3.00028  -0.00802   0.00097  -0.01190
   Mo     3.11125   1.80044   3.02071   0.01267  -0.00758   0.00182
   Mo     1.56862   4.50121   3.00404  -0.00114  -0.00672   0.01246
   Mo     0.00282   7.18789   3.02100  -0.00128  -0.00275  -0.00074
   Mo     6.22921   1.80126   3.02135   0.00995   0.00650  -0.00209
   Mo     4.67161   4.51705   3.00063  -0.00732   0.00164  -0.00269
   Mo     3.13297   7.18168   3.00023  -0.00790   0.00165   0.01481
   Mo     1.55455   0.89792   8.91887   0.00852  -0.00503  -0.01226
   Mo     0.00126   3.59580   8.91669   0.00356  -0.00065  -0.00075
   Mo    -1.55710   6.29081   8.91859  -0.00895   0.00154  -0.00275
   Mo     4.66964   0.90051   8.92067   0.01471  -0.00263  -0.00145
   Mo     3.11434   3.59954   8.91887   0.00320  -0.00873  -0.00908
   Mo     1.56115   6.29158   8.91859  -0.00785  -0.00487   0.00669
   Mo     7.78444   0.89958   8.91893   0.00645   0.00755   0.01187
   Mo     6.22599   3.60045   8.91893  -0.00015   0.00930   0.00560
   Mo     4.67084   6.29359   8.95212  -0.01720   0.00306   0.00256
   S      0.00044   1.79624   7.36271   0.00334  -0.00023  -0.00055
   S     -1.55713   4.49553   7.36259  -0.00074   0.00140   0.00125
   S     -3.13551   7.17614   7.36492  -0.01607  -0.00838  -0.00602
   S      3.11294   1.79926   7.36568   0.01767  -0.01085  -0.00965
   S      1.55932   4.49628   7.36270   0.00055  -0.00187  -0.00164
   S      0.00189   7.19084   7.36520  -0.00132  -0.00456   0.00105
   S      6.22603   1.80031   7.36554   0.01501   0.00981   0.00675
   S      4.67007   4.52468   7.36528  -0.00187   0.00509  -0.00057
   S      3.13940   7.17777   7.36514  -0.01721   0.00967   0.00993
   S      1.56743   0.88903   1.44953   0.00777   0.00453  -0.00287
   S      0.00197   3.59557   1.45463   0.00753  -0.00136  -0.00008
   S     -1.55692   6.30497   1.44943  -0.00291   0.00746  -0.01186
   S      4.67050   0.90020   1.47219   0.01466  -0.00267  -0.00044
   S      3.12865   3.59313   1.44953  -0.00522  -0.00662   0.00515
   S      1.56288   6.30612   1.44926   0.00045  -0.00838   0.01136
   S      7.77286   0.89108   1.44960   0.00895  -0.00184   0.00661
   S      6.21396   3.59349   1.44977  -0.00709   0.00449  -0.00862
   S      4.67213   6.29305   1.45505  -0.02140   0.00388  -0.00002
   S      0.00029   1.79963  10.47691   0.02080   0.00039  -0.00049
   S     -1.55435   4.49395  10.47676   0.00378   0.00577   0.00092
   S     -3.10209   7.19556  10.48840  -0.01073   0.00168  -0.00538
   S      3.11213   1.79973  10.47677   0.01002  -0.00916  -0.01016
   S      1.55631   4.49473  10.47690   0.00633  -0.01170  -0.00135
   S      0.00186   7.19010  10.47646  -0.00835  -0.00182   0.00109
   S      6.22666   1.80071  10.47681   0.00557   0.00974   0.00712
   S      4.66996   4.48608  10.48874  -0.01119   0.00112  -0.00040
   S      3.10564   7.19728  10.48870  -0.01289   0.00333   0.00903
   S      1.53004   0.86688   4.56033   0.00902  -0.00657  -0.00310
   S      0.00221   3.59544   4.55005  -0.01240   0.00218   0.00009
   S     -1.59554   6.28393   4.56103  -0.01181   0.00040  -0.01233
   S      4.67016   0.90040   4.57555   0.01675  -0.00302  -0.00036
   S      3.12913   3.63658   4.56033   0.00489  -0.01011   0.00516
   S      1.60145   6.28457   4.56117  -0.01103  -0.00410   0.01158
   S      7.81083   0.86847   4.56151   0.00577   0.00961   0.00672
   S      6.21290   3.63748   4.56136   0.00096   0.01122  -0.00891
   Ni     4.67258   6.29289   4.79681  -0.01124   0.00218   0.00113
freq: 136.66 cm-1
PRIMCOORD 20
     54   1
   Mo     0.00099   1.78600   3.00405   0.00190  -0.00482  -0.01602
   Mo    -1.56480   4.50015   3.00438   0.00520   0.00562   0.00518
   Mo    -3.12790   7.17894   3.00028  -0.00201  -0.00795  -0.01006
   Mo     3.11125   1.80044   3.02071  -0.00533   0.00126  -0.00043
   Mo     1.56862   4.50121   3.00404  -0.00624   0.00444   0.01004
   Mo     0.00282   7.18789   3.02100  -0.00023   0.01524   0.00203
   Mo     6.22921   1.80126   3.02135   0.00928   0.00389  -0.00082
   Mo     4.67161   4.51705   3.00063  -0.00165  -0.00878   0.01582
   Mo     3.13297   7.18168   3.00023  -0.00055  -0.00697  -0.00510
   Mo     1.55455   0.89792   8.91887  -0.00464  -0.00830  -0.00107
   Mo     0.00126   3.59580   8.91669   0.00078   0.00438  -0.00004
   Mo    -1.55710   6.29081   8.91859   0.00147   0.00958  -0.01152
   Mo     4.66964   0.90051   8.92067   0.00268   0.01457  -0.00017
   Mo     3.11434   3.59954   8.91887  -0.00949  -0.00329   0.00816
   Mo     1.56115   6.29158   8.91859  -0.00434   0.00892  -0.00973
   Mo     7.78444   0.89958   8.91893   0.00763  -0.00551   0.00309
   Mo     6.22599   3.60045   8.91893   0.00961  -0.00001   0.01058
   Mo     4.67084   6.29359   8.95212  -0.00325  -0.01772   0.00002
   S      0.00044   1.79624   7.36271   0.00098  -0.00015   0.00127
   S     -1.55713   4.49553   7.36259   0.00181   0.00294  -0.00054
   S     -3.13551   7.17614   7.36492  -0.01191  -0.00891  -0.00595
   S      3.11294   1.79926   7.36568  -0.00750   0.00220   0.00296
   S      1.55932   4.49628   7.36270  -0.00183   0.00280  -0.00094
   S      0.00189   7.19084   7.36520  -0.00022   0.02205  -0.00905
   S      6.22603   1.80031   7.36554   0.01329   0.00609   0.00573
   S      4.67007   4.52468   7.36528  -0.00072  -0.02235   0.00899
   S      3.13940   7.17777   7.36514   0.00598  -0.00507  -0.00313
   S      1.56743   0.88903   1.44953   0.00409  -0.00728  -0.01139
   S      0.00197   3.59557   1.45463   0.00142   0.00810  -0.00037
   S     -1.55692   6.30497   1.44943   0.00804   0.00314  -0.00105
   S      4.67050   0.90020   1.47219   0.00270   0.01465   0.00034
   S      3.12865   3.59313   1.44953  -0.00644   0.00529   0.01084
   S      1.56288   6.30612   1.44926  -0.00817   0.00133   0.00309
   S      7.77286   0.89108   1.44960  -0.00072  -0.00758  -0.00946
   S      6.21396   3.59349   1.44977   0.00356   0.00699   0.00852
   S      4.67213   6.29305   1.45505  -0.00398  -0.02209   0.00028
   S      0.00029   1.79963  10.47691   0.00399   0.00054   0.00083
   S     -1.55435   4.49395  10.47676   0.00952   0.01689  -0.00038
   S     -3.10209   7.19556  10.48840  -0.00327  -0.01145  -0.00540
   S      3.11213   1.79973  10.47677  -0.00833  -0.00519   0.00309
   S      1.55631   4.49473  10.47690  -0.00784   0.01423  -0.00063
   S      0.00186   7.19010  10.47646  -0.00154   0.01365  -0.00949
   S      6.22666   1.80071  10.47681   0.01120  -0.00153   0.00602
   S      4.66996   4.48608  10.48874  -0.00223  -0.01312   0.00804
   S      3.10564   7.19728  10.48870  -0.00088  -0.01038  -0.00282
   S      1.53004   0.86688   4.56033  -0.00723  -0.00981  -0.01169
   S      0.00221   3.59544   4.55005  -0.00206  -0.01146  -0.00038
   S     -1.59554   6.28393   4.56103   0.00050   0.01066  -0.00122
   S      4.67016   0.90040   4.57555   0.00286   0.01610   0.00031
   S      3.12913   3.63658   4.56033  -0.01093  -0.00580   0.01103
   S      1.60145   6.28457   4.56117  -0.00437   0.01069   0.00314
   S      7.81083   0.86847   4.56151   0.01048  -0.00607  -0.00974
   S      6.21290   3.63748   4.56136   0.01117  -0.00200   0.00876
   Ni     4.67258   6.29289   4.79681  -0.00205  -0.01186   0.00029
freq: 137.91 cm-1
PRIMCOORD 21
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01851  -0.00018  -0.00035
   Mo    -1.56480   4.50015   3.00438   0.00884   0.01636  -0.00003
   Mo    -3.12790   7.17894   3.00028  -0.00723   0.01298  -0.00009
   Mo     3.11125   1.80044   3.02071  -0.00123  -0.00262   0.00004
   Mo     1.56862   4.50121   3.00404   0.00859  -0.01625   0.00024
   Mo     0.00282   7.18789   3.02100   0.00358   0.00028   0.00016
   Mo     6.22921   1.80126   3.02135  -0.00108   0.00286  -0.00019
   Mo     4.67161   4.51705   3.00063   0.01432   0.00003   0.00004
   Mo     3.13297   7.18168   3.00023  -0.00736  -0.01341  -0.00018
   Mo     1.55455   0.89792   8.91887  -0.01452   0.00358   0.00032
   Mo     0.00126   3.59580   8.91669  -0.00006  -0.00005  -0.00032
   Mo    -1.55710   6.29081   8.91859   0.00401   0.01474   0.00020
   Mo     4.66964   0.90051   8.92067   0.00015   0.00044   0.00030
   Mo     3.11434   3.59954   8.91887   0.01025  -0.01068  -0.00061
   Mo     1.56115   6.29158   8.91859   0.00370  -0.01427  -0.00079
   Mo     7.78444   0.89958   8.91893  -0.01429  -0.00413   0.00060
   Mo     6.22599   3.60045   8.91893   0.01085   0.01075   0.00050
   Mo     4.67084   6.29359   8.95212  -0.00010  -0.00037   0.00015
   S      0.00044   1.79624   7.36271  -0.01854  -0.00051   0.00025
   S     -1.55713   4.49553   7.36259   0.00912   0.01635   0.00013
   S     -3.13551   7.17614   7.36492  -0.00432   0.00706   0.00029
   S      3.11294   1.79926   7.36568  -0.00517  -0.00912   0.00000
   S      1.55932   4.49628   7.36270   0.00889  -0.01603  -0.00075
   S      0.00189   7.19084   7.36520   0.00976   0.00081  -0.00014
   S      6.22603   1.80031   7.36554  -0.00451   0.00893   0.00060
   S      4.67007   4.52468   7.36528   0.00866  -0.00029   0.00002
   S      3.13940   7.17777   7.36514  -0.00387  -0.00721  -0.00006
   S      1.56743   0.88903   1.44953  -0.01378   0.01119  -0.00019
   S      0.00197   3.59557   1.45463  -0.00064   0.00003  -0.00005
   S     -1.55692   6.30497   1.44943  -0.00211   0.01827   0.00012
   S      4.67050   0.90020   1.47219   0.00053   0.00023   0.00001
   S      3.12865   3.59313   1.44953   0.01610  -0.00673   0.00019
   S      1.56288   6.30612   1.44926  -0.00263  -0.01825  -0.00000
   S      7.77286   0.89108   1.44960  -0.01400  -0.01158  -0.00022
   S      6.21396   3.59349   1.44977   0.01632   0.00706  -0.00011
   S      4.67213   6.29305   1.45505   0.00022  -0.00019  -0.00013
   S      0.00029   1.79963  10.47691  -0.01827   0.00014   0.00025
   S     -1.55435   4.49395  10.47676   0.00972   0.01624   0.00017
   S     -3.10209   7.19556  10.48840  -0.00441   0.00705   0.00030
   S      3.11213   1.79973  10.47677  -0.00510  -0.00820  -0.00002
   S      1.55631   4.49473  10.47690   0.00907  -0.01573  -0.00079
   S      0.00186   7.19010  10.47646   0.01027   0.00029  -0.00012
   S      6.22666   1.80071  10.47681  -0.00465   0.00874   0.00059
   S      4.66996   4.48608  10.48874   0.00798  -0.00044  -0.00003
   S      3.10564   7.19728  10.48870  -0.00462  -0.00807   0.00000
   S      1.53004   0.86688   4.56033  -0.01373   0.01128  -0.00013
   S      0.00221   3.59544   4.55005  -0.00084  -0.00035  -0.00005
   S     -1.59554   6.28393   4.56103  -0.00245   0.01799  -0.00007
   S      4.67016   0.90040   4.57555   0.00072   0.00043   0.00002
   S      3.12913   3.63658   4.56033   0.01607  -0.00659   0.00008
   S      1.60145   6.28457   4.56117  -0.00260  -0.01782   0.00023
   S      7.81083   0.86847   4.56151  -0.01353  -0.01166  -0.00041
   S      6.21290   3.63748   4.56136   0.01622   0.00673   0.00001
   Ni     4.67258   6.29289   4.79681   0.00020  -0.00012  -0.00001
freq: 139.97 cm-1
PRIMCOORD 22
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00012  -0.00035   0.01337
   Mo    -1.56480   4.50015   3.00438  -0.00085   0.00070   0.01252
   Mo    -3.12790   7.17894   3.00028   0.00201   0.00148   0.00152
   Mo     3.11125   1.80044   3.02071  -0.00083   0.00030  -0.01375
   Mo     1.56862   4.50121   3.00404   0.00048   0.00023   0.01331
   Mo     0.00282   7.18789   3.02100   0.00027  -0.00113  -0.01404
   Mo     6.22921   1.80126   3.02135   0.00114   0.00036  -0.01404
   Mo     4.67161   4.51705   3.00063  -0.00015  -0.00275   0.00151
   Mo     3.13297   7.18168   3.00023  -0.00174   0.00097   0.00184
   Mo     1.55455   0.89792   8.91887  -0.00055   0.00041   0.00027
   Mo     0.00126   3.59580   8.91669  -0.00069   0.00042   0.03174
   Mo    -1.55710   6.29081   8.91859   0.00052   0.00069  -0.00037
   Mo     4.66964   0.90051   8.92067  -0.00035   0.00022  -0.03144
   Mo     3.11434   3.59954   8.91887  -0.00048  -0.00004   0.00003
   Mo     1.56115   6.29158   8.91859   0.00057   0.00025   0.00039
   Mo     7.78444   0.89958   8.91893  -0.00006  -0.00067   0.00055
   Mo     6.22599   3.60045   8.91893  -0.00001  -0.00061  -0.00045
   Mo     4.67084   6.29359   8.95212   0.00099  -0.00060  -0.00144
   S      0.00044   1.79624   7.36271  -0.00082   0.01285   0.01427
   S     -1.55713   4.49553   7.36259   0.01073  -0.00590   0.01356
   S     -3.13551   7.17614   7.36492   0.00036   0.00060  -0.00087
   S      3.11294   1.79926   7.36568  -0.01234   0.00682  -0.01357
   S      1.55932   4.49628   7.36270  -0.01148  -0.00597   0.01412
   S      0.00189   7.19084   7.36520   0.00090  -0.01293  -0.01369
   S      6.22603   1.80031   7.36554   0.01175   0.00576  -0.01363
   S      4.67007   4.52468   7.36528  -0.00009  -0.00064  -0.00099
   S      3.13940   7.17777   7.36514   0.00097  -0.00053  -0.00045
   S      1.56743   0.88903   1.44953  -0.00993   0.00022  -0.00044
   S      0.00197   3.59557   1.45463  -0.00005   0.00018   0.01770
   S     -1.55692   6.30497   1.44943  -0.00501  -0.00780  -0.00092
   S      4.67050   0.90020   1.47219   0.00017  -0.00011  -0.01773
   S      3.12865   3.59313   1.44953  -0.00503   0.00819  -0.00047
   S      1.56288   6.30612   1.44926   0.00543  -0.00859  -0.00046
   S      7.77286   0.89108   1.44960   0.01010  -0.00040  -0.00044
   S      6.21396   3.59349   1.44977   0.00456   0.00828  -0.00092
   S      4.67213   6.29305   1.45505   0.00013  -0.00025   0.00475
   S      0.00029   1.79963  10.47691  -0.00065  -0.01251   0.01439
   S     -1.55435   4.49395  10.47676  -0.01188   0.00709   0.01367
   S     -3.10209   7.19556  10.48840   0.00075   0.00026  -0.00081
   S      3.11213   1.79973  10.47677   0.01130  -0.00661  -0.01346
   S      1.55631   4.49473  10.47690   0.01079   0.00663   0.01420
   S      0.00186   7.19010  10.47646   0.00035   0.01408  -0.01355
   S      6.22666   1.80071  10.47681  -0.01206  -0.00714  -0.01353
   S      4.66996   4.48608  10.48874   0.00027  -0.00096  -0.00099
   S      3.10564   7.19728  10.48870   0.00107  -0.00076  -0.00031
   S      1.53004   0.86688   4.56033   0.00970   0.00148   0.00145
   S      0.00221   3.59544   4.55005  -0.00064   0.00055   0.01627
   S     -1.59554   6.28393   4.56103   0.00600   0.00799   0.00095
   S      4.67016   0.90040   4.57555   0.00034  -0.00021  -0.01914
   S      3.12913   3.63658   4.56033   0.00366  -0.00945   0.00141
   S      1.60145   6.28457   4.56117  -0.00592   0.00771   0.00144
   S      7.81083   0.86847   4.56151  -0.00975   0.00129   0.00146
   S      6.21290   3.63748   4.56136  -0.00360  -0.00914   0.00093
   Ni     4.67258   6.29289   4.79681  -0.00026   0.00010  -0.00481
freq: 141.30 cm-1
PRIMCOORD 23
     54   1
   Mo     0.00099   1.78600   3.00405   0.00335  -0.00026   0.00261
   Mo    -1.56480   4.50015   3.00438   0.00006   0.00011  -0.00947
   Mo    -3.12790   7.17894   3.00028  -0.00226   0.00028  -0.00823
   Mo     3.11125   1.80044   3.02071   0.00489  -0.00180  -0.00287
   Mo     1.56862   4.50121   3.00404   0.00083  -0.00222   0.00537
   Mo     0.00282   7.18789   3.02100  -0.00113  -0.00170   0.00187
   Mo     6.22921   1.80126   3.02135   0.00292   0.00154   0.00258
   Mo     4.67161   4.51705   3.00063  -0.00103   0.00149  -0.00471
   Mo     3.13297   7.18168   3.00023  -0.00290   0.00074   0.01261
   Mo     1.55455   0.89792   8.91887  -0.00780   0.00936  -0.00832
   Mo     0.00126   3.59580   8.91669  -0.01846   0.00782  -0.00119
   Mo    -1.55710   6.29081   8.91859   0.01175   0.00772  -0.00821
   Mo     4.66964   0.90051   8.92067  -0.00492   0.00113   0.00124
   Mo     3.11434   3.59954   8.91887  -0.01363   0.00223  -0.00490
   Mo     1.56115   6.29158   8.91859   0.01571   0.00105   0.01318
   Mo     7.78444   0.89958   8.91893   0.00161  -0.01022   0.01287
   Mo     6.22599   3.60045   8.91893  -0.00792  -0.01009  -0.00458
   Mo     4.67084   6.29359   8.95212   0.02290  -0.00873   0.00010
   S      0.00044   1.79624   7.36271  -0.01927   0.00537   0.00144
   S     -1.55713   4.49553   7.36259  -0.01435   0.00426  -0.00597
   S     -3.13551   7.17614   7.36492   0.01182   0.00658  -0.00715
   S      3.11294   1.79926   7.36568  -0.00592   0.00433  -0.00550
   S      1.55932   4.49628   7.36270  -0.01475   0.01002   0.00303
   S      0.00189   7.19084   7.36520   0.02394   0.00272   0.00280
   S      6.22603   1.80031   7.36554   0.00246  -0.01653   0.00428
   S      4.67007   4.52468   7.36528  -0.00453  -0.00785  -0.00406
   S      3.13940   7.17777   7.36514   0.01983  -0.00864   0.01137
   S      1.56743   0.88903   1.44953   0.00160   0.00267  -0.00345
   S      0.00197   3.59557   1.45463   0.00574  -0.00252  -0.00069
   S     -1.55692   6.30497   1.44943   0.00162   0.00225  -0.00677
   S      4.67050   0.90020   1.47219   0.00712  -0.00259   0.00069
   S      3.12865   3.59313   1.44953  -0.00155  -0.00010  -0.00082
   S      1.56288   6.30612   1.44926   0.00213  -0.00121   0.00851
   S      7.77286   0.89108   1.44960   0.00223  -0.00288   0.00761
   S      6.21396   3.59349   1.44977  -0.00153  -0.00243  -0.00497
   S      4.67213   6.29305   1.45505  -0.01080   0.00439  -0.00030
   S      0.00029   1.79963  10.47691  -0.00439   0.00838   0.00134
   S     -1.55435   4.49395  10.47676  -0.01720   0.00882  -0.00586
   S     -3.10209   7.19556  10.48840   0.01826   0.00981  -0.00747
   S      3.11213   1.79973  10.47677  -0.01255   0.00528  -0.00538
   S      1.55631   4.49473  10.47690  -0.01244  -0.00326   0.00289
   S      0.00186   7.19010  10.47646   0.00819   0.00358   0.00275
   S      6.22666   1.80071  10.47681  -0.00583  -0.00649   0.00428
   S      4.66996   4.48608  10.48874  -0.00419  -0.01199  -0.00426
   S      3.10564   7.19728  10.48870   0.02971  -0.01394   0.01184
   S      1.53004   0.86688   4.56033   0.00552  -0.00340  -0.00365
   S      0.00221   3.59544   4.55005  -0.00437   0.00113  -0.00060
   S     -1.59554   6.28393   4.56103  -0.00674  -0.00253  -0.00709
   S      4.67016   0.90040   4.57555   0.00227  -0.00056   0.00072
   S      3.12913   3.63658   4.56033   0.00492  -0.00305  -0.00080
   S      1.60145   6.28457   4.56117  -0.00628  -0.00288   0.00864
   S      7.81083   0.86847   4.56151   0.00222   0.00553   0.00773
   S      6.21290   3.63748   4.56136   0.00093   0.00614  -0.00531
   Ni     4.67258   6.29289   4.79681  -0.00856   0.00340   0.00021
freq: 141.38 cm-1
PRIMCOORD 24
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00120  -0.00114   0.00778
   Mo    -1.56480   4.50015   3.00438  -0.00120  -0.00310  -0.00137
   Mo    -3.12790   7.17894   3.00028   0.00233   0.00146   0.01028
   Mo     3.11125   1.80044   3.02071   0.00097   0.00053  -0.00050
   Mo     1.56862   4.50121   3.00404   0.00056  -0.00222  -0.00707
   Mo     0.00282   7.18789   3.02100   0.00040  -0.00415   0.00371
   Mo     6.22921   1.80126   3.02135  -0.00375  -0.00084  -0.00285
   Mo     4.67161   4.51705   3.00063   0.00027   0.00346  -0.01193
   Mo     3.13297   7.18168   3.00023  -0.00025   0.00127   0.00198
   Mo     1.55455   0.89792   8.91887  -0.01093  -0.00441   0.01031
   Mo     0.00126   3.59580   8.91669   0.00741   0.02067  -0.00033
   Mo    -1.55710   6.29081   8.91859  -0.01094   0.00953   0.01027
   Mo     4.66964   0.90051   8.92067   0.00153   0.00201   0.00007
   Mo     3.11434   3.59954   8.91887  -0.00271  -0.01214  -0.01225
   Mo     1.56115   6.29158   8.91859  -0.00006   0.01246   0.00186
   Mo     7.78444   0.89958   8.91893   0.01337   0.00279   0.00209
   Mo     6.22599   3.60045   8.91893   0.01139  -0.00810  -0.01227
   Mo     4.67084   6.29359   8.95212  -0.00874  -0.02208   0.00024
   S      0.00044   1.79624   7.36271   0.00748   0.01537   0.00521
   S     -1.55713   4.49553   7.36259   0.00683   0.01842  -0.00103
   S     -3.13551   7.17614   7.36492  -0.01658  -0.00493   0.00906
   S      3.11294   1.79926   7.36568  -0.01123  -0.01908  -0.00088
   S      1.55932   4.49628   7.36270   0.00464   0.01674  -0.00467
   S      0.00189   7.19084   7.36520  -0.00970   0.00499   0.00557
   S      6.22603   1.80031   7.36554   0.01234  -0.01172  -0.00460
   S      4.67007   4.52468   7.36528   0.00216  -0.01995  -0.01050
   S      3.13940   7.17777   7.36514   0.00436   0.00081   0.00182
   S      1.56743   0.88903   1.44953  -0.00212  -0.00170   0.00758
   S      0.00197   3.59557   1.45463  -0.00235  -0.00682  -0.00029
   S     -1.55692   6.30497   1.44943  -0.00172   0.00011   0.00530
   S      4.67050   0.90020   1.47219  -0.00272  -0.00635   0.00016
   S      3.12865   3.59313   1.44953  -0.00007  -0.00285  -0.00835
   S      1.56288   6.30612   1.44926   0.00013   0.00141  -0.00066
   S      7.77286   0.89108   1.44960   0.00102   0.00044   0.00306
   S      6.21396   3.59349   1.44977   0.00096  -0.00191  -0.00684
   S      4.67213   6.29305   1.45505   0.00428   0.01140   0.00019
   S      0.00029   1.79963  10.47691   0.00170   0.02118   0.00496
   S     -1.55435   4.49395  10.47676  -0.00161   0.00505  -0.00094
   S     -3.10209   7.19556  10.48840  -0.02391  -0.00955   0.00940
   S      3.11213   1.79973  10.47677  -0.00363  -0.00433  -0.00081
   S      1.55631   4.49473  10.47690   0.01335   0.01034  -0.00439
   S      0.00186   7.19010  10.47646  -0.00351   0.00958   0.00546
   S      6.22666   1.80071  10.47681   0.01050  -0.00057  -0.00455
   S      4.66996   4.48608  10.48874   0.00197  -0.03068  -0.01100
   S      3.10564   7.19728  10.48870   0.00531  -0.00057   0.00187
   S      1.53004   0.86688   4.56033   0.00384   0.00475   0.00776
   S      0.00221   3.59544   4.55005   0.00153   0.00260  -0.00030
   S     -1.59554   6.28393   4.56103   0.00289  -0.00649   0.00538
   S      4.67016   0.90040   4.57555  -0.00068  -0.00098   0.00015
   S      3.12913   3.63658   4.56033   0.00403   0.00506  -0.00859
   S      1.60145   6.28457   4.56117   0.00218  -0.00628  -0.00084
   S      7.81083   0.86847   4.56151  -0.00663   0.00114   0.00320
   S      6.21290   3.63748   4.56136  -0.00651   0.00136  -0.00699
   Ni     4.67258   6.29289   4.79681   0.00336   0.00873   0.00005
freq: 141.67 cm-1
PRIMCOORD 25
     54   1
   Mo     0.00099   1.78600   3.00405   0.00489  -0.00069  -0.00061
   Mo    -1.56480   4.50015   3.00438  -0.00297  -0.00486   0.00088
   Mo    -3.12790   7.17894   3.00028   0.00017   0.00116   0.00125
   Mo     3.11125   1.80044   3.02071   0.00326   0.00681   0.00029
   Mo     1.56862   4.50121   3.00404  -0.00354   0.00462   0.00002
   Mo     0.00282   7.18789   3.02100  -0.00649   0.00043   0.00084
   Mo     6.22921   1.80126   3.02135   0.00335  -0.00613  -0.00117
   Mo     4.67161   4.51705   3.00063   0.00110   0.00030  -0.00026
   Mo     3.13297   7.18168   3.00023  -0.00033  -0.00170  -0.00125
   Mo     1.55455   0.89792   8.91887  -0.00945  -0.02070   0.00140
   Mo     0.00126   3.59580   8.91669   0.00300   0.00082   0.00016
   Mo    -1.55710   6.29081   8.91859   0.01951  -0.00316   0.00112
   Mo     4.66964   0.90051   8.92067  -0.00045  -0.00107  -0.00009
   Mo     3.11434   3.59954   8.91887  -0.01053  -0.01868  -0.00004
   Mo     1.56115   6.29158   8.91859   0.02082   0.00303   0.00077
   Mo     7.78444   0.89958   8.91893  -0.00896   0.02184  -0.00328
   Mo     6.22599   3.60045   8.91893  -0.01130   0.01770   0.00006
   Mo     4.67084   6.29359   8.95212  -0.00255   0.00025  -0.00008
   S      0.00044   1.79624   7.36271  -0.00009   0.00155  -0.00079
   S     -1.55713   4.49553   7.36259   0.00332   0.00222   0.00056
   S     -3.13551   7.17614   7.36492   0.00843  -0.01907   0.00101
   S      3.11294   1.79926   7.36568  -0.01270  -0.02283   0.00057
   S      1.55932   4.49628   7.36270   0.00445  -0.00139   0.00045
   S      0.00189   7.19084   7.36520   0.02197  -0.00149   0.00079
   S      6.22603   1.80031   7.36554  -0.01383   0.02208  -0.00146
   S      4.67007   4.52468   7.36528  -0.01999  -0.00012   0.00001
   S      3.13940   7.17777   7.36514   0.00849   0.01908  -0.00114
   S      1.56743   0.88903   1.44953   0.00633   0.00176   0.00057
   S      0.00197   3.59557   1.45463  -0.00099  -0.00019   0.00014
   S     -1.55692   6.30497   1.44943  -0.00421  -0.00396   0.00119
   S      4.67050   0.90020   1.47219  -0.00081   0.00002  -0.00002
   S      3.12865   3.59313   1.44953  -0.00175   0.00677  -0.00017
   S      1.56288   6.30612   1.44926  -0.00552   0.00380  -0.00008
   S      7.77286   0.89108   1.44960   0.00572  -0.00279  -0.00142
   S      6.21396   3.59349   1.44977  -0.00105  -0.00559  -0.00010
   S      4.67213   6.29305   1.45505   0.00166   0.00024  -0.00015
   S      0.00029   1.79963  10.47691  -0.00332   0.00065  -0.00073
   S     -1.55435   4.49395  10.47676   0.00317   0.00118   0.00057
   S     -3.10209   7.19556  10.48840   0.00762  -0.01990   0.00111
   S      3.11213   1.79973  10.47677  -0.01153  -0.02207   0.00058
   S      1.55631   4.49473  10.47690   0.00459  -0.00188   0.00038
   S      0.00186   7.19010  10.47646   0.02221  -0.00061   0.00075
   S      6.22666   1.80071  10.47681  -0.01152   0.02057  -0.00146
   S      4.66996   4.48608  10.48874  -0.02027  -0.00005  -0.00003
   S      3.10564   7.19728  10.48870   0.00910   0.02215  -0.00115
   S      1.53004   0.86688   4.56033   0.00636   0.00368   0.00010
   S      0.00221   3.59544   4.55005  -0.00043  -0.00108   0.00012
   S     -1.59554   6.28393   4.56103  -0.00491  -0.00432   0.00156
   S      4.67016   0.90040   4.57555   0.00034   0.00107  -0.00001
   S      3.12913   3.63658   4.56033  -0.00111   0.00813   0.00030
   S      1.60145   6.28457   4.56117  -0.00501   0.00425  -0.00045
   S      7.81083   0.86847   4.56151   0.00610  -0.00390  -0.00098
   S      6.21290   3.63748   4.56136  -0.00141  -0.00785  -0.00050
   Ni     4.67258   6.29289   4.79681   0.00108  -0.00000  -0.00009
freq: 142.11 cm-1
PRIMCOORD 26
     54   1
   Mo     0.00099   1.78600   3.00405   0.00030   0.00627   0.01247
   Mo    -1.56480   4.50015   3.00438  -0.00723   0.00390  -0.01745
   Mo    -3.12790   7.17894   3.00028  -0.00143   0.00450   0.00076
   Mo     3.11125   1.80044   3.02071   0.00400  -0.00350   0.01836
   Mo     1.56862   4.50121   3.00404  -0.00171  -0.00131   0.00393
   Mo     0.00282   7.18789   3.02100   0.00285  -0.00386  -0.01299
   Mo     6.22921   1.80126   3.02135   0.00318  -0.00313  -0.00450
   Mo     4.67161   4.51705   3.00063  -0.00322  -0.00278   0.00104
   Mo     3.13297   7.18168   3.00023   0.00369  -0.00064  -0.00152
   Mo     1.55455   0.89792   8.91887  -0.00081  -0.00271   0.02457
   Mo     0.00126   3.59580   8.91669   0.00203  -0.00213  -0.00036
   Mo    -1.55710   6.29081   8.91859   0.00200  -0.00120  -0.02378
   Mo     4.66964   0.90051   8.92067  -0.00213   0.00288   0.00060
   Mo     3.11434   3.59954   8.91887   0.00011   0.00196   0.01747
   Mo     1.56115   6.29158   8.91859  -0.00166   0.00173  -0.00709
   Mo     7.78444   0.89958   8.91893  -0.00197  -0.00047   0.00630
   Mo     6.22599   3.60045   8.91893   0.00215   0.00084  -0.01741
   Mo     4.67084   6.29359   8.95212  -0.00023  -0.00045  -0.00032
   S      0.00044   1.79624   7.36271   0.00655  -0.00900   0.01352
   S     -1.55713   4.49553   7.36259   0.00911  -0.00745  -0.01844
   S     -3.13551   7.17614   7.36492  -0.00679   0.01134   0.00012
   S      3.11294   1.79926   7.36568  -0.01147   0.00396   0.01867
   S      1.55932   4.49628   7.36270   0.00678  -0.00584   0.00444
   S      0.00189   7.19084   7.36520   0.00462   0.00968  -0.01326
   S      6.22603   1.80031   7.36554   0.00047  -0.00668  -0.00462
   S      4.67007   4.52468   7.36528  -0.01018  -0.00002  -0.00045
   S      3.13940   7.17777   7.36514   0.00127   0.00364  -0.00004
   S      1.56743   0.88903   1.44953   0.00203   0.01086   0.01385
   S      0.00197   3.59557   1.45463   0.00183  -0.00193  -0.00051
   S     -1.55692   6.30497   1.44943  -0.00723   0.00865  -0.01277
   S      4.67050   0.90020   1.47219  -0.00310   0.00291   0.00033
   S      3.12865   3.59313   1.44953  -0.00345  -0.01066   0.01049
   S      1.56288   6.30612   1.44926   0.00832  -0.00681  -0.00507
   S      7.77286   0.89108   1.44960   0.01093   0.00205   0.00232
   S      6.21396   3.59349   1.44977  -0.01055  -0.00436  -0.00872
   S      4.67213   6.29305   1.45505   0.00231  -0.00210   0.00020
   S      0.00029   1.79963  10.47691  -0.00781   0.00374   0.01345
   S     -1.55435   4.49395  10.47676  -0.00256   0.00511  -0.01833
   S     -3.10209   7.19556  10.48840   0.00936  -0.01832   0.00014
   S      3.11213   1.79973  10.47677   0.00602  -0.00073   0.01852
   S      1.55631   4.49473  10.47690  -0.00677   0.00870   0.00443
   S      0.00186   7.19010  10.47646  -0.00627  -0.00402  -0.01314
   S      6.22666   1.80071  10.47681  -0.00277   0.00940  -0.00456
   S      4.66996   4.48608  10.48874   0.01413   0.00085  -0.00030
   S      3.10564   7.19728  10.48870  -0.00410  -0.00408  -0.00021
   S      1.53004   0.86688   4.56033  -0.00146  -0.00150   0.01332
   S      0.00221   3.59544   4.55005  -0.01368   0.01419  -0.00040
   S     -1.59554   6.28393   4.56103   0.00225  -0.00136  -0.01258
   S      4.67016   0.90040   4.57555   0.01291  -0.01321   0.00044
   S      3.12913   3.63658   4.56033  -0.00061   0.00245   0.00981
   S      1.60145   6.28457   4.56117  -0.00060   0.00204  -0.00443
   S      7.81083   0.86847   4.56151  -0.00156  -0.00172   0.00279
   S      6.21290   3.63748   4.56136   0.00268  -0.00062  -0.00894
   Ni     4.67258   6.29289   4.79681  -0.00018   0.00064  -0.00017
freq: 142.17 cm-1
PRIMCOORD 27
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00063   0.00585   0.01230
   Mo    -1.56480   4.50015   3.00438   0.00202  -0.00095   0.00470
   Mo    -3.12790   7.17894   3.00028  -0.00401  -0.00012  -0.00151
   Mo     3.11125   1.80044   3.02071  -0.00298  -0.00251  -0.00520
   Mo     1.56862   4.50121   3.00404   0.00721   0.00350  -0.01712
   Mo     0.00282   7.18789   3.02100  -0.00328  -0.00365  -0.01287
   Mo     6.22921   1.80126   3.02135  -0.00364  -0.00365   0.01791
   Mo     4.67161   4.51705   3.00063   0.00391  -0.00256   0.00093
   Mo     3.13297   7.18168   3.00023   0.00089   0.00353   0.00062
   Mo     1.55455   0.89792   8.91887   0.00199  -0.00222   0.00600
   Mo     0.00126   3.59580   8.91669  -0.00149  -0.00163   0.00001
   Mo    -1.55710   6.29081   8.91859   0.00285   0.00006  -0.00647
   Mo     4.66964   0.90051   8.92067   0.00166   0.00230  -0.00013
   Mo     3.11434   3.59954   8.91887  -0.00357   0.00006  -0.01814
   Mo     1.56115   6.29158   8.91859  -0.00019   0.00033  -0.02392
   Mo     7.78444   0.89958   8.91893   0.00105  -0.00028   0.02451
   Mo     6.22599   3.60045   8.91893  -0.00193   0.00221   0.01812
   Mo     4.67084   6.29359   8.95212   0.00018  -0.00037   0.00021
   S      0.00044   1.79624   7.36271  -0.00559  -0.00818   0.01351
   S     -1.55713   4.49553   7.36259  -0.00737  -0.00710   0.00516
   S     -3.13551   7.17614   7.36492  -0.00029   0.00129   0.00034
   S      3.11294   1.79926   7.36568  -0.00146  -0.00809  -0.00540
   S      1.55932   4.49628   7.36270  -0.00930  -0.00608  -0.01866
   S      0.00189   7.19084   7.36520  -0.00387   0.00872  -0.01336
   S      6.22603   1.80031   7.36554   0.01055   0.00507   0.01857
   S      4.67007   4.52468   7.36528   0.00858   0.00021  -0.00025
   S      3.13940   7.17777   7.36514   0.00838   0.01379   0.00025
   S      1.56743   0.88903   1.44953  -0.01107   0.00241   0.00194
   S      0.00197   3.59557   1.45463  -0.00207  -0.00199  -0.00006
   S     -1.55692   6.30497   1.44943  -0.00865  -0.00663  -0.00468
   S      4.67050   0.90020   1.47219   0.00327   0.00297  -0.00006
   S      3.12865   3.59313   1.44953   0.01092  -0.00361  -0.00894
   S      1.56288   6.30612   1.44926   0.00633   0.00796  -0.01265
   S      7.77286   0.89108   1.44960  -0.00214   0.00984   0.01358
   S      6.21396   3.59349   1.44977   0.00444  -0.01028   0.01060
   S      4.67213   6.29305   1.45505  -0.00228  -0.00204   0.00001
   S      0.00029   1.79963  10.47691   0.00903   0.00414   0.01345
   S     -1.55435   4.49395  10.47676   0.00638   0.00731   0.00514
   S     -3.10209   7.19556  10.48840   0.00508  -0.00573   0.00011
   S      3.11213   1.79973  10.47677   0.00206   0.00818  -0.00533
   S      1.55631   4.49473  10.47690   0.00313   0.00641  -0.01853
   S      0.00186   7.19010  10.47646   0.00753  -0.00417  -0.01326
   S      6.22666   1.80071  10.47681  -0.00746  -0.00043   0.01848
   S      4.66996   4.48608  10.48874  -0.01674   0.00057  -0.00011
   S      3.10564   7.19728  10.48870  -0.00823  -0.01561   0.00026
   S      1.53004   0.86688   4.56033   0.00181  -0.00100   0.00242
   S      0.00221   3.59544   4.55005   0.01378   0.01354  -0.00003
   S     -1.59554   6.28393   4.56103   0.00010   0.00278  -0.00399
   S      4.67016   0.90040   4.57555  -0.01293  -0.01260  -0.00006
   S      3.12913   3.63658   4.56033  -0.00195  -0.00041  -0.00907
   S      1.60145   6.28457   4.56117  -0.00294  -0.00169  -0.01242
   S      7.81083   0.86847   4.56151   0.00130  -0.00252   0.01300
   S      6.21290   3.63748   4.56136   0.00094   0.00214   0.00988
   Ni     4.67258   6.29289   4.79681   0.00037   0.00063   0.00017
freq: 142.56 cm-1
PRIMCOORD 28
     54   1
   Mo     0.00099   1.78600   3.00405   0.00298   0.00663   0.00213
   Mo    -1.56480   4.50015   3.00438  -0.00834   0.00272  -0.00264
   Mo    -3.12790   7.17894   3.00028  -0.00298   0.00577  -0.00058
   Mo     3.11125   1.80044   3.02071   0.00755  -0.00519  -0.00271
   Mo     1.56862   4.50121   3.00404  -0.00056  -0.00342   0.00035
   Mo     0.00282   7.18789   3.02100   0.00195  -0.00703   0.00246
   Mo     6.22921   1.80126   3.02135   0.00321  -0.00171   0.00031
   Mo     4.67161   4.51705   3.00063  -0.00553  -0.00045  -0.00411
   Mo     3.13297   7.18168   3.00023   0.00209   0.00188   0.00454
   Mo     1.55455   0.89792   8.91887  -0.00687  -0.01299  -0.00803
   Mo     0.00126   3.59580   8.91669   0.01563  -0.01498  -0.00021
   Mo    -1.55710   6.29081   8.91859   0.01151  -0.00663   0.00773
   Mo     4.66964   0.90051   8.92067  -0.01834   0.01968   0.00007
   Mo     3.11434   3.59954   8.91887   0.00080   0.01339  -0.00810
   Mo     1.56115   6.29158   8.91859  -0.00823   0.01187   0.00567
   Mo     7.78444   0.89958   8.91893  -0.01241  -0.00682   0.00039
   Mo     6.22599   3.60045   8.91893   0.01521   0.00122   0.00245
   Mo     4.67084   6.29359   8.95212   0.00334  -0.00541   0.00024
   S      0.00044   1.79624   7.36271  -0.00921  -0.01703  -0.00358
   S     -1.55713   4.49553   7.36259   0.02304  -0.00687   0.00458
   S     -3.13551   7.17614   7.36492   0.00925  -0.01897  -0.00013
   S      3.11294   1.79926   7.36568  -0.01760   0.01195  -0.00699
   S      1.55932   4.49628   7.36270  -0.00091   0.01469  -0.00121
   S      0.00189   7.19084   7.36520  -0.00692   0.01627   0.00587
   S      6.22603   1.80031   7.36554  -0.00874   0.00523   0.00124
   S      4.67007   4.52468   7.36528   0.01553   0.00021  -0.00277
   S      3.13940   7.17777   7.36514  -0.00459  -0.00526   0.00321
   S      1.56743   0.88903   1.44953   0.00131   0.00479  -0.00075
   S      0.00197   3.59557   1.45463  -0.00435   0.00431  -0.00014
   S     -1.55692   6.30497   1.44943  -0.00352   0.00338  -0.00007
   S      4.67050   0.90020   1.47219   0.00851  -0.00971   0.00000
   S      3.12865   3.59313   1.44953  -0.00231  -0.00506  -0.00303
   S      1.56288   6.30612   1.44926   0.00413  -0.00274   0.00339
   S      7.77286   0.89108   1.44960   0.00596   0.00157   0.00307
   S      6.21396   3.59349   1.44977  -0.00561  -0.00230  -0.00261
   S      4.67213   6.29305   1.45505  -0.00278   0.00378  -0.00009
   S      0.00029   1.79963  10.47691  -0.00274  -0.02010  -0.00346
   S     -1.55435   4.49395  10.47676   0.02493  -0.01255   0.00430
   S     -3.10209   7.19556  10.48840   0.00444  -0.00980  -0.00005
   S      3.11213   1.79973  10.47677  -0.02358   0.01565  -0.00721
   S      1.55631   4.49473  10.47690   0.00512   0.00601  -0.00115
   S      0.00186   7.19010  10.47646  -0.00566   0.02197   0.00603
   S      6.22666   1.80071  10.47681  -0.00922   0.00367   0.00131
   S      4.66996   4.48608  10.48874   0.00862  -0.00263  -0.00234
   S      3.10564   7.19728  10.48870  -0.00056  -0.00359   0.00276
   S      1.53004   0.86688   4.56033   0.00535   0.00584  -0.00024
   S      0.00221   3.59544   4.55005  -0.00643   0.00692   0.00001
   S     -1.59554   6.28393   4.56103  -0.00685   0.00064  -0.00059
   S      4.67016   0.90040   4.57555   0.00623  -0.00651   0.00009
   S      3.12913   3.63658   4.56033   0.00026  -0.00680  -0.00261
   S      1.60145   6.28457   4.56117   0.00364  -0.00536   0.00304
   S      7.81083   0.86847   4.56151   0.00488   0.00426   0.00307
   S      6.21290   3.63748   4.56136  -0.00703   0.00107  -0.00301
   Ni     4.67258   6.29289   4.79681  -0.00309   0.00407   0.00006
freq: 142.59 cm-1
PRIMCOORD 29
     54   1
   Mo     0.00099   1.78600   3.00405   0.00463  -0.00631  -0.00233
   Mo    -1.56480   4.50015   3.00438  -0.00176   0.00231  -0.00078
   Mo    -3.12790   7.17894   3.00028   0.00271  -0.00283  -0.00477
   Mo     3.11125   1.80044   3.02071   0.00375   0.00130  -0.00036
   Mo     1.56862   4.50121   3.00404  -0.00939  -0.00186   0.00313
   Mo     0.00282   7.18789   3.02100   0.00233   0.00685  -0.00216
   Mo     6.22921   1.80126   3.02135   0.00783   0.00535   0.00252
   Mo     4.67161   4.51705   3.00063  -0.00745   0.00040   0.00405
   Mo     3.13297   7.18168   3.00023  -0.00215  -0.00442   0.00100
   Mo     1.55455   0.89792   8.91887  -0.01385   0.00803  -0.00118
   Mo     0.00126   3.59580   8.91669   0.01589   0.01370  -0.00011
   Mo    -1.55710   6.29081   8.91859  -0.00815  -0.00992  -0.00544
   Mo     4.66964   0.90051   8.92067  -0.01932  -0.01851  -0.00009
   Mo     3.11434   3.59954   8.91887   0.01733  -0.00047  -0.00241
   Mo     1.56115   6.29158   8.91859   0.01019   0.00487  -0.00689
   Mo     7.78444   0.89958   8.91893  -0.00911   0.01030   0.00778
   Mo     6.22599   3.60045   8.91893   0.00360  -0.01286   0.00795
   Mo     4.67084   6.29359   8.95212   0.00408   0.00549   0.00007
   S      0.00044   1.79624   7.36271  -0.01221   0.01563   0.00303
   S     -1.55713   4.49553   7.36259   0.00120  -0.01303   0.00114
   S     -3.13551   7.17614   7.36492  -0.00490   0.00654  -0.00341
   S      3.11294   1.79926   7.36568  -0.00932  -0.00370  -0.00158
   S      1.55932   4.49628   7.36270   0.02381   0.00554  -0.00431
   S      0.00189   7.19084   7.36520  -0.00692  -0.01542  -0.00544
   S      6.22603   1.80031   7.36554  -0.01811  -0.01191   0.00687
   S      4.67007   4.52468   7.36528   0.01849   0.00030   0.00285
   S      3.13940   7.17777   7.36514   0.00782   0.01585   0.00055
   S      1.56743   0.88903   1.44953   0.00730  -0.00243  -0.00326
   S      0.00197   3.59557   1.45463  -0.00452  -0.00404  -0.00002
   S     -1.55692   6.30497   1.44943   0.00475   0.00170  -0.00345
   S      4.67050   0.90020   1.47219   0.00912   0.00926  -0.00001
   S      3.12865   3.59313   1.44953  -0.00754   0.00237   0.00277
   S      1.56288   6.30612   1.44926  -0.00278  -0.00240   0.00063
   S      7.77286   0.89108   1.44960   0.00264  -0.00373   0.00077
   S      6.21396   3.59349   1.44977  -0.00429   0.00487   0.00271
   S      4.67213   6.29305   1.45505  -0.00308  -0.00366   0.00017
   S      0.00029   1.79963  10.47691  -0.00539   0.01852   0.00281
   S     -1.55435   4.49395  10.47676   0.00732  -0.00477   0.00101
   S     -3.10209   7.19556  10.48840  -0.00081   0.00571  -0.00279
   S      3.11213   1.79973  10.47677  -0.01034  -0.00244  -0.00165
   S      1.55631   4.49473  10.47690   0.02545   0.01034  -0.00407
   S      0.00186   7.19010  10.47646  -0.00613  -0.02064  -0.00552
   S      6.22666   1.80071  10.47681  -0.02388  -0.01556   0.00699
   S      4.66996   4.48608  10.48874   0.01177   0.00280   0.00241
   S      3.10564   7.19728  10.48870   0.00337   0.00731   0.00046
   S      1.53004   0.86688   4.56033   0.00606  -0.00520  -0.00329
   S      0.00221   3.59544   4.55005  -0.00725  -0.00686   0.00001
   S     -1.59554   6.28393   4.56103   0.00388   0.00403  -0.00330
   S      4.67016   0.90040   4.57555   0.00693   0.00641  -0.00000
   S      3.12913   3.63658   4.56033  -0.00859  -0.00143   0.00314
   S      1.60145   6.28457   4.56117  -0.00610   0.00044   0.00106
   S      7.81083   0.86847   4.56151   0.00664  -0.00425   0.00027
   S      6.21290   3.63748   4.56136  -0.00152   0.00683   0.00235
   Ni     4.67258   6.29289   4.79681  -0.00348  -0.00393   0.00011
freq: 143.43 cm-1
PRIMCOORD 30
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01571  -0.00115  -0.00112
   Mo    -1.56480   4.50015   3.00438   0.00726   0.01449  -0.00020
   Mo    -3.12790   7.17894   3.00028  -0.00605   0.01176  -0.00038
   Mo     3.11125   1.80044   3.02071  -0.00003  -0.00138   0.00012
   Mo     1.56862   4.50121   3.00404   0.00597  -0.01455   0.00144
   Mo     0.00282   7.18789   3.02100   0.00297   0.00106   0.00049
   Mo     6.22921   1.80126   3.02135   0.00046   0.00263  -0.00081
   Mo     4.67161   4.51705   3.00063   0.01224   0.00029   0.00043
   Mo     3.13297   7.18168   3.00023  -0.00711  -0.01299  -0.00003
   Mo     1.55455   0.89792   8.91887   0.01260  -0.00828  -0.00070
   Mo     0.00126   3.59580   8.91669   0.00335   0.00160   0.00003
   Mo    -1.55710   6.29081   8.91859  -0.00089  -0.01931   0.00023
   Mo     4.66964   0.90051   8.92067  -0.00351  -0.00209  -0.00005
   Mo     3.11434   3.59954   8.91887  -0.01231   0.00888   0.00055
   Mo     1.56115   6.29158   8.91859   0.00137   0.01872   0.00007
   Mo     7.78444   0.89958   8.91893   0.01322   0.01050  -0.00021
   Mo     6.22599   3.60045   8.91893  -0.01400  -0.01050   0.00010
   Mo     4.67084   6.29359   8.95212   0.00024   0.00052   0.00003
   S      0.00044   1.79624   7.36271   0.01904   0.00220  -0.00040
   S     -1.55713   4.49553   7.36259  -0.00861  -0.01957   0.00019
   S     -3.13551   7.17614   7.36492   0.00658  -0.01258  -0.00027
   S      3.11294   1.79926   7.36568   0.00122   0.00576  -0.00005
   S      1.55932   4.49628   7.36270  -0.00600   0.01945   0.00028
   S      0.00189   7.19084   7.36520  -0.00793  -0.00217   0.00014
   S      6.22603   1.80031   7.36554  -0.00031  -0.00732  -0.00014
   S      4.67007   4.52468   7.36528  -0.01169  -0.00001   0.00032
   S      3.13940   7.17777   7.36514   0.00761   0.01421  -0.00002
   S      1.56743   0.88903   1.44953  -0.01024   0.01000  -0.00060
   S      0.00197   3.59557   1.45463  -0.00118  -0.00035   0.00006
   S     -1.55692   6.30497   1.44943  -0.00165   0.01624   0.00008
   S      4.67050   0.90020   1.47219   0.00143   0.00095  -0.00008
   S      3.12865   3.59313   1.44953   0.01295  -0.00460   0.00091
   S      1.56288   6.30612   1.44926  -0.00357  -0.01655   0.00064
   S      7.77286   0.89108   1.44960  -0.01138  -0.01161  -0.00076
   S      6.21396   3.59349   1.44977   0.01379   0.00650  -0.00031
   S      4.67213   6.29305   1.45505   0.00010  -0.00027   0.00002
   S      0.00029   1.79963  10.47691   0.01959   0.00184  -0.00037
   S     -1.55435   4.49395  10.47676  -0.00863  -0.01986   0.00012
   S     -3.10209   7.19556  10.48840   0.00656  -0.01200  -0.00024
   S      3.11213   1.79973  10.47677   0.00066   0.00487  -0.00013
   S      1.55631   4.49473  10.47690  -0.00640   0.01977   0.00030
   S      0.00186   7.19010  10.47646  -0.00759  -0.00202   0.00005
   S      6.22666   1.80071  10.47681  -0.00033  -0.00734   0.00001
   S      4.66996   4.48608  10.48874  -0.01146   0.00023   0.00034
   S      3.10564   7.19728  10.48870   0.00778   0.01461  -0.00003
   S      1.53004   0.86688   4.56033  -0.01074   0.01005  -0.00051
   S      0.00221   3.59544   4.55005  -0.00236  -0.00178   0.00005
   S     -1.59554   6.28393   4.56103  -0.00230   0.01577  -0.00021
   S      4.67016   0.90040   4.57555   0.00209   0.00161  -0.00008
   S      3.12913   3.63658   4.56033   0.01338  -0.00512   0.00072
   S      1.60145   6.28457   4.56117  -0.00350  -0.01524   0.00109
   S      7.81083   0.86847   4.56151  -0.01069  -0.01104  -0.00101
   S      6.21290   3.63748   4.56136   0.01399   0.00568  -0.00009
   Ni     4.67258   6.29289   4.79681  -0.00020  -0.00050  -0.00001
freq: 157.53 cm-1
PRIMCOORD 31
     54   1
   Mo     0.00099   1.78600   3.00405   0.01108  -0.00168  -0.00346
   Mo    -1.56480   4.50015   3.00438   0.00253   0.00406   0.01030
   Mo    -3.12790   7.17894   3.00028  -0.01518  -0.00496   0.01414
   Mo     3.11125   1.80044   3.02071   0.01043  -0.01273   0.01079
   Mo     1.56862   4.50121   3.00404   0.00587  -0.00370  -0.01388
   Mo     0.00282   7.18789   3.02100  -0.01321  -0.00304  -0.00103
   Mo     6.22921   1.80126   3.02135   0.01152   0.01529  -0.01060
   Mo     4.67161   4.51705   3.00063  -0.00547  -0.00385   0.00526
   Mo     3.13297   7.18168   3.00023  -0.02601   0.01193  -0.00616
   Mo     1.55455   0.89792   8.91887  -0.00050   0.00226   0.00198
   Mo     0.00126   3.59580   8.91669  -0.00261   0.00008  -0.00176
   Mo    -1.55710   6.29081   8.91859   0.00271   0.00024   0.00146
   Mo     4.66964   0.90051   8.92067  -0.00146   0.00005  -0.00194
   Mo     3.11434   3.59954   8.91887  -0.00154   0.00099   0.00075
   Mo     1.56115   6.29158   8.91859   0.00244   0.00005  -0.00132
   Mo     7.78444   0.89958   8.91893  -0.00059  -0.00217  -0.00182
   Mo     6.22599   3.60045   8.91893  -0.00132  -0.00149  -0.00023
   Mo     4.67084   6.29359   8.95212   0.00357  -0.00013   0.00149
   S      0.00044   1.79624   7.36271  -0.00085  -0.00068  -0.00062
   S     -1.55713   4.49553   7.36259  -0.00239   0.00087  -0.00045
   S     -3.13551   7.17614   7.36492   0.00344   0.00177   0.00355
   S      3.11294   1.79926   7.36568  -0.00218   0.00183  -0.00006
   S      1.55932   4.49628   7.36270  -0.00105  -0.00002  -0.00066
   S      0.00189   7.19084   7.36520   0.00150  -0.00057  -0.00085
   S      6.22603   1.80031   7.36554  -0.00092  -0.00120  -0.00148
   S      4.67007   4.52468   7.36528  -0.00022  -0.00006   0.00142
   S      3.13940   7.17777   7.36514   0.00384  -0.00205  -0.00131
   S      1.56743   0.88903   1.44953   0.01135  -0.01310   0.00805
   S      0.00197   3.59557   1.45463  -0.00097   0.00019  -0.00182
   S     -1.55692   6.30497   1.44943  -0.02343  -0.00118   0.00796
   S      4.67050   0.90020   1.47219   0.00690  -0.00050   0.00089
   S      3.12865   3.59313   1.44953   0.00852  -0.02093   0.00038
   S      1.56288   6.30612   1.44926  -0.02117   0.00221  -0.01002
   S      7.77286   0.89108   1.44960   0.00639   0.01185  -0.01035
   S      6.21396   3.59349   1.44977   0.00278   0.02217  -0.00040
   S      4.67213   6.29305   1.45505  -0.02340   0.00157   0.01098
   S      0.00029   1.79963  10.47691  -0.00333   0.00088  -0.00071
   S     -1.55435   4.49395  10.47676  -0.00134  -0.00100  -0.00045
   S     -3.10209   7.19556  10.48840   0.00322   0.00148   0.00211
   S      3.11213   1.79973  10.47677   0.00018   0.00128   0.00051
   S      1.55631   4.49473  10.47690  -0.00288   0.00044  -0.00090
   S      0.00186   7.19010  10.47646   0.00322   0.00098  -0.00071
   S      6.22666   1.80071  10.47681  -0.00123  -0.00243  -0.00178
   S      4.66996   4.48608  10.48874  -0.00005  -0.00069   0.00098
   S      3.10564   7.19728  10.48870   0.00230  -0.00097  -0.00045
   S      1.53004   0.86688   4.56033   0.00218  -0.00193   0.01096
   S      0.00221   3.59544   4.55005   0.01570  -0.00115  -0.00494
   S     -1.59554   6.28393   4.56103  -0.00719   0.00138   0.01245
   S      4.67016   0.90040   4.57555   0.02453  -0.00159  -0.00200
   S      3.12913   3.63658   4.56033  -0.00424  -0.00759   0.00151
   S      1.60145   6.28457   4.56117  -0.01450  -0.00537  -0.00909
   S      7.81083   0.86847   4.56151   0.00102   0.01134  -0.00827
   S      6.21290   3.63748   4.56136   0.00130   0.00371   0.00414
   Ni     4.67258   6.29289   4.79681   0.03608  -0.00245  -0.01114
freq: 157.63 cm-1
PRIMCOORD 32
     54   1
   Mo     0.00099   1.78600   3.00405   0.00249   0.00527   0.00289
   Mo    -1.56480   4.50015   3.00438   0.00456  -0.00546   0.01389
   Mo    -3.12790   7.17894   3.00028  -0.01822  -0.00775  -0.01568
   Mo     3.11125   1.80044   3.02071   0.01315  -0.00413   0.00545
   Mo     1.56862   4.50121   3.00404  -0.00301  -0.00731   0.00841
   Mo     0.00282   7.18789   3.02100  -0.00286  -0.00151  -0.00468
   Mo     6.22921   1.80126   3.02135  -0.00807   0.00230   0.00058
   Mo     4.67161   4.51705   3.00063  -0.00123   0.02963  -0.01109
   Mo     3.13297   7.18168   3.00023   0.00902  -0.00385  -0.02025
   Mo     1.55455   0.89792   8.91887  -0.00119  -0.00020   0.00001
   Mo     0.00126   3.59580   8.91669  -0.00045   0.00110   0.00672
   Mo    -1.55710   6.29081   8.91859  -0.00035   0.00065  -0.00077
   Mo     4.66964   0.90051   8.92067  -0.00029   0.00071   0.00674
   Mo     3.11434   3.59954   8.91887  -0.00102   0.00011   0.00063
   Mo     1.56115   6.29158   8.91859   0.00123   0.00059  -0.00133
   Mo     7.78444   0.89958   8.91893   0.00109  -0.00111  -0.00093
   Mo     6.22599   3.60045   8.91893   0.00052  -0.00043   0.00026
   Mo     4.67084   6.29359   8.95212   0.00067  -0.00149  -0.00503
   S      0.00044   1.79624   7.36271  -0.00005   0.00357   0.00236
   S     -1.55713   4.49553   7.36259   0.00197  -0.00091   0.00229
   S     -3.13551   7.17614   7.36492   0.00016   0.00025  -0.00419
   S      3.11294   1.79926   7.36568   0.00098  -0.00095   0.00311
   S      1.55932   4.49628   7.36270  -0.00252  -0.00109   0.00229
   S      0.00189   7.19084   7.36520   0.00022   0.00339   0.00232
   S      6.22603   1.80031   7.36554  -0.00158  -0.00163   0.00272
   S      4.67007   4.52468   7.36528  -0.00007  -0.00242  -0.00299
   S      3.13940   7.17777   7.36514   0.00115  -0.00060  -0.00523
   S      1.56743   0.88903   1.44953   0.00574   0.00810   0.00274
   S      0.00197   3.59557   1.45463  -0.00046   0.00037   0.00626
   S     -1.55692   6.30497   1.44943  -0.00437  -0.01337   0.00221
   S      4.67050   0.90020   1.47219   0.00165  -0.00248  -0.00372
   S      3.12865   3.59313   1.44953  -0.00003   0.00020   0.00684
   S      1.56288   6.30612   1.44926  -0.00551  -0.01271  -0.00183
   S      7.77286   0.89108   1.44960  -0.00163   0.01376  -0.00142
   S      6.21396   3.59349   1.44977   0.00245   0.00983   0.00657
   S      4.67213   6.29305   1.45505  -0.00527   0.00906  -0.03880
   S      0.00029   1.79963  10.47691  -0.00064  -0.00233   0.00273
   S     -1.55435   4.49395  10.47676  -0.00280   0.00263   0.00272
   S     -3.10209   7.19556  10.48840  -0.00179  -0.00123  -0.00292
   S      3.11213   1.79973  10.47677  -0.00359   0.00124   0.00311
   S      1.55631   4.49473  10.47690   0.00194   0.00296   0.00278
   S      0.00186   7.19010  10.47646   0.00057  -0.00247   0.00174
   S      6.22666   1.80071  10.47681   0.00354   0.00048   0.00247
   S      4.66996   4.48608  10.48874   0.00008   0.00055  -0.00229
   S      3.10564   7.19728  10.48870   0.00274  -0.00167  -0.00353
   S      1.53004   0.86688   4.56033   0.00082  -0.01248  -0.00777
   S      0.00221   3.59544   4.55005   0.00331  -0.00618   0.01799
   S     -1.59554   6.28393   4.56103  -0.01522   0.00575  -0.00664
   S      4.67016   0.90040   4.57555   0.00570  -0.00978   0.00602
   S      3.12913   3.63658   4.56033   0.01485   0.00905  -0.00289
   S      1.60145   6.28457   4.56117   0.01051   0.00413  -0.01152
   S      7.81083   0.86847   4.56151   0.00003  -0.00936  -0.01201
   S      6.21290   3.63748   4.56136  -0.01568   0.01161  -0.00210
   Ni     4.67258   6.29289   4.79681   0.00803  -0.01453   0.03989
freq: 157.80 cm-1
PRIMCOORD 33
     54   1
   Mo     0.00099   1.78600   3.00405   0.00172   0.00405   0.01644
   Mo    -1.56480   4.50015   3.00438   0.00653   0.00761  -0.00166
   Mo    -3.12790   7.17894   3.00028  -0.01820  -0.01514   0.00129
   Mo     3.11125   1.80044   3.02071  -0.00965  -0.00850  -0.00398
   Mo     1.56862   4.50121   3.00404  -0.00522   0.00632  -0.00547
   Mo     0.00282   7.18789   3.02100  -0.00203   0.02078   0.01219
   Mo     6.22921   1.80126   3.02135   0.01325  -0.00379  -0.00752
   Mo     4.67161   4.51705   3.00063  -0.00088  -0.01664  -0.01733
   Mo     3.13297   7.18168   3.00023   0.01145  -0.01234  -0.00190
   Mo     1.55455   0.89792   8.91887   0.00150   0.00116   0.00080
   Mo     0.00126   3.59580   8.91669  -0.00044  -0.00235   0.00238
   Mo    -1.55710   6.29081   8.91859   0.00084  -0.00185   0.00151
   Mo     4.66964   0.90051   8.92067  -0.00024  -0.00151   0.00269
   Mo     3.11434   3.59954   8.91887   0.00157   0.00184  -0.00196
   Mo     1.56115   6.29158   8.91859  -0.00015  -0.00185   0.00103
   Mo     7.78444   0.89958   8.91893  -0.00155   0.00040   0.00013
   Mo     6.22599   3.60045   8.91893  -0.00201   0.00135  -0.00216
   Mo     4.67084   6.29359   8.95212   0.00061   0.00330  -0.00190
   S      0.00044   1.79624   7.36271  -0.00005  -0.00075   0.00102
   S     -1.55713   4.49553   7.36259   0.00105  -0.00142   0.00075
   S     -3.13551   7.17614   7.36492   0.00267   0.00162   0.00023
   S      3.11294   1.79926   7.36568   0.00203   0.00005   0.00080
   S      1.55932   4.49628   7.36270  -0.00164  -0.00154   0.00074
   S      0.00189   7.19084   7.36520   0.00015  -0.00141   0.00192
   S      6.22603   1.80031   7.36554  -0.00248  -0.00054   0.00055
   S      4.67007   4.52468   7.36528  -0.00000   0.00413  -0.00427
   S      3.13940   7.17777   7.36514  -0.00151   0.00091  -0.00052
   S      1.56743   0.88903   1.44953  -0.01890  -0.01349   0.00715
   S      0.00197   3.59557   1.45463  -0.00018  -0.00118   0.00220
   S     -1.55692   6.30497   1.44943   0.00285   0.01370   0.00794
   S      4.67050   0.90020   1.47219   0.00117   0.00670  -0.00139
   S      3.12865   3.59313   1.44953  -0.01554  -0.01366  -0.00901
   S      1.56288   6.30612   1.44926  -0.00989   0.01413   0.00507
   S      7.77286   0.89108   1.44960   0.02176  -0.00942   0.00413
   S      6.21396   3.59349   1.44977   0.01723  -0.00653  -0.00928
   S      4.67213   6.29305   1.45505  -0.00385  -0.02202  -0.01489
   S      0.00029   1.79963  10.47691  -0.00050  -0.00254   0.00128
   S     -1.55435   4.49395  10.47676  -0.00204  -0.00235   0.00084
   S     -3.10209   7.19556  10.48840   0.00105   0.00081  -0.00009
   S      3.11213   1.79973  10.47677   0.00083   0.00268   0.00057
   S      1.55631   4.49473  10.47690   0.00129  -0.00206   0.00077
   S      0.00186   7.19010  10.47646   0.00046  -0.00279   0.00235
   S      6.22666   1.80071  10.47681  -0.00091   0.00197   0.00015
   S      4.66996   4.48608  10.48874   0.00003   0.00375  -0.00269
   S      3.10564   7.19728  10.48870  -0.00016   0.00039  -0.00057
   S      1.53004   0.86688   4.56033  -0.00395  -0.01488   0.00550
   S      0.00221   3.59544   4.55005   0.00246   0.01481   0.00680
   S     -1.59554   6.28393   4.56103  -0.00628   0.00640   0.00345
   S      4.67016   0.90040   4.57555   0.00407   0.02376   0.00246
   S      3.12913   3.63658   4.56033  -0.00389  -0.00327  -0.01438
   S      1.60145   6.28457   4.56117   0.00279   0.00518   0.00009
   S      7.81083   0.86847   4.56151   0.00442  -0.01268   0.00249
   S      6.21290   3.63748   4.56136   0.00350  -0.00133  -0.01397
   Ni     4.67258   6.29289   4.79681   0.00583   0.03510   0.01533
freq: 182.80 cm-1
PRIMCOORD 34
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00063  -0.00190   0.02348
   Mo    -1.56480   4.50015   3.00438  -0.00042  -0.00058   0.00129
   Mo    -3.12790   7.17894   3.00028   0.00784   0.00481  -0.02542
   Mo     3.11125   1.80044   3.02071   0.00080   0.00128   0.00117
   Mo     1.56862   4.50121   3.00404  -0.00172  -0.00152  -0.02474
   Mo     0.00282   7.18789   3.02100   0.00069  -0.00081   0.02156
   Mo     6.22921   1.80126   3.02135  -0.00102   0.00008  -0.02273
   Mo     4.67161   4.51705   3.00063   0.00047   0.00874   0.02406
   Mo     3.13297   7.18168   3.00023   0.00087   0.00068   0.00126
   Mo     1.55455   0.89792   8.91887  -0.00030   0.00016  -0.00049
   Mo     0.00126   3.59580   8.91669  -0.00012  -0.00020   0.00019
   Mo    -1.55710   6.29081   8.91859   0.00009   0.00002  -0.00024
   Mo     4.66964   0.90051   8.92067  -0.00010  -0.00013   0.00015
   Mo     3.11434   3.59954   8.91887   0.00031  -0.00019   0.00037
   Mo     1.56115   6.29158   8.91859  -0.00017   0.00039   0.00016
   Mo     7.78444   0.89958   8.91893   0.00041   0.00009  -0.00031
   Mo     6.22599   3.60045   8.91893  -0.00001   0.00011   0.00005
   Mo     4.67084   6.29359   8.95212  -0.00049  -0.00078   0.00013
   S      0.00044   1.79624   7.36271  -0.00003   0.00028  -0.00170
   S     -1.55713   4.49553   7.36259   0.00004  -0.00019  -0.00006
   S     -3.13551   7.17614   7.36492  -0.00021  -0.00013   0.00139
   S      3.11294   1.79926   7.36568   0.00004  -0.00011  -0.00005
   S      1.55932   4.49628   7.36270   0.00008  -0.00004   0.00182
   S      0.00189   7.19084   7.36520  -0.00007   0.00013  -0.00125
   S      6.22603   1.80031   7.36554  -0.00006  -0.00007   0.00130
   S      4.67007   4.52468   7.36528  -0.00001  -0.00004  -0.00133
   S      3.13940   7.17777   7.36514   0.00006  -0.00008  -0.00008
   S      1.56743   0.88903   1.44953  -0.00594   0.02109  -0.00148
   S      0.00197   3.59557   1.45463  -0.01186  -0.01840  -0.00006
   S     -1.55692   6.30497   1.44943   0.02190  -0.00073  -0.00157
   S      4.67050   0.90020   1.47219  -0.00900  -0.01421  -0.00003
   S      3.12865   3.59313   1.44953   0.02113   0.00366   0.00154
   S      1.56288   6.30612   1.44926  -0.00615   0.01651   0.00025
   S      7.77286   0.89108   1.44960   0.01755   0.00099  -0.00010
   S      6.21396   3.59349   1.44977  -0.00983   0.01905   0.00146
   S      4.67213   6.29305   1.45505  -0.00339  -0.00526  -0.00005
   S      0.00029   1.79963  10.47691   0.00008  -0.00016  -0.00113
   S     -1.55435   4.49395  10.47676  -0.00004   0.00018  -0.00005
   S     -3.10209   7.19556  10.48840  -0.00020  -0.00003   0.00051
   S      3.11213   1.79973  10.47677  -0.00030  -0.00032  -0.00004
   S      1.55631   4.49473  10.47690   0.00002   0.00011   0.00123
   S      0.00186   7.19010  10.47646  -0.00024   0.00009  -0.00093
   S      6.22666   1.80071  10.47681   0.00035  -0.00005   0.00096
   S      4.66996   4.48608  10.48874   0.00010  -0.00036  -0.00048
   S      3.10564   7.19728  10.48870  -0.00005   0.00019  -0.00007
   S      1.53004   0.86688   4.56033   0.00734  -0.01733   0.00174
   S      0.00221   3.59544   4.55005   0.00820   0.01293   0.00008
   S     -1.59554   6.28393   4.56103  -0.02046  -0.00062  -0.00024
   S      4.67016   0.90040   4.57555   0.00877   0.01361   0.00003
   S      3.12913   3.63658   4.56033  -0.01869  -0.00039  -0.00203
   S      1.60145   6.28457   4.56117   0.00907  -0.01745  -0.00261
   S      7.81083   0.86847   4.56151  -0.01983   0.00099   0.00249
   S      6.21290   3.63748   4.56136   0.00825  -0.01890   0.00049
   Ni     4.67258   6.29289   4.79681  -0.00879  -0.01398   0.00011
freq: 183.00 cm-1
PRIMCOORD 35
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00108   0.00100  -0.01503
   Mo    -1.56480   4.50015   3.00438  -0.00239   0.00144   0.02783
   Mo    -3.12790   7.17894   3.00028   0.00450   0.00137  -0.01316
   Mo     3.11125   1.80044   3.02071  -0.00100   0.00057   0.02550
   Mo     1.56862   4.50121   3.00404  -0.00128   0.00038  -0.01284
   Mo     0.00282   7.18789   3.02100   0.00143   0.00035  -0.01383
   Mo     6.22921   1.80126   3.02135   0.00068  -0.00159  -0.01181
   Mo     4.67161   4.51705   3.00063   0.00097  -0.00530  -0.01541
   Mo     3.13297   7.18168   3.00023   0.00877  -0.00496   0.02870
   Mo     1.55455   0.89792   8.91887   0.00023  -0.00014   0.00011
   Mo     0.00126   3.59580   8.91669  -0.00015   0.00010   0.00002
   Mo    -1.55710   6.29081   8.91859  -0.00020  -0.00028  -0.00039
   Mo     4.66964   0.90051   8.92067  -0.00011   0.00005   0.00007
   Mo     3.11434   3.59954   8.91887   0.00019  -0.00012   0.00005
   Mo     1.56115   6.29158   8.91859  -0.00004   0.00010   0.00031
   Mo     7.78444   0.89958   8.91893  -0.00012  -0.00006   0.00030
   Mo     6.22599   3.60045   8.91893   0.00024   0.00023  -0.00042
   Mo     4.67084   6.29359   8.95212  -0.00062   0.00045   0.00004
   S      0.00044   1.79624   7.36271  -0.00002  -0.00008   0.00109
   S     -1.55713   4.49553   7.36259   0.00015  -0.00005  -0.00195
   S     -3.13551   7.17614   7.36492  -0.00014  -0.00005   0.00061
   S      3.11294   1.79926   7.36568   0.00000  -0.00004  -0.00131
   S      1.55932   4.49628   7.36270   0.00002   0.00008   0.00092
   S      0.00189   7.19084   7.36520  -0.00011   0.00003   0.00078
   S      6.22603   1.80031   7.36554  -0.00008   0.00004   0.00065
   S      4.67007   4.52468   7.36528   0.00002   0.00017   0.00077
   S      3.13940   7.17777   7.36514  -0.00009   0.00004  -0.00148
   S      1.56743   0.88903   1.44953   0.01653   0.00864  -0.00060
   S      0.00197   3.59557   1.45463  -0.01869   0.01186   0.00020
   S     -1.55692   6.30497   1.44943   0.00343  -0.01847  -0.00101
   S      4.67050   0.90020   1.47219  -0.01413   0.00910   0.00013
   S      3.12865   3.59313   1.44953  -0.00108  -0.01909  -0.00079
   S      1.56288   6.30612   1.44926   0.02145   0.00850   0.00162
   S      7.77286   0.89108   1.44960   0.00178  -0.02306   0.00144
   S      6.21396   3.59349   1.44977   0.01869   0.00450  -0.00105
   S      4.67213   6.29305   1.45505  -0.00553   0.00361  -0.00006
   S      0.00029   1.79963  10.47691   0.00013   0.00000   0.00076
   S     -1.55435   4.49395  10.47676  -0.00012   0.00006  -0.00146
   S     -3.10209   7.19556  10.48840  -0.00004  -0.00020   0.00042
   S      3.11213   1.79973  10.47677   0.00014  -0.00006  -0.00112
   S      1.55631   4.49473  10.47690   0.00005  -0.00013   0.00067
   S      0.00186   7.19010  10.47646  -0.00041  -0.00015   0.00064
   S      6.22666   1.80071  10.47681  -0.00008   0.00037   0.00053
   S      4.66996   4.48608  10.48874   0.00021   0.00014   0.00039
   S      3.10564   7.19728  10.48870  -0.00026   0.00015  -0.00070
   S      1.53004   0.86688   4.56033  -0.01850  -0.00916  -0.00195
   S      0.00221   3.59544   4.55005   0.01261  -0.00815  -0.00029
   S     -1.59554   6.28393   4.56103   0.00079   0.01897   0.00261
   S      4.67016   0.90040   4.57555   0.01363  -0.00869  -0.00015
   S      3.12913   3.63658   4.56033   0.00037   0.02074  -0.00172
   S      1.60145   6.28457   4.56117  -0.01817  -0.00730  -0.00046
   S      7.81083   0.86847   4.56151  -0.00089   0.01940  -0.00049
   S      6.21290   3.63748   4.56136  -0.01683  -0.00856   0.00248
   Ni     4.67258   6.29289   4.79681  -0.01355   0.00876  -0.00017
freq: 185.13 cm-1
PRIMCOORD 36
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00003   0.00385  -0.00003
   Mo    -1.56480   4.50015   3.00438   0.00342  -0.00191   0.00004
   Mo    -3.12790   7.17894   3.00028  -0.00287  -0.00169   0.00044
   Mo     3.11125   1.80044   3.02071   0.00324  -0.00189  -0.00048
   Mo     1.56862   4.50121   3.00404  -0.00343  -0.00189  -0.00021
   Mo     0.00282   7.18789   3.02100  -0.00000   0.00369  -0.00052
   Mo     6.22921   1.80126   3.02135  -0.00325  -0.00189  -0.00072
   Mo     4.67161   4.51705   3.00063   0.00004   0.00353   0.00071
   Mo     3.13297   7.18168   3.00023   0.00292  -0.00167   0.00069
   Mo     1.55455   0.89792   8.91887  -0.00007  -0.00001   0.01376
   Mo     0.00126   3.59580   8.91669   0.00018  -0.00018  -0.02869
   Mo    -1.55710   6.29081   8.91859   0.00017   0.00034   0.01378
   Mo     4.66964   0.90051   8.92067   0.00017  -0.00013  -0.02814
   Mo     3.11434   3.59954   8.91887  -0.00009  -0.00001   0.01376
   Mo     1.56115   6.29158   8.91859  -0.00038  -0.00002   0.01381
   Mo     7.78444   0.89958   8.91893  -0.00009   0.00031   0.01380
   Mo     6.22599   3.60045   8.91893  -0.00012  -0.00029   0.01377
   Mo     4.67084   6.29359   8.95212   0.00025  -0.00004  -0.02599
   S      0.00044   1.79624   7.36271   0.00002  -0.01879  -0.00067
   S     -1.55713   4.49553   7.36259  -0.01627   0.00943  -0.00029
   S     -3.13551   7.17614   7.36492   0.01705   0.00990   0.00049
   S      3.11294   1.79926   7.36568  -0.01600   0.00917  -0.00048
   S      1.55932   4.49628   7.36270   0.01621   0.00937  -0.00061
   S      0.00189   7.19084   7.36520   0.00001  -0.01837  -0.00080
   S      6.22603   1.80031   7.36554   0.01599   0.00914  -0.00076
   S      4.67007   4.52468   7.36528  -0.00000  -0.01963   0.00055
   S      3.13940   7.17777   7.36514  -0.01708   0.00992   0.00092
   S      1.56743   0.88903   1.44953  -0.00010  -0.00037   0.00110
   S      0.00197   3.59557   1.45463  -0.00011  -0.00004  -0.00238
   S     -1.55692   6.30497   1.44943  -0.00033   0.00003   0.00109
   S      4.67050   0.90020   1.47219  -0.00011  -0.00008  -0.00296
   S      3.12865   3.59313   1.44953   0.00044   0.00039   0.00119
   S      1.56288   6.30612   1.44926   0.00048   0.00023   0.00111
   S      7.77286   0.89108   1.44960   0.00018  -0.00053   0.00109
   S      6.21396   3.59349   1.44977  -0.00030   0.00051   0.00117
   S      4.67213   6.29305   1.45505  -0.00007   0.00007  -0.00185
   S      0.00029   1.79963  10.47691   0.00000   0.01902  -0.00050
   S     -1.55435   4.49395  10.47676   0.01659  -0.00956  -0.00080
   S     -3.10209   7.19556  10.48840  -0.01523  -0.00874   0.00117
   S      3.11213   1.79973  10.47677   0.01629  -0.00947  -0.00041
   S      1.55631   4.49473  10.47690  -0.01658  -0.00954  -0.00052
   S      0.00186   7.19010  10.47646  -0.00003   0.01883  -0.00008
   S      6.22666   1.80071  10.47681  -0.01629  -0.00943  -0.00012
   S      4.66996   4.48608  10.48874  -0.00004   0.01761   0.00107
   S      3.10564   7.19728  10.48870   0.01535  -0.00886   0.00087
   S      1.53004   0.86688   4.56033   0.00008   0.00054  -0.00217
   S      0.00221   3.59544   4.55005   0.00008  -0.00001   0.00481
   S     -1.59554   6.28393   4.56103   0.00055  -0.00020  -0.00211
   S      4.67016   0.90040   4.57555   0.00006  -0.00001   0.00413
   S      3.12913   3.63658   4.56033  -0.00064  -0.00034  -0.00219
   S      1.60145   6.28457   4.56117  -0.00062  -0.00031  -0.00212
   S      7.81083   0.86847   4.56151  -0.00020   0.00070  -0.00211
   S      6.21290   3.63748   4.56136   0.00057  -0.00052  -0.00213
   Ni     4.67258   6.29289   4.79681  -0.00007  -0.00020   0.00324
freq: 187.71 cm-1
PRIMCOORD 37
     54   1
   Mo     0.00099   1.78600   3.00405   0.00069   0.00001   0.00002
   Mo    -1.56480   4.50015   3.00438  -0.00047  -0.00072   0.00001
   Mo    -3.12790   7.17894   3.00028  -0.00026   0.00032   0.00001
   Mo     3.11125   1.80044   3.02071   0.00012   0.00010  -0.00001
   Mo     1.56862   4.50121   3.00404  -0.00047   0.00072  -0.00004
   Mo     0.00282   7.18789   3.02100  -0.00008  -0.00001   0.00002
   Mo     6.22921   1.80126   3.02135   0.00012  -0.00008  -0.00001
   Mo     4.67161   4.51705   3.00063   0.00059  -0.00003  -0.00002
   Mo     3.13297   7.18168   3.00023  -0.00025  -0.00036   0.00000
   Mo     1.55455   0.89792   8.91887  -0.00013  -0.00126  -0.02439
   Mo     0.00126   3.59580   8.91669   0.00010   0.00055   0.00000
   Mo    -1.55710   6.29081   8.91859   0.00006  -0.00005   0.02443
   Mo     4.66964   0.90051   8.92067   0.00045   0.00058   0.00000
   Mo     3.11434   3.59954   8.91887  -0.00093  -0.00064   0.02438
   Mo     1.56115   6.29158   8.91859   0.00105  -0.00051  -0.02445
   Mo     7.78444   0.89958   8.91893  -0.00113   0.00065   0.02444
   Mo     6.22599   3.60045   8.91893   0.00013   0.00005  -0.02441
   Mo     4.67084   6.29359   8.95212   0.00042   0.00064   0.00000
   S      0.00044   1.79624   7.36271  -0.01911   0.00001   0.00060
   S     -1.55713   4.49553   7.36259   0.00944   0.01643  -0.00009
   S     -3.13551   7.17614   7.36492   0.00942  -0.01632  -0.00062
   S      3.11294   1.79926   7.36568   0.00905   0.01556   0.00004
   S      1.55932   4.49628   7.36270   0.00944  -0.01644  -0.00052
   S      0.00189   7.19084   7.36520  -0.01809   0.00002   0.00056
   S      6.22603   1.80031   7.36554   0.00910  -0.01562  -0.00060
   S      4.67007   4.52468   7.36528  -0.01864   0.00002   0.00062
   S      3.13940   7.17777   7.36514   0.00938   0.01629   0.00001
   S      1.56743   0.88903   1.44953   0.00051   0.00018   0.00107
   S      0.00197   3.59557   1.45463  -0.00012  -0.00001  -0.00001
   S     -1.55692   6.30497   1.44943  -0.00045  -0.00039  -0.00096
   S      4.67050   0.90020   1.47219   0.00007  -0.00001   0.00000
   S      3.12865   3.59313   1.44953  -0.00007   0.00060  -0.00098
   S      1.56288   6.30612   1.44926  -0.00048   0.00040   0.00096
   S      7.77286   0.89108   1.44960   0.00054  -0.00021  -0.00102
   S      6.21396   3.59349   1.44977  -0.00005  -0.00060   0.00092
   S      4.67213   6.29305   1.45505  -0.00002  -0.00002  -0.00000
   S      0.00029   1.79963  10.47691   0.01884  -0.00004  -0.00049
   S     -1.55435   4.49395  10.47676  -0.00951  -0.01639   0.00011
   S     -3.10209   7.19556  10.48840  -0.00914   0.01588   0.00058
   S      3.11213   1.79973  10.47677  -0.00984  -0.01713  -0.00005
   S      1.55631   4.49473  10.47690  -0.00958   0.01641   0.00039
   S      0.00186   7.19010  10.47646   0.01980  -0.00000  -0.00053
   S      6.22666   1.80071  10.47681  -0.00987   0.01720   0.00059
   S      4.66996   4.48608  10.48874   0.01850   0.00001  -0.00057
   S      3.10564   7.19728  10.48870  -0.00916  -0.01586  -0.00001
   S      1.53004   0.86688   4.56033   0.00015  -0.00009   0.00169
   S      0.00221   3.59544   4.55005  -0.00008   0.00001   0.00000
   S     -1.59554   6.28393   4.56103   0.00003  -0.00023  -0.00176
   S      4.67016   0.90040   4.57555   0.00006  -0.00002  -0.00000
   S      3.12913   3.63658   4.56033  -0.00013   0.00018  -0.00181
   S      1.60145   6.28457   4.56117   0.00001   0.00024   0.00175
   S      7.81083   0.86847   4.56151   0.00016   0.00013  -0.00169
   S      6.21290   3.63748   4.56136  -0.00016  -0.00013   0.00182
   Ni     4.67258   6.29289   4.79681  -0.00002  -0.00000  -0.00000
freq: 188.25 cm-1
PRIMCOORD 38
     54   1
   Mo     0.00099   1.78600   3.00405   0.00001  -0.00021   0.00070
   Mo    -1.56480   4.50015   3.00438  -0.00019  -0.00003  -0.00037
   Mo    -3.12790   7.17894   3.00028  -0.00022  -0.00002  -0.00015
   Mo     3.11125   1.80044   3.02071  -0.00028   0.00002  -0.00038
   Mo     1.56862   4.50121   3.00404   0.00014   0.00002  -0.00028
   Mo     0.00282   7.18789   3.02100   0.00007   0.00009   0.00073
   Mo     6.22921   1.80126   3.02135   0.00024   0.00006  -0.00026
   Mo     4.67161   4.51705   3.00063   0.00007  -0.00052   0.00023
   Mo     3.13297   7.18168   3.00023   0.00035  -0.00015  -0.00009
   Mo     1.55455   0.89792   8.91887   0.02227  -0.00858   0.00092
   Mo     0.00126   3.59580   8.91669  -0.00387   0.02233  -0.00025
   Mo    -1.55710   6.29081   8.91859  -0.01862  -0.01457  -0.00035
   Mo     4.66964   0.90051   8.92067  -0.00404   0.02314  -0.00023
   Mo     3.11434   3.59954   8.91887  -0.01899  -0.01555  -0.00107
   Mo     1.56115   6.29158   8.91859   0.02287  -0.00764   0.00106
   Mo     7.78444   0.89958   8.91893  -0.01815  -0.01578  -0.00020
   Mo     6.22599   3.60045   8.91893   0.02292  -0.00878   0.00019
   Mo     4.67084   6.29359   8.95212  -0.00454   0.02616  -0.00023
   S      0.00044   1.79624   7.36271   0.00047  -0.00141   0.02196
   S     -1.55713   4.49553   7.36259   0.00036  -0.00040  -0.01414
   S     -3.13551   7.17614   7.36492  -0.00031   0.00082  -0.00839
   S      3.11294   1.79926   7.36568  -0.00045  -0.00081  -0.01441
   S      1.55932   4.49628   7.36270  -0.00061   0.00066  -0.00767
   S      0.00189   7.19084   7.36520   0.00055  -0.00020   0.02211
   S      6.22603   1.80031   7.36554   0.00010  -0.00019  -0.00780
   S      4.67007   4.52468   7.36528   0.00038   0.00006   0.02357
   S      3.13940   7.17777   7.36514  -0.00021  -0.00003  -0.01542
   S      1.56743   0.88903   1.44953  -0.00095   0.00001  -0.00006
   S      0.00197   3.59557   1.45463   0.00009  -0.00089   0.00017
   S     -1.55692   6.30497   1.44943   0.00062   0.00056   0.00026
   S      4.67050   0.90020   1.47219   0.00012  -0.00070   0.00017
   S      3.12865   3.59313   1.44953   0.00037   0.00015  -0.00034
   S      1.56288   6.30612   1.44926  -0.00048   0.00041   0.00024
   S      7.77286   0.89108   1.44960   0.00084   0.00003   0.00017
   S      6.21396   3.59349   1.44977  -0.00039  -0.00006  -0.00047
   S      4.67213   6.29305   1.45505   0.00016  -0.00107  -0.00000
   S      0.00029   1.79963  10.47691  -0.00051  -0.00054  -0.02158
   S     -1.55435   4.49395  10.47676   0.00067   0.00028   0.01380
   S     -3.10209   7.19556  10.48840   0.00029   0.00001   0.00858
   S      3.11213   1.79973  10.47677   0.00028   0.00049   0.01417
   S      1.55631   4.49473  10.47690  -0.00008  -0.00053   0.00745
   S      0.00186   7.19010  10.47646  -0.00053   0.00056  -0.02182
   S      6.22666   1.80071  10.47681   0.00017  -0.00054   0.00766
   S      4.66996   4.48608  10.48874  -0.00062   0.00152  -0.02413
   S      3.10564   7.19728  10.48870  -0.00016   0.00103   0.01572
   S      1.53004   0.86688   4.56033  -0.00006   0.00006   0.00015
   S      0.00221   3.59544   4.55005   0.00002  -0.00002  -0.00011
   S     -1.59554   6.28393   4.56103  -0.00008   0.00012  -0.00013
   S      4.67016   0.90040   4.57555   0.00003   0.00011  -0.00008
   S      3.12913   3.63658   4.56033   0.00015   0.00034   0.00014
   S      1.60145   6.28457   4.56117  -0.00008   0.00004  -0.00015
   S      7.81083   0.86847   4.56151  -0.00004   0.00018   0.00018
   S      6.21290   3.63748   4.56136  -0.00020   0.00021   0.00012
   Ni     4.67258   6.29289   4.79681  -0.00002  -0.00012   0.00006
freq: 188.37 cm-1
PRIMCOORD 39
     54   1
   Mo     0.00099   1.78600   3.00405   0.00005  -0.00012   0.00018
   Mo    -1.56480   4.50015   3.00438  -0.00013  -0.00002   0.00044
   Mo    -3.12790   7.17894   3.00028  -0.00048  -0.00014  -0.00018
   Mo     3.11125   1.80044   3.02071  -0.00005  -0.00013   0.00047
   Mo     1.56862   4.50121   3.00404   0.00006   0.00005  -0.00061
   Mo     0.00282   7.18789   3.02100  -0.00009  -0.00003   0.00018
   Mo     6.22921   1.80126   3.02135   0.00016   0.00022  -0.00064
   Mo     4.67161   4.51705   3.00063   0.00002  -0.00010   0.00013
   Mo     3.13297   7.18168   3.00023  -0.00043   0.00019   0.00009
   Mo     1.55455   0.89792   8.91887  -0.00822  -0.02320   0.00089
   Mo     0.00126   3.59580   8.91669   0.02231   0.00377   0.00024
   Mo    -1.55710   6.29081   8.91859  -0.01600   0.01851  -0.00012
   Mo     4.66964   0.90051   8.92067   0.02332   0.00391   0.00022
   Mo     3.11434   3.59954   8.91887  -0.01508   0.01807  -0.00073
   Mo     1.56115   6.29158   8.91859  -0.00889  -0.02235  -0.00003
   Mo     7.78444   0.89958   8.91893  -0.01515   0.01914  -0.00104
   Mo     6.22599   3.60045   8.91893  -0.00774  -0.02216   0.00029
   Mo     4.67084   6.29359   8.95212   0.02625   0.00442   0.00021
   S      0.00044   1.79624   7.36271   0.00069  -0.00005   0.00374
   S     -1.55713   4.49553   7.36259  -0.00066   0.00025   0.01703
   S     -3.13551   7.17614   7.36492  -0.00010   0.00015  -0.02252
   S      3.11294   1.79926   7.36568  -0.00035  -0.00077   0.01736
   S      1.55932   4.49628   7.36270  -0.00118  -0.00037  -0.02079
   S      0.00189   7.19084   7.36520  -0.00035   0.00008   0.00377
   S      6.22603   1.80031   7.36554  -0.00048   0.00048  -0.02114
   S      4.67007   4.52468   7.36528   0.00085   0.00016   0.00403
   S      3.13940   7.17777   7.36514   0.00018  -0.00015   0.01849
   S      1.56743   0.88903   1.44953   0.00010   0.00033   0.00025
   S      0.00197   3.59557   1.45463  -0.00078  -0.00021   0.00008
   S     -1.55692   6.30497   1.44943  -0.00007  -0.00043   0.00038
   S      4.67050   0.90020   1.47219  -0.00073  -0.00014   0.00007
   S      3.12865   3.59313   1.44953   0.00043  -0.00081   0.00005
   S      1.56288   6.30612   1.44926  -0.00029   0.00065  -0.00032
   S      7.77286   0.89108   1.44960   0.00049  -0.00028  -0.00029
   S      6.21396   3.59349   1.44977   0.00017   0.00091  -0.00022
   S      4.67213   6.29305   1.45505  -0.00106  -0.00020   0.00004
   S      0.00029   1.79963  10.47691  -0.00040  -0.00030  -0.00365
   S     -1.55435   4.49395  10.47676  -0.00024   0.00070  -0.01667
   S     -3.10209   7.19556  10.48840   0.00155   0.00017   0.02299
   S      3.11213   1.79973  10.47677   0.00032   0.00024  -0.01713
   S      1.55631   4.49473  10.47690  -0.00007  -0.00057   0.02039
   S      0.00186   7.19010  10.47646  -0.00046  -0.00013  -0.00374
   S      6.22666   1.80071  10.47681   0.00068  -0.00001   0.02083
   S      4.66996   4.48608  10.48874   0.00006   0.00005  -0.00419
   S      3.10564   7.19728  10.48870   0.00110   0.00020  -0.01890
   S      1.53004   0.86688   4.56033   0.00023   0.00023  -0.00000
   S      0.00221   3.59544   4.55005  -0.00002   0.00002  -0.00010
   S     -1.59554   6.28393   4.56103   0.00017  -0.00007  -0.00001
   S      4.67016   0.90040   4.57555   0.00000   0.00006  -0.00009
   S      3.12913   3.63658   4.56033   0.00010  -0.00004  -0.00005
   S      1.60145   6.28457   4.56117   0.00029   0.00005   0.00000
   S      7.81083   0.86847   4.56151   0.00016  -0.00024   0.00017
   S      6.21290   3.63748   4.56136   0.00011   0.00008   0.00019
   Ni     4.67258   6.29289   4.79681  -0.00007  -0.00006  -0.00003
freq: 193.23 cm-1
PRIMCOORD 40
     54   1
   Mo     0.00099   1.78600   3.00405  -0.02408   0.00341  -0.00021
   Mo    -1.56480   4.50015   3.00438   0.01525   0.01879  -0.00014
   Mo    -3.12790   7.17894   3.00028   0.01189  -0.02151   0.00095
   Mo     3.11125   1.80044   3.02071   0.01419   0.01795  -0.00017
   Mo     1.56862   4.50121   3.00404   0.00921  -0.02269  -0.00003
   Mo     0.00282   7.18789   3.02100  -0.02274   0.00358  -0.00027
   Mo     6.22921   1.80126   3.02135   0.00863  -0.02125  -0.00002
   Mo     4.67161   4.51705   3.00063  -0.02517   0.00024   0.00077
   Mo     3.13297   7.18168   3.00023   0.01267   0.02149   0.00073
   Mo     1.55455   0.89792   8.91887   0.00008  -0.00031  -0.00078
   Mo     0.00126   3.59580   8.91669   0.00007   0.00005   0.00044
   Mo    -1.55710   6.29081   8.91859   0.00016   0.00006   0.00025
   Mo     4.66964   0.90051   8.92067   0.00019   0.00002   0.00037
   Mo     3.11434   3.59954   8.91887  -0.00016  -0.00005   0.00026
   Mo     1.56115   6.29158   8.91859   0.00029   0.00018  -0.00079
   Mo     7.78444   0.89958   8.91893  -0.00027   0.00005   0.00025
   Mo     6.22599   3.60045   8.91893  -0.00025  -0.00014  -0.00077
   Mo     4.67084   6.29359   8.95212  -0.00007   0.00013   0.00066
   S      0.00044   1.79624   7.36271   0.00006   0.00018   0.00014
   S     -1.55713   4.49553   7.36259   0.00013  -0.00022   0.00010
   S     -3.13551   7.17614   7.36492  -0.00039  -0.00002   0.00001
   S      3.11294   1.79926   7.36568   0.00025  -0.00021   0.00005
   S      1.55932   4.49628   7.36270  -0.00023   0.00008  -0.00004
   S      0.00189   7.19084   7.36520   0.00020   0.00028  -0.00003
   S      6.22603   1.80031   7.36554  -0.00028  -0.00012  -0.00021
   S      4.67007   4.52468   7.36528   0.00015   0.00035   0.00018
   S      3.13940   7.17777   7.36514   0.00017  -0.00028  -0.00004
   S      1.56743   0.88903   1.44953   0.00019  -0.00001   0.02094
   S      0.00197   3.59557   1.45463   0.00031  -0.00014  -0.00355
   S     -1.55692   6.30497   1.44943   0.00033   0.00029  -0.01814
   S      4.67050   0.90020   1.47219   0.00014   0.00027  -0.00360
   S      3.12865   3.59313   1.44953  -0.00026  -0.00085  -0.01843
   S      1.56288   6.30612   1.44926  -0.00023   0.00002   0.02114
   S      7.77286   0.89108   1.44960  -0.00075   0.00047  -0.01850
   S      6.21396   3.59349   1.44977   0.00001  -0.00026   0.02111
   S      4.67213   6.29305   1.45505  -0.00015   0.00006   0.00049
   S      0.00029   1.79963  10.47691   0.00081  -0.00048  -0.00020
   S     -1.55435   4.49395  10.47676  -0.00082  -0.00057  -0.00017
   S     -3.10209   7.19556  10.48840   0.00011   0.00069   0.00016
   S      3.11213   1.79973  10.47677  -0.00068  -0.00068  -0.00013
   S      1.55631   4.49473  10.47690  -0.00006   0.00105  -0.00007
   S      0.00186   7.19010  10.47646   0.00109  -0.00030  -0.00007
   S      6.22666   1.80071  10.47681  -0.00023   0.00092   0.00009
   S      4.66996   4.48608  10.48874   0.00051  -0.00043   0.00008
   S      3.10564   7.19728  10.48870  -0.00071  -0.00023   0.00024
   S      1.53004   0.86688   4.56033  -0.00099  -0.00030  -0.02036
   S      0.00221   3.59544   4.55005   0.00025  -0.00019   0.00281
   S     -1.59554   6.28393   4.56103   0.00398  -0.00002   0.01856
   S      4.67016   0.90040   4.57555   0.00007   0.00015   0.00292
   S      3.12913   3.63658   4.56033  -0.00194  -0.00366   0.01895
   S      1.60145   6.28457   4.56117   0.00088  -0.00037  -0.02061
   S      7.81083   0.86847   4.56151  -0.00193   0.00344   0.01885
   S      6.21290   3.63748   4.56136  -0.00003   0.00117  -0.02048
   Ni     4.67258   6.29289   4.79681   0.00022  -0.00003  -0.00367
freq: 193.37 cm-1
PRIMCOORD 41
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00328  -0.02717   0.00118
   Mo    -1.56480   4.50015   3.00438  -0.02208   0.01624   0.00073
   Mo    -3.12790   7.17894   3.00028   0.00343  -0.00146  -0.00642
   Mo     3.11125   1.80044   3.02071  -0.02094   0.01511   0.00098
   Mo     1.56862   4.50121   3.00404   0.02484   0.01118   0.00094
   Mo     0.00282   7.18789   3.02100  -0.00233  -0.02582   0.00126
   Mo     6.22921   1.80126   3.02135   0.02433   0.01002   0.00118
   Mo     4.67161   4.51705   3.00063  -0.00325  -0.00227  -0.00640
   Mo     3.13297   7.18168   3.00023  -0.00091   0.00418  -0.00670
   Mo     1.55455   0.89792   8.91887  -0.00086   0.00090   0.00204
   Mo     0.00126   3.59580   8.91669   0.00001  -0.00005  -0.00333
   Mo    -1.55710   6.29081   8.91859   0.00040  -0.00109   0.00213
   Mo     4.66964   0.90051   8.92067  -0.00004  -0.00008  -0.00280
   Mo     3.11434   3.59954   8.91887  -0.00102   0.00037   0.00217
   Mo     1.56115   6.29158   8.91859  -0.00042  -0.00103   0.00199
   Mo     7.78444   0.89958   8.91893   0.00094   0.00091   0.00217
   Mo     6.22599   3.60045   8.91893   0.00103   0.00044   0.00201
   Mo     4.67084   6.29359   8.95212   0.00000  -0.00028  -0.00510
   S      0.00044   1.79624   7.36271   0.00005  -0.00130  -0.00057
   S     -1.55713   4.49553   7.36259  -0.00113   0.00064  -0.00047
   S     -3.13551   7.17614   7.36492   0.00229   0.00138  -0.00014
   S      3.11294   1.79926   7.36568  -0.00195   0.00116   0.00048
   S      1.55932   4.49628   7.36270   0.00118   0.00067  -0.00046
   S      0.00189   7.19084   7.36520  -0.00002  -0.00225   0.00030
   S      6.22603   1.80031   7.36554   0.00193   0.00117   0.00052
   S      4.67007   4.52468   7.36528   0.00000  -0.00277  -0.00043
   S      3.13940   7.17777   7.36514  -0.00236   0.00132  -0.00008
   S      1.56743   0.88903   1.44953  -0.00336  -0.00197  -0.00794
   S      0.00197   3.59557   1.45463  -0.00013  -0.00005   0.02730
   S     -1.55692   6.30497   1.44943  -0.00301  -0.00120  -0.01279
   S      4.67050   0.90020   1.47219   0.00052  -0.00021   0.02780
   S      3.12865   3.59313   1.44953  -0.00002   0.00362  -0.01285
   S      1.56288   6.30612   1.44926   0.00305  -0.00170  -0.00834
   S      7.77286   0.89108   1.44960   0.00321  -0.00177  -0.01332
   S      6.21396   3.59349   1.44977  -0.00041   0.00335  -0.00789
   S      4.67213   6.29305   1.45505  -0.00026   0.00009  -0.00392
   S      0.00029   1.79963  10.47691   0.00016   0.00368   0.00132
   S     -1.55435   4.49395  10.47676   0.00312  -0.00189   0.00120
   S     -3.10209   7.19556  10.48840  -0.00299  -0.00165  -0.00139
   S      3.11213   1.79973  10.47677   0.00180  -0.00112   0.00046
   S      1.55631   4.49473  10.47690  -0.00321  -0.00168   0.00116
   S      0.00186   7.19010  10.47646   0.00009   0.00213   0.00052
   S      6.22666   1.80071  10.47681  -0.00189  -0.00090   0.00037
   S      4.66996   4.48608  10.48874   0.00007   0.00329  -0.00112
   S      3.10564   7.19728  10.48870   0.00289  -0.00179  -0.00140
   S      1.53004   0.86688   4.56033  -0.00463  -0.01173   0.00397
   S      0.00221   3.59544   4.55005  -0.00027   0.00029  -0.02163
   S     -1.59554   6.28393   4.56103  -0.01174   0.00213   0.00870
   S      4.67016   0.90040   4.57555   0.00038  -0.00005  -0.02264
   S      3.12913   3.63658   4.56033   0.00753   0.00897   0.00864
   S      1.60145   6.28457   4.56117   0.01264   0.00204   0.00421
   S      7.81083   0.86847   4.56151   0.00438  -0.01143   0.00932
   S      6.21290   3.63748   4.56136  -0.00786   0.00952   0.00374
   Ni     4.67258   6.29289   4.79681   0.00024  -0.00016   0.02903
freq: 208.34 cm-1
PRIMCOORD 42
     54   1
   Mo     0.00099   1.78600   3.00405   0.02338  -0.00667   0.00052
   Mo    -1.56480   4.50015   3.00438   0.00697  -0.00961  -0.00073
   Mo    -3.12790   7.17894   3.00028  -0.00738   0.02570   0.00008
   Mo     3.11125   1.80044   3.02071  -0.01313   0.01030   0.00150
   Mo     1.56862   4.50121   3.00404   0.01739  -0.02229   0.00021
   Mo     0.00282   7.18789   3.02100  -0.01064   0.00958  -0.00081
   Mo     6.22921   1.80126   3.02135  -0.01135   0.00887  -0.00062
   Mo     4.67161   4.51705   3.00063  -0.02141  -0.01150   0.00060
   Mo     3.13297   7.18168   3.00023   0.01777  -0.00573  -0.00097
   Mo     1.55455   0.89792   8.91887  -0.00684   0.00009  -0.00004
   Mo     0.00126   3.59580   8.91669   0.00094  -0.00095  -0.00005
   Mo    -1.55710   6.29081   8.91859   0.00735   0.00192   0.00025
   Mo     4.66964   0.90051   8.92067   0.00878  -0.00739  -0.00004
   Mo     3.11434   3.59954   8.91887  -0.00545   0.00439   0.00025
   Mo     1.56115   6.29158   8.91859   0.00183   0.00603  -0.00035
   Mo     7.78444   0.89958   8.91893  -0.00180  -0.00545  -0.00025
   Mo     6.22599   3.60045   8.91893   0.00406  -0.00610   0.00027
   Mo     4.67084   6.29359   8.95212  -0.00864   0.00739  -0.00006
   S      0.00044   1.79624   7.36271  -0.00471  -0.00121  -0.00135
   S     -1.55713   4.49553   7.36259   0.00275  -0.00031   0.00154
   S     -3.13551   7.17614   7.36492  -0.00080  -0.00015   0.00332
   S      3.11294   1.79926   7.36568   0.00126  -0.00211   0.00783
   S      1.55932   4.49628   7.36270  -0.00266   0.00540  -0.00062
   S      0.00189   7.19084   7.36520   0.00481  -0.00112  -0.00572
   S      6.22603   1.80031   7.36554   0.00367  -0.00496  -0.00312
   S      4.67007   4.52468   7.36528  -0.00049   0.00204   0.00599
   S      3.13940   7.17777   7.36514  -0.00371   0.00247  -0.00779
   S      1.56743   0.88903   1.44953   0.00693   0.00906  -0.01644
   S      0.00197   3.59557   1.45463   0.01625  -0.01318  -0.00007
   S     -1.55692   6.30497   1.44943  -0.01009   0.00141   0.00766
   S      4.67050   0.90020   1.47219  -0.01379   0.01102   0.00058
   S      3.12865   3.59313   1.44953  -0.00206  -0.00977  -0.01771
   S      1.56288   6.30612   1.44926   0.00323  -0.00513   0.01385
   S      7.77286   0.89108   1.44960   0.00398   0.00271   0.01022
   S      6.21396   3.59349   1.44977  -0.00636   0.00571   0.00211
   S      4.67213   6.29305   1.45505   0.00835  -0.00698  -0.00024
   S      0.00029   1.79963  10.47691  -0.00510  -0.00133   0.00095
   S     -1.55435   4.49395  10.47676   0.00305  -0.00048  -0.00101
   S     -3.10209   7.19556  10.48840  -0.00111   0.00035  -0.00324
   S      3.11213   1.79973  10.47677   0.00113  -0.00224  -0.00715
   S      1.55631   4.49473  10.47690  -0.00279   0.00569   0.00046
   S      0.00186   7.19010  10.47646   0.00541  -0.00111   0.00524
   S      6.22666   1.80071  10.47681   0.00376  -0.00546   0.00292
   S      4.66996   4.48608  10.48874  -0.00067   0.00211  -0.00563
   S      3.10564   7.19728  10.48870  -0.00354   0.00226   0.00731
   S      1.53004   0.86688   4.56033   0.00743   0.01149   0.01984
   S      0.00221   3.59544   4.55005   0.01397  -0.01119   0.00008
   S     -1.59554   6.28393   4.56103  -0.01307   0.00209  -0.01005
   S      4.67016   0.90040   4.57555  -0.01154   0.00943  -0.00054
   S      3.12913   3.63658   4.56033  -0.00408  -0.01080   0.02122
   S      1.60145   6.28457   4.56117   0.00339  -0.00456  -0.01578
   S      7.81083   0.86847   4.56151   0.00328   0.00312  -0.01133
   S      6.21290   3.63748   4.56136  -0.00812   0.00744  -0.00351
   Ni     4.67258   6.29289   4.79681  -0.00185   0.00139   0.00052
freq: 208.47 cm-1
PRIMCOORD 43
     54   1
   Mo     0.00099   1.78600   3.00405   0.01830   0.00977  -0.00070
   Mo    -1.56480   4.50015   3.00438   0.01667   0.02367  -0.00007
   Mo    -3.12790   7.17894   3.00028   0.01924  -0.00073   0.00083
   Mo     3.11125   1.80044   3.02071  -0.00861  -0.00859   0.00035
   Mo     1.56862   4.50121   3.00404   0.00437   0.01444   0.00080
   Mo     0.00282   7.18789   3.02100  -0.00730  -0.01287   0.00105
   Mo     6.22921   1.80126   3.02135  -0.01049  -0.01136  -0.00133
   Mo     4.67161   4.51705   3.00063  -0.01897   0.01316  -0.00107
   Mo     3.13297   7.18168   3.00023  -0.01235  -0.02635  -0.00017
   Mo     1.55455   0.89792   8.91887  -0.00061   0.00629   0.00032
   Mo     0.00126   3.59580   8.91669   0.00030   0.00073   0.00001
   Mo    -1.55710   6.29081   8.91859   0.00074  -0.00691   0.00036
   Mo     4.66964   0.90051   8.92067   0.00751   0.00946   0.00002
   Mo     3.11434   3.59954   8.91887   0.00515   0.00453  -0.00030
   Mo     1.56115   6.29158   8.91859   0.00655  -0.00310  -0.00015
   Mo     7.78444   0.89958   8.91893  -0.00690   0.00209   0.00013
   Mo     6.22599   3.60045   8.91893  -0.00571  -0.00412  -0.00028
   Mo     4.67084   6.29359   8.95212  -0.00685  -0.00889  -0.00001
   S      0.00044   1.79624   7.36271  -0.00411   0.00173   0.00123
   S     -1.55713   4.49553   7.36259  -0.00320  -0.00580   0.00010
   S     -3.13551   7.17614   7.36492  -0.00327  -0.00209   0.00755
   S      3.11294   1.79926   7.36568   0.00354   0.00523   0.00132
   S      1.55932   4.49628   7.36270   0.00313  -0.00109  -0.00108
   S      0.00189   7.19084   7.36520   0.00379   0.00168   0.00698
   S      6.22603   1.80031   7.36554   0.00064   0.00318  -0.00807
   S      4.67007   4.52468   7.36528  -0.00005  -0.00306  -0.00676
   S      3.13940   7.17777   7.36514  -0.00036   0.00020  -0.00127
   S      1.56743   0.88903   1.44953   0.00254  -0.00411  -0.00575
   S      0.00197   3.59557   1.45463   0.01383   0.01687  -0.00040
   S     -1.55692   6.30497   1.44943   0.00586   0.00386  -0.01517
   S      4.67050   0.90020   1.47219  -0.01077  -0.01302   0.00042
   S      3.12865   3.59313   1.44953  -0.00690  -0.00315  -0.00016
   S      1.56288   6.30612   1.44926  -0.01112  -0.00154  -0.01186
   S      7.77286   0.89108   1.44960   0.00621  -0.00999   0.01509
   S      6.21396   3.59349   1.44977  -0.00108   0.00892   0.01734
   S      4.67213   6.29305   1.45505   0.00583   0.00747   0.00013
   S      0.00029   1.79963  10.47691  -0.00445   0.00198  -0.00071
   S     -1.55435   4.49395  10.47676  -0.00333  -0.00612  -0.00001
   S     -3.10209   7.19556  10.48840  -0.00318  -0.00207  -0.00713
   S      3.11213   1.79973  10.47677   0.00374   0.00579  -0.00122
   S      1.55631   4.49473  10.47690   0.00340  -0.00103   0.00058
   S      0.00186   7.19010  10.47646   0.00428   0.00171  -0.00635
   S      6.22666   1.80071  10.47681   0.00042   0.00338   0.00743
   S      4.66996   4.48608  10.48874  -0.00019  -0.00302   0.00631
   S      3.10564   7.19728  10.48870  -0.00059  -0.00036   0.00125
   S      1.53004   0.86688   4.56033   0.00184  -0.00491   0.00592
   S      0.00221   3.59544   4.55005   0.01202   0.01445   0.00047
   S     -1.59554   6.28393   4.56103   0.00673   0.00338   0.01753
   S      4.67016   0.90040   4.57555  -0.00897  -0.01105  -0.00030
   S      3.12913   3.63658   4.56033  -0.00763  -0.00430   0.00087
   S      1.60145   6.28457   4.56117  -0.01371  -0.00193   0.01448
   S      7.81083   0.86847   4.56151   0.00702  -0.01274  -0.01832
   S      6.21290   3.63748   4.56136  -0.00304   0.01008  -0.02071
   Ni     4.67258   6.29289   4.79681  -0.00109  -0.00124   0.00048
freq: 210.67 cm-1
PRIMCOORD 44
     54   1
   Mo     0.00099   1.78600   3.00405   0.00510   0.01377   0.00166
   Mo    -1.56480   4.50015   3.00438  -0.01758   0.00699  -0.00187
   Mo    -3.12790   7.17894   3.00028   0.01546  -0.02047  -0.00007
   Mo     3.11125   1.80044   3.02071   0.00989   0.00659  -0.00163
   Mo     1.56862   4.50121   3.00404   0.00216  -0.00830   0.00034
   Mo     0.00282   7.18789   3.02100  -0.01921  -0.00309   0.00150
   Mo     6.22921   1.80126   3.02135  -0.01465   0.02564   0.00028
   Mo     4.67161   4.51705   3.00063   0.01619  -0.01263   0.00112
   Mo     3.13297   7.18168   3.00023   0.00725  -0.01446  -0.00210
   Mo     1.55455   0.89792   8.91887  -0.00513   0.00755   0.00011
   Mo     0.00126   3.59580   8.91669   0.01127  -0.01519  -0.00004
   Mo    -1.55710   6.29081   8.91859  -0.00430   0.00843  -0.00019
   Mo     4.66964   0.90051   8.92067  -0.00530   0.00722  -0.00003
   Mo     3.11434   3.59954   8.91887  -0.00520  -0.00595  -0.00005
   Mo     1.56115   6.29158   8.91859   0.00959  -0.00166   0.00033
   Mo     7.78444   0.89958   8.91893   0.01039  -0.00123   0.00052
   Mo     6.22599   3.60045   8.91893  -0.00596  -0.00642  -0.00033
   Mo     4.67084   6.29359   8.95212  -0.00540   0.00759  -0.00008
   S      0.00044   1.79624   7.36271   0.00304  -0.00418  -0.01068
   S     -1.55713   4.49553   7.36259   0.00304  -0.00401   0.01168
   S     -3.13551   7.17614   7.36492  -0.00567   0.00861   0.00004
   S      3.11294   1.79926   7.36568  -0.00594   0.00077  -0.00519
   S      1.55932   4.49628   7.36270   0.00304  -0.00399  -0.00175
   S      0.00189   7.19084   7.36520   0.00329   0.00370   0.00594
   S      6.22603   1.80031   7.36554   0.00300  -0.00498   0.00156
   S      4.67007   4.52468   7.36528  -0.00613   0.00081   0.00422
   S      3.13940   7.17777   7.36514   0.00241   0.00338  -0.00575
   S      1.56743   0.88903   1.44953   0.00719  -0.00502   0.01062
   S      0.00197   3.59557   1.45463  -0.00773   0.00932   0.00106
   S     -1.55692   6.30497   1.44943  -0.00077  -0.00703  -0.01553
   S      4.67050   0.90020   1.47219  -0.00143   0.00175  -0.00058
   S      3.12865   3.59313   1.44953   0.00927   0.00041  -0.00228
   S      1.56288   6.30612   1.44926  -0.00721  -0.00549   0.00772
   S      7.77286   0.89108   1.44960  -0.00354   0.00613   0.01678
   S      6.21396   3.59349   1.44977  -0.00059   0.00557  -0.01879
   S      4.67213   6.29305   1.45505   0.01426  -0.01770   0.00032
   S      0.00029   1.79963  10.47691   0.00319  -0.00404   0.01101
   S     -1.55435   4.49395  10.47676   0.00298  -0.00408  -0.01198
   S     -3.10209   7.19556  10.48840  -0.00549   0.00820  -0.00022
   S      3.11213   1.79973  10.47677  -0.00574   0.00086   0.00524
   S      1.55631   4.49473  10.47690   0.00309  -0.00432   0.00191
   S      0.00186   7.19010  10.47646   0.00288   0.00382  -0.00589
   S      6.22666   1.80071  10.47681   0.00244  -0.00414  -0.00141
   S      4.66996   4.48608  10.48874  -0.00592   0.00101  -0.00435
   S      3.10564   7.19728  10.48870   0.00236   0.00322   0.00590
   S      1.53004   0.86688   4.56033   0.00949  -0.00400  -0.01099
   S      0.00221   3.59544   4.55005  -0.00974   0.01174  -0.00083
   S     -1.59554   6.28393   4.56103  -0.00440  -0.00878   0.01566
   S      4.67016   0.90040   4.57555  -0.00401   0.00493   0.00085
   S      3.12913   3.63658   4.56033   0.00911   0.00138   0.00266
   S      1.60145   6.28457   4.56117  -0.00813  -0.00385  -0.00881
   S      7.81083   0.86847   4.56151  -0.00793   0.00725  -0.01802
   S      6.21290   3.63748   4.56136  -0.00042   0.01066   0.01942
   Ni     4.67258   6.29289   4.79681  -0.00380   0.00486   0.00110
freq: 210.90 cm-1
PRIMCOORD 45
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00766   0.01018   0.00143
   Mo    -1.56480   4.50015   3.00438   0.00077  -0.01106   0.00083
   Mo    -3.12790   7.17894   3.00028  -0.01213  -0.01054  -0.00219
   Mo     3.11125   1.80044   3.02071   0.01372   0.02491   0.00072
   Mo     1.56862   4.50121   3.00404   0.01705   0.00823  -0.00218
   Mo     0.00282   7.18789   3.02100   0.02445  -0.00137   0.00124
   Mo     6.22921   1.80126   3.02135  -0.00654   0.00106  -0.00184
   Mo     4.67161   4.51705   3.00063  -0.01905  -0.01034   0.00112
   Mo     3.13297   7.18168   3.00023  -0.01646  -0.01586   0.00061
   Mo     1.55455   0.89792   8.91887  -0.00965  -0.00352   0.00047
   Mo     0.00126   3.59580   8.91669  -0.01438  -0.01263  -0.00002
   Mo    -1.55710   6.29081   8.91859  -0.00929  -0.00299   0.00032
   Mo     4.66964   0.90051   8.92067   0.00588   0.00514  -0.00003
   Mo     3.11434   3.59954   8.91887   0.00692  -0.00593  -0.00035
   Mo     1.56115   6.29158   8.91859   0.00163   0.00936  -0.00029
   Mo     7.78444   0.89958   8.91893   0.00383   0.00817  -0.00004
   Mo     6.22599   3.60045   8.91893   0.00748  -0.00438   0.00002
   Mo     4.67084   6.29359   8.95212   0.00765   0.00704   0.00000
   S      0.00044   1.79624   7.36271  -0.00330  -0.00358  -0.00898
   S     -1.55713   4.49553   7.36259  -0.00354  -0.00273  -0.00455
   S     -3.13551   7.17614   7.36492  -0.00105   0.00182  -0.00675
   S      3.11294   1.79926   7.36568  -0.00216  -0.00584   0.00253
   S      1.55932   4.49628   7.36270  -0.00431  -0.00333   0.01265
   S      0.00189   7.19084   7.36520  -0.00475   0.00293   0.00428
   S      6.22603   1.80031   7.36554   0.00556   0.00162  -0.00504
   S      4.67007   4.52468   7.36528   0.00790   0.00085   0.00413
   S      3.13940   7.17777   7.36514   0.00544   0.00824   0.00164
   S      1.56743   0.88903   1.44953   0.00217   0.00743   0.01521
   S      0.00197   3.59557   1.45463   0.00847   0.00631   0.00094
   S     -1.55692   6.30497   1.44943   0.00748  -0.00406   0.01217
   S      4.67050   0.90020   1.47219   0.00235   0.00195  -0.00097
   S      3.12865   3.59313   1.44953  -0.00098   0.00593  -0.01836
   S      1.56288   6.30612   1.44926   0.00325  -0.00544  -0.01682
   S      7.77286   0.89108   1.44960  -0.00694  -0.00604   0.00612
   S      6.21396   3.59349   1.44977  -0.00960  -0.00129   0.00116
   S      4.67213   6.29305   1.45505  -0.01831  -0.01436   0.00009
   S      0.00029   1.79963  10.47691  -0.00349  -0.00349   0.00920
   S     -1.55435   4.49395  10.47676  -0.00356  -0.00297   0.00474
   S     -3.10209   7.19556  10.48840  -0.00092   0.00181   0.00697
   S      3.11213   1.79973  10.47677  -0.00166  -0.00501  -0.00246
   S      1.55631   4.49473  10.47690  -0.00416  -0.00331  -0.01301
   S      0.00186   7.19010  10.47646  -0.00428   0.00299  -0.00435
   S      6.22666   1.80071  10.47681   0.00551   0.00153   0.00509
   S      4.66996   4.48608  10.48874   0.00765   0.00098  -0.00418
   S      3.10564   7.19728  10.48870   0.00526   0.00796  -0.00182
   S      1.53004   0.86688   4.56033   0.00617   0.00832  -0.01648
   S      0.00221   3.59544   4.55005   0.01128   0.00849  -0.00075
   S     -1.59554   6.28393   4.56103   0.00929  -0.00187  -0.01336
   S      4.67016   0.90040   4.57555   0.00558   0.00440   0.00109
   S      3.12913   3.63658   4.56033  -0.00134   0.01094   0.01903
   S      1.60145   6.28457   4.56117   0.00730  -0.00798   0.01707
   S      7.81083   0.86847   4.56151  -0.00859  -0.00481  -0.00579
   S      6.21290   3.63748   4.56136  -0.00913  -0.00193  -0.00069
   Ni     4.67258   6.29289   4.79681   0.00477   0.00384   0.00040
freq: 212.66 cm-1
PRIMCOORD 46
     54   1
   Mo     0.00099   1.78600   3.00405   0.00058  -0.01414   0.00039
   Mo    -1.56480   4.50015   3.00438  -0.00990   0.00589   0.00048
   Mo    -3.12790   7.17894   3.00028   0.00377   0.00507  -0.00217
   Mo     3.11125   1.80044   3.02071   0.01064  -0.00808   0.00047
   Mo     1.56862   4.50121   3.00404   0.01088   0.00577   0.00050
   Mo     0.00282   7.18789   3.02100  -0.00015   0.01476   0.00026
   Mo     6.22921   1.80126   3.02135  -0.01116  -0.00823   0.00044
   Mo     4.67161   4.51705   3.00063  -0.00091  -0.00458  -0.00227
   Mo     3.13297   7.18168   3.00023  -0.00381   0.00411  -0.00222
   Mo     1.55455   0.89792   8.91887  -0.00952  -0.02015   0.00057
   Mo     0.00126   3.59580   8.91669   0.00073   0.00055  -0.00044
   Mo    -1.55710   6.29081   8.91859  -0.02233   0.00173   0.00051
   Mo     4.66964   0.90051   8.92067   0.00018  -0.00013  -0.00042
   Mo     3.11434   3.59954   8.91887   0.01261   0.01956   0.00054
   Mo     1.56115   6.29158   8.91859   0.02306   0.00127   0.00047
   Mo     7.78444   0.89958   8.91893   0.00943  -0.02101   0.00058
   Mo     6.22599   3.60045   8.91893  -0.01341   0.01899   0.00050
   Mo     4.67084   6.29359   8.95212  -0.00075  -0.00085  -0.00037
   S      0.00044   1.79624   7.36271  -0.00011  -0.00816   0.00287
   S     -1.55713   4.49553   7.36259  -0.00709   0.00414   0.00250
   S     -3.13551   7.17614   7.36492  -0.01333  -0.00787  -0.01403
   S      3.11294   1.79926   7.36568  -0.00578   0.00412   0.01240
   S      1.55932   4.49628   7.36270   0.00739   0.00442   0.00159
   S      0.00189   7.19084   7.36520   0.00046  -0.00721   0.01209
   S      6.22603   1.80031   7.36554   0.00585   0.00361   0.01226
   S      4.67007   4.52468   7.36528  -0.00037   0.01498  -0.01525
   S      3.13940   7.17777   7.36514   0.01306  -0.00815  -0.01483
   S      1.56743   0.88903   1.44953   0.00710   0.00041  -0.00314
   S      0.00197   3.59557   1.45463   0.00070  -0.00128   0.01424
   S     -1.55692   6.30497   1.44943   0.00325   0.00700  -0.00068
   S      4.67050   0.90020   1.47219  -0.00026   0.00036  -0.01330
   S      3.12865   3.59313   1.44953   0.00313  -0.00723  -0.00115
   S      1.56288   6.30612   1.44926  -0.00357   0.00689  -0.00080
   S      7.77286   0.89108   1.44960  -0.00683   0.00017  -0.00255
   S      6.21396   3.59349   1.44977  -0.00348  -0.00671  -0.00035
   S      4.67213   6.29305   1.45505   0.00002   0.00125   0.00315
   S      0.00029   1.79963  10.47691  -0.00010  -0.00747  -0.00214
   S     -1.55435   4.49395  10.47676  -0.00653   0.00376  -0.00197
   S     -3.10209   7.19556  10.48840  -0.01323  -0.00762   0.01367
   S      3.11213   1.79973  10.47677  -0.00475   0.00344  -0.01178
   S      1.55631   4.49473  10.47690   0.00676   0.00406  -0.00106
   S      0.00186   7.19010  10.47646   0.00047  -0.00620  -0.01167
   S      6.22666   1.80071  10.47681   0.00485   0.00297  -0.01171
   S      4.66996   4.48608  10.48874  -0.00041   0.01475   0.01475
   S      3.10564   7.19728  10.48870   0.01284  -0.00794   0.01453
   S      1.53004   0.86688   4.56033   0.00673  -0.00254   0.00155
   S      0.00221   3.59544   4.55005   0.00064  -0.00134  -0.01136
   S     -1.59554   6.28393   4.56103   0.00072   0.00833  -0.00118
   S      4.67016   0.90040   4.57555  -0.00029   0.00007   0.01479
   S      3.12913   3.63658   4.56033   0.00562  -0.00598  -0.00060
   S      1.60145   6.28457   4.56117  -0.00103   0.00817  -0.00113
   S      7.81083   0.86847   4.56151  -0.00645  -0.00282   0.00073
   S      6.21290   3.63748   4.56136  -0.00608  -0.00540  -0.00151
   Ni     4.67258   6.29289   4.79681   0.00009  -0.00032   0.00417
freq: 213.47 cm-1
PRIMCOORD 47
     54   1
   Mo     0.00099   1.78600   3.00405   0.00016   0.01463   0.00027
   Mo    -1.56480   4.50015   3.00438   0.01158  -0.00835   0.00007
   Mo    -3.12790   7.17894   3.00028   0.00232   0.00146  -0.00187
   Mo     3.11125   1.80044   3.02071  -0.01277   0.00964   0.00079
   Mo     1.56862   4.50121   3.00404  -0.01132  -0.00844   0.00004
   Mo     0.00282   7.18789   3.02100   0.00013  -0.01503   0.00079
   Mo     6.22921   1.80126   3.02135   0.01248   0.00933   0.00075
   Mo     4.67161   4.51705   3.00063  -0.00021  -0.00523  -0.00175
   Mo     3.13297   7.18168   3.00023  -0.00240   0.00129  -0.00185
   Mo     1.55455   0.89792   8.91887   0.01641  -0.01561   0.00017
   Mo     0.00126   3.59580   8.91669  -0.00034   0.00036  -0.00026
   Mo    -1.55710   6.29081   8.91859  -0.00748   0.02028   0.00014
   Mo     4.66964   0.90051   8.92067  -0.00073   0.00201  -0.00002
   Mo     3.11434   3.59954   8.91887   0.02305  -0.00547   0.00015
   Mo     1.56115   6.29158   8.91859   0.00621   0.02004   0.00013
   Mo     7.78444   0.89958   8.91893  -0.01559  -0.01471   0.00018
   Mo     6.22599   3.60045   8.91893  -0.02270  -0.00422   0.00014
   Mo     4.67084   6.29359   8.95212   0.00115  -0.00250  -0.00057
   S      0.00044   1.79624   7.36271   0.00042  -0.01348   0.01490
   S     -1.55713   4.49553   7.36259  -0.01296   0.00676   0.01417
   S     -3.13551   7.17614   7.36492  -0.00419  -0.00259  -0.01003
   S      3.11294   1.79926   7.36568   0.00870  -0.00409  -0.00545
   S      1.55932   4.49628   7.36270   0.01270   0.00610   0.01468
   S      0.00189   7.19084   7.36520  -0.00064   0.00996  -0.00332
   S      6.22603   1.80031   7.36554  -0.00896  -0.00350  -0.00459
   S      4.67007   4.52468   7.36528   0.00012   0.00392  -0.01178
   S      3.13940   7.17777   7.36514   0.00482  -0.00281  -0.00860
   S      1.56743   0.88903   1.44953  -0.00597   0.00657  -0.00084
   S      0.00197   3.59557   1.45463   0.00009  -0.00050  -0.01453
   S     -1.55692   6.30497   1.44943   0.00179  -0.00914  -0.00083
   S      4.67050   0.90020   1.47219  -0.00022   0.00085   0.01633
   S      3.12865   3.59313   1.44953  -0.00810   0.00273  -0.00281
   S      1.56288   6.30612   1.44926  -0.00161  -0.00933  -0.00094
   S      7.77286   0.89108   1.44960   0.00603   0.00649  -0.00068
   S      6.21396   3.59349   1.44977   0.00796   0.00259  -0.00251
   S      4.67213   6.29305   1.45505  -0.00003  -0.00164   0.00404
   S      0.00029   1.79963  10.47691   0.00045  -0.01308  -0.01460
   S     -1.55435   4.49395  10.47676  -0.01257   0.00652  -0.01397
   S     -3.10209   7.19556  10.48840  -0.00399  -0.00255   0.00983
   S      3.11213   1.79973  10.47677   0.00878  -0.00414   0.00581
   S      1.55631   4.49473  10.47690   0.01230   0.00584  -0.01446
   S      0.00186   7.19010  10.47646  -0.00065   0.01022   0.00359
   S      6.22666   1.80071  10.47681  -0.00904  -0.00354   0.00496
   S      4.66996   4.48608  10.48874   0.00015   0.00366   0.01149
   S      3.10564   7.19728  10.48870   0.00459  -0.00274   0.00848
   S      1.53004   0.86688   4.56033  -0.00569   0.00387  -0.00094
   S      0.00221   3.59544   4.55005   0.00007  -0.00012   0.01569
   S     -1.59554   6.28393   4.56103  -0.00086  -0.00741  -0.00124
   S      4.67016   0.90040   4.57555  -0.00014   0.00090  -0.01298
   S      3.12913   3.63658   4.56033  -0.00565   0.00430   0.00094
   S      1.60145   6.28457   4.56117   0.00107  -0.00763  -0.00109
   S      7.81083   0.86847   4.56151   0.00573   0.00378  -0.00110
   S      6.21290   3.63748   4.56136   0.00551   0.00414   0.00060
   Ni     4.67258   6.29289   4.79681   0.00006   0.00036   0.00538
freq: 215.02 cm-1
PRIMCOORD 48
     54   1
   Mo     0.00099   1.78600   3.00405   0.01186  -0.00075   0.00010
   Mo    -1.56480   4.50015   3.00438  -0.00023   0.00401  -0.00052
   Mo    -3.12790   7.17894   3.00028   0.00512   0.00539   0.00071
   Mo     3.11125   1.80044   3.02071  -0.00386  -0.00128   0.00023
   Mo     1.56862   4.50121   3.00404   0.00501  -0.00743   0.00045
   Mo     0.00282   7.18789   3.02100  -0.01287   0.00203  -0.00011
   Mo     6.22921   1.80126   3.02135  -0.00807   0.00625  -0.00032
   Mo     4.67161   4.51705   3.00063  -0.00329  -0.00270   0.00035
   Mo     3.13297   7.18168   3.00023   0.00838  -0.00615  -0.00092
   Mo     1.55455   0.89792   8.91887   0.01374  -0.00979  -0.00018
   Mo     0.00126   3.59580   8.91669  -0.01470   0.00474   0.00001
   Mo    -1.55710   6.29081   8.91859  -0.01702  -0.00560   0.00004
   Mo     4.66964   0.90051   8.92067  -0.01980   0.00494  -0.00003
   Mo     3.11434   3.59954   8.91887   0.01035  -0.01424  -0.00012
   Mo     1.56115   6.29158   8.91859  -0.01672  -0.00566   0.00006
   Mo     7.78444   0.89958   8.91893   0.00614   0.01570   0.00017
   Mo     6.22599   3.60045   8.91893   0.00451   0.01930   0.00014
   Mo     4.67084   6.29359   8.95212   0.03390  -0.00939  -0.00000
   S      0.00044   1.79624   7.36271   0.01018   0.00290   0.00305
   S     -1.55713   4.49553   7.36259  -0.00521   0.00623  -0.01244
   S     -3.13551   7.17614   7.36492   0.00929  -0.00085  -0.01571
   S      3.11294   1.79926   7.36568  -0.00318  -0.00393  -0.01179
   S      1.55932   4.49628   7.36270  -0.00198  -0.00938   0.00772
   S      0.00189   7.19084   7.36520  -0.01948  -0.00048   0.00316
   S      6.22603   1.80031   7.36554  -0.00717   0.01236   0.00925
   S      4.67007   4.52468   7.36528   0.00664  -0.00286  -0.00571
   S      3.13940   7.17777   7.36514   0.00932  -0.00366   0.02256
   S      1.56743   0.88903   1.44953   0.00430  -0.00025  -0.00528
   S      0.00197   3.59557   1.45463   0.00406  -0.00090   0.00124
   S     -1.55692   6.30497   1.44943  -0.00456   0.00055  -0.00414
   S      4.67050   0.90020   1.47219  -0.00654   0.00174  -0.00116
   S      3.12865   3.59313   1.44953   0.00118  -0.00491  -0.00291
   S      1.56288   6.30612   1.44926  -0.00287  -0.00103   0.00645
   S      7.77286   0.89108   1.44960   0.00156   0.00127   0.00702
   S      6.21396   3.59349   1.44977  -0.00148   0.00472  -0.00072
   S      4.67213   6.29305   1.45505   0.00948  -0.00284  -0.00030
   S      0.00029   1.79963  10.47691   0.01057   0.00294  -0.00305
   S     -1.55435   4.49395  10.47676  -0.00511   0.00637   0.01253
   S     -3.10209   7.19556  10.48840   0.01010  -0.00097   0.01490
   S      3.11213   1.79973  10.47677  -0.00319  -0.00391   0.01160
   S      1.55631   4.49473  10.47690  -0.00175  -0.00968  -0.00773
   S      0.00186   7.19010  10.47646  -0.01912  -0.00040  -0.00317
   S      6.22666   1.80071  10.47681  -0.00712   0.01227  -0.00913
   S      4.66996   4.48608  10.48874   0.00732  -0.00302   0.00546
   S      3.10564   7.19728  10.48870   0.01024  -0.00398  -0.02147
   S      1.53004   0.86688   4.56033   0.00422   0.00112   0.00669
   S      0.00221   3.59544   4.55005   0.00256  -0.00058  -0.00124
   S     -1.59554   6.28393   4.56103  -0.00562   0.00026   0.00392
   S      4.67016   0.90040   4.57555  -0.00602   0.00166   0.00086
   S      3.12913   3.63658   4.56033  -0.00003  -0.00606   0.00447
   S      1.60145   6.28457   4.56117  -0.00347  -0.00069  -0.00666
   S      7.81083   0.86847   4.56151   0.00107   0.00080  -0.00800
   S      6.21290   3.63748   4.56136  -0.00224   0.00621  -0.00011
   Ni     4.67258   6.29289   4.79681  -0.00181   0.00049  -0.00016
freq: 215.42 cm-1
PRIMCOORD 49
     54   1
   Mo     0.00099   1.78600   3.00405   0.00356   0.00069  -0.00060
   Mo    -1.56480   4.50015   3.00438   0.00783   0.01002   0.00004
   Mo    -3.12790   7.17894   3.00028   0.00875   0.00223   0.00061
   Mo     3.11125   1.80044   3.02071  -0.00720  -0.01153   0.00006
   Mo     1.56862   4.50121   3.00404  -0.00614   0.00674   0.00047
   Mo     0.00282   7.18789   3.02100  -0.00374  -0.00540   0.00030
   Mo     6.22921   1.80126   3.02135   0.00363  -0.00944   0.00002
   Mo     4.67161   4.51705   3.00063  -0.00128   0.01045  -0.00134
   Mo     3.13297   7.18168   3.00023  -0.00483  -0.00146   0.00004
   Mo     1.55455   0.89792   8.91887  -0.01101  -0.01452  -0.00002
   Mo     0.00126   3.59580   8.91669  -0.00312  -0.01367   0.00003
   Mo    -1.55710   6.29081   8.91859  -0.00256   0.01860  -0.00013
   Mo     4.66964   0.90051   8.92067  -0.00625  -0.02046   0.00015
   Mo     3.11434   3.59954   8.91887  -0.01131  -0.01101  -0.00001
   Mo     1.56115   6.29158   8.91859  -0.00674   0.01753  -0.00013
   Mo     7.78444   0.89958   8.91893   0.01744  -0.00806   0.00010
   Mo     6.22599   3.60045   8.91893   0.01445  -0.00140   0.00003
   Mo     4.67084   6.29359   8.95212   0.00923   0.03308   0.00007
   S      0.00044   1.79624   7.36271   0.00337  -0.00885  -0.01000
   S     -1.55713   4.49553   7.36259   0.00649   0.00875   0.00394
   S     -3.13551   7.17614   7.36492   0.00347   0.00740  -0.01707
   S      3.11294   1.79926   7.36568  -0.00917  -0.01657   0.00299
   S      1.55932   4.49628   7.36270  -0.00811   0.00422   0.00845
   S      0.00189   7.19084   7.36520  -0.00535  -0.00048  -0.01226
   S      6.22603   1.80031   7.36554   0.00600  -0.01247   0.00971
   S      4.67007   4.52468   7.36528   0.00129   0.01067   0.02071
   S      3.13940   7.17777   7.36514   0.00159   0.00612  -0.00654
   S      1.56743   0.88903   1.44953  -0.00297  -0.00328  -0.00457
   S      0.00197   3.59557   1.45463   0.00143   0.00442  -0.00153
   S     -1.55692   6.30497   1.44943   0.00238   0.00236  -0.00614
   S      4.67050   0.90020   1.47219  -0.00188  -0.00668   0.00159
   S      3.12865   3.59313   1.44953  -0.00369  -0.00178   0.00636
   S      1.56288   6.30612   1.44926  -0.00465   0.00178  -0.00319
   S      7.77286   0.89108   1.44960   0.00468  -0.00297  -0.00085
   S      6.21396   3.59349   1.44977   0.00338   0.00106   0.00721
   S      4.67213   6.29305   1.45505   0.00282   0.01054   0.00059
   S      0.00029   1.79963  10.47691   0.00350  -0.00910   0.01007
   S     -1.55435   4.49395  10.47676   0.00671   0.00911  -0.00400
   S     -3.10209   7.19556  10.48840   0.00396   0.00812   0.01632
   S      3.11213   1.79973  10.47677  -0.00905  -0.01645  -0.00290
   S      1.55631   4.49473  10.47690  -0.00830   0.00451  -0.00853
   S      0.00186   7.19010  10.47646  -0.00526  -0.00067   0.01236
   S      6.22666   1.80071  10.47681   0.00590  -0.01236  -0.00957
   S      4.66996   4.48608  10.48874   0.00143   0.01136  -0.01984
   S      3.10564   7.19728  10.48870   0.00161   0.00674   0.00633
   S      1.53004   0.86688   4.56033  -0.00406  -0.00439   0.00416
   S      0.00221   3.59544   4.55005   0.00089   0.00299   0.00150
   S     -1.59554   6.28393   4.56103   0.00316   0.00220   0.00721
   S      4.67016   0.90040   4.57555  -0.00181  -0.00618  -0.00106
   S      3.12913   3.63658   4.56033  -0.00308  -0.00252  -0.00713
   S      1.60145   6.28457   4.56117  -0.00591   0.00206   0.00423
   S      7.81083   0.86847   4.56151   0.00573  -0.00473  -0.00024
   S      6.21290   3.63748   4.56136   0.00232   0.00123  -0.00869
   Ni     4.67258   6.29289   4.79681  -0.00052  -0.00180   0.00073
freq: 216.82 cm-1
PRIMCOORD 50
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00023   0.00865   0.00079
   Mo    -1.56480   4.50015   3.00438  -0.01020   0.00530  -0.00065
   Mo    -3.12790   7.17894   3.00028   0.00858  -0.01497  -0.00017
   Mo     3.11125   1.80044   3.02071   0.00826   0.00320  -0.00128
   Mo     1.56862   4.50121   3.00404   0.00176   0.00049   0.00001
   Mo     0.00282   7.18789   3.02100  -0.00594  -0.00250   0.00131
   Mo     6.22921   1.80126   3.02135  -0.00756   0.01027  -0.00006
   Mo     4.67161   4.51705   3.00063   0.00840  -0.00415   0.00059
   Mo     3.13297   7.18168   3.00023  -0.00163  -0.00909  -0.00082
   Mo     1.55455   0.89792   8.91887   0.00126  -0.01741  -0.00036
   Mo     0.00126   3.59580   8.91669  -0.01558   0.02547  -0.00002
   Mo    -1.55710   6.29081   8.91859   0.01469  -0.00817   0.00043
   Mo     4.66964   0.90051   8.92067   0.01566  -0.02497  -0.00002
   Mo     3.11434   3.59954   8.91887   0.00169   0.01637  -0.00048
   Mo     1.56115   6.29158   8.91859  -0.01467   0.01040   0.00045
   Mo     7.78444   0.89958   8.91893  -0.01703  -0.00868  -0.00018
   Mo     6.22599   3.60045   8.91893   0.01395   0.00761   0.00020
   Mo     4.67084   6.29359   8.95212  -0.00000  -0.00055  -0.00011
   S      0.00044   1.79624   7.36271  -0.00887   0.00392   0.01622
   S     -1.55713   4.49553   7.36259  -0.00089   0.00938  -0.01491
   S     -3.13551   7.17614   7.36492   0.00803  -0.01394   0.00002
   S      3.11294   1.79926   7.36568   0.00948  -0.00509   0.01637
   S      1.55932   4.49628   7.36270  -0.00780   0.01484   0.00141
   S      0.00189   7.19084   7.36520  -0.00009  -0.00868  -0.01688
   S      6.22603   1.80031   7.36554  -0.00077   0.00030  -0.00129
   S      4.67007   4.52468   7.36528   0.00834   0.00427   0.00109
   S      3.13940   7.17777   7.36514  -0.00791  -0.00435  -0.00198
   S      1.56743   0.88903   1.44953   0.00317  -0.00386   0.00779
   S      0.00197   3.59557   1.45463  -0.00474   0.00825   0.00165
   S     -1.55692   6.30497   1.44943   0.00241  -0.00345  -0.00737
   S      4.67050   0.90020   1.47219   0.00089  -0.00099  -0.00141
   S      3.12865   3.59313   1.44953   0.00559   0.00174  -0.00089
   S      1.56288   6.30612   1.44926  -0.00467  -0.00258   0.00024
   S      7.77286   0.89108   1.44960  -0.00274   0.00146   0.00792
   S      6.21396   3.59349   1.44977  -0.00126   0.00176  -0.00821
   S      4.67213   6.29305   1.45505   0.00407  -0.00794   0.00010
   S      0.00029   1.79963  10.47691  -0.00861   0.00381  -0.01725
   S     -1.55435   4.49395  10.47676  -0.00080   0.00909   0.01602
   S     -3.10209   7.19556  10.48840   0.00829  -0.01443  -0.00002
   S      3.11213   1.79973  10.47677   0.00928  -0.00491  -0.01722
   S      1.55631   4.49473  10.47690  -0.00746   0.01418  -0.00146
   S      0.00186   7.19010  10.47646  -0.00012  -0.00837   0.01775
   S      6.22666   1.80071  10.47681  -0.00068   0.00008   0.00132
   S      4.66996   4.48608  10.48874   0.00853   0.00411  -0.00103
   S      3.10564   7.19728  10.48870  -0.00772  -0.00458   0.00174
   S      1.53004   0.86688   4.56033   0.00422  -0.00372  -0.00852
   S      0.00221   3.59544   4.55005  -0.00526   0.00935  -0.00135
   S     -1.59554   6.28393   4.56103   0.00134  -0.00400   0.00783
   S      4.67016   0.90040   4.57555  -0.00072   0.00182   0.00133
   S      3.12913   3.63658   4.56033   0.00560   0.00268   0.00082
   S      1.60145   6.28457   4.56117  -0.00469  -0.00204  -0.00040
   S      7.81083   0.86847   4.56151  -0.00447   0.00187  -0.00854
   S      6.21290   3.63748   4.56136  -0.00105   0.00374   0.00870
   Ni     4.67258   6.29289   4.79681  -0.00117   0.00241   0.00085
freq: 216.94 cm-1
PRIMCOORD 51
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00081   0.00589   0.00049
   Mo    -1.56480   4.50015   3.00438   0.00364  -0.00346   0.00040
   Mo    -3.12790   7.17894   3.00028  -0.00372  -0.00303  -0.00083
   Mo     3.11125   1.80044   3.02071   0.00444   0.01113   0.00066
   Mo     1.56862   4.50121   3.00404   0.01015   0.00549  -0.00086
   Mo     0.00282   7.18789   3.02100   0.01090  -0.00193   0.00082
   Mo     6.22921   1.80126   3.02135  -0.00448  -0.00149  -0.00152
   Mo     4.67161   4.51705   3.00063  -0.01386  -0.00268   0.00054
   Mo     3.13297   7.18168   3.00023  -0.00885  -0.01174   0.00043
   Mo     1.55455   0.89792   8.91887   0.01799   0.00057  -0.00002
   Mo     0.00126   3.59580   8.91669   0.02637   0.01576   0.00001
   Mo    -1.55710   6.29081   8.91859   0.00964   0.01474   0.00022
   Mo     4.66964   0.90051   8.92067  -0.02494  -0.01449  -0.00001
   Mo     3.11434   3.59954   8.91887  -0.01737   0.00120   0.00045
   Mo     1.56115   6.29158   8.91859  -0.00821  -0.01582   0.00026
   Mo     7.78444   0.89958   8.91893   0.00731  -0.01496  -0.00038
   Mo     6.22599   3.60045   8.91893  -0.00938   0.01423  -0.00066
   Mo     4.67084   6.29359   8.95212  -0.00143  -0.00119  -0.00002
   S      0.00044   1.79624   7.36271   0.01420   0.00303   0.00957
   S     -1.55713   4.49553   7.36259   0.00955   0.01104   0.00916
   S     -3.13551   7.17614   7.36492   0.00456   0.00217  -0.00088
   S      3.11294   1.79926   7.36568  -0.00400   0.00385  -0.00956
   S      1.55932   4.49628   7.36270   0.00503   0.00276  -0.01859
   S      0.00189   7.19084   7.36520   0.00117  -0.00559  -0.00968
   S      6.22603   1.80031   7.36554  -0.01003  -0.00558   0.01873
   S      4.67007   4.52468   7.36528  -0.01427   0.00232   0.00035
   S      3.13940   7.17777   7.36514  -0.00527  -0.01353   0.00080
   S      1.56743   0.88903   1.44953   0.00109   0.00401   0.00562
   S      0.00197   3.59557   1.45463   0.00757   0.00476   0.00026
   S     -1.55692   6.30497   1.44943   0.00408  -0.00174   0.00494
   S      4.67050   0.90020   1.47219  -0.00098  -0.00035  -0.00031
   S      3.12865   3.59313   1.44953  -0.00165   0.00182  -0.00895
   S      1.56288   6.30612   1.44926   0.00040  -0.00271  -0.00866
   S      7.77286   0.89108   1.44960  -0.00213  -0.00517   0.00425
   S      6.21396   3.59349   1.44977  -0.00575   0.00097   0.00309
   S      4.67213   6.29305   1.45505  -0.00754  -0.00523  -0.00006
   S      0.00029   1.79963  10.47691   0.01374   0.00290  -0.01025
   S     -1.55435   4.49395  10.47676   0.00903   0.01043  -0.00985
   S     -3.10209   7.19556  10.48840   0.00422   0.00214   0.00063
   S      3.11213   1.79973  10.47677  -0.00403   0.00357   0.00998
   S      1.55631   4.49473  10.47690   0.00476   0.00280   0.01989
   S      0.00186   7.19010  10.47646   0.00113  -0.00544   0.01015
   S      6.22666   1.80071  10.47681  -0.00981  -0.00530  -0.01974
   S      4.66996   4.48608  10.48874  -0.01464   0.00219  -0.00030
   S      3.10564   7.19728  10.48870  -0.00569  -0.01394  -0.00068
   S      1.53004   0.86688   4.56033   0.00251   0.00448  -0.00598
   S      0.00221   3.59544   4.55005   0.00858   0.00547  -0.00024
   S     -1.59554   6.28393   4.56103   0.00490  -0.00070  -0.00527
   S      4.67016   0.90040   4.57555   0.00181   0.00138   0.00022
   S      3.12913   3.63658   4.56033  -0.00205   0.00349   0.00967
   S      1.60145   6.28457   4.56117   0.00164  -0.00388   0.00922
   S      7.81083   0.86847   4.56151  -0.00259  -0.00481  -0.00440
   S      6.21290   3.63748   4.56136  -0.00560   0.00089  -0.00322
   Ni     4.67258   6.29289   4.79681   0.00212   0.00154   0.00005
freq: 217.86 cm-1
PRIMCOORD 52
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00015   0.01985  -0.00001
   Mo    -1.56480   4.50015   3.00438   0.01580  -0.00993  -0.00007
   Mo    -3.12790   7.17894   3.00028   0.00294   0.00070  -0.00130
   Mo     3.11125   1.80044   3.02071  -0.01507   0.00993   0.00053
   Mo     1.56862   4.50121   3.00404  -0.01637  -0.01008  -0.00009
   Mo     0.00282   7.18789   3.02100   0.00001  -0.01794   0.00063
   Mo     6.22921   1.80126   3.02135   0.01516   0.00991   0.00052
   Mo     4.67161   4.51705   3.00063   0.00060  -0.00408  -0.00128
   Mo     3.13297   7.18168   3.00023  -0.00285   0.00132  -0.00126
   Mo     1.55455   0.89792   8.91887  -0.01931  -0.00255   0.00029
   Mo     0.00126   3.59580   8.91669  -0.00100   0.00267  -0.00022
   Mo    -1.55710   6.29081   8.91859  -0.01028  -0.01778   0.00037
   Mo     4.66964   0.90051   8.92067   0.00062  -0.00146  -0.00029
   Mo     3.11434   3.59954   8.91887  -0.00855   0.01947   0.00033
   Mo     1.56115   6.29158   8.91859   0.01007  -0.01682   0.00037
   Mo     7.78444   0.89958   8.91893   0.01867  -0.00190   0.00028
   Mo     6.22599   3.60045   8.91893   0.00948   0.01929   0.00038
   Mo     4.67084   6.29359   8.95212   0.00031  -0.00091   0.00037
   S      0.00044   1.79624   7.36271  -0.00040   0.00617  -0.00800
   S     -1.55713   4.49553   7.36259   0.00455  -0.00210  -0.01103
   S     -3.13551   7.17614   7.36492  -0.00555  -0.00500  -0.00249
   S      3.11294   1.79926   7.36568  -0.01068   0.00650   0.01284
   S      1.55932   4.49628   7.36270  -0.00511  -0.00194  -0.00999
   S      0.00189   7.19084   7.36520  -0.00016  -0.01381   0.01099
   S      6.22603   1.80031   7.36554   0.01091   0.00685   0.01212
   S      4.67007   4.52468   7.36528   0.00056   0.00735  -0.00304
   S      3.13940   7.17777   7.36514   0.00581  -0.00450  -0.00229
   S      1.56743   0.88903   1.44953  -0.00824   0.00667  -0.00033
   S      0.00197   3.59557   1.45463  -0.00046   0.00025  -0.01864
   S     -1.55692   6.30497   1.44943   0.00183  -0.01103  -0.00091
   S      4.67050   0.90020   1.47219  -0.00005   0.00033   0.01764
   S      3.12865   3.59313   1.44953  -0.00955   0.00416  -0.00142
   S      1.56288   6.30612   1.44926  -0.00162  -0.01106  -0.00070
   S      7.77286   0.89108   1.44960   0.00817   0.00692  -0.00051
   S      6.21396   3.59349   1.44977   0.00981   0.00370  -0.00179
   S      4.67213   6.29305   1.45505  -0.00001  -0.00088   0.00421
   S      0.00029   1.79963  10.47691  -0.00039   0.00675   0.00840
   S     -1.55435   4.49395  10.47676   0.00509  -0.00234   0.01168
   S     -3.10209   7.19556  10.48840  -0.00532  -0.00481   0.00211
   S      3.11213   1.79973  10.47677  -0.01022   0.00646  -0.01275
   S      1.55631   4.49473  10.47690  -0.00562  -0.00222   0.01057
   S      0.00186   7.19010  10.47646  -0.00014  -0.01321  -0.01081
   S      6.22666   1.80071  10.47681   0.01046   0.00677  -0.01200
   S      4.66996   4.48608  10.48874   0.00053   0.00726   0.00273
   S      3.10564   7.19728  10.48870   0.00563  -0.00431   0.00194
   S      1.53004   0.86688   4.56033  -0.00726   0.00482  -0.00139
   S      0.00221   3.59544   4.55005  -0.00040   0.00038   0.01816
   S     -1.59554   6.28393   4.56103   0.00049  -0.00909  -0.00078
   S      4.67016   0.90040   4.57555  -0.00004   0.00054  -0.01417
   S      3.12913   3.63658   4.56033  -0.00748   0.00461  -0.00032
   S      1.60145   6.28457   4.56117  -0.00030  -0.00912  -0.00099
   S      7.81083   0.86847   4.56151   0.00714   0.00519  -0.00115
   S      6.21290   3.63748   4.56136   0.00782   0.00419   0.00010
   Ni     4.67258   6.29289   4.79681  -0.00003   0.00027   0.00184
freq: 228.28 cm-1
PRIMCOORD 53
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00027   0.00469   0.00154
   Mo    -1.56480   4.50015   3.00438   0.00474  -0.00279   0.00193
   Mo    -3.12790   7.17894   3.00028   0.02599   0.01575  -0.01122
   Mo     3.11125   1.80044   3.02071   0.00629  -0.00404   0.00248
   Mo     1.56862   4.50121   3.00404  -0.00470  -0.00236   0.00178
   Mo     0.00282   7.18789   3.02100   0.00030   0.00768   0.00211
   Mo     6.22921   1.80126   3.02135  -0.00609  -0.00429   0.00227
   Mo     4.67161   4.51705   3.00063   0.00009  -0.03024  -0.01126
   Mo     3.13297   7.18168   3.00023  -0.02628   0.01586  -0.01105
   Mo     1.55455   0.89792   8.91887   0.00211   0.00573   0.00045
   Mo     0.00126   3.59580   8.91669   0.00012   0.00009   0.00006
   Mo    -1.55710   6.29081   8.91859   0.00565  -0.00129   0.00057
   Mo     4.66964   0.90051   8.92067  -0.00020   0.00024   0.00024
   Mo     3.11434   3.59954   8.91887  -0.00391  -0.00456   0.00055
   Mo     1.56115   6.29158   8.91859  -0.00569  -0.00148   0.00058
   Mo     7.78444   0.89958   8.91893  -0.00197   0.00570   0.00043
   Mo     6.22599   3.60045   8.91893   0.00375  -0.00437   0.00054
   Mo     4.67084   6.29359   8.95212   0.00011  -0.00035  -0.00112
   S      0.00044   1.79624   7.36271   0.00010   0.00223  -0.00052
   S     -1.55713   4.49553   7.36259   0.00206  -0.00122  -0.00054
   S     -3.13551   7.17614   7.36492   0.00268   0.00173   0.00194
   S      3.11294   1.79926   7.36568   0.00093  -0.00028  -0.00198
   S      1.55932   4.49628   7.36270  -0.00200  -0.00131  -0.00065
   S      0.00189   7.19084   7.36520  -0.00008   0.00098  -0.00144
   S      6.22603   1.80031   7.36554  -0.00106  -0.00026  -0.00175
   S      4.67007   4.52468   7.36528  -0.00009  -0.00315   0.00174
   S      3.13940   7.17777   7.36514  -0.00257   0.00161   0.00206
   S      1.56743   0.88903   1.44953   0.00579   0.02013  -0.00851
   S      0.00197   3.59557   1.45463  -0.00003  -0.00020   0.00277
   S     -1.55692   6.30497   1.44943   0.02028  -0.00486  -0.00790
   S      4.67050   0.90020   1.47219  -0.00013   0.00011  -0.00380
   S      3.12865   3.59313   1.44953  -0.01445  -0.01533  -0.00779
   S      1.56288   6.30612   1.44926  -0.02007  -0.00445  -0.00810
   S      7.77286   0.89108   1.44960  -0.00604   0.01980  -0.00874
   S      6.21396   3.59349   1.44977   0.01463  -0.01555  -0.00794
   S      4.67213   6.29305   1.45505  -0.00030   0.00044   0.02345
   S      0.00029   1.79963  10.47691   0.00007   0.00296   0.00124
   S     -1.55435   4.49395  10.47676   0.00250  -0.00149   0.00151
   S     -3.10209   7.19556  10.48840   0.00243   0.00136  -0.00361
   S      3.11213   1.79973  10.47677   0.00146  -0.00082   0.00353
   S      1.55631   4.49473  10.47690  -0.00241  -0.00157   0.00165
   S      0.00186   7.19010  10.47646  -0.00007   0.00169   0.00321
   S      6.22666   1.80071  10.47681  -0.00158  -0.00080   0.00331
   S      4.66996   4.48608  10.48874  -0.00006  -0.00314  -0.00335
   S      3.10564   7.19728  10.48870  -0.00231   0.00126  -0.00379
   S      1.53004   0.86688   4.56033   0.00612   0.00113  -0.00342
   S      0.00221   3.59544   4.55005   0.00018  -0.00056   0.00880
   S     -1.59554   6.28393   4.56103   0.00397   0.00524  -0.00418
   S      4.67016   0.90040   4.57555   0.00015  -0.00018   0.01445
   S      3.12913   3.63658   4.56033   0.00220  -0.00576  -0.00392
   S      1.60145   6.28457   4.56117  -0.00368   0.00519  -0.00382
   S      7.81083   0.86847   4.56151  -0.00636   0.00107  -0.00330
   S      6.21290   3.63748   4.56136  -0.00216  -0.00602  -0.00400
   Ni     4.67258   6.29289   4.79681  -0.00010   0.00005   0.04399
freq: 232.40 cm-1
PRIMCOORD 54
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01928  -0.00983   0.00064
   Mo    -1.56480   4.50015   3.00438   0.01567  -0.00531  -0.00103
   Mo    -3.12790   7.17894   3.00028   0.00085   0.01041   0.00028
   Mo     3.11125   1.80044   3.02071   0.01699  -0.00775  -0.00026
   Mo     1.56862   4.50121   3.00404  -0.00599   0.02266   0.00034
   Mo     0.00282   7.18789   3.02100  -0.01065  -0.01175   0.00024
   Mo     6.22921   1.80126   3.02135   0.00011   0.01447   0.00011
   Mo     4.67161   4.51705   3.00063  -0.00734  -0.00962   0.00050
   Mo     3.13297   7.18168   3.00023   0.01429  -0.00690  -0.00083
   Mo     1.55455   0.89792   8.91887   0.00032   0.00583   0.00006
   Mo     0.00126   3.59580   8.91669   0.00475  -0.00376  -0.00002
   Mo    -1.55710   6.29081   8.91859  -0.00538  -0.00230  -0.00014
   Mo     4.66964   0.90051   8.92067   0.00572  -0.00459   0.00001
   Mo     3.11434   3.59954   8.91887  -0.00589  -0.00174  -0.00001
   Mo     1.56115   6.29158   8.91859   0.00088   0.00656   0.00006
   Mo     7.78444   0.89958   8.91893  -0.00592  -0.00265   0.00008
   Mo     6.22599   3.60045   8.91893   0.00122   0.00592  -0.00015
   Mo     4.67084   6.29359   8.95212   0.00417  -0.00320   0.00000
   S      0.00044   1.79624   7.36271  -0.00607  -0.00443   0.00003
   S     -1.55713   4.49553   7.36259   0.00680  -0.00264  -0.00018
   S     -3.13551   7.17614   7.36492  -0.00124   0.00743   0.00009
   S      3.11294   1.79926   7.36568   0.00681  -0.00287   0.00052
   S      1.55932   4.49628   7.36270  -0.00127   0.00754   0.00003
   S      0.00189   7.19084   7.36520  -0.00530  -0.00457  -0.00028
   S      6.22603   1.80031   7.36554  -0.00075   0.00677  -0.00010
   S      4.67007   4.52468   7.36528  -0.00593  -0.00438   0.00024
   S      3.13940   7.17777   7.36514   0.00678  -0.00270  -0.00044
   S      1.56743   0.88903   1.44953   0.00113   0.01298   0.00494
   S      0.00197   3.59557   1.45463   0.01459  -0.01121  -0.00006
   S     -1.55692   6.30497   1.44943  -0.01083  -0.00978  -0.00309
   S      4.67050   0.90020   1.47219   0.01644  -0.01278   0.00024
   S      3.12865   3.59313   1.44953  -0.01424  -0.00393   0.00493
   S      1.56288   6.30612   1.44926   0.00286   0.01943  -0.00306
   S      7.77286   0.89108   1.44960  -0.01743  -0.00978  -0.00180
   S      6.21396   3.59349   1.44977   0.00769   0.01476  -0.00202
   S      4.67213   6.29305   1.45505   0.01828  -0.01418  -0.00003
   S      0.00029   1.79963  10.47691  -0.00581  -0.00445   0.00017
   S     -1.55435   4.49395  10.47676   0.00675  -0.00264  -0.00024
   S     -3.10209   7.19556  10.48840  -0.00117   0.00685  -0.00014
   S      3.11213   1.79973  10.47677   0.00693  -0.00292  -0.00049
   S      1.55631   4.49473  10.47690  -0.00117   0.00737   0.00005
   S      0.00186   7.19010  10.47646  -0.00537  -0.00469   0.00025
   S      6.22666   1.80071  10.47681  -0.00070   0.00684   0.00006
   S      4.66996   4.48608  10.48874  -0.00553  -0.00402  -0.00040
   S      3.10564   7.19728  10.48870   0.00626  -0.00247   0.00066
   S      1.53004   0.86688   4.56033   0.00175   0.01763  -0.00431
   S      0.00221   3.59544   4.55005   0.01140  -0.00873  -0.00002
   S     -1.59554   6.28393   4.56103  -0.01847  -0.00854   0.00199
   S      4.67016   0.90040   4.57555   0.01583  -0.01223  -0.00017
   S      3.12913   3.63658   4.56033  -0.01700  -0.00502  -0.00461
   S      1.60145   6.28457   4.56117  -0.00065   0.02029   0.00378
   S      7.81083   0.86847   4.56151  -0.02043  -0.00542   0.00278
   S      6.21290   3.63748   4.56136   0.00309   0.02109   0.00078
   Ni     4.67258   6.29289   4.79681  -0.00410   0.00330   0.00010
freq: 232.45 cm-1
PRIMCOORD 55
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01500   0.01296  -0.00094
   Mo    -1.56480   4.50015   3.00438  -0.01024  -0.02245  -0.00015
   Mo    -3.12790   7.17894   3.00028   0.01426   0.00431   0.00082
   Mo     3.11125   1.80044   3.02071  -0.00441  -0.01266  -0.00008
   Mo     1.56862   4.50121   3.00404   0.01764  -0.00051   0.00103
   Mo     0.00282   7.18789   3.02100  -0.00809   0.01505  -0.00036
   Mo     6.22921   1.80126   3.02135   0.01778   0.00454   0.00034
   Mo     4.67161   4.51705   3.00063  -0.00567   0.01234  -0.00077
   Mo     3.13297   7.18168   3.00023  -0.00278  -0.00903  -0.00016
   Mo     1.55455   0.89792   8.91887  -0.00621   0.00120  -0.00008
   Mo     0.00126   3.59580   8.91669   0.00361   0.00471   0.00003
   Mo    -1.55710   6.29081   8.91859   0.00217  -0.00611  -0.00001
   Mo     4.66964   0.90051   8.92067   0.00437   0.00595   0.00001
   Mo     3.11434   3.59954   8.91887   0.00280  -0.00560   0.00017
   Mo     1.56115   6.29158   8.91859  -0.00562   0.00066   0.00013
   Mo     7.78444   0.89958   8.91893   0.00191  -0.00523  -0.00007
   Mo     6.22599   3.60045   8.91893  -0.00633   0.00023   0.00006
   Mo     4.67084   6.29359   8.95212   0.00319   0.00410   0.00001
   S      0.00044   1.79624   7.36271  -0.00468   0.00569  -0.00009
   S     -1.55713   4.49553   7.36259  -0.00300  -0.00706   0.00004
   S     -3.13551   7.17614   7.36492   0.00719   0.00084   0.00036
   S      3.11294   1.79926   7.36568  -0.00252  -0.00619  -0.00002
   S      1.55932   4.49628   7.36270   0.00726   0.00066   0.00020
   S      0.00189   7.19084   7.36520  -0.00408   0.00591   0.00048
   S      6.22603   1.80031   7.36554   0.00716   0.00116  -0.00053
   S      4.67007   4.52468   7.36528  -0.00454   0.00568  -0.00026
   S      3.13940   7.17777   7.36514  -0.00289  -0.00685   0.00003
   S      1.56743   0.88903   1.44953  -0.01837   0.00683   0.00065
   S      0.00197   3.59557   1.45463   0.01126   0.01443  -0.00011
   S     -1.55692   6.30497   1.44943   0.00581  -0.01789   0.00404
   S      4.67050   0.90020   1.47219   0.01278   0.01653   0.00001
   S      3.12865   3.59313   1.44953   0.01154  -0.01416   0.00063
   S      1.56288   6.30612   1.44926  -0.01181   0.00486   0.00393
   S      7.77286   0.89108   1.44960   0.00561  -0.01073  -0.00469
   S      6.21396   3.59349   1.44977  -0.01687   0.00010  -0.00470
   S      4.67213   6.29305   1.45505   0.01405   0.01816   0.00001
   S      0.00029   1.79963  10.47691  -0.00449   0.00571  -0.00015
   S     -1.55435   4.49395  10.47676  -0.00291  -0.00687  -0.00000
   S     -3.10209   7.19556  10.48840   0.00662   0.00070  -0.00054
   S      3.11213   1.79973  10.47677  -0.00249  -0.00623   0.00009
   S      1.55631   4.49473  10.47690   0.00721   0.00072   0.00022
   S      0.00186   7.19010  10.47646  -0.00413   0.00604  -0.00041
   S      6.22666   1.80071  10.47681   0.00727   0.00119   0.00054
   S      4.66996   4.48608  10.48874  -0.00425   0.00520   0.00053
   S      3.10564   7.19728  10.48870  -0.00271  -0.00634   0.00002
   S      1.53004   0.86688   4.56033  -0.02182   0.00145  -0.00177
   S      0.00221   3.59544   4.55005   0.00883   0.01129   0.00008
   S     -1.59554   6.28393   4.56103   0.00426  -0.01896  -0.00472
   S      4.67016   0.90040   4.57555   0.01234   0.01600  -0.00009
   S      3.12913   3.63658   4.56033   0.00783  -0.02027   0.00045
   S      1.60145   6.28457   4.56117  -0.01873   0.00354  -0.00299
   S      7.81083   0.86847   4.56151   0.00728  -0.01657   0.00382
   S      6.21290   3.63748   4.56136  -0.01827  -0.00007   0.00497
   Ni     4.67258   6.29289   4.79681  -0.00318  -0.00426   0.00000
freq: 238.09 cm-1
PRIMCOORD 56
     54   1
   Mo     0.00099   1.78600   3.00405   0.00624   0.00448  -0.00023
   Mo    -1.56480   4.50015   3.00438  -0.00633   0.00105   0.00038
   Mo    -3.12790   7.17894   3.00028   0.00038  -0.00428  -0.00008
   Mo     3.11125   1.80044   3.02071  -0.00667   0.00240   0.00021
   Mo     1.56862   4.50121   3.00404   0.00275  -0.00824  -0.00007
   Mo     0.00282   7.18789   3.02100   0.00420   0.00500  -0.00013
   Mo     6.22921   1.80126   3.02135   0.00106  -0.00568  -0.00003
   Mo     4.67161   4.51705   3.00063   0.00287   0.00432  -0.00027
   Mo     3.13297   7.18168   3.00023  -0.00574   0.00214   0.00052
   Mo     1.55455   0.89792   8.91887   0.00387   0.01702   0.00019
   Mo     0.00126   3.59580   8.91669   0.01286  -0.01221  -0.00002
   Mo    -1.55710   6.29081   8.91859  -0.01618  -0.00431  -0.00045
   Mo     4.66964   0.90051   8.92067   0.01214  -0.01157  -0.00001
   Mo     3.11434   3.59954   8.91887  -0.01658  -0.00491   0.00002
   Mo     1.56115   6.29158   8.91859   0.00428   0.01625   0.00017
   Mo     7.78444   0.89958   8.91893  -0.01589  -0.00467   0.00035
   Mo     6.22599   3.60045   8.91893   0.00357   0.01607  -0.00048
   Mo     4.67084   6.29359   8.95212   0.01126  -0.01103  -0.00001
   S      0.00044   1.79624   7.36271  -0.01323  -0.01286  -0.00000
   S     -1.55713   4.49553   7.36259   0.01814  -0.00550  -0.00010
   S     -3.13551   7.17614   7.36492  -0.00415   0.01805   0.00029
   S      3.11294   1.79926   7.36568   0.01774  -0.00526   0.00012
   S      1.55932   4.49628   7.36270  -0.00428   0.01793  -0.00009
   S      0.00189   7.19084   7.36520  -0.01283  -0.01264  -0.00022
   S      6.22603   1.80031   7.36554  -0.00416   0.01732  -0.00012
   S      4.67007   4.52468   7.36528  -0.01335  -0.01348   0.00019
   S      3.13940   7.17777   7.36514   0.01853  -0.00571  -0.00033
   S      1.56743   0.88903   1.44953  -0.00140  -0.00443  -0.00145
   S      0.00197   3.59557   1.45463  -0.00499   0.00482  -0.00010
   S     -1.55692   6.30497   1.44943   0.00441   0.00285   0.00129
   S      4.67050   0.90020   1.47219  -0.00545   0.00536   0.00002
   S      3.12865   3.59313   1.44953   0.00547   0.00095  -0.00159
   S      1.56288   6.30612   1.44926  -0.00121  -0.00675   0.00108
   S      7.77286   0.89108   1.44960   0.00669   0.00275   0.00041
   S      6.21396   3.59349   1.44977  -0.00338  -0.00560   0.00052
   S      4.67213   6.29305   1.45505  -0.00633   0.00608   0.00000
   S      0.00029   1.79963  10.47691  -0.01328  -0.01248   0.00100
   S     -1.55435   4.49395  10.47676   0.01756  -0.00517  -0.00146
   S     -3.10209   7.19556  10.48840  -0.00518   0.01884  -0.00056
   S      3.11213   1.79973  10.47677   0.01819  -0.00525   0.00048
   S      1.55631   4.49473  10.47690  -0.00448   0.01785   0.00046
   S      0.00186   7.19010  10.47646  -0.01367  -0.01297  -0.00033
   S      6.22666   1.80071  10.47681  -0.00461   0.01844  -0.00010
   S      4.66996   4.48608  10.48874  -0.01424  -0.01232  -0.00077
   S      3.10564   7.19728  10.48870   0.01732  -0.00462   0.00109
   S      1.53004   0.86688   4.56033  -0.00158  -0.00633   0.00120
   S      0.00221   3.59544   4.55005  -0.00372   0.00366   0.00013
   S     -1.59554   6.28393   4.56103   0.00695   0.00217  -0.00081
   S      4.67016   0.90040   4.57555  -0.00494   0.00487   0.00001
   S      3.12913   3.63658   4.56033   0.00641   0.00114   0.00157
   S      1.60145   6.28457   4.56117  -0.00055  -0.00713  -0.00119
   S      7.81083   0.86847   4.56151   0.00755   0.00123  -0.00069
   S      6.21290   3.63748   4.56136  -0.00174  -0.00759   0.00007
   Ni     4.67258   6.29289   4.79681   0.00194  -0.00200  -0.00013
freq: 238.15 cm-1
PRIMCOORD 57
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00590   0.00465  -0.00026
   Mo    -1.56480   4.50015   3.00438  -0.00298  -0.00818  -0.00007
   Mo    -3.12790   7.17894   3.00028   0.00567   0.00194   0.00052
   Mo     3.11125   1.80044   3.02071  -0.00137  -0.00548  -0.00003
   Mo     1.56862   4.50121   3.00404   0.00634   0.00072   0.00039
   Mo     0.00282   7.18789   3.02100  -0.00392   0.00509  -0.00014
   Mo     6.22921   1.80126   3.02135   0.00668   0.00221   0.00024
   Mo     4.67161   4.51705   3.00063  -0.00272   0.00441  -0.00032
   Mo     3.13297   7.18168   3.00023  -0.00066  -0.00418  -0.00010
   Mo     1.55455   0.89792   8.91887   0.01611  -0.00393   0.00036
   Mo     0.00126   3.59580   8.91669  -0.01232  -0.01275  -0.00003
   Mo    -1.55710   6.29081   8.91859  -0.00495   0.01612   0.00015
   Mo     4.66964   0.90051   8.92067  -0.01169  -0.01211  -0.00003
   Mo     3.11434   3.59954   8.91887  -0.00422   0.01596  -0.00046
   Mo     1.56115   6.29158   8.91859   0.01643  -0.00360  -0.00044
   Mo     7.78444   0.89958   8.91893  -0.00451   0.01677   0.00023
   Mo     6.22599   3.60045   8.91893   0.01669  -0.00417   0.00003
   Mo     4.67084   6.29359   8.95212  -0.01088  -0.01159  -0.00002
   S      0.00044   1.79624   7.36271   0.01283  -0.01354  -0.00001
   S     -1.55713   4.49553   7.36259   0.00495   0.01777  -0.00006
   S     -3.13551   7.17614   7.36492  -0.01876  -0.00488  -0.00024
   S      3.11294   1.79926   7.36568   0.00481   0.01715  -0.00014
   S      1.55932   4.49628   7.36270  -0.01827  -0.00459  -0.00005
   S      0.00189   7.19084   7.36520   0.01240  -0.01331  -0.00029
   S      6.22603   1.80031   7.36554  -0.01792  -0.00444   0.00022
   S      4.67007   4.52468   7.36528   0.01283  -0.01416   0.00008
   S      3.13940   7.17777   7.36514   0.00480   0.01773   0.00022
   S      1.56743   0.88903   1.44953  -0.00667   0.00254   0.00033
   S      0.00197   3.59557   1.45463   0.00471   0.00494  -0.00013
   S     -1.55692   6.30497   1.44943   0.00144  -0.00666   0.00111
   S      4.67050   0.90020   1.47219   0.00516   0.00548   0.00010
   S      3.12865   3.59313   1.44953   0.00349  -0.00549   0.00040
   S      1.56288   6.30612   1.44926  -0.00438   0.00250   0.00127
   S      7.77286   0.89108   1.44960   0.00164  -0.00422  -0.00143
   S      6.21396   3.59349   1.44977  -0.00560   0.00066  -0.00157
   S      4.67213   6.29305   1.45505   0.00598   0.00623   0.00002
   S      0.00029   1.79963  10.47691   0.01289  -0.01316   0.00105
   S     -1.55435   4.49395  10.47676   0.00510   0.01765   0.00038
   S     -3.10209   7.19556  10.48840  -0.01757  -0.00373   0.00098
   S      3.11213   1.79973  10.47677   0.00531   0.01826  -0.00006
   S      1.55631   4.49473  10.47690  -0.01779  -0.00428  -0.00148
   S      0.00186   7.19010  10.47646   0.01322  -0.01364  -0.00032
   S      6.22666   1.80071  10.47681  -0.01843  -0.00439   0.00041
   S      4.66996   4.48608  10.48874   0.01373  -0.01293  -0.00070
   S      3.10564   7.19728  10.48870   0.00580   0.01860  -0.00046
   S      1.53004   0.86688   4.56033  -0.00760   0.00106  -0.00060
   S      0.00221   3.59544   4.55005   0.00355   0.00379   0.00016
   S     -1.59554   6.28393   4.56103   0.00087  -0.00701  -0.00128
   S      4.67016   0.90040   4.57555   0.00471   0.00506  -0.00006
   S      3.12913   3.63658   4.56033   0.00204  -0.00739   0.00011
   S      1.60145   6.28457   4.56117  -0.00681   0.00186  -0.00081
   S      7.81083   0.86847   4.56151   0.00190  -0.00613   0.00118
   S      6.21290   3.63748   4.56136  -0.00636   0.00086   0.00167
   Ni     4.67258   6.29289   4.79681  -0.00185  -0.00206  -0.00002
freq: 286.52 cm-1
PRIMCOORD 58
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00017  -0.00051  -0.00037
   Mo    -1.56480   4.50015   3.00438   0.00060   0.00026   0.00026
   Mo    -3.12790   7.17894   3.00028   0.00002  -0.00146   0.00107
   Mo     3.11125   1.80044   3.02071   0.00140   0.00194   0.00132
   Mo     1.56862   4.50121   3.00404  -0.00044   0.00048   0.00011
   Mo     0.00282   7.18789   3.02100  -0.00075  -0.00029  -0.00185
   Mo     6.22921   1.80126   3.02135  -0.00165   0.00274   0.00059
   Mo     4.67161   4.51705   3.00063   0.00025  -0.00265  -0.00350
   Mo     3.13297   7.18168   3.00023   0.00106  -0.00175   0.00241
   Mo     1.55455   0.89792   8.91887  -0.00002  -0.00017   0.00007
   Mo     0.00126   3.59580   8.91669  -0.00004   0.00014  -0.00000
   Mo    -1.55710   6.29081   8.91859   0.00014  -0.00005   0.00003
   Mo     4.66964   0.90051   8.92067  -0.00000  -0.00007  -0.00000
   Mo     3.11434   3.59954   8.91887   0.00004   0.00002  -0.00011
   Mo     1.56115   6.29158   8.91859  -0.00011  -0.00004   0.00006
   Mo     7.78444   0.89958   8.91893   0.00003  -0.00014   0.00009
   Mo     6.22599   3.60045   8.91893   0.00002  -0.00000  -0.00013
   Mo     4.67084   6.29359   8.95212  -0.00007   0.00049  -0.00000
   S      0.00044   1.79624   7.36271   0.00241  -0.01132   0.00057
   S     -1.55713   4.49553   7.36259   0.00206  -0.01171  -0.00038
   S     -3.13551   7.17614   7.36492   0.00257  -0.01214  -0.00013
   S      3.11294   1.79926   7.36568   0.00248  -0.01130  -0.00012
   S      1.55932   4.49628   7.36270   0.00256  -0.01186  -0.00018
   S      0.00189   7.19084   7.36520   0.00215  -0.01166   0.00020
   S      6.22603   1.80031   7.36554   0.00207  -0.01110  -0.00004
   S      4.67007   4.52468   7.36528   0.00239  -0.01146   0.00014
   S      3.13940   7.17777   7.36514   0.00184  -0.01193  -0.00003
   S      1.56743   0.88903   1.44953  -0.00205   0.01666   0.00346
   S      0.00197   3.59557   1.45463  -0.00401   0.01812   0.00003
   S     -1.55692   6.30497   1.44943  -0.00522   0.02004  -0.00058
   S      4.67050   0.90020   1.47219  -0.00553   0.02537  -0.00001
   S      3.12865   3.59313   1.44953  -0.01140   0.01976  -0.00442
   S      1.56288   6.30612   1.44926  -0.00214   0.02283   0.00185
   S      7.77286   0.89108   1.44960  -0.00800   0.01457   0.00497
   S      6.21396   3.59349   1.44977   0.00318   0.01997  -0.00539
   S      4.67213   6.29305   1.45505  -0.00209   0.00926   0.00016
   S      0.00029   1.79963  10.47691  -0.00241   0.01142   0.00051
   S     -1.55435   4.49395  10.47676  -0.00212   0.01173  -0.00038
   S     -3.10209   7.19556  10.48840  -0.00247   0.01184  -0.00008
   S      3.11213   1.79973  10.47677  -0.00259   0.01155  -0.00046
   S      1.55631   4.49473  10.47690  -0.00251   0.01190  -0.00023
   S      0.00186   7.19010  10.47646  -0.00216   0.01187   0.00066
   S      6.22666   1.80071  10.47681  -0.00207   0.01131  -0.00029
   S      4.66996   4.48608  10.48874  -0.00237   0.01123   0.00027
   S      3.10564   7.19728  10.48870  -0.00190   0.01165  -0.00020
   S      1.53004   0.86688   4.56033   0.00332  -0.01647   0.00029
   S      0.00221   3.59544   4.55005   0.00406  -0.01776   0.00004
   S     -1.59554   6.28393   4.56103  -0.00076  -0.01889   0.00189
   S      4.67016   0.90040   4.57555   0.00532  -0.02357   0.00004
   S      3.12913   3.63658   4.56033   0.00371  -0.02536  -0.00392
   S      1.60145   6.28457   4.56117   0.01042  -0.02028   0.00305
   S      7.81083   0.86847   4.56151   0.00723  -0.01841   0.00195
   S      6.21290   3.63748   4.56136   0.00355  -0.02445  -0.00360
   Ni     4.67258   6.29289   4.79681  -0.00021   0.00094   0.00010
freq: 286.59 cm-1
PRIMCOORD 59
     54   1
   Mo     0.00099   1.78600   3.00405   0.00063  -0.00007  -0.00007
   Mo    -1.56480   4.50015   3.00438  -0.00012   0.00057  -0.00029
   Mo    -3.12790   7.17894   3.00028  -0.00237  -0.00091   0.00336
   Mo     3.11125   1.80044   3.02071   0.00093   0.00200  -0.00143
   Mo     1.56862   4.50121   3.00404  -0.00032  -0.00045   0.00035
   Mo     0.00282   7.18789   3.02100   0.00325  -0.00003  -0.00040
   Mo     6.22921   1.80126   3.02135   0.00030  -0.00104   0.00181
   Mo     4.67161   4.51705   3.00063  -0.00132  -0.00055  -0.00075
   Mo     3.13297   7.18168   3.00023  -0.00220   0.00023  -0.00266
   Mo     1.55455   0.89792   8.91887  -0.00001   0.00009   0.00011
   Mo     0.00126   3.59580   8.91669   0.00017   0.00003  -0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00000   0.00001   0.00012
   Mo     4.66964   0.90051   8.92067  -0.00002  -0.00001  -0.00000
   Mo     3.11434   3.59954   8.91887  -0.00014  -0.00008  -0.00006
   Mo     1.56115   6.29158   8.91859  -0.00009  -0.00005  -0.00010
   Mo     7.78444   0.89958   8.91893  -0.00001  -0.00012  -0.00007
   Mo     6.22599   3.60045   8.91893  -0.00014   0.00008  -0.00003
   Mo     4.67084   6.29359   8.95212   0.00042   0.00011  -0.00001
   S      0.00044   1.79624   7.36271  -0.01203  -0.00266   0.00014
   S     -1.55713   4.49553   7.36259  -0.01159  -0.00298   0.00045
   S     -3.13551   7.17614   7.36492  -0.01149  -0.00253  -0.00007
   S      3.11294   1.79926   7.36568  -0.01153  -0.00242   0.00018
   S      1.55932   4.49628   7.36270  -0.01151  -0.00253  -0.00058
   S      0.00189   7.19084   7.36520  -0.01105  -0.00273   0.00008
   S      6.22603   1.80031   7.36554  -0.01157  -0.00294  -0.00021
   S      4.67007   4.52468   7.36528  -0.01223  -0.00278   0.00008
   S      3.13940   7.17777   7.36514  -0.01156  -0.00324  -0.00001
   S      1.56743   0.88903   1.44953   0.02292  -0.00157   0.00410
   S      0.00197   3.59557   1.45463   0.01816   0.00380  -0.00004
   S     -1.55692   6.30497   1.44943   0.01625   0.01081   0.00544
   S      4.67050   0.90020   1.47219   0.02529   0.00539   0.00004
   S      3.12865   3.59313   1.44953   0.01652   0.00472  -0.00306
   S      1.56288   6.30612   1.44926   0.01678  -0.00186  -0.00516
   S      7.77286   0.89108   1.44960   0.02164   0.00816  -0.00233
   S      6.21396   3.59349   1.44977   0.01968   0.00353   0.00107
   S      4.67213   6.29305   1.45505   0.00933   0.00190  -0.00002
   S      0.00029   1.79963  10.47691   0.01199   0.00271   0.00014
   S     -1.55435   4.49395  10.47676   0.01166   0.00296   0.00035
   S     -3.10209   7.19556  10.48840   0.01132   0.00246  -0.00036
   S      3.11213   1.79973  10.47677   0.01179   0.00244   0.00048
   S      1.55631   4.49473  10.47690   0.01159   0.00254  -0.00047
   S      0.00186   7.19010  10.47646   0.01117   0.00279   0.00019
   S      6.22666   1.80071  10.47681   0.01183   0.00301  -0.00062
   S      4.66996   4.48608  10.48874   0.01191   0.00272   0.00008
   S      3.10564   7.19728  10.48870   0.01137   0.00313   0.00027
   S      1.53004   0.86688   4.56033  -0.02420  -0.00794   0.00382
   S      0.00221   3.59544   4.55005  -0.01778  -0.00368  -0.00001
   S     -1.59554   6.28393   4.56103  -0.02289  -0.00728   0.00335
   S      4.67016   0.90040   4.57555  -0.02351  -0.00494   0.00004
   S      3.12913   3.63658   4.56033  -0.01627  -0.00286   0.00006
   S      1.60145   6.28457   4.56117  -0.02059  -0.00099  -0.00229
   S      7.81083   0.86847   4.56151  -0.02349   0.00072  -0.00327
   S      6.21290   3.63748   4.56136  -0.01639  -0.00770  -0.00153
   Ni     4.67258   6.29289   4.79681   0.00089   0.00020   0.00004
freq: 289.28 cm-1
PRIMCOORD 60
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00143  -0.00004  -0.00007
   Mo    -1.56480   4.50015   3.00438   0.00074   0.00129  -0.00001
   Mo    -3.12790   7.17894   3.00028   0.00119  -0.00218   0.00021
   Mo     3.11125   1.80044   3.02071  -0.00171  -0.00295  -0.00004
   Mo     1.56862   4.50121   3.00404   0.00066  -0.00127   0.00006
   Mo     0.00282   7.18789   3.02100   0.00379   0.00000  -0.00027
   Mo     6.22921   1.80126   3.02135  -0.00191   0.00332   0.00027
   Mo     4.67161   4.51705   3.00063  -0.00246  -0.00008  -0.00024
   Mo     3.13297   7.18168   3.00023   0.00111   0.00197  -0.00001
   Mo     1.55455   0.89792   8.91887   0.00004  -0.00025  -0.00043
   Mo     0.00126   3.59580   8.91669  -0.00000   0.00003   0.00001
   Mo    -1.55710   6.29081   8.91859   0.00005  -0.00005   0.00028
   Mo     4.66964   0.90051   8.92067  -0.00002  -0.00002   0.00001
   Mo     3.11434   3.59954   8.91887  -0.00022  -0.00009   0.00044
   Mo     1.56115   6.29158   8.91859   0.00013   0.00009  -0.00033
   Mo     7.78444   0.89958   8.91893   0.00002   0.00019   0.00035
   Mo     6.22599   3.60045   8.91893  -0.00005   0.00004  -0.00026
   Mo     4.67084   6.29359   8.95212  -0.00000  -0.00005   0.00001
   S      0.00044   1.79624   7.36271   0.00079   0.00198  -0.00007
   S     -1.55713   4.49553   7.36259   0.00121   0.00193  -0.00004
   S     -3.13551   7.17614   7.36492  -0.00089   0.00664   0.00036
   S      3.11294   1.79926   7.36568   0.00310   0.00524   0.00002
   S      1.55932   4.49628   7.36270   0.00144   0.00159   0.00011
   S      0.00189   7.19084   7.36520  -0.00222   0.00171  -0.00013
   S      6.22603   1.80031   7.36554   0.00274  -0.00117   0.00017
   S      4.67007   4.52468   7.36528   0.00636   0.00244  -0.00040
   S      3.13940   7.17777   7.36514  -0.00109  -0.00216   0.00002
   S      1.56743   0.88903   1.44953  -0.01620  -0.01990  -0.00217
   S      0.00197   3.59557   1.45463   0.00051   0.00075  -0.00000
   S     -1.55692   6.30497   1.44943   0.02693   0.00637   0.00256
   S      4.67050   0.90020   1.47219   0.00127   0.00181  -0.00002
   S      3.12865   3.59313   1.44953  -0.00903  -0.02431   0.00213
   S      1.56288   6.30612   1.44926   0.02684  -0.00399  -0.00267
   S      7.77286   0.89108   1.44960  -0.01667   0.02132   0.00269
   S      6.21396   3.59349   1.44977  -0.00791   0.02651  -0.00261
   S      4.67213   6.29305   1.45505   0.00035   0.00069   0.00004
   S      0.00029   1.79963  10.47691  -0.00012  -0.00205  -0.00011
   S     -1.55435   4.49395  10.47676  -0.00148  -0.00243   0.00005
   S     -3.10209   7.19556  10.48840   0.00055  -0.00576   0.00025
   S      3.11213   1.79973  10.47677  -0.00362  -0.00612   0.00000
   S      1.55631   4.49473  10.47690  -0.00183  -0.00109   0.00013
   S      0.00186   7.19010  10.47646   0.00301  -0.00172  -0.00014
   S      6.22666   1.80071  10.47681  -0.00316   0.00183   0.00015
   S      4.66996   4.48608  10.48874  -0.00546  -0.00230  -0.00018
   S      3.10564   7.19728  10.48870   0.00077   0.00159  -0.00003
   S      1.53004   0.86688   4.56033   0.01792   0.02080  -0.00469
   S      0.00221   3.59544   4.55005  -0.00046  -0.00065   0.00001
   S     -1.59554   6.28393   4.56103  -0.02992  -0.00703   0.00506
   S      4.67016   0.90040   4.57555  -0.00102  -0.00136  -0.00001
   S      3.12913   3.63658   4.56033   0.00894   0.02617   0.00462
   S      1.60145   6.28457   4.56117  -0.02859   0.00470  -0.00474
   S      7.81083   0.86847   4.56151   0.01818  -0.02246   0.00471
   S      6.21290   3.63748   4.56136   0.00888  -0.02952  -0.00507
   Ni     4.67258   6.29289   4.79681   0.00004   0.00006   0.00001
freq: 289.38 cm-1
PRIMCOORD 61
     54   1
   Mo     0.00099   1.78600   3.00405   0.00010  -0.00024  -0.00030
   Mo    -1.56480   4.50015   3.00438   0.00024   0.00002   0.00017
   Mo    -3.12790   7.17894   3.00028  -0.00002  -0.00086   0.00090
   Mo     3.11125   1.80044   3.02071   0.00082   0.00159   0.00094
   Mo     1.56862   4.50121   3.00404  -0.00032   0.00029   0.00013
   Mo     0.00282   7.18789   3.02100  -0.00047   0.00008  -0.00163
   Mo     6.22921   1.80126   3.02135  -0.00053   0.00115   0.00073
   Mo     4.67161   4.51705   3.00063   0.00027  -0.00104  -0.00203
   Mo     3.13297   7.18168   3.00023  -0.00004  -0.00127   0.00114
   Mo     1.55455   0.89792   8.91887   0.00008  -0.00017  -0.00044
   Mo     0.00126   3.59580   8.91669  -0.00001   0.00015   0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00045   0.00025  -0.00023
   Mo     4.66964   0.90051   8.92067  -0.00001  -0.00002   0.00001
   Mo     3.11434   3.59954   8.91887  -0.00075  -0.00021   0.00070
   Mo     1.56115   6.29158   8.91859   0.00049   0.00031  -0.00030
   Mo     7.78444   0.89958   8.91893  -0.00010  -0.00032  -0.00061
   Mo     6.22599   3.60045   8.91893   0.00073  -0.00019   0.00077
   Mo     4.67084   6.29359   8.95212   0.00003  -0.00040   0.00001
   S      0.00044   1.79624   7.36271  -0.00171   0.01960  -0.00095
   S     -1.55713   4.49553   7.36259  -0.00287   0.01788   0.00054
   S     -3.13551   7.17614   7.36492  -0.00105   0.02144   0.00158
   S      3.11294   1.79926   7.36568  -0.00073   0.02005   0.00074
   S      1.55932   4.49628   7.36270  -0.00093   0.01789   0.00040
   S      0.00189   7.19084   7.36520  -0.00173   0.01815  -0.00115
   S      6.22603   1.80031   7.36554  -0.00334   0.02068   0.00057
   S      4.67007   4.52468   7.36528  -0.00247   0.02324  -0.00373
   S      3.13940   7.17777   7.36514  -0.00265   0.02232   0.00217
   S      1.56743   0.88903   1.44953   0.00296   0.00963   0.00273
   S      0.00197   3.59557   1.45463  -0.00058   0.00861  -0.00010
   S     -1.55692   6.30497   1.44943  -0.00276   0.01101  -0.00039
   S      4.67050   0.90020   1.47219  -0.00114   0.01729   0.00006
   S      3.12865   3.59313   1.44953  -0.00427   0.01453  -0.00284
   S      1.56288   6.30612   1.44926  -0.00348   0.01250   0.00052
   S      7.77286   0.89108   1.44960  -0.00163   0.00553   0.00252
   S      6.21396   3.59349   1.44977   0.00471   0.00966  -0.00260
   S      4.67213   6.29305   1.45505  -0.00041   0.00566   0.00002
   S      0.00029   1.79963  10.47691   0.00160  -0.02048  -0.00116
   S     -1.55435   4.49395  10.47676   0.00354  -0.01777   0.00069
   S     -3.10209   7.19556  10.48840   0.00101  -0.02014   0.00096
   S      3.11213   1.79973  10.47677   0.00041  -0.02104   0.00091
   S      1.55631   4.49473  10.47690   0.00042  -0.01779   0.00052
   S      0.00186   7.19010  10.47646   0.00177  -0.01838  -0.00167
   S      6.22666   1.80071  10.47681   0.00388  -0.02186   0.00062
   S      4.66996   4.48608  10.48874   0.00231  -0.02184  -0.00220
   S      3.10564   7.19728  10.48870   0.00255  -0.02089   0.00132
   S      1.53004   0.86688   4.56033  -0.00219  -0.01064   0.00090
   S      0.00221   3.59544   4.55005   0.00062  -0.00822   0.00010
   S     -1.59554   6.28393   4.56103  -0.00169  -0.01046   0.00128
   S      4.67016   0.90040   4.57555   0.00111  -0.01519  -0.00005
   S      3.12913   3.63658   4.56033  -0.00020  -0.01843  -0.00294
   S      1.60145   6.28457   4.56117   0.00880  -0.01187   0.00238
   S      7.81083   0.86847   4.56151   0.00065  -0.00703   0.00037
   S      6.21290   3.63748   4.56136  -0.00051  -0.01297  -0.00195
   Ni     4.67258   6.29289   4.79681  -0.00007   0.00106  -0.00001
freq: 289.44 cm-1
PRIMCOORD 62
     54   1
   Mo     0.00099   1.78600   3.00405   0.00041  -0.00000  -0.00002
   Mo    -1.56480   4.50015   3.00438  -0.00017   0.00018  -0.00024
   Mo    -3.12790   7.17894   3.00028  -0.00112   0.00004   0.00185
   Mo     3.11125   1.80044   3.02071   0.00074   0.00107  -0.00135
   Mo     1.56862   4.50121   3.00404  -0.00022  -0.00017   0.00027
   Mo     0.00282   7.18789   3.02100   0.00149   0.00002  -0.00016
   Mo     6.22921   1.80126   3.02135   0.00061  -0.00079   0.00151
   Mo     4.67161   4.51705   3.00063  -0.00088  -0.00011  -0.00022
   Mo     3.13297   7.18168   3.00023  -0.00114  -0.00027  -0.00166
   Mo     1.55455   0.89792   8.91887   0.00012  -0.00077  -0.00058
   Mo     0.00126   3.59580   8.91669   0.00010   0.00001  -0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00045   0.00043  -0.00075
   Mo     4.66964   0.90051   8.92067  -0.00001  -0.00001   0.00000
   Mo     3.11434   3.59954   8.91887   0.00008   0.00011   0.00019
   Mo     1.56115   6.29158   8.91859  -0.00039  -0.00040   0.00073
   Mo     7.78444   0.89958   8.91893   0.00011   0.00074   0.00051
   Mo     6.22599   3.60045   8.91893   0.00023  -0.00016  -0.00004
   Mo     4.67084   6.29359   8.95212  -0.00034  -0.00004   0.00000
   S      0.00044   1.79624   7.36271   0.01755   0.00150  -0.00011
   S     -1.55713   4.49553   7.36259   0.01906   0.00027  -0.00083
   S     -3.13551   7.17614   7.36492   0.02292   0.00226   0.00335
   S      3.11294   1.79926   7.36568   0.01909   0.00260  -0.00098
   S      1.55932   4.49628   7.36270   0.01926   0.00230   0.00087
   S      0.00189   7.19084   7.36520   0.02140   0.00128  -0.00011
   S      6.22603   1.80031   7.36554   0.01883   0.00052   0.00106
   S      4.67007   4.52468   7.36528   0.02115   0.00190  -0.00033
   S      3.13940   7.17777   7.36514   0.02273   0.00122  -0.00309
   S      1.56743   0.88903   1.44953   0.01480   0.00029   0.00206
   S      0.00197   3.59557   1.45463   0.00867   0.00088  -0.00002
   S     -1.55692   6.30497   1.44943   0.00735   0.00553   0.00292
   S      4.67050   0.90020   1.47219   0.01717   0.00180   0.00004
   S      3.12865   3.59313   1.44953   0.00906   0.00279  -0.00192
   S      1.56288   6.30612   1.44926   0.00721  -0.00314  -0.00290
   S      7.77286   0.89108   1.44960   0.01429   0.00131  -0.00152
   S      6.21396   3.59349   1.44977   0.01005  -0.00038   0.00138
   S      4.67213   6.29305   1.45505   0.00572   0.00054  -0.00003
   S      0.00029   1.79963  10.47691  -0.01708  -0.00156  -0.00011
   S     -1.55435   4.49395  10.47676  -0.01953   0.00030  -0.00090
   S     -3.10209   7.19556  10.48840  -0.02157  -0.00207   0.00205
   S      3.11213   1.79973  10.47677  -0.01972  -0.00309  -0.00137
   S      1.55631   4.49473  10.47690  -0.01987  -0.00287   0.00098
   S      0.00186   7.19010  10.47646  -0.02269  -0.00130  -0.00013
   S      6.22666   1.80071  10.47681  -0.01932  -0.00017   0.00149
   S      4.66996   4.48608  10.48874  -0.01986  -0.00176  -0.00020
   S      3.10564   7.19728  10.48870  -0.02140  -0.00113  -0.00194
   S      1.53004   0.86688   4.56033  -0.01645  -0.00631   0.00288
   S      0.00221   3.59544   4.55005  -0.00825  -0.00083   0.00000
   S     -1.59554   6.28393   4.56103  -0.01108  -0.00350   0.00163
   S      4.67016   0.90040   4.57555  -0.01509  -0.00155   0.00002
   S      3.12913   3.63658   4.56033  -0.00873  -0.00104   0.00012
   S      1.60145   6.28457   4.56117  -0.01007   0.00119  -0.00126
   S      7.81083   0.86847   4.56151  -0.01623   0.00458  -0.00270
   S      6.21290   3.63748   4.56136  -0.00879  -0.00222  -0.00056
   Ni     4.67258   6.29289   4.79681   0.00106   0.00012   0.00003
freq: 299.77 cm-1
PRIMCOORD 63
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00020  -0.00068   0.00060
   Mo    -1.56480   4.50015   3.00438  -0.00014  -0.00014   0.00003
   Mo    -3.12790   7.17894   3.00028  -0.00242  -0.00017  -0.00036
   Mo     3.11125   1.80044   3.02071   0.00032   0.00083   0.00018
   Mo     1.56862   4.50121   3.00404  -0.00055  -0.00047  -0.00063
   Mo     0.00282   7.18789   3.02100   0.00051  -0.00199   0.00309
   Mo     6.22921   1.80126   3.02135  -0.00199  -0.00068  -0.00330
   Mo     4.67161   4.51705   3.00063   0.00130  -0.00201   0.00033
   Mo     3.13297   7.18168   3.00023   0.00108   0.00210   0.00003
   Mo     1.55455   0.89792   8.91887  -0.00006   0.00022   0.00017
   Mo     0.00126   3.59580   8.91669  -0.00004  -0.00007  -0.00001
   Mo    -1.55710   6.29081   8.91859   0.00013  -0.00005   0.00004
   Mo     4.66964   0.90051   8.92067   0.00001  -0.00003   0.00001
   Mo     3.11434   3.59954   8.91887   0.00023   0.00009  -0.00018
   Mo     1.56115   6.29158   8.91859   0.00009   0.00014  -0.00016
   Mo     7.78444   0.89958   8.91893   0.00006   0.00008   0.00016
   Mo     6.22599   3.60045   8.91893  -0.00009   0.00007  -0.00003
   Mo     4.67084   6.29359   8.95212  -0.00002   0.00003  -0.00000
   S      0.00044   1.79624   7.36271   0.00312  -0.00529   0.00045
   S     -1.55713   4.49553   7.36259   0.00323   0.00619   0.00003
   S     -3.13551   7.17614   7.36492   0.00011  -0.00248  -0.00089
   S      3.11294   1.79926   7.36568   0.00221   0.00265   0.00005
   S      1.55932   4.49628   7.36270  -0.00622  -0.00059  -0.00044
   S      0.00189   7.19084   7.36520   0.00176   0.01102   0.00024
   S      6.22603   1.80031   7.36554   0.00929   0.00713  -0.00026
   S      4.67007   4.52468   7.36528  -0.00267  -0.00113   0.00090
   S      3.13940   7.17777   7.36514  -0.00323  -0.00554   0.00002
   S      1.56743   0.88903   1.44953  -0.01095   0.01335   0.00046
   S      0.00197   3.59557   1.45463   0.01731   0.02700   0.00004
   S     -1.55692   6.30497   1.44943  -0.01276  -0.00300   0.00231
   S      4.67050   0.90020   1.47219  -0.01672  -0.02609   0.00005
   S      3.12865   3.59313   1.44953   0.01872  -0.00166  -0.00005
   S      1.56288   6.30612   1.44926   0.02084   0.01665   0.00180
   S      7.77286   0.89108   1.44960   0.00289   0.02613  -0.00191
   S      6.21396   3.59349   1.44977   0.00606  -0.01297  -0.00237
   S      4.67213   6.29305   1.45505  -0.00123  -0.00181  -0.00002
   S      0.00029   1.79963  10.47691  -0.00308   0.00549   0.00035
   S     -1.55435   4.49395  10.47676  -0.00325  -0.00626  -0.00002
   S     -3.10209   7.19556  10.48840  -0.00016   0.00218  -0.00019
   S      3.11213   1.79973  10.47677  -0.00205  -0.00238  -0.00005
   S      1.55631   4.49473  10.47690   0.00634   0.00068  -0.00040
   S      0.00186   7.19010  10.47646  -0.00157  -0.01126   0.00001
   S      6.22666   1.80071  10.47681  -0.00964  -0.00708   0.00003
   S      4.66996   4.48608  10.48874   0.00244   0.00097   0.00014
   S      3.10564   7.19728  10.48870   0.00296   0.00501   0.00006
   S      1.53004   0.86688   4.56033   0.00998  -0.00951  -0.00091
   S      0.00221   3.59544   4.55005  -0.01845  -0.02876  -0.00003
   S     -1.59554   6.28393   4.56103   0.02010   0.00560  -0.00124
   S      4.67016   0.90040   4.57555   0.01244   0.01953  -0.00012
   S      3.12913   3.63658   4.56033  -0.01478   0.00175   0.00067
   S      1.60145   6.28457   4.56117  -0.02545  -0.01044  -0.00068
   S      7.81083   0.86847   4.56151   0.00506  -0.02764   0.00079
   S      6.21290   3.63748   4.56136  -0.00715   0.02096   0.00115
   Ni     4.67258   6.29289   4.79681  -0.00009  -0.00011   0.00007
freq: 299.90 cm-1
PRIMCOORD 64
     54   1
   Mo     0.00099   1.78600   3.00405   0.00026  -0.00042   0.00036
   Mo    -1.56480   4.50015   3.00438   0.00073  -0.00042  -0.00060
   Mo    -3.12790   7.17894   3.00028  -0.00010   0.00234   0.00022
   Mo     3.11125   1.80044   3.02071   0.00200  -0.00107  -0.00371
   Mo     1.56862   4.50121   3.00404   0.00042  -0.00001   0.00030
   Mo     0.00282   7.18789   3.02100  -0.00077  -0.00126   0.00197
   Mo     6.22921   1.80126   3.02135   0.00052   0.00122   0.00170
   Mo     4.67161   4.51705   3.00063  -0.00198  -0.00125   0.00024
   Mo     3.13297   7.18168   3.00023   0.00215  -0.00114  -0.00048
   Mo     1.55455   0.89792   8.91887  -0.00003  -0.00000   0.00008
   Mo     0.00126   3.59580   8.91669   0.00005  -0.00003   0.00000
   Mo    -1.55710   6.29081   8.91859  -0.00013   0.00017  -0.00017
   Mo     4.66964   0.90051   8.92067  -0.00001  -0.00003  -0.00001
   Mo     3.11434   3.59954   8.91887  -0.00001   0.00003   0.00005
   Mo     1.56115   6.29158   8.91859  -0.00022  -0.00012   0.00011
   Mo     7.78444   0.89958   8.91893   0.00002   0.00023   0.00013
   Mo     6.22599   3.60045   8.91893  -0.00020   0.00005  -0.00017
   Mo     4.67084   6.29359   8.95212   0.00002   0.00001  -0.00001
   S      0.00044   1.79624   7.36271  -0.00551  -0.00323   0.00030
   S     -1.55713   4.49553   7.36259   0.00545  -0.00280  -0.00046
   S     -3.13551   7.17614   7.36492   0.00313  -0.00411   0.00043
   S      3.11294   1.79926   7.36568  -0.01109   0.00660  -0.00025
   S      1.55932   4.49628   7.36270  -0.00051   0.00646   0.00022
   S      0.00189   7.19084   7.36520  -0.00253   0.00700   0.00016
   S      6.22603   1.80031   7.36554  -0.00646  -0.00059   0.00019
   S      4.67007   4.52468   7.36528   0.00479  -0.00086   0.00056
   S      3.13940   7.17777   7.36514   0.00133  -0.00107  -0.00109
   S      1.56743   0.88903   1.44953   0.00260   0.02226  -0.00252
   S      0.00197   3.59557   1.45463  -0.02701   0.01732   0.00014
   S     -1.55692   6.30497   1.44943  -0.01670   0.01909   0.00107
   S      4.67050   0.90020   1.47219   0.02602  -0.01676   0.00016
   S      3.12865   3.59313   1.44953  -0.01604  -0.01364  -0.00256
   S      1.56288   6.30612   1.44926   0.00490  -0.01028   0.00146
   S      7.77286   0.89108   1.44960   0.01150   0.00315   0.00137
   S      6.21396   3.59349   1.44977  -0.02416   0.00365   0.00092
   S      4.67213   6.29305   1.45505   0.00213  -0.00129  -0.00002
   S      0.00029   1.79963  10.47691   0.00556   0.00344   0.00020
   S     -1.55435   4.49395  10.47676  -0.00559   0.00286  -0.00036
   S     -3.10209   7.19556  10.48840  -0.00285   0.00369   0.00012
   S      3.11213   1.79973  10.47677   0.01138  -0.00671  -0.00000
   S      1.55631   4.49473  10.47690   0.00040  -0.00661   0.00016
   S      0.00186   7.19010  10.47646   0.00224  -0.00713   0.00007
   S      6.22666   1.80071  10.47681   0.00640   0.00094  -0.00000
   S      4.66996   4.48608  10.48874  -0.00433   0.00078   0.00008
   S      3.10564   7.19728  10.48870  -0.00108   0.00088  -0.00029
   S      1.53004   0.86688   4.56033  -0.01047  -0.02538   0.00110
   S      0.00221   3.59544   4.55005   0.02884  -0.01854   0.00006
   S     -1.59554   6.28393   4.56103   0.01838  -0.01355  -0.00011
   S      4.67016   0.90040   4.57555  -0.01957   0.01265   0.00003
   S      3.12913   3.63658   4.56033   0.01518   0.02196   0.00113
   S      1.60145   6.28457   4.56117  -0.01099   0.01040  -0.00120
   S      7.81083   0.86847   4.56151  -0.01396   0.00197  -0.00118
   S      6.21290   3.63748   4.56136   0.02019  -0.00724  -0.00004
   Ni     4.67258   6.29289   4.79681   0.00016  -0.00009   0.00004
freq: 303.76 cm-1
PRIMCOORD 65
     54   1
   Mo     0.00099   1.78600   3.00405   0.00106   0.00001   0.00005
   Mo    -1.56480   4.50015   3.00438  -0.00060  -0.00101   0.00001
   Mo    -3.12790   7.17894   3.00028   0.00062  -0.00120   0.00002
   Mo     3.11125   1.80044   3.02071  -0.00003  -0.00007   0.00000
   Mo     1.56862   4.50121   3.00404  -0.00058   0.00098  -0.00006
   Mo     0.00282   7.18789   3.02100  -0.00001  -0.00002   0.00005
   Mo     6.22921   1.80126   3.02135  -0.00001   0.00001  -0.00006
   Mo     4.67161   4.51705   3.00063  -0.00125  -0.00004  -0.00002
   Mo     3.13297   7.18168   3.00023   0.00065   0.00118   0.00000
   Mo     1.55455   0.89792   8.91887   0.00011   0.00005   0.00012
   Mo     0.00126   3.59580   8.91669   0.00000   0.00001   0.00000
   Mo    -1.55710   6.29081   8.91859  -0.00003  -0.00008   0.00001
   Mo     4.66964   0.90051   8.92067  -0.00003  -0.00001   0.00000
   Mo     3.11434   3.59954   8.91887  -0.00001   0.00009  -0.00010
   Mo     1.56115   6.29158   8.91859  -0.00007   0.00008   0.00001
   Mo     7.78444   0.89958   8.91893   0.00012  -0.00002  -0.00003
   Mo     6.22599   3.60045   8.91893  -0.00006  -0.00005   0.00000
   Mo     4.67084   6.29359   8.95212   0.00005   0.00002  -0.00000
   S      0.00044   1.79624   7.36271   0.01920   0.00122   0.00014
   S     -1.55713   4.49553   7.36259  -0.00883  -0.01553   0.00004
   S     -3.13551   7.17614   7.36492   0.00591  -0.01363  -0.00030
   S      3.11294   1.79926   7.36568   0.00241   0.00376  -0.00003
   S      1.55932   4.49628   7.36270  -0.00833   0.01710  -0.00018
   S      0.00189   7.19084   7.36520  -0.00577   0.00027   0.00004
   S      6.22603   1.80031   7.36554   0.00328  -0.00473  -0.00000
   S      4.67007   4.52468   7.36528  -0.01475  -0.00143   0.00020
   S      3.13940   7.17777   7.36514   0.00739   0.01333   0.00008
   S      1.56743   0.88903   1.44953  -0.01917   0.01593  -0.00120
   S      0.00197   3.59557   1.45463   0.00063   0.00074   0.00001
   S     -1.55692   6.30497   1.44943  -0.00416   0.02402   0.00136
   S      4.67050   0.90020   1.47219  -0.00041  -0.00052  -0.00000
   S      3.12865   3.59313   1.44953   0.02352  -0.00881   0.00139
   S      1.56288   6.30612   1.44926  -0.00355  -0.02362  -0.00120
   S      7.77286   0.89108   1.44960  -0.01864  -0.01489   0.00115
   S      6.21396   3.59349   1.44977   0.02305   0.00847  -0.00146
   S      4.67213   6.29305   1.45505  -0.00019  -0.00011   0.00001
   S      0.00029   1.79963  10.47691  -0.02009  -0.00120   0.00013
   S     -1.55435   4.49395  10.47676   0.00922   0.01612   0.00001
   S     -3.10209   7.19556  10.48840  -0.00572   0.01300  -0.00007
   S      3.11213   1.79973  10.47677  -0.00225  -0.00350   0.00010
   S      1.55631   4.49473  10.47690   0.00877  -0.01776  -0.00014
   S      0.00186   7.19010  10.47646   0.00570  -0.00028   0.00007
   S      6.22666   1.80071  10.47681  -0.00319   0.00456  -0.00017
   S      4.66996   4.48608  10.48874   0.01407   0.00133   0.00011
   S      3.10564   7.19728  10.48870  -0.00716  -0.01282  -0.00003
   S      1.53004   0.86688   4.56033   0.01717  -0.01311  -0.00110
   S      0.00221   3.59544   4.55005  -0.00070  -0.00091  -0.00000
   S     -1.59554   6.28393   4.56103   0.00345  -0.02105   0.00089
   S      4.67016   0.90040   4.57555   0.00020   0.00043  -0.00001
   S      3.12913   3.63658   4.56033  -0.02018   0.00815   0.00085
   S      1.60145   6.28457   4.56117   0.00247   0.02085  -0.00090
   S      7.81083   0.86847   4.56151   0.01691   0.01234   0.00099
   S      6.21290   3.63748   4.56136  -0.02005  -0.00757  -0.00077
   Ni     4.67258   6.29289   4.79681   0.00004   0.00001   0.00001
freq: 305.32 cm-1
PRIMCOORD 66
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00003   0.00012   0.00001
   Mo    -1.56480   4.50015   3.00438   0.00022   0.00039   0.00002
   Mo    -3.12790   7.17894   3.00028  -0.00056  -0.00042   0.00086
   Mo     3.11125   1.80044   3.02071   0.00023   0.00033   0.00000
   Mo     1.56862   4.50121   3.00404   0.00011   0.00003  -0.00001
   Mo     0.00282   7.18789   3.02100   0.00036   0.00020  -0.00027
   Mo     6.22921   1.80126   3.02135  -0.00002   0.00040   0.00029
   Mo     4.67161   4.51705   3.00063  -0.00007  -0.00073  -0.00082
   Mo     3.13297   7.18168   3.00023  -0.00019  -0.00018  -0.00003
   Mo     1.55455   0.89792   8.91887  -0.00007   0.00043   0.00081
   Mo     0.00126   3.59580   8.91669   0.00004   0.00007  -0.00000
   Mo    -1.55710   6.29081   8.91859   0.00059  -0.00012   0.00059
   Mo     4.66964   0.90051   8.92067   0.00007   0.00012   0.00000
   Mo     3.11434   3.59954   8.91887   0.00036   0.00007  -0.00079
   Mo     1.56115   6.29158   8.91859  -0.00023   0.00014  -0.00020
   Mo     7.78444   0.89958   8.91893   0.00022  -0.00012   0.00011
   Mo     6.22599   3.60045   8.91893  -0.00038   0.00044  -0.00058
   Mo     4.67084   6.29359   8.95212   0.00040   0.00063  -0.00002
   S      0.00044   1.79624   7.36271   0.01088   0.01313   0.00248
   S     -1.55713   4.49553   7.36259   0.01254   0.02025   0.00010
   S     -3.13551   7.17614   7.36492  -0.02514  -0.02277  -0.00506
   S      3.11294   1.79926   7.36568  -0.01026  -0.01907   0.00006
   S      1.55932   4.49628   7.36270   0.00712   0.01534  -0.00258
   S      0.00189   7.19084   7.36520  -0.00168   0.02104   0.00161
   S      6.22603   1.80031   7.36554   0.01909   0.01033  -0.00171
   S      4.67007   4.52468   7.36528  -0.00708  -0.03163   0.00483
   S      3.13940   7.17777   7.36514   0.00023   0.00301   0.00023
   S      1.56743   0.88903   1.44953   0.00622  -0.00118   0.00200
   S      0.00197   3.59557   1.45463  -0.00308  -0.00523   0.00007
   S     -1.55692   6.30497   1.44943   0.00434  -0.00216   0.00106
   S      4.67050   0.90020   1.47219   0.00127   0.00215   0.00001
   S      3.12865   3.59313   1.44953  -0.00432   0.00484  -0.00189
   S      1.56288   6.30612   1.44926   0.00188  -0.00283  -0.00067
   S      7.77286   0.89108   1.44960  -0.00316   0.00016   0.00059
   S      6.21396   3.59349   1.44977  -0.00411   0.00230  -0.00096
   S      4.67213   6.29305   1.45505   0.00243   0.00390   0.00014
   S      0.00029   1.79963  10.47691  -0.01176  -0.01204   0.00266
   S     -1.55435   4.49395  10.47676  -0.01337  -0.02185   0.00010
   S     -3.10209   7.19556  10.48840   0.02382   0.02129  -0.00321
   S      3.11213   1.79973  10.47677   0.01132   0.02079   0.00017
   S      1.55631   4.49473  10.47690  -0.00578  -0.01544  -0.00280
   S      0.00186   7.19010  10.47646   0.00245  -0.02104   0.00196
   S      6.22666   1.80071  10.47681  -0.01949  -0.00985  -0.00205
   S      4.66996   4.48608  10.48874   0.00638   0.03001   0.00298
   S      3.10564   7.19728  10.48870  -0.00082  -0.00406   0.00004
   S      1.53004   0.86688   4.56033  -0.00575  -0.00159   0.00110
   S      0.00221   3.59544   4.55005   0.00356   0.00589  -0.00000
   S     -1.59554   6.28393   4.56103  -0.00736   0.00202   0.00104
   S      4.67016   0.90040   4.57555  -0.00056  -0.00104   0.00002
   S      3.12913   3.63658   4.56033   0.00165  -0.00560  -0.00121
   S      1.60145   6.28457   4.56117  -0.00109   0.00168  -0.00026
   S      7.81083   0.86847   4.56151   0.00180   0.00017   0.00010
   S      6.21290   3.63748   4.56136   0.00538  -0.00501  -0.00099
   Ni     4.67258   6.29289   4.79681  -0.00042  -0.00070   0.00007
freq: 305.60 cm-1
PRIMCOORD 67
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00017   0.00007  -0.00000
   Mo    -1.56480   4.50015   3.00438  -0.00013   0.00006  -0.00002
   Mo    -3.12790   7.17894   3.00028   0.00046  -0.00001  -0.00046
   Mo     3.11125   1.80044   3.02071  -0.00019   0.00017   0.00037
   Mo     1.56862   4.50121   3.00404  -0.00019   0.00024   0.00001
   Mo     0.00282   7.18789   3.02100  -0.00045   0.00014  -0.00020
   Mo     6.22921   1.80126   3.02135  -0.00032   0.00030  -0.00016
   Mo     4.67161   4.51705   3.00063   0.00018  -0.00044  -0.00054
   Mo     3.13297   7.18168   3.00023   0.00067  -0.00042   0.00101
   Mo     1.55455   0.89792   8.91887  -0.00024  -0.00035  -0.00028
   Mo     0.00126   3.59580   8.91669  -0.00005   0.00004  -0.00005
   Mo    -1.55710   6.29081   8.91859   0.00001   0.00022  -0.00053
   Mo     4.66964   0.90051   8.92067  -0.00013   0.00008  -0.00002
   Mo     3.11434   3.59954   8.91887   0.00023   0.00042  -0.00033
   Mo     1.56115   6.29158   8.91859  -0.00054  -0.00022   0.00084
   Mo     7.78444   0.89958   8.91893  -0.00005   0.00057   0.00089
   Mo     6.22599   3.60045   8.91893  -0.00022  -0.00009  -0.00058
   Mo     4.67084   6.29359   8.95212  -0.00062   0.00039   0.00001
   S      0.00044   1.79624   7.36271  -0.01932   0.00822   0.00164
   S     -1.55713   4.49553   7.36259  -0.01275   0.00874  -0.00304
   S     -3.13551   7.17614   7.36492   0.01583   0.00787   0.00276
   S      3.11294   1.79926   7.36568  -0.02133   0.01366  -0.00205
   S      1.55932   4.49628   7.36270  -0.01673   0.01431   0.00139
   S      0.00189   7.19084   7.36520   0.01140   0.01396   0.00109
   S      6.22603   1.80031   7.36554  -0.00204  -0.01922   0.00096
   S      4.67007   4.52468   7.36528   0.00453  -0.02073   0.00324
   S      3.13940   7.17777   7.36514   0.03221  -0.02114  -0.00600
   S      1.56743   0.88903   1.44953   0.00188  -0.00226  -0.00013
   S      0.00197   3.59557   1.45463   0.00517  -0.00351   0.00005
   S     -1.55692   6.30497   1.44943  -0.00229  -0.00487  -0.00148
   S      4.67050   0.90020   1.47219  -0.00223   0.00160  -0.00001
   S      3.12865   3.59313   1.44953   0.00381   0.00018  -0.00025
   S      1.56288   6.30612   1.44926  -0.00414   0.00149   0.00167
   S      7.77286   0.89108   1.44960  -0.00425   0.00132   0.00185
   S      6.21396   3.59349   1.44977   0.00405   0.00451  -0.00159
   S      4.67213   6.29305   1.45505  -0.00396   0.00256   0.00010
   S      0.00029   1.79963  10.47691   0.02078  -0.00750   0.00176
   S     -1.55435   4.49395  10.47676   0.01153  -0.00817  -0.00334
   S     -3.10209   7.19556  10.48840  -0.01457  -0.00840   0.00167
   S      3.11213   1.79973  10.47677   0.02144  -0.01375  -0.00248
   S      1.55631   4.49473  10.47690   0.01692  -0.01590   0.00150
   S      0.00186   7.19010  10.47646  -0.01286  -0.01398   0.00134
   S      6.22666   1.80071  10.47681   0.00119   0.02074   0.00122
   S      4.66996   4.48608  10.48874  -0.00338   0.01973   0.00203
   S      3.10564   7.19728  10.48870  -0.03041   0.01997  -0.00380
   S      1.53004   0.86688   4.56033  -0.00012   0.00381  -0.00041
   S      0.00221   3.59544   4.55005  -0.00597   0.00399   0.00000
   S     -1.59554   6.28393   4.56103   0.00278   0.00310  -0.00075
   S      4.67016   0.90040   4.57555   0.00107  -0.00080   0.00001
   S      3.12913   3.63658   4.56033  -0.00437  -0.00271  -0.00052
   S      1.60145   6.28457   4.56117   0.00729  -0.00069   0.00127
   S      7.81083   0.86847   4.56151   0.00475  -0.00450   0.00120
   S      6.21290   3.63748   4.56136  -0.00194  -0.00431  -0.00092
   Ni     4.67258   6.29289   4.79681   0.00067  -0.00044   0.00004
freq: 306.02 cm-1
PRIMCOORD 68
     54   1
   Mo     0.00099   1.78600   3.00405   0.00069   0.00005  -0.00000
   Mo    -1.56480   4.50015   3.00438  -0.00026  -0.00052   0.00000
   Mo    -3.12790   7.17894   3.00028  -0.00009  -0.00013   0.00023
   Mo     3.11125   1.80044   3.02071   0.00026   0.00039  -0.00004
   Mo     1.56862   4.50121   3.00404  -0.00026   0.00061   0.00000
   Mo     0.00282   7.18789   3.02100  -0.00024   0.00007  -0.00011
   Mo     6.22921   1.80126   3.02135   0.00026  -0.00027   0.00015
   Mo     4.67161   4.51705   3.00063  -0.00014  -0.00009  -0.00015
   Mo     3.13297   7.18168   3.00023  -0.00009  -0.00002  -0.00008
   Mo     1.55455   0.89792   8.91887   0.00005   0.00022   0.00011
   Mo     0.00126   3.59580   8.91669   0.00000   0.00002   0.00000
   Mo    -1.55710   6.29081   8.91859   0.00004  -0.00004   0.00024
   Mo     4.66964   0.90051   8.92067   0.00004   0.00003   0.00001
   Mo     3.11434   3.59954   8.91887   0.00014   0.00010  -0.00007
   Mo     1.56115   6.29158   8.91859  -0.00014   0.00004  -0.00020
   Mo     7.78444   0.89958   8.91893   0.00010  -0.00018   0.00007
   Mo     6.22599   3.60045   8.91893  -0.00001  -0.00000  -0.00014
   Mo     4.67084   6.29359   8.95212   0.00010   0.00010  -0.00000
   S      0.00044   1.79624   7.36271   0.00334   0.00103   0.00046
   S     -1.55713   4.49553   7.36259   0.00379   0.00534   0.00023
   S     -3.13551   7.17614   7.36492  -0.02106   0.01963  -0.00137
   S      3.11294   1.79926   7.36568   0.01359   0.01886   0.00017
   S      1.55932   4.49628   7.36270   0.00134   0.00094  -0.00067
   S      0.00189   7.19084   7.36520  -0.02812   0.00482   0.00028
   S      6.22603   1.80031   7.36554   0.01939  -0.01925  -0.00045
   S      4.67007   4.52468   7.36528   0.02640  -0.00552   0.00094
   S      3.13940   7.17777   7.36514  -0.01736  -0.02438   0.00043
   S      1.56743   0.88903   1.44953  -0.00120   0.00752   0.00003
   S      0.00197   3.59557   1.45463  -0.00150  -0.00135   0.00001
   S     -1.55692   6.30497   1.44943  -0.00405   0.00624   0.00079
   S      4.67050   0.90020   1.47219   0.00076   0.00085   0.00000
   S      3.12865   3.59313   1.44953   0.00644   0.00267  -0.00005
   S      1.56288   6.30612   1.44926  -0.00518  -0.00735  -0.00083
   S      7.77286   0.89108   1.44960  -0.00310  -0.00845   0.00048
   S      6.21396   3.59349   1.44977   0.00668  -0.00109  -0.00042
   S      4.67213   6.29305   1.45505   0.00092   0.00071   0.00001
   S      0.00029   1.79963  10.47691  -0.00392  -0.00084   0.00046
   S     -1.55435   4.49395  10.47676  -0.00374  -0.00545   0.00028
   S     -3.10209   7.19556  10.48840   0.02066  -0.01989  -0.00090
   S      3.11213   1.79973  10.47677  -0.01369  -0.01901   0.00016
   S      1.55631   4.49473  10.47690  -0.00091  -0.00118  -0.00075
   S      0.00186   7.19010  10.47646   0.02890  -0.00480   0.00036
   S      6.22666   1.80071  10.47681  -0.01972   0.01977  -0.00049
   S      4.66996   4.48608  10.48874  -0.02659   0.00522   0.00061
   S      3.10564   7.19728  10.48870   0.01717   0.02427   0.00027
   S      1.53004   0.86688   4.56033   0.00013  -0.00782   0.00029
   S      0.00221   3.59544   4.55005   0.00167   0.00149  -0.00000
   S     -1.59554   6.28393   4.56103   0.00325  -0.00500   0.00021
   S      4.67016   0.90040   4.57555  -0.00046  -0.00054  -0.00000
   S      3.12913   3.63658   4.56033  -0.00605  -0.00333  -0.00023
   S      1.60145   6.28457   4.56117   0.00523   0.00569  -0.00007
   S      7.81083   0.86847   4.56151   0.00151   0.00828  -0.00007
   S      6.21290   3.63748   4.56136  -0.00556   0.00101  -0.00018
   Ni     4.67258   6.29289   4.79681  -0.00015  -0.00011   0.00000
freq: 306.99 cm-1
PRIMCOORD 69
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00017  -0.00022   0.00019
   Mo    -1.56480   4.50015   3.00438  -0.00001   0.00006   0.00003
   Mo    -3.12790   7.17894   3.00028  -0.00090  -0.00006   0.00004
   Mo     3.11125   1.80044   3.02071   0.00006   0.00018   0.00014
   Mo     1.56862   4.50121   3.00404  -0.00011  -0.00023  -0.00021
   Mo     0.00282   7.18789   3.02100   0.00008  -0.00037   0.00081
   Mo     6.22921   1.80126   3.02135  -0.00042  -0.00023  -0.00093
   Mo     4.67161   4.51705   3.00063   0.00051  -0.00071  -0.00003
   Mo     3.13297   7.18168   3.00023   0.00013   0.00045   0.00001
   Mo     1.55455   0.89792   8.91887  -0.00008   0.00014   0.00008
   Mo     0.00126   3.59580   8.91669  -0.00002   0.00001   0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00011  -0.00004   0.00004
   Mo     4.66964   0.90051   8.92067  -0.00006  -0.00011  -0.00002
   Mo     3.11434   3.59954   8.91887   0.00020   0.00005  -0.00012
   Mo     1.56115   6.29158   8.91859   0.00018   0.00017  -0.00004
   Mo     7.78444   0.89958   8.91893   0.00003   0.00022  -0.00001
   Mo     6.22599   3.60045   8.91893   0.00007  -0.00015  -0.00003
   Mo     4.67084   6.29359   8.95212  -0.00007  -0.00008   0.00000
   S      0.00044   1.79624   7.36271  -0.00148   0.02935   0.00045
   S     -1.55713   4.49553   7.36259  -0.00101  -0.01052   0.00006
   S     -3.13551   7.17614   7.36492  -0.01034   0.00473  -0.00128
   S      3.11294   1.79926   7.36568  -0.00873  -0.00768   0.00008
   S      1.55932   4.49628   7.36270   0.02935   0.01710  -0.00053
   S      0.00189   7.19084   7.36520  -0.01240  -0.02324   0.00057
   S      6.22603   1.80031   7.36554  -0.01867  -0.02168  -0.00076
   S      4.67007   4.52468   7.36528   0.01393  -0.00602   0.00117
   S      3.13940   7.17777   7.36514   0.00998   0.01887   0.00014
   S      1.56743   0.88903   1.44953  -0.00070   0.00242   0.00058
   S      0.00197   3.59557   1.45463   0.00439   0.00589   0.00007
   S     -1.55692   6.30497   1.44943  -0.00271  -0.00408   0.00076
   S      4.67050   0.90020   1.47219  -0.00551  -0.00731  -0.00004
   S      3.12865   3.59313   1.44953   0.00344   0.00171  -0.00032
   S      1.56288   6.30612   1.44926   0.00651   0.00632   0.00075
   S      7.77286   0.89108   1.44960   0.00151   0.00859  -0.00091
   S      6.21396   3.59349   1.44977  -0.00046  -0.00486  -0.00072
   S      4.67213   6.29305   1.45505   0.00018   0.00020   0.00004
   S      0.00029   1.79963  10.47691   0.00152  -0.02933   0.00084
   S     -1.55435   4.49395  10.47676   0.00123   0.01108   0.00018
   S     -3.10209   7.19556  10.48840   0.01071  -0.00510  -0.00080
   S      3.11213   1.79973  10.47677   0.00906   0.00850  -0.00002
   S      1.55631   4.49473  10.47690  -0.02910  -0.01710  -0.00098
   S      0.00186   7.19010  10.47646   0.01278   0.02294   0.00058
   S      6.22666   1.80071  10.47681   0.01835   0.02184  -0.00069
   S      4.66996   4.48608  10.48874  -0.01457   0.00593   0.00071
   S      3.10564   7.19728  10.48870  -0.01033  -0.01932   0.00011
   S      1.53004   0.86688   4.56033   0.00069  -0.00158   0.00003
   S      0.00221   3.59544   4.55005  -0.00493  -0.00658  -0.00007
   S     -1.59554   6.28393   4.56103   0.00479   0.00439  -0.00040
   S      4.67016   0.90040   4.57555   0.00413   0.00552   0.00006
   S      3.12913   3.63658   4.56033  -0.00264  -0.00187  -0.00004
   S      1.60145   6.28457   4.56117  -0.00759  -0.00427   0.00019
   S      7.81083   0.86847   4.56151   0.00105  -0.00876  -0.00010
   S      6.21290   3.63748   4.56136   0.00004   0.00716   0.00025
   Ni     4.67258   6.29289   4.79681  -0.00021  -0.00026   0.00005
freq: 307.17 cm-1
PRIMCOORD 70
     54   1
   Mo     0.00099   1.78600   3.00405   0.00003  -0.00017   0.00014
   Mo    -1.56480   4.50015   3.00438   0.00021  -0.00011  -0.00021
   Mo    -3.12790   7.17894   3.00028   0.00001   0.00066  -0.00002
   Mo     3.11125   1.80044   3.02071   0.00042  -0.00021  -0.00097
   Mo     1.56862   4.50121   3.00404   0.00013  -0.00000   0.00008
   Mo     0.00282   7.18789   3.02100  -0.00015  -0.00027   0.00061
   Mo     6.22921   1.80126   3.02135   0.00007   0.00023   0.00041
   Mo     4.67161   4.51705   3.00063  -0.00044  -0.00053  -0.00005
   Mo     3.13297   7.18168   3.00023   0.00081  -0.00039   0.00007
   Mo     1.55455   0.89792   8.91887   0.00003   0.00021  -0.00001
   Mo     0.00126   3.59580   8.91669   0.00002   0.00002  -0.00003
   Mo    -1.55710   6.29081   8.91859  -0.00019   0.00015  -0.00011
   Mo     4.66964   0.90051   8.92067   0.00011  -0.00010   0.00002
   Mo     3.11434   3.59954   8.91887  -0.00013  -0.00014  -0.00003
   Mo     1.56115   6.29158   8.91859   0.00005  -0.00009   0.00010
   Mo     7.78444   0.89958   8.91893   0.00012   0.00006   0.00009
   Mo     6.22599   3.60045   8.91893  -0.00022   0.00007  -0.00012
   Mo     4.67084   6.29359   8.95212   0.00007  -0.00006  -0.00000
   S      0.00044   1.79624   7.36271   0.00594   0.02240   0.00040
   S     -1.55713   4.49553   7.36259  -0.03260   0.01759  -0.00069
   S     -3.13551   7.17614   7.36492  -0.00773   0.01890   0.00054
   S      3.11294   1.79926   7.36568   0.02448  -0.01639  -0.00082
   S      1.55932   4.49628   7.36270  -0.00945  -0.01266   0.00026
   S      0.00189   7.19084   7.36520   0.01179  -0.01782   0.00050
   S      6.22603   1.80031   7.36554   0.01695  -0.00578   0.00035
   S      4.67007   4.52468   7.36528  -0.01813  -0.00451   0.00088
   S      3.13940   7.17777   7.36514   0.00767  -0.00090  -0.00147
   S      1.56743   0.88903   1.44953   0.00175   0.00602  -0.00086
   S      0.00197   3.59557   1.45463  -0.00564   0.00428   0.00010
   S     -1.55692   6.30497   1.44943  -0.00567   0.00392   0.00026
   S      4.67050   0.90020   1.47219   0.00726  -0.00551   0.00005
   S      3.12865   3.59313   1.44953  -0.00371  -0.00422  -0.00099
   S      1.56288   6.30612   1.44926   0.00130  -0.00252   0.00087
   S      7.77286   0.89108   1.44960   0.00313   0.00233   0.00065
   S      6.21396   3.59349   1.44977  -0.00669   0.00191   0.00006
   S      4.67213   6.29305   1.45505  -0.00034   0.00026   0.00003
   S      0.00029   1.79963  10.47691  -0.00633  -0.02244   0.00066
   S     -1.55435   4.49395  10.47676   0.03238  -0.01746  -0.00117
   S     -3.10209   7.19556  10.48840   0.00812  -0.01944   0.00034
   S      3.11213   1.79973  10.47677  -0.02427   0.01639  -0.00075
   S      1.55631   4.49473  10.47690   0.00929   0.01309   0.00049
   S      0.00186   7.19010  10.47646  -0.01236   0.01759   0.00048
   S      6.22666   1.80071  10.47681  -0.01715   0.00652   0.00023
   S      4.66996   4.48608  10.48874   0.01876   0.00442   0.00054
   S      3.10564   7.19728  10.48870  -0.00788   0.00088  -0.00092
   S      1.53004   0.86688   4.56033  -0.00394  -0.00667   0.00006
   S      0.00221   3.59544   4.55005   0.00638  -0.00481  -0.00004
   S     -1.59554   6.28393   4.56103   0.00640  -0.00239   0.00001
   S      4.67016   0.90040   4.57555  -0.00554   0.00422   0.00013
   S      3.12913   3.63658   4.56033   0.00332   0.00646  -0.00003
   S      1.60145   6.28457   4.56117  -0.00287   0.00270  -0.00013
   S      7.81083   0.86847   4.56151  -0.00352  -0.00108  -0.00010
   S      6.21290   3.63748   4.56136   0.00558  -0.00286   0.00006
   Ni     4.67258   6.29289   4.79681   0.00027  -0.00020   0.00006
freq: 307.71 cm-1
PRIMCOORD 71
     54   1
   Mo     0.00099   1.78600   3.00405   0.00095  -0.00001   0.00004
   Mo    -1.56480   4.50015   3.00438  -0.00048  -0.00079  -0.00000
   Mo    -3.12790   7.17894   3.00028   0.00043  -0.00084   0.00000
   Mo     3.11125   1.80044   3.02071  -0.00007  -0.00010   0.00000
   Mo     1.56862   4.50121   3.00404  -0.00048   0.00076  -0.00005
   Mo     0.00282   7.18789   3.02100   0.00001  -0.00003   0.00008
   Mo     6.22921   1.80126   3.02135  -0.00010   0.00006  -0.00010
   Mo     4.67161   4.51705   3.00063  -0.00092  -0.00008  -0.00001
   Mo     3.13297   7.18168   3.00023   0.00051   0.00085   0.00001
   Mo     1.55455   0.89792   8.91887  -0.00020  -0.00002  -0.00017
   Mo     0.00126   3.59580   8.91669   0.00000  -0.00001   0.00000
   Mo    -1.55710   6.29081   8.91859   0.00007   0.00014   0.00014
   Mo     4.66964   0.90051   8.92067  -0.00003  -0.00001  -0.00000
   Mo     3.11434   3.59954   8.91887   0.00008  -0.00021   0.00016
   Mo     1.56115   6.29158   8.91859   0.00013  -0.00014  -0.00011
   Mo     7.78444   0.89958   8.91893  -0.00018   0.00006   0.00013
   Mo     6.22599   3.60045   8.91893   0.00008   0.00016  -0.00014
   Mo     4.67084   6.29359   8.95212  -0.00000  -0.00003   0.00000
   S      0.00044   1.79624   7.36271  -0.02671   0.00375   0.00004
   S     -1.55713   4.49553   7.36259   0.01245   0.02133   0.00001
   S     -3.13551   7.17614   7.36492  -0.00577   0.00986  -0.00013
   S      3.11294   1.79926   7.36568  -0.00993  -0.01682  -0.00005
   S      1.55932   4.49628   7.36270   0.01670  -0.02111  -0.00005
   S      0.00189   7.19084   7.36520   0.01716  -0.00356   0.00008
   S      6.22603   1.80031   7.36554  -0.01186   0.01304  -0.00003
   S      4.67007   4.52468   7.36528   0.01156  -0.00014   0.00008
   S      3.13940   7.17777   7.36514  -0.00348  -0.00612   0.00005
   S      1.56743   0.88903   1.44953  -0.01335   0.01185  -0.00162
   S      0.00197   3.59557   1.45463   0.00066   0.00095   0.00000
   S     -1.55692   6.30497   1.44943  -0.00384   0.01644   0.00149
   S      4.67050   0.90020   1.47219  -0.00056  -0.00097  -0.00002
   S      3.12865   3.59313   1.44953   0.01710  -0.00563   0.00156
   S      1.56288   6.30612   1.44926  -0.00268  -0.01603  -0.00130
   S      7.77286   0.89108   1.44960  -0.01271  -0.01030   0.00148
   S      6.21396   3.59349   1.44977   0.01642   0.00503  -0.00163
   S      4.67213   6.29305   1.45505  -0.00024  -0.00009   0.00002
   S      0.00029   1.79963  10.47691   0.02824  -0.00374   0.00007
   S     -1.55435   4.49395  10.47676  -0.01317  -0.02257  -0.00001
   S     -3.10209   7.19556  10.48840   0.00529  -0.00894  -0.00004
   S      3.11213   1.79973  10.47677   0.00987   0.01672   0.00002
   S      1.55631   4.49473  10.47690  -0.01743   0.02249  -0.00003
   S      0.00186   7.19010  10.47646  -0.01677   0.00353   0.00006
   S      6.22666   1.80071  10.47681   0.01169  -0.01277  -0.00009
   S      4.66996   4.48608  10.48874  -0.01055   0.00017   0.00006
   S      3.10564   7.19728  10.48870   0.00287   0.00514   0.00000
   S      1.53004   0.86688   4.56033   0.01169  -0.00969  -0.00131
   S      0.00221   3.59544   4.55005  -0.00090  -0.00115  -0.00000
   S     -1.59554   6.28393   4.56103   0.00350  -0.01428   0.00134
   S      4.67016   0.90040   4.57555   0.00046   0.00079  -0.00000
   S      3.12913   3.63658   4.56033  -0.01441   0.00519   0.00137
   S      1.60145   6.28457   4.56117   0.00186   0.01416  -0.00136
   S      7.81083   0.86847   4.56151   0.01147   0.00844   0.00122
   S      6.21290   3.63748   4.56136  -0.01415  -0.00423  -0.00128
   Ni     4.67258   6.29289   4.79681   0.00007   0.00001   0.00000
freq: 311.38 cm-1
PRIMCOORD 72
     54   1
   Mo     0.00099   1.78600   3.00405   0.00115   0.00033   0.00012
   Mo    -1.56480   4.50015   3.00438   0.00099   0.00172   0.00001
   Mo    -3.12790   7.17894   3.00028  -0.00359  -0.00155   0.00400
   Mo     3.11125   1.80044   3.02071   0.00204   0.00340   0.00004
   Mo     1.56862   4.50121   3.00404  -0.00011   0.00092  -0.00014
   Mo     0.00282   7.18789   3.02100   0.00226  -0.00031   0.00019
   Mo     6.22921   1.80126   3.02135  -0.00129   0.00142  -0.00016
   Mo     4.67161   4.51705   3.00063   0.00053  -0.00373  -0.00370
   Mo     3.13297   7.18168   3.00023   0.00027   0.00106  -0.00030
   Mo     1.55455   0.89792   8.91887   0.00009  -0.00033  -0.00038
   Mo     0.00126   3.59580   8.91669   0.00001   0.00002  -0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00049   0.00018  -0.00043
   Mo     4.66964   0.90051   8.92067   0.00000   0.00002  -0.00000
   Mo     3.11434   3.59954   8.91887  -0.00031  -0.00006   0.00031
   Mo     1.56115   6.29158   8.91859   0.00023  -0.00008  -0.00004
   Mo     7.78444   0.89958   8.91893  -0.00017   0.00025   0.00008
   Mo     6.22599   3.60045   8.91893   0.00039  -0.00033   0.00039
   Mo     4.67084   6.29359   8.95212  -0.00001  -0.00005  -0.00001
   S      0.00044   1.79624   7.36271  -0.00274  -0.00161   0.00011
   S     -1.55713   4.49553   7.36259  -0.00272  -0.00454  -0.00002
   S     -3.13551   7.17614   7.36492   0.00576   0.00186   0.00421
   S      3.11294   1.79926   7.36568   0.00150   0.00294  -0.00010
   S      1.55932   4.49628   7.36270  -0.00038  -0.00276  -0.00019
   S      0.00189   7.19084   7.36520   0.00195  -0.00192  -0.00110
   S      6.22603   1.80031   7.36554  -0.00257   0.00028   0.00131
   S      4.67007   4.52468   7.36528  -0.00154   0.00544  -0.00385
   S      3.13940   7.17777   7.36514  -0.00087  -0.00228  -0.00026
   S      1.56743   0.88903   1.44953   0.01743   0.01330   0.01076
   S      0.00197   3.59557   1.45463  -0.00895  -0.01359   0.00001
   S     -1.55692   6.30497   1.44943   0.00510  -0.01092   0.00762
   S      4.67050   0.90020   1.47219  -0.01061  -0.01595  -0.00007
   S      3.12865   3.59313   1.44953   0.00089   0.02451  -0.01059
   S      1.56288   6.30612   1.44926   0.01808  -0.02306  -0.00400
   S      7.77286   0.89108   1.44960  -0.02818   0.00253   0.00277
   S      6.21396   3.59349   1.44977  -0.01256  -0.00480  -0.00665
   S      4.67213   6.29305   1.45505   0.01117   0.01664   0.00014
   S      0.00029   1.79963  10.47691   0.00322   0.00110   0.00035
   S     -1.55435   4.49395  10.47676   0.00307   0.00526   0.00001
   S     -3.10209   7.19556  10.48840  -0.00478  -0.00114   0.00252
   S      3.11213   1.79973  10.47677  -0.00202  -0.00382  -0.00014
   S      1.55631   4.49473  10.47690  -0.00026   0.00287  -0.00041
   S      0.00186   7.19010  10.47646  -0.00242   0.00172  -0.00148
   S      6.22666   1.80071  10.47681   0.00256  -0.00076   0.00149
   S      4.66996   4.48608  10.48874   0.00168  -0.00438  -0.00239
   S      3.10564   7.19728  10.48870   0.00097   0.00240  -0.00025
   S      1.53004   0.86688   4.56033  -0.01866  -0.02531   0.00756
   S      0.00221   3.59544   4.55005   0.01138   0.01707  -0.00009
   S     -1.59554   6.28393   4.56103  -0.01519   0.01179   0.00640
   S      4.67016   0.90040   4.57555   0.01255   0.01837   0.00024
   S      3.12913   3.63658   4.56033  -0.01073  -0.03008  -0.00712
   S      1.60145   6.28457   4.56117  -0.01985   0.01785  -0.00193
   S      7.81083   0.86847   4.56151   0.02422  -0.00488   0.00070
   S      6.21290   3.63748   4.56136   0.01727  -0.00318  -0.00564
   Ni     4.67258   6.29289   4.79681   0.00018   0.00021   0.00004
freq: 311.44 cm-1
PRIMCOORD 73
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00170   0.00017   0.00001
   Mo    -1.56480   4.50015   3.00438  -0.00026   0.00029  -0.00011
   Mo    -3.12790   7.17894   3.00028   0.00118   0.00169  -0.00201
   Mo     3.11125   1.80044   3.02071   0.00044   0.00013  -0.00016
   Mo     1.56862   4.50121   3.00404  -0.00102   0.00152   0.00000
   Mo     0.00282   7.18789   3.02100  -0.00332  -0.00021   0.00010
   Mo     6.22921   1.80126   3.02135  -0.00169   0.00322   0.00009
   Mo     4.67161   4.51705   3.00063  -0.00079  -0.00238  -0.00252
   Mo     3.13297   7.18168   3.00023   0.00376  -0.00210   0.00450
   Mo     1.55455   0.89792   8.91887   0.00016   0.00040   0.00026
   Mo     0.00126   3.59580   8.91669  -0.00002   0.00002   0.00000
   Mo    -1.55710   6.29081   8.91859  -0.00004  -0.00017   0.00014
   Mo     4.66964   0.90051   8.92067  -0.00002   0.00001   0.00002
   Mo     3.11434   3.59954   8.91887  -0.00030  -0.00033   0.00030
   Mo     1.56115   6.29158   8.91859   0.00042   0.00022  -0.00044
   Mo     7.78444   0.89958   8.91893  -0.00001  -0.00047  -0.00044
   Mo     6.22599   3.60045   8.91893   0.00018   0.00007   0.00020
   Mo     4.67084   6.29359   8.95212  -0.00000  -0.00002   0.00001
   S      0.00044   1.79624   7.36271   0.00415  -0.00121   0.00009
   S     -1.55713   4.49553   7.36259   0.00171  -0.00144  -0.00013
   S     -3.13551   7.17614   7.36492  -0.00130  -0.00357  -0.00213
   S      3.11294   1.79926   7.36568   0.00181  -0.00068   0.00163
   S      1.55932   4.49628   7.36270   0.00304  -0.00342   0.00005
   S      0.00189   7.19084   7.36520  -0.00308  -0.00114  -0.00075
   S      6.22603   1.80031   7.36554  -0.00076   0.00315  -0.00059
   S      4.67007   4.52468   7.36528   0.00237   0.00368  -0.00271
   S      3.13940   7.17777   7.36514  -0.00571   0.00302   0.00477
   S      1.56743   0.88903   1.44953   0.02306  -0.00239  -0.00125
   S      0.00197   3.59557   1.45463   0.01314  -0.00883   0.00007
   S     -1.55692   6.30497   1.44943  -0.02178  -0.01993  -0.00777
   S      4.67050   0.90020   1.47219   0.01603  -0.01068   0.00011
   S      3.12865   3.59313   1.44953   0.01362  -0.01550  -0.00281
   S      1.56288   6.30612   1.44926  -0.01294  -0.00311   0.00988
   S      7.77286   0.89108   1.44960  -0.00727   0.01318   0.01029
   S      6.21396   3.59349   1.44977   0.00458   0.02824  -0.00874
   S      4.67213   6.29305   1.45505  -0.01674   0.01128   0.00015
   S      0.00029   1.79963  10.47691  -0.00486   0.00090   0.00020
   S     -1.55435   4.49395  10.47676  -0.00115   0.00119  -0.00040
   S     -3.10209   7.19556  10.48840   0.00074   0.00342  -0.00136
   S      3.11213   1.79973  10.47677  -0.00158   0.00046   0.00179
   S      1.55631   4.49473  10.47690  -0.00320   0.00416   0.00019
   S      0.00186   7.19010  10.47646   0.00384   0.00103  -0.00099
   S      6.22666   1.80071  10.47681   0.00128  -0.00383  -0.00080
   S      4.66996   4.48608  10.48874  -0.00254  -0.00297  -0.00167
   S      3.10564   7.19728  10.48870   0.00468  -0.00235   0.00286
   S      1.53004   0.86688   4.56033  -0.01798   0.00506  -0.00230
   S      0.00221   3.59544   4.55005  -0.01680   0.01131  -0.00000
   S     -1.59554   6.28393   4.56103   0.02768   0.01392  -0.00484
   S      4.67016   0.90040   4.57555  -0.01883   0.01251   0.00026
   S      3.12913   3.63658   4.56033  -0.01485   0.00885  -0.00324
   S      1.60145   6.28457   4.56117   0.02478   0.00604   0.00782
   S      7.81083   0.86847   4.56151   0.01015  -0.02534   0.00790
   S      6.21290   3.63748   4.56136   0.00433  -0.03146  -0.00549
   Ni     4.67258   6.29289   4.79681  -0.00028   0.00014   0.00002
freq: 327.17 cm-1
PRIMCOORD 74
     54   1
   Mo     0.00099   1.78600   3.00405   0.00005  -0.00066  -0.00034
   Mo    -1.56480   4.50015   3.00438  -0.00061   0.00036  -0.00034
   Mo    -3.12790   7.17894   3.00028  -0.00184  -0.00091  -0.00242
   Mo     3.11125   1.80044   3.02071  -0.00128   0.00071   0.00311
   Mo     1.56862   4.50121   3.00404   0.00059   0.00028  -0.00033
   Mo     0.00282   7.18789   3.02100  -0.00002  -0.00159   0.00328
   Mo     6.22921   1.80126   3.02135   0.00142   0.00084   0.00335
   Mo     4.67161   4.51705   3.00063  -0.00018   0.00210  -0.00245
   Mo     3.13297   7.18168   3.00023   0.00194  -0.00117  -0.00259
   Mo     1.55455   0.89792   8.91887   0.00046   0.00068   0.00028
   Mo     0.00126   3.59580   8.91669   0.00002   0.00002   0.00016
   Mo    -1.55710   6.29081   8.91859   0.00083   0.00006   0.00025
   Mo     4.66964   0.90051   8.92067   0.00001  -0.00001   0.00097
   Mo     3.11434   3.59954   8.91887  -0.00038  -0.00073   0.00030
   Mo     1.56115   6.29158   8.91859  -0.00087   0.00001   0.00032
   Mo     7.78444   0.89958   8.91893  -0.00047   0.00073   0.00030
   Mo     6.22599   3.60045   8.91893   0.00035  -0.00074   0.00026
   Mo     4.67084   6.29359   8.95212  -0.00000  -0.00000  -0.00087
   S      0.00044   1.79624   7.36271   0.00009  -0.00132   0.00258
   S     -1.55713   4.49553   7.36259  -0.00099   0.00059   0.00222
   S     -3.13551   7.17614   7.36492  -0.01321  -0.00746  -0.01119
   S      3.11294   1.79926   7.36568  -0.00694   0.00396   0.00652
   S      1.55932   4.49628   7.36270   0.00110   0.00053   0.00262
   S      0.00189   7.19084   7.36520  -0.00011  -0.00778   0.00739
   S      6.22603   1.80031   7.36554   0.00670   0.00392   0.00750
   S      4.67007   4.52468   7.36528  -0.00002   0.01511  -0.01129
   S      3.13940   7.17777   7.36514   0.01324  -0.00748  -0.01180
   S      1.56743   0.88903   1.44953  -0.00862  -0.00800  -0.00729
   S      0.00197   3.59557   1.45463   0.00099  -0.00025   0.01067
   S     -1.55692   6.30497   1.44943  -0.01095  -0.00300  -0.00647
   S      4.67050   0.90020   1.47219  -0.00003   0.00016   0.03778
   S      3.12865   3.59313   1.44953   0.00260   0.01125  -0.00719
   S      1.56288   6.30612   1.44926   0.01058  -0.00283  -0.00682
   S      7.77286   0.89108   1.44960   0.00750  -0.00774  -0.00673
   S      6.21396   3.59349   1.44977  -0.00292   0.01059  -0.00638
   S      4.67213   6.29305   1.45505   0.00040   0.00003  -0.00835
   S      0.00029   1.79963  10.47691  -0.00012   0.00442   0.00247
   S     -1.55435   4.49395  10.47676   0.00364  -0.00218   0.00228
   S     -3.10209   7.19556  10.48840   0.00858   0.00478  -0.00934
   S      3.11213   1.79973  10.47677   0.00827  -0.00473   0.00754
   S      1.55631   4.49473  10.47690  -0.00384  -0.00216   0.00272
   S      0.00186   7.19010  10.47646  -0.00001   0.00938   0.00835
   S      6.22666   1.80071  10.47681  -0.00803  -0.00462   0.00834
   S      4.66996   4.48608  10.48874   0.00013  -0.00979  -0.00931
   S      3.10564   7.19728  10.48870  -0.00841   0.00485  -0.00976
   S      1.53004   0.86688   4.56033   0.01631   0.01514  -0.00802
   S      0.00221   3.59544   4.55005  -0.00069   0.00034   0.00582
   S     -1.59554   6.28393   4.56103   0.02219   0.00650  -0.00748
   S      4.67016   0.90040   4.57555   0.00101  -0.00031   0.03421
   S      3.12913   3.63658   4.56033  -0.00531  -0.02145  -0.00799
   S      1.60145   6.28457   4.56117  -0.02241   0.00579  -0.00800
   S      7.81083   0.86847   4.56151  -0.01669   0.01669  -0.00800
   S      6.21290   3.63748   4.56136   0.00574  -0.02277  -0.00754
   Ni     4.67258   6.29289   4.79681   0.00006  -0.00006   0.00013
freq: 330.03 cm-1
PRIMCOORD 75
     54   1
   Mo     0.00099   1.78600   3.00405   0.00011   0.00019   0.00068
   Mo    -1.56480   4.50015   3.00438  -0.00022   0.00006  -0.00095
   Mo    -3.12790   7.17894   3.00028  -0.00007   0.00051   0.00023
   Mo     3.11125   1.80044   3.02071   0.00013  -0.00014  -0.00184
   Mo     1.56862   4.50121   3.00404   0.00003  -0.00019   0.00030
   Mo     0.00282   7.18789   3.02100   0.00012  -0.00010   0.00127
   Mo     6.22921   1.80126   3.02135   0.00008  -0.00010   0.00044
   Mo     4.67161   4.51705   3.00063  -0.00034  -0.00051   0.00055
   Mo     3.13297   7.18168   3.00023   0.00064  -0.00019  -0.00068
   Mo     1.55455   0.89792   8.91887   0.00007  -0.00011  -0.00008
   Mo     0.00126   3.59580   8.91669   0.00033  -0.00032  -0.00003
   Mo    -1.55710   6.29081   8.91859  -0.00040   0.00021  -0.00053
   Mo     4.66964   0.90051   8.92067   0.00012  -0.00012  -0.00005
   Mo     3.11434   3.59954   8.91887   0.00052   0.00016  -0.00058
   Mo     1.56115   6.29158   8.91859  -0.00064  -0.00056   0.00102
   Mo     7.78444   0.89958   8.91893   0.00015   0.00092   0.00113
   Mo     6.22599   3.60045   8.91893  -0.00071   0.00034  -0.00093
   Mo     4.67084   6.29359   8.95212  -0.00075   0.00070  -0.00001
   S      0.00044   1.79624   7.36271   0.00006  -0.00172   0.02158
   S     -1.55713   4.49553   7.36259   0.00211  -0.00127  -0.03061
   S     -3.13551   7.17614   7.36492  -0.00059   0.00143   0.01022
   S      3.11294   1.79926   7.36568   0.00379   0.00039  -0.03167
   S      1.55932   4.49628   7.36270   0.00075   0.00029   0.00898
   S      0.00189   7.19084   7.36520  -0.00711  -0.00185   0.02222
   S      6.22603   1.80031   7.36554  -0.00401   0.00840   0.00911
   S      4.67007   4.52468   7.36528  -0.00124  -0.00008   0.02440
   S      3.13940   7.17777   7.36514  -0.00033   0.00069  -0.03404
   S      1.56743   0.88903   1.44953  -0.00038   0.00027  -0.00247
   S      0.00197   3.59557   1.45463   0.00325  -0.00339   0.00005
   S     -1.55692   6.30497   1.44943  -0.00107   0.00032   0.00162
   S      4.67050   0.90020   1.47219   0.00010  -0.00010  -0.00043
   S      3.12865   3.59313   1.44953  -0.00007   0.00143  -0.00213
   S      1.56288   6.30612   1.44926  -0.00244   0.00109   0.00192
   S      7.77286   0.89108   1.44960  -0.00189   0.00183   0.00133
   S      6.21396   3.59349   1.44977  -0.00073   0.00183  -0.00009
   S      4.67213   6.29305   1.45505   0.00049  -0.00061   0.00011
   S      0.00029   1.79963  10.47691  -0.00025   0.00314   0.02259
   S     -1.55435   4.49395  10.47676  -0.00392   0.00248  -0.03201
   S     -3.10209   7.19556  10.48840   0.00374  -0.00366   0.00849
   S      3.11213   1.79973  10.47677  -0.00344   0.00061  -0.03272
   S      1.55631   4.49473  10.47690  -0.00130  -0.00042   0.00939
   S      0.00186   7.19010  10.47646   0.00407   0.00189   0.02278
   S      6.22666   1.80071  10.47681   0.00202  -0.00499   0.00931
   S      4.66996   4.48608  10.48874   0.00379  -0.00349   0.02016
   S      3.10564   7.19728  10.48870   0.00390  -0.00367  -0.02813
   S      1.53004   0.86688   4.56033  -0.00329  -0.00247  -0.00073
   S      0.00221   3.59544   4.55005  -0.00199   0.00212   0.00013
   S     -1.59554   6.28393   4.56103   0.00334   0.00156   0.00088
   S      4.67016   0.90040   4.57555   0.00330  -0.00351  -0.00038
   S      3.12913   3.63658   4.56033   0.00079   0.00314   0.00013
   S      1.60145   6.28457   4.56117  -0.00101  -0.00029  -0.00020
   S      7.81083   0.86847   4.56151   0.00144  -0.00032  -0.00006
   S      6.21290   3.63748   4.56136  -0.00029  -0.00240   0.00043
   Ni     4.67258   6.29289   4.79681   0.00050  -0.00049   0.00001
freq: 330.04 cm-1
PRIMCOORD 76
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00017   0.00021   0.00070
   Mo    -1.56480   4.50015   3.00438  -0.00006  -0.00021   0.00023
   Mo    -3.12790   7.17894   3.00028  -0.00071  -0.00019  -0.00077
   Mo     3.11125   1.80044   3.02071  -0.00016  -0.00018   0.00044
   Mo     1.56862   4.50121   3.00404   0.00029   0.00003  -0.00093
   Mo     0.00282   7.18789   3.02100  -0.00005  -0.00018   0.00151
   Mo     6.22921   1.80126   3.02135  -0.00018  -0.00010  -0.00190
   Mo     4.67161   4.51705   3.00063   0.00037  -0.00054   0.00057
   Mo     3.13297   7.18168   3.00023   0.00019   0.00060   0.00016
   Mo     1.55455   0.89792   8.91887  -0.00014   0.00093   0.00111
   Mo     0.00126   3.59580   8.91669  -0.00031  -0.00033   0.00001
   Mo    -1.55710   6.29081   8.91859   0.00066  -0.00058   0.00101
   Mo     4.66964   0.90051   8.92067  -0.00012  -0.00013   0.00000
   Mo     3.11434   3.59954   8.91887   0.00072   0.00032  -0.00095
   Mo     1.56115   6.29158   8.91859   0.00035   0.00020  -0.00048
   Mo     7.78444   0.89958   8.91893  -0.00007  -0.00002  -0.00003
   Mo     6.22599   3.60045   8.91893  -0.00057   0.00015  -0.00067
   Mo     4.67084   6.29359   8.95212   0.00068   0.00071   0.00000
   S      0.00044   1.79624   7.36271  -0.00006  -0.00169   0.02264
   S     -1.55713   4.49553   7.36259  -0.00071   0.00002   0.00734
   S     -3.13551   7.17614   7.36492   0.00002   0.00057  -0.03378
   S      3.11294   1.79926   7.36568   0.00390   0.00818   0.00761
   S      1.55932   4.49628   7.36270  -0.00196  -0.00115  -0.02995
   S      0.00189   7.19084   7.36520   0.00657  -0.00201   0.02370
   S      6.22603   1.80031   7.36554  -0.00365   0.00100  -0.03119
   S      4.67007   4.52468   7.36528   0.00118   0.00036   0.02544
   S      3.13940   7.17777   7.36514   0.00100   0.00137   0.00814
   S      1.56743   0.88903   1.44953   0.00202   0.00189  -0.00004
   S      0.00197   3.59557   1.45463  -0.00353  -0.00406   0.00003
   S     -1.55692   6.30497   1.44943   0.00214   0.00112   0.00314
   S      4.67050   0.90020   1.47219  -0.00002  -0.00005   0.00020
   S      3.12865   3.59313   1.44953   0.00078   0.00247   0.00103
   S      1.56288   6.30612   1.44926   0.00089   0.00052   0.00091
   S      7.77286   0.89108   1.44960   0.00097   0.00019  -0.00170
   S      6.21396   3.59349   1.44977   0.00020   0.00186  -0.00355
   S      4.67213   6.29305   1.45505  -0.00071  -0.00090  -0.00004
   S      0.00029   1.79963  10.47691   0.00037   0.00326   0.02376
   S     -1.55435   4.49395  10.47676   0.00130  -0.00001   0.00768
   S     -3.10209   7.19556  10.48840  -0.00359  -0.00368  -0.02790
   S      3.11213   1.79973  10.47677  -0.00185  -0.00480   0.00782
   S      1.55631   4.49473  10.47690   0.00359   0.00235  -0.03136
   S      0.00186   7.19010  10.47646  -0.00365   0.00208   0.02430
   S      6.22666   1.80071  10.47681   0.00304   0.00014  -0.03203
   S      4.66996   4.48608  10.48874  -0.00350  -0.00382   0.02098
   S      3.10564   7.19728  10.48870  -0.00377  -0.00395   0.00675
   S      1.53004   0.86688   4.56033  -0.00137   0.00008  -0.00147
   S      0.00221   3.59544   4.55005   0.00223   0.00260   0.00002
   S     -1.59554   6.28393   4.56103   0.00221  -0.00008   0.00073
   S      4.67016   0.90040   4.57555  -0.00366  -0.00430   0.00020
   S      3.12913   3.63658   4.56033   0.00044  -0.00285   0.00161
   S      1.60145   6.28457   4.56117  -0.00413   0.00179  -0.00015
   S      7.81083   0.86847   4.56151   0.00324  -0.00272   0.00014
   S      6.21290   3.63748   4.56136  -0.00114   0.00315  -0.00105
   Ni     4.67258   6.29289   4.79681  -0.00049  -0.00053   0.00000
freq: 331.21 cm-1
PRIMCOORD 77
     54   1
   Mo     0.00099   1.78600   3.00405   0.00085   0.00006   0.00002
   Mo    -1.56480   4.50015   3.00438  -0.00047  -0.00082  -0.00000
   Mo    -3.12790   7.17894   3.00028  -0.00030   0.00033  -0.00011
   Mo     3.11125   1.80044   3.02071   0.00079   0.00140   0.00000
   Mo     1.56862   4.50121   3.00404  -0.00038   0.00077  -0.00002
   Mo     0.00282   7.18789   3.02100  -0.00156  -0.00013   0.00027
   Mo     6.22921   1.80126   3.02135   0.00067  -0.00141  -0.00028
   Mo     4.67161   4.51705   3.00063   0.00046  -0.00008   0.00011
   Mo     3.13297   7.18168   3.00023  -0.00015  -0.00024  -0.00000
   Mo     1.55455   0.89792   8.91887   0.00000   0.00024   0.00093
   Mo     0.00126   3.59580   8.91669  -0.00001  -0.00002   0.00000
   Mo    -1.55710   6.29081   8.91859  -0.00015   0.00009  -0.00088
   Mo     4.66964   0.90051   8.92067  -0.00001  -0.00002   0.00000
   Mo     3.11434   3.59954   8.91887   0.00021   0.00012  -0.00093
   Mo     1.56115   6.29158   8.91859  -0.00017  -0.00008   0.00090
   Mo     7.78444   0.89958   8.91893   0.00001  -0.00018  -0.00089
   Mo     6.22599   3.60045   8.91893   0.00015  -0.00009   0.00088
   Mo     4.67084   6.29359   8.95212   0.00000   0.00001  -0.00000
   S      0.00044   1.79624   7.36271  -0.00140  -0.00005   0.00063
   S     -1.55713   4.49553   7.36259   0.00059   0.00103  -0.00004
   S     -3.13551   7.17614   7.36492   0.00014  -0.00007  -0.00093
   S      3.11294   1.79926   7.36568   0.00030   0.00052  -0.00004
   S      1.55932   4.49628   7.36270   0.00066  -0.00123  -0.00056
   S      0.00189   7.19084   7.36520  -0.00052   0.00010   0.00095
   S      6.22603   1.80031   7.36554   0.00035  -0.00035  -0.00089
   S      4.67007   4.52468   7.36528  -0.00014   0.00012   0.00092
   S      3.13940   7.17777   7.36514   0.00019   0.00024  -0.00005
   S      1.56743   0.88903   1.44953  -0.00504  -0.00254   0.02823
   S      0.00197   3.59557   1.45463  -0.00063  -0.00103   0.00003
   S     -1.55692   6.30497   1.44943   0.00511   0.00384  -0.02808
   S      4.67050   0.90020   1.47219  -0.00012  -0.00013   0.00002
   S      3.12865   3.59313   1.44953   0.00032  -0.00572  -0.02822
   S      1.56288   6.30612   1.44926   0.00519  -0.00274   0.02878
   S      7.77286   0.89108   1.44960  -0.00493   0.00307  -0.02880
   S      6.21396   3.59349   1.44977   0.00076   0.00630   0.02806
   S      4.67213   6.29305   1.45505  -0.00025  -0.00038  -0.00001
   S      0.00029   1.79963  10.47691  -0.00016   0.00014   0.00067
   S     -1.55435   4.49395  10.47676   0.00020   0.00031  -0.00004
   S     -3.10209   7.19556  10.48840   0.00086  -0.00193  -0.00068
   S      3.11213   1.79973  10.47677   0.00052   0.00089  -0.00003
   S      1.55631   4.49473  10.47690   0.00017  -0.00008  -0.00060
   S      0.00186   7.19010  10.47646  -0.00084  -0.00011   0.00095
   S      6.22666   1.80071  10.47681   0.00031  -0.00085  -0.00088
   S      4.66996   4.48608  10.48874  -0.00210  -0.00023   0.00070
   S      3.10564   7.19728  10.48870   0.00081   0.00148  -0.00005
   S      1.53004   0.86688   4.56033   0.00223   0.00123   0.02811
   S      0.00221   3.59544   4.55005   0.00036   0.00060   0.00001
   S     -1.59554   6.28393   4.56103  -0.00113  -0.00174  -0.02856
   S      4.67016   0.90040   4.57555  -0.00059  -0.00099   0.00000
   S      3.12913   3.63658   4.56033  -0.00009   0.00241  -0.02816
   S      1.60145   6.28457   4.56117  -0.00320   0.00181   0.02871
   S      7.81083   0.86847   4.56151   0.00314  -0.00188  -0.02873
   S      6.21290   3.63748   4.56136  -0.00090  -0.00179   0.02856
   Ni     4.67258   6.29289   4.79681  -0.00001  -0.00003   0.00000
freq: 333.45 cm-1
PRIMCOORD 78
     54   1
   Mo     0.00099   1.78600   3.00405   0.00114  -0.00107   0.00130
   Mo    -1.56480   4.50015   3.00438   0.00103   0.00185   0.00004
   Mo    -3.12790   7.17894   3.00028   0.00339   0.00001   0.00077
   Mo     3.11125   1.80044   3.02071   0.00059   0.00082  -0.00016
   Mo     1.56862   4.50121   3.00404  -0.00143   0.00036  -0.00135
   Mo     0.00282   7.18789   3.02100   0.00044   0.00220  -0.00513
   Mo     6.22921   1.80126   3.02135   0.00178   0.00149   0.00532
   Mo     4.67161   4.51705   3.00063  -0.00192   0.00286  -0.00074
   Mo     3.13297   7.18168   3.00023  -0.00180  -0.00333  -0.00004
   Mo     1.55455   0.89792   8.91887   0.00027  -0.00038   0.00040
   Mo     0.00126   3.59580   8.91669   0.00024   0.00040  -0.00000
   Mo    -1.55710   6.29081   8.91859  -0.00016   0.00010  -0.00009
   Mo     4.66964   0.90051   8.92067   0.00005   0.00012  -0.00003
   Mo     3.11434   3.59954   8.91887  -0.00046   0.00007  -0.00041
   Mo     1.56115   6.29158   8.91859  -0.00010  -0.00038  -0.00045
   Mo     7.78444   0.89958   8.91893  -0.00027  -0.00026   0.00042
   Mo     6.22599   3.60045   8.91893   0.00013  -0.00005   0.00011
   Mo     4.67084   6.29359   8.95212   0.00039   0.00060   0.00002
   S      0.00044   1.79624   7.36271   0.00301   0.00146   0.00959
   S     -1.55713   4.49553   7.36259   0.00293   0.00495   0.00016
   S     -3.13551   7.17614   7.36492  -0.00028  -0.00295  -0.00336
   S      3.11294   1.79926   7.36568   0.00340   0.00606  -0.00025
   S      1.55932   4.49628   7.36270  -0.00007   0.00323  -0.00997
   S      0.00189   7.19084   7.36520   0.00377  -0.00596  -0.00402
   S      6.22603   1.80031   7.36554  -0.00709  -0.00022   0.00398
   S      4.67007   4.52468   7.36528  -0.00269  -0.00225   0.00368
   S      3.13940   7.17777   7.36514  -0.00290  -0.00417   0.00023
   S      1.56743   0.88903   1.44953  -0.00423  -0.00876   0.00660
   S      0.00197   3.59557   1.45463   0.02004   0.03258  -0.00019
   S     -1.55692   6.30497   1.44943  -0.00726  -0.01040  -0.01136
   S      4.67050   0.90020   1.47219  -0.00078  -0.00123  -0.00017
   S      3.12865   3.59313   1.44953  -0.00629  -0.00762  -0.00743
   S      1.56288   6.30612   1.44926  -0.00253  -0.01142  -0.01616
   S      7.77286   0.89108   1.44960  -0.00927  -0.00758   0.01639
   S      6.21396   3.59349   1.44977  -0.00548  -0.01126   0.01230
   S      4.67213   6.29305   1.45505   0.00664   0.01079  -0.00007
   S      0.00029   1.79963  10.47691  -0.00426  -0.00198   0.00931
   S     -1.55435   4.49395  10.47676  -0.00428  -0.00701   0.00021
   S     -3.10209   7.19556  10.48840  -0.00098   0.00335  -0.00441
   S      3.11213   1.79973  10.47677  -0.00351  -0.00608  -0.00019
   S      1.55631   4.49473  10.47690   0.00048  -0.00427  -0.00968
   S      0.00186   7.19010  10.47646  -0.00367   0.00720  -0.00176
   S      6.22666   1.80071  10.47681   0.00846   0.00096   0.00157
   S      4.66996   4.48608  10.48874   0.00365   0.00096   0.00475
   S      3.10564   7.19728  10.48870   0.00368   0.00605   0.00017
   S      1.53004   0.86688   4.56033   0.00538  -0.00530   0.01037
   S      0.00221   3.59544   4.55005  -0.01350  -0.02153  -0.00021
   S     -1.59554   6.28393   4.56103  -0.02735   0.00143  -0.00074
   S      4.67016   0.90040   4.57555   0.01865   0.03056  -0.00011
   S      3.12913   3.63658   4.56033  -0.00636   0.00351  -0.01038
   S      1.60145   6.28457   4.56117   0.02627  -0.00618  -0.00905
   S      7.81083   0.86847   4.56151  -0.01862   0.02061   0.00881
   S      6.21290   3.63748   4.56136   0.01498  -0.02384   0.00146
   Ni     4.67258   6.29289   4.79681   0.00005   0.00006   0.00001
freq: 333.77 cm-1
PRIMCOORD 79
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00180  -0.00069   0.00086
   Mo    -1.56480   4.50015   3.00438   0.00103  -0.00052  -0.00163
   Mo    -3.12790   7.17894   3.00028   0.00012  -0.00347  -0.00047
   Mo     3.11125   1.80044   3.02071  -0.00228   0.00134   0.00587
   Mo     1.56862   4.50121   3.00404  -0.00040   0.00190   0.00078
   Mo     0.00282   7.18789   3.02100  -0.00074   0.00127  -0.00293
   Mo     6.22921   1.80126   3.02135  -0.00141   0.00008  -0.00266
   Mo     4.67161   4.51705   3.00063   0.00299   0.00174  -0.00051
   Mo     3.13297   7.18168   3.00023  -0.00279   0.00155   0.00064
   Mo     1.55455   0.89792   8.91887   0.00015  -0.00008   0.00037
   Mo     0.00126   3.59580   8.91669  -0.00041   0.00025  -0.00000
   Mo    -1.55710   6.29081   8.91859   0.00020  -0.00044  -0.00049
   Mo     4.66964   0.90051   8.92067  -0.00006   0.00007   0.00002
   Mo     3.11434   3.59954   8.91887   0.00012  -0.00008   0.00037
   Mo     1.56115   6.29158   8.91859   0.00021   0.00031   0.00014
   Mo     7.78444   0.89958   8.91893  -0.00020  -0.00031   0.00018
   Mo     6.22599   3.60045   8.91893   0.00048   0.00006  -0.00049
   Mo     4.67084   6.29359   8.95212  -0.00061   0.00036  -0.00004
   S      0.00044   1.79624   7.36271  -0.00545   0.00084   0.00586
   S     -1.55713   4.49553   7.36259  -0.00167   0.00132  -0.01076
   S     -3.13551   7.17614   7.36492   0.00320  -0.00396   0.00119
   S      3.11294   1.79926   7.36568   0.00634  -0.00337   0.00613
   S      1.55932   4.49628   7.36270  -0.00342   0.00429   0.00529
   S      0.00189   7.19084   7.36520  -0.00617  -0.00412  -0.00294
   S      6.22603   1.80031   7.36554   0.00015   0.00719  -0.00285
   S      4.67007   4.52468   7.36528   0.00476  -0.00085   0.00143
   S      3.13940   7.17777   7.36514   0.00227  -0.00134  -0.00354
   S      1.56743   0.88903   1.44953   0.01179  -0.00505   0.01656
   S      0.00197   3.59557   1.45463  -0.03320   0.02044   0.00030
   S     -1.55692   6.30497   1.44943   0.00698  -0.00788  -0.01391
   S      4.67050   0.90020   1.47219   0.00138  -0.00076   0.00090
   S      3.12865   3.59313   1.44953   0.00971  -0.00780   0.01621
   S      1.56288   6.30612   1.44926   0.00972  -0.00547  -0.00342
   S      7.77286   0.89108   1.44960   0.00893  -0.00619  -0.00254
   S      6.21396   3.59349   1.44977   0.00994  -0.00267  -0.01346
   S      4.67213   6.29305   1.45505  -0.01064   0.00664  -0.00037
   S      0.00029   1.79963  10.47691   0.00736  -0.00114   0.00570
   S     -1.55435   4.49395  10.47676   0.00213  -0.00139  -0.01042
   S     -3.10209   7.19556  10.48840  -0.00347   0.00566   0.00183
   S      3.11213   1.79973  10.47677  -0.00776   0.00434   0.00357
   S      1.55631   4.49473  10.47690   0.00476  -0.00614   0.00509
   S      0.00186   7.19010  10.47646   0.00596   0.00480  -0.00157
   S      6.22666   1.80071  10.47681  -0.00059  -0.00777  -0.00150
   S      4.66996   4.48608  10.48874  -0.00672   0.00021   0.00223
   S      3.10564   7.19728  10.48870  -0.00117   0.00101  -0.00471
   S      1.53004   0.86688   4.56033   0.01849   0.02573   0.00631
   S      0.00221   3.59544   4.55005   0.02214  -0.01335   0.00011
   S     -1.59554   6.28393   4.56103  -0.01520  -0.00742  -0.01159
   S      4.67016   0.90040   4.57555  -0.02967   0.01828   0.00067
   S      3.12913   3.63658   4.56033  -0.01350  -0.02892   0.00577
   S      1.60145   6.28457   4.56117   0.01611   0.00456   0.00461
   S      7.81083   0.86847   4.56151   0.00302  -0.01522   0.00530
   S      6.21290   3.63748   4.56136  -0.00028   0.01549  -0.01155
   Ni     4.67258   6.29289   4.79681  -0.00005   0.00001   0.00002
freq: 336.69 cm-1
PRIMCOORD 80
     54   1
   Mo     0.00099   1.78600   3.00405   0.00004  -0.00070  -0.00058
   Mo    -1.56480   4.50015   3.00438  -0.00056   0.00038  -0.00052
   Mo    -3.12790   7.17894   3.00028  -0.00107  -0.00073  -0.00083
   Mo     3.11125   1.80044   3.02071  -0.00013   0.00005   0.00192
   Mo     1.56862   4.50121   3.00404   0.00057   0.00035  -0.00047
   Mo     0.00282   7.18789   3.02100  -0.00003  -0.00001   0.00181
   Mo     6.22921   1.80126   3.02135   0.00019   0.00012   0.00191
   Mo     4.67161   4.51705   3.00063  -0.00006   0.00130  -0.00102
   Mo     3.13297   7.18168   3.00023   0.00112  -0.00082  -0.00085
   Mo     1.55455   0.89792   8.91887  -0.00038  -0.00084  -0.00083
   Mo     0.00126   3.59580   8.91669  -0.00002   0.00006  -0.00112
   Mo    -1.55710   6.29081   8.91859  -0.00089   0.00003  -0.00062
   Mo     4.66964   0.90051   8.92067   0.00002   0.00004  -0.00076
   Mo     3.11434   3.59954   8.91887   0.00049   0.00073  -0.00064
   Mo     1.56115   6.29158   8.91859   0.00088   0.00002  -0.00059
   Mo     7.78444   0.89958   8.91893   0.00038  -0.00084  -0.00085
   Mo     6.22599   3.60045   8.91893  -0.00052   0.00079  -0.00069
   Mo     4.67084   6.29359   8.95212   0.00001  -0.00002   0.00421
   S      0.00044   1.79624   7.36271  -0.00059   0.00850  -0.01369
   S     -1.55713   4.49553   7.36259   0.00883  -0.00525  -0.01259
   S     -3.13551   7.17614   7.36492   0.02454   0.01552   0.01734
   S      3.11294   1.79926   7.36568  -0.00024  -0.00034  -0.00241
   S      1.55932   4.49628   7.36270  -0.00941  -0.00495  -0.01188
   S      0.00189   7.19084   7.36520  -0.00008  -0.00005  -0.00214
   S      6.22603   1.80031   7.36554   0.00078  -0.00002  -0.00378
   S      4.67007   4.52468   7.36528   0.00070  -0.02974   0.01727
   S      3.13940   7.17777   7.36514  -0.02459   0.01639   0.01681
   S      1.56743   0.88903   1.44953  -0.01069  -0.00093  -0.00348
   S      0.00197   3.59557   1.45463  -0.00016  -0.00020  -0.00393
   S     -1.55692   6.30497   1.44943  -0.00684  -0.00875  -0.00260
   S      4.67050   0.90020   1.47219   0.00047   0.00109   0.01888
   S      3.12865   3.59313   1.44953  -0.00374   0.00889  -0.00257
   S      1.56288   6.30612   1.44926   0.00679  -0.00859  -0.00224
   S      7.77286   0.89108   1.44960   0.00994  -0.00043  -0.00348
   S      6.21396   3.59349   1.44977   0.00398   0.00825  -0.00284
   S      4.67213   6.29305   1.45505   0.00013   0.00102   0.00092
   S      0.00029   1.79963  10.47691   0.00052  -0.02021  -0.01317
   S     -1.55435   4.49395  10.47676  -0.01874   0.01101  -0.01179
   S     -3.10209   7.19556  10.48840  -0.00942  -0.00652   0.01657
   S      3.11213   1.79973  10.47677  -0.00732   0.00458  -0.00459
   S      1.55631   4.49473  10.47690   0.01941   0.01075  -0.01113
   S      0.00186   7.19010  10.47646   0.00005  -0.00847  -0.00421
   S      6.22666   1.80071  10.47681   0.00676   0.00412  -0.00594
   S      4.66996   4.48608  10.48874  -0.00069   0.01221   0.01684
   S      3.10564   7.19728  10.48870   0.00956  -0.00733   0.01605
   S      1.53004   0.86688   4.56033   0.01104   0.00406  -0.00374
   S      0.00221   3.59544   4.55005   0.00027   0.00062  -0.00631
   S     -1.59554   6.28393   4.56103   0.00858   0.00675  -0.00258
   S      4.67016   0.90040   4.57555   0.00014  -0.00008   0.01981
   S      3.12913   3.63658   4.56033   0.00019  -0.01088  -0.00303
   S      1.60145   6.28457   4.56117  -0.00869   0.00631  -0.00243
   S      7.81083   0.86847   4.56151  -0.01121   0.00435  -0.00411
   S      6.21290   3.63748   4.56136  -0.00044  -0.01137  -0.00345
   Ni     4.67258   6.29289   4.79681   0.00001   0.00000   0.00283
freq: 337.68 cm-1
PRIMCOORD 81
     54   1
   Mo     0.00099   1.78600   3.00405   0.00006   0.00079   0.00016
   Mo    -1.56480   4.50015   3.00438   0.00062  -0.00037   0.00022
   Mo    -3.12790   7.17894   3.00028  -0.00057  -0.00021   0.00014
   Mo     3.11125   1.80044   3.02071  -0.00027   0.00016  -0.00041
   Mo     1.56862   4.50121   3.00404  -0.00064  -0.00043   0.00019
   Mo     0.00282   7.18789   3.02100  -0.00001  -0.00045  -0.00020
   Mo     6.22921   1.80126   3.02135   0.00036   0.00020  -0.00024
   Mo     4.67161   4.51705   3.00063  -0.00008   0.00057   0.00015
   Mo     3.13297   7.18168   3.00023   0.00052  -0.00027  -0.00003
   Mo     1.55455   0.89792   8.91887  -0.00008  -0.00036  -0.00021
   Mo     0.00126   3.59580   8.91669  -0.00001  -0.00003   0.00250
   Mo    -1.55710   6.29081   8.91859  -0.00030   0.00015  -0.00042
   Mo     4.66964   0.90051   8.92067   0.00001  -0.00000  -0.00203
   Mo     3.11434   3.59954   8.91887   0.00028   0.00021  -0.00026
   Mo     1.56115   6.29158   8.91859   0.00031   0.00017  -0.00036
   Mo     7.78444   0.89958   8.91893   0.00004  -0.00037  -0.00028
   Mo     6.22599   3.60045   8.91893  -0.00028   0.00020  -0.00040
   Mo     4.67084   6.29359   8.95212   0.00002   0.00003   0.00133
   S      0.00044   1.79624   7.36271   0.00004  -0.01333   0.01000
   S     -1.55713   4.49553   7.36259  -0.01270   0.00771   0.00834
   S     -3.13551   7.17614   7.36492   0.00919   0.00367   0.00360
   S      3.11294   1.79926   7.36568   0.01301  -0.00706  -0.01200
   S      1.55932   4.49628   7.36270   0.01157   0.00693   0.00980
   S      0.00189   7.19084   7.36520  -0.00051   0.01400  -0.01375
   S      6.22603   1.80031   7.36554  -0.01294  -0.00653  -0.01314
   S      4.67007   4.52468   7.36528   0.00105  -0.01005   0.00367
   S      3.13940   7.17777   7.36514  -0.00860   0.00461   0.00465
   S      1.56743   0.88903   1.44953   0.00951  -0.00950  -0.00810
   S      0.00197   3.59557   1.45463   0.00017  -0.00029   0.03565
   S     -1.55692   6.30497   1.44943  -0.00267   0.01322  -0.00836
   S      4.67050   0.90020   1.47219   0.00032  -0.00037   0.01200
   S      3.12865   3.59313   1.44953   0.01293  -0.00333  -0.00817
   S      1.56288   6.30612   1.44926   0.00235   0.01341  -0.00780
   S      7.77286   0.89108   1.44960  -0.01033  -0.00879  -0.00767
   S      6.21396   3.59349   1.44977  -0.01270  -0.00396  -0.00836
   S      4.67213   6.29305   1.45505   0.00091  -0.00062   0.00389
   S      0.00029   1.79963  10.47691  -0.00001   0.00878   0.01021
   S     -1.55435   4.49395  10.47676   0.00871  -0.00537   0.00849
   S     -3.10209   7.19556  10.48840  -0.00135   0.00077   0.00414
   S      3.11213   1.79973  10.47677  -0.01793   0.01015  -0.01338
   S      1.55631   4.49473  10.47690  -0.00739  -0.00467   0.00984
   S      0.00186   7.19010  10.47646   0.00050  -0.01988  -0.01509
   S      6.22666   1.80071  10.47681   0.01792   0.00947  -0.01453
   S      4.66996   4.48608  10.48874  -0.00120   0.00089   0.00387
   S      3.10564   7.19728  10.48870   0.00068  -0.00013   0.00506
   S      1.53004   0.86688   4.56033  -0.00708   0.00627  -0.00781
   S      0.00221   3.59544   4.55005   0.00017  -0.00007   0.03659
   S     -1.59554   6.28393   4.56103   0.00278  -0.00815  -0.00855
   S      4.67016   0.90040   4.57555   0.00056  -0.00042   0.00835
   S      3.12913   3.63658   4.56033  -0.00871   0.00282  -0.00784
   S      1.60145   6.28457   4.56117  -0.00316  -0.00916  -0.00793
   S      7.81083   0.86847   4.56151   0.00665   0.00720  -0.00779
   S      6.21290   3.63748   4.56136   0.00826   0.00182  -0.00848
   Ni     4.67258   6.29289   4.79681   0.00002   0.00001   0.00057
freq: 337.97 cm-1
PRIMCOORD 82
     54   1
   Mo     0.00099   1.78600   3.00405   0.00112   0.00078   0.00077
   Mo    -1.56480   4.50015   3.00438  -0.00115  -0.00019  -0.00089
   Mo    -3.12790   7.17894   3.00028  -0.00161   0.00318   0.00014
   Mo     3.11125   1.80044   3.02071   0.00187  -0.00138  -0.00202
   Mo     1.56862   4.50121   3.00404   0.00087  -0.00172   0.00001
   Mo     0.00282   7.18789   3.02100   0.00031  -0.00176   0.00183
   Mo     6.22921   1.80126   3.02135   0.00045  -0.00037   0.00033
   Mo     4.67161   4.51705   3.00063  -0.00220  -0.00090   0.00134
   Mo     3.13297   7.18168   3.00023   0.00147   0.00080  -0.00147
   Mo     1.55455   0.89792   8.91887  -0.00032   0.00006   0.00206
   Mo     0.00126   3.59580   8.91669   0.00004  -0.00002  -0.00014
   Mo    -1.55710   6.29081   8.91859   0.00006   0.00026  -0.00202
   Mo     4.66964   0.90051   8.92067   0.00019  -0.00027   0.00013
   Mo     3.11434   3.59954   8.91887   0.00018   0.00032   0.00102
   Mo     1.56115   6.29158   8.91859  -0.00046  -0.00014  -0.00069
   Mo     7.78444   0.89958   8.91893   0.00012   0.00047   0.00096
   Mo     6.22599   3.60045   8.91893  -0.00040   0.00006  -0.00137
   Mo     4.67084   6.29359   8.95212   0.00011  -0.00010   0.00002
   S      0.00044   1.79624   7.36271  -0.00715   0.01085   0.01179
   S     -1.55713   4.49553   7.36259  -0.00704   0.00946  -0.01496
   S     -3.13551   7.17614   7.36492   0.01176  -0.02152   0.00105
   S      3.11294   1.79926   7.36568   0.00920  -0.00155   0.01780
   S      1.55932   4.49628   7.36270  -0.00746   0.00869   0.00092
   S      0.00189   7.19084   7.36520  -0.00389  -0.00899  -0.01476
   S      6.22603   1.80031   7.36554  -0.00182   0.00665  -0.00174
   S      4.67007   4.52468   7.36528   0.01444   0.00301   0.00253
   S      3.13940   7.17777   7.36514  -0.00840  -0.00614  -0.00237
   S      1.56743   0.88903   1.44953  -0.01219  -0.01095   0.00715
   S      0.00197   3.59557   1.45463   0.00009   0.00070  -0.00183
   S     -1.55692   6.30497   1.44943   0.01195  -0.00004  -0.00779
   S      4.67050   0.90020   1.47219   0.01273  -0.01722   0.00004
   S      3.12865   3.59313   1.44953  -0.00144   0.02295   0.00099
   S      1.56288   6.30612   1.44926  -0.01777   0.01167   0.00098
   S      7.77286   0.89108   1.44960  -0.01166   0.00060   0.00745
   S      6.21396   3.59349   1.44977   0.00691   0.00749  -0.00780
   S      4.67213   6.29305   1.45505   0.01038  -0.01403   0.00051
   S      0.00029   1.79963  10.47691   0.00721  -0.01133   0.01130
   S     -1.55435   4.49395  10.47676   0.00684  -0.00927  -0.01429
   S     -3.10209   7.19556  10.48840  -0.01124   0.02048   0.00054
   S      3.11213   1.79973  10.47677  -0.00890   0.00202   0.01891
   S      1.55631   4.49473  10.47690   0.00827  -0.00940   0.00093
   S      0.00186   7.19010  10.47646   0.00322   0.00916  -0.01556
   S      6.22666   1.80071  10.47681   0.00166  -0.00647  -0.00183
   S      4.66996   4.48608  10.48874  -0.01434  -0.00346   0.00077
   S      3.10564   7.19728  10.48870   0.00911   0.00580  -0.00099
   S      1.53004   0.86688   4.56033  -0.01427  -0.00556   0.01461
   S      0.00221   3.59544   4.55005   0.00421  -0.00662  -0.00171
   S     -1.59554   6.28393   4.56103   0.00922   0.01371  -0.01339
   S      4.67016   0.90040   4.57555   0.00509  -0.00686   0.00055
   S      3.12913   3.63658   4.56033   0.01068   0.01117   0.01052
   S      1.60145   6.28457   4.56117  -0.01293  -0.00610  -0.00788
   S      7.81083   0.86847   4.56151   0.01109   0.01203   0.00363
   S      6.21290   3.63748   4.56136  -0.01609  -0.00737  -0.00606
   Ni     4.67258   6.29289   4.79681   0.00033  -0.00044  -0.00001
freq: 338.02 cm-1
PRIMCOORD 83
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00156   0.00052   0.00063
   Mo    -1.56480   4.50015   3.00438  -0.00053  -0.00162   0.00032
   Mo    -3.12790   7.17894   3.00028  -0.00109  -0.00022  -0.00170
   Mo     3.11125   1.80044   3.02071  -0.00110   0.00003   0.00101
   Mo     1.56862   4.50121   3.00404   0.00094   0.00027  -0.00107
   Mo     0.00282   7.18789   3.02100  -0.00043  -0.00133   0.00137
   Mo     6.22921   1.80126   3.02135  -0.00204  -0.00122  -0.00213
   Mo     4.67161   4.51705   3.00063   0.00289  -0.00057   0.00103
   Mo     3.13297   7.18168   3.00023   0.00137   0.00304   0.00067
   Mo     1.55455   0.89792   8.91887  -0.00005   0.00046   0.00039
   Mo     0.00126   3.59580   8.91669  -0.00002   0.00000  -0.00002
   Mo    -1.55710   6.29081   8.91859   0.00040  -0.00022  -0.00011
   Mo     4.66964   0.90051   8.92067  -0.00025  -0.00018  -0.00006
   Mo     3.11434   3.59954   8.91887   0.00041  -0.00001  -0.00186
   Mo     1.56115   6.29158   8.91859   0.00010   0.00031  -0.00196
   Mo     7.78444   0.89958   8.91893   0.00030  -0.00015   0.00187
   Mo     6.22599   3.60045   8.91893  -0.00010   0.00034   0.00150
   Mo     4.67084   6.29359   8.95212  -0.00013  -0.00006   0.00021
   S      0.00044   1.79624   7.36271   0.00959   0.00763   0.00876
   S     -1.55713   4.49553   7.36259   0.00989   0.00677   0.00549
   S     -3.13551   7.17614   7.36492   0.00629   0.00058  -0.00218
   S      3.11294   1.79926   7.36568  -0.00044   0.00775  -0.00785
   S      1.55932   4.49628   7.36270   0.01004   0.00708  -0.01605
   S      0.00189   7.19084   7.36520   0.00529  -0.00649  -0.01135
   S      6.22603   1.80031   7.36554  -0.00973  -0.00396   0.01882
   S      4.67007   4.52468   7.36528  -0.01980   0.00071   0.00221
   S      3.13940   7.17777   7.36514  -0.01064  -0.01976   0.00248
   S      1.56743   0.88903   1.44953   0.01606   0.00321   0.00486
   S      0.00197   3.59557   1.45463   0.00070   0.00135   0.00023
   S     -1.55692   6.30497   1.44943   0.01452   0.01245   0.00300
   S      4.67050   0.90020   1.47219  -0.01709  -0.01243   0.00136
   S      3.12865   3.59313   1.44953  -0.00651   0.00076  -0.00915
   S      1.56288   6.30612   1.44926  -0.00729  -0.00385  -0.00930
   S      7.77286   0.89108   1.44960   0.01613  -0.01210   0.00550
   S      6.21396   3.59349   1.44977  -0.00146   0.02162   0.00302
   S      4.67213   6.29305   1.45505  -0.01374  -0.01005   0.00056
   S      0.00029   1.79963  10.47691  -0.01007  -0.00878   0.00848
   S     -1.55435   4.49395  10.47676  -0.01111  -0.00675   0.00530
   S     -3.10209   7.19556  10.48840  -0.00591  -0.00048  -0.00061
   S      3.11213   1.79973  10.47677   0.00007  -0.00709  -0.00837
   S      1.55631   4.49473  10.47690  -0.00937  -0.00666  -0.01535
   S      0.00186   7.19010  10.47646  -0.00486   0.00588  -0.01210
   S      6.22666   1.80071  10.47681   0.01036   0.00436   0.01988
   S      4.66996   4.48608  10.48874   0.01923  -0.00215   0.00103
   S      3.10564   7.19728  10.48870   0.00914   0.01985   0.00160
   S      1.53004   0.86688   4.56033  -0.00714   0.01484  -0.00126
   S      0.00221   3.59544   4.55005  -0.00613  -0.00552   0.00021
   S     -1.59554   6.28393   4.56103   0.01079  -0.01060  -0.00450
   S      4.67016   0.90040   4.57555  -0.00632  -0.00498   0.00151
   S      3.12913   3.63658   4.56033   0.01304  -0.01096  -0.01049
   S      1.60145   6.28457   4.56117  -0.00555   0.01612  -0.01246
   S      7.81083   0.86847   4.56151   0.01087  -0.00854   0.01404
   S      6.21290   3.63748   4.56136  -0.00534   0.01268   0.01226
   Ni     4.67258   6.29289   4.79681  -0.00046  -0.00034   0.00010
freq: 339.58 cm-1
PRIMCOORD 84
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00143  -0.00010   0.00032
   Mo    -1.56480   4.50015   3.00438   0.00008  -0.00029  -0.00090
   Mo    -3.12790   7.17894   3.00028   0.00010   0.00074  -0.00026
   Mo     3.11125   1.80044   3.02071  -0.00046   0.00028  -0.00101
   Mo     1.56862   4.50121   3.00404  -0.00048   0.00110   0.00053
   Mo     0.00282   7.18789   3.02100  -0.00006   0.00026   0.00047
   Mo     6.22921   1.80126   3.02135  -0.00028  -0.00014   0.00078
   Mo     4.67161   4.51705   3.00063  -0.00077  -0.00027  -0.00017
   Mo     3.13297   7.18168   3.00023   0.00041  -0.00038   0.00029
   Mo     1.55455   0.89792   8.91887  -0.00013  -0.00009  -0.00104
   Mo     0.00126   3.59580   8.91669   0.00011  -0.00005  -0.00009
   Mo    -1.55710   6.29081   8.91859  -0.00002   0.00003  -0.00114
   Mo     4.66964   0.90051   8.92067   0.00023  -0.00007  -0.00003
   Mo     3.11434   3.59954   8.91887  -0.00000   0.00013  -0.00055
   Mo     1.56115   6.29158   8.91859  -0.00011   0.00000   0.00182
   Mo     7.78444   0.89958   8.91893  -0.00012   0.00013   0.00176
   Mo     6.22599   3.60045   8.91893  -0.00002  -0.00005  -0.00076
   Mo     4.67084   6.29359   8.95212   0.00020  -0.00010   0.00001
   S      0.00044   1.79624   7.36271   0.01261   0.00220   0.00405
   S     -1.55713   4.49553   7.36259  -0.00372   0.00499  -0.01137
   S     -3.13551   7.17614   7.36492   0.00962   0.00375  -0.01389
   S      3.11294   1.79926   7.36568  -0.00332  -0.00086  -0.00686
   S      1.55932   4.49628   7.36270   0.00254  -0.01229   0.00714
   S      0.00189   7.19084   7.36520  -0.02030   0.00093   0.00302
   S      6.22603   1.80031   7.36554  -0.00920   0.01330   0.00417
   S      4.67007   4.52468   7.36528   0.00085  -0.00637  -0.00866
   S      3.13940   7.17777   7.36514   0.01490  -0.00727   0.02262
   S      1.56743   0.88903   1.44953   0.00540  -0.01832  -0.00989
   S      0.00197   3.59557   1.45463  -0.00966   0.00415  -0.00109
   S     -1.55692   6.30497   1.44943  -0.00090   0.00985  -0.00370
   S      4.67050   0.90020   1.47219  -0.01327   0.00568  -0.00023
   S      3.12865   3.59313   1.44953   0.01394   0.00505  -0.00738
   S      1.56288   6.30612   1.44926  -0.00961  -0.02003   0.01105
   S      7.77286   0.89108   1.44960   0.01168   0.02066   0.01201
   S      6.21396   3.59349   1.44977  -0.00258  -0.00545  -0.00067
   S      4.67213   6.29305   1.45505   0.01295  -0.00496  -0.00035
   S      0.00029   1.79963  10.47691  -0.01423  -0.00231   0.00385
   S     -1.55435   4.49395  10.47676   0.00436  -0.00396  -0.01079
   S     -3.10209   7.19556  10.48840  -0.00981  -0.00497  -0.01334
   S      3.11213   1.79973  10.47677   0.00402   0.00208  -0.00617
   S      1.55631   4.49473  10.47690  -0.00210   0.01171   0.00671
   S      0.00186   7.19010  10.47646   0.02106  -0.00091   0.00264
   S      6.22666   1.80071  10.47681   0.01060  -0.01592   0.00371
   S      4.66996   4.48608  10.48874  -0.00236   0.00697  -0.00825
   S      3.10564   7.19728  10.48870  -0.01544   0.00892   0.02138
   S      1.53004   0.86688   4.56033  -0.01089   0.00542  -0.00928
   S      0.00221   3.59544   4.55005   0.01836  -0.00729  -0.00109
   S     -1.59554   6.28393   4.56103  -0.00248   0.00136  -0.00613
   S      4.67016   0.90040   4.57555   0.02385  -0.00949  -0.00016
   S      3.12913   3.63658   4.56033  -0.01014   0.00581  -0.00626
   S      1.60145   6.28457   4.56117  -0.00265   0.00857   0.01282
   S      7.81083   0.86847   4.56151  -0.01128  -0.00330   0.01315
   S      6.21290   3.63748   4.56136  -0.00493  -0.00101  -0.00289
   Ni     4.67258   6.29289   4.79681   0.00019  -0.00008   0.00003
freq: 339.65 cm-1
PRIMCOORD 85
     54   1
   Mo     0.00099   1.78600   3.00405   0.00059  -0.00023   0.00082
   Mo    -1.56480   4.50015   3.00438   0.00077   0.00129  -0.00013
   Mo    -3.12790   7.17894   3.00028  -0.00071   0.00011   0.00042
   Mo     3.11125   1.80044   3.02071  -0.00006   0.00014  -0.00011
   Mo     1.56862   4.50121   3.00404  -0.00059   0.00070  -0.00068
   Mo     0.00282   7.18789   3.02100  -0.00001   0.00072   0.00095
   Mo     6.22921   1.80126   3.02135   0.00052   0.00029  -0.00073
   Mo     4.67161   4.51705   3.00063   0.00027  -0.00062  -0.00047
   Mo     3.13297   7.18168   3.00023   0.00042   0.00052   0.00004
   Mo     1.55455   0.89792   8.91887   0.00005   0.00013   0.00143
   Mo     0.00126   3.59580   8.91669  -0.00005  -0.00012  -0.00002
   Mo    -1.55710   6.29081   8.91859   0.00014   0.00002   0.00141
   Mo     4.66964   0.90051   8.92067  -0.00008  -0.00016  -0.00003
   Mo     3.11434   3.59954   8.91887   0.00007   0.00012  -0.00169
   Mo     1.56115   6.29158   8.91859  -0.00009   0.00004   0.00021
   Mo     7.78444   0.89958   8.91893   0.00007  -0.00000   0.00026
   Mo     6.22599   3.60045   8.91893  -0.00005   0.00016  -0.00168
   Mo     4.67084   6.29359   8.95212  -0.00008  -0.00022   0.00001
   S      0.00044   1.79624   7.36271  -0.00502   0.00500   0.00993
   S     -1.55713   4.49553   7.36259  -0.00755  -0.01186  -0.00151
   S     -3.13551   7.17614   7.36492  -0.01159  -0.00661   0.01786
   S      3.11294   1.79926   7.36568   0.01019   0.01788  -0.00114
   S      1.55932   4.49628   7.36270   0.00772  -0.00517  -0.00863
   S      0.00189   7.19084   7.36520   0.00819   0.00225   0.00687
   S      6.22603   1.80031   7.36554  -0.00526   0.01217  -0.00580
   S      4.67007   4.52468   7.36528   0.00013  -0.01565  -0.02084
   S      3.13940   7.17777   7.36514   0.00160  -0.00193   0.00327
   S      1.56743   0.88903   1.44953  -0.01079   0.01060   0.00682
   S      0.00197   3.59557   1.45463   0.00394   0.01013  -0.00011
   S     -1.55692   6.30497   1.44943   0.01370  -0.01806   0.01146
   S      4.67050   0.90020   1.47219   0.00539   0.01356   0.00004
   S      3.12865   3.59313   1.44953   0.01905  -0.00292  -0.00939
   S      1.56288   6.30612   1.44926  -0.00908  -0.00539   0.00566
   S      7.77286   0.89108   1.44960   0.00350  -0.00523  -0.00231
   S      6.21396   3.59349   1.44977  -0.02384   0.00161  -0.01188
   S      4.67213   6.29305   1.45505  -0.00494  -0.01186  -0.00014
   S      0.00029   1.79963  10.47691   0.00576  -0.00499   0.00959
   S     -1.55435   4.49395  10.47676   0.00780   0.01200  -0.00144
   S     -3.10209   7.19556  10.48840   0.01199   0.00757   0.01681
   S      3.11213   1.79973  10.47677  -0.01134  -0.02060  -0.00099
   S      1.55631   4.49473  10.47690  -0.00844   0.00601  -0.00817
   S      0.00186   7.19010  10.47646  -0.00842  -0.00206   0.00594
   S      6.22666   1.80071  10.47681   0.00540  -0.01313  -0.00513
   S      4.66996   4.48608  10.48874   0.00051   0.01714  -0.01978
   S      3.10564   7.19728  10.48870  -0.00180   0.00167   0.00297
   S      1.53004   0.86688   4.56033   0.00401   0.00080   0.00894
   S      0.00221   3.59544   4.55005  -0.00763  -0.01834  -0.00032
   S     -1.59554   6.28393   4.56103   0.00096   0.01348   0.01133
   S      4.67016   0.90040   4.57555  -0.00981  -0.02410   0.00009
   S      3.12913   3.63658   4.56033  -0.00424   0.00516  -0.01105
   S      1.60145   6.28457   4.56117   0.00080   0.01008   0.00397
   S      7.81083   0.86847   4.56151   0.00511   0.00484  -0.00049
   S      6.21290   3.63748   4.56136   0.01062   0.00766  -0.01244
   Ni     4.67258   6.29289   4.79681  -0.00007  -0.00021   0.00002
freq: 342.01 cm-1
PRIMCOORD 86
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00039   0.00001   0.00002
   Mo    -1.56480   4.50015   3.00438  -0.00023  -0.00011  -0.00023
   Mo    -3.12790   7.17894   3.00028   0.00206   0.00165  -0.00168
   Mo     3.11125   1.80044   3.02071  -0.00008   0.00002  -0.00091
   Mo     1.56862   4.50121   3.00404  -0.00026   0.00008   0.00021
   Mo     0.00282   7.18789   3.02100  -0.00000   0.00001   0.00003
   Mo     6.22921   1.80126   3.02135  -0.00013  -0.00005   0.00087
   Mo     4.67161   4.51705   3.00063  -0.00078   0.00004   0.00005
   Mo     3.13297   7.18168   3.00023   0.00201  -0.00161   0.00163
   Mo     1.55455   0.89792   8.91887  -0.00047  -0.00013   0.00099
   Mo     0.00126   3.59580   8.91669   0.00085   0.00001  -0.00005
   Mo    -1.55710   6.29081   8.91859  -0.00061   0.00013   0.00058
   Mo     4.66964   0.90051   8.92067   0.00041  -0.00001  -0.00010
   Mo     3.11434   3.59954   8.91887  -0.00055   0.00000   0.00031
   Mo     1.56115   6.29158   8.91859  -0.00061  -0.00013  -0.00042
   Mo     7.78444   0.89958   8.91893  -0.00048   0.00010  -0.00091
   Mo     6.22599   3.60045   8.91893  -0.00053   0.00000  -0.00028
   Mo     4.67084   6.29359   8.95212  -0.00068  -0.00002  -0.00011
   S      0.00044   1.79624   7.36271  -0.02920   0.00040   0.00020
   S     -1.55713   4.49553   7.36259   0.00938  -0.02292   0.00825
   S     -3.13551   7.17614   7.36492   0.00508   0.01365   0.00921
   S      3.11294   1.79926   7.36568   0.01516  -0.01535   0.00826
   S      1.55932   4.49628   7.36270   0.01000   0.02217  -0.00817
   S      0.00189   7.19084   7.36520  -0.01106   0.00069   0.00002
   S      6.22603   1.80031   7.36554   0.01507   0.01507  -0.00853
   S      4.67007   4.52468   7.36528  -0.01865   0.00023  -0.00033
   S      3.13940   7.17777   7.36514   0.00514  -0.01400  -0.00885
   S      1.56743   0.88903   1.44953   0.00121  -0.01129  -0.00523
   S      0.00197   3.59557   1.45463  -0.00029   0.00008   0.00045
   S     -1.55692   6.30497   1.44943  -0.00482   0.00686  -0.00312
   S      4.67050   0.90020   1.47219  -0.00197   0.00005   0.00002
   S      3.12865   3.59313   1.44953   0.00223   0.00389  -0.00230
   S      1.56288   6.30612   1.44926  -0.00474  -0.00662   0.00295
   S      7.77286   0.89108   1.44960   0.00101   0.01097   0.00510
   S      6.21396   3.59349   1.44977   0.00186  -0.00392   0.00188
   S      4.67213   6.29305   1.45505  -0.00407  -0.00036   0.00013
   S      0.00029   1.79963  10.47691   0.03185  -0.00019   0.00013
   S     -1.55435   4.49395  10.47676  -0.01076   0.02481   0.00772
   S     -3.10209   7.19556  10.48840  -0.00154  -0.01324   0.00571
   S      3.11213   1.79973  10.47677  -0.01589   0.01384   0.00823
   S      1.55631   4.49473  10.47690  -0.01185  -0.02443  -0.00760
   S      0.00186   7.19010  10.47646   0.00856  -0.00044  -0.00002
   S      6.22666   1.80071  10.47681  -0.01599  -0.01389  -0.00857
   S      4.66996   4.48608  10.48874   0.02235  -0.00002  -0.00024
   S      3.10564   7.19728  10.48870  -0.00136   0.01369  -0.00541
   S      1.53004   0.86688   4.56033  -0.00773   0.00271  -0.00159
   S      0.00221   3.59544   4.55005   0.00589  -0.00010   0.00048
   S     -1.59554   6.28393   4.56103   0.00211  -0.00273  -0.00061
   S      4.67016   0.90040   4.57555   0.01474  -0.00010   0.00007
   S      3.12913   3.63658   4.56033  -0.00267   0.00587  -0.00120
   S      1.60145   6.28457   4.56117   0.00206   0.00253   0.00048
   S      7.81083   0.86847   4.56151  -0.00722  -0.00249   0.00163
   S      6.21290   3.63748   4.56136  -0.00272  -0.00548   0.00080
   Ni     4.67258   6.29289   4.79681   0.00013   0.00000  -0.00002
freq: 342.04 cm-1
PRIMCOORD 87
     54   1
   Mo     0.00099   1.78600   3.00405   0.00001   0.00016   0.00025
   Mo    -1.56480   4.50015   3.00438   0.00006   0.00041  -0.00010
   Mo    -3.12790   7.17894   3.00028  -0.00157  -0.00017   0.00089
   Mo     3.11125   1.80044   3.02071  -0.00016   0.00008  -0.00052
   Mo     1.56862   4.50121   3.00404  -0.00008   0.00043  -0.00005
   Mo     0.00282   7.18789   3.02100  -0.00001   0.00007   0.00105
   Mo     6.22921   1.80126   3.02135   0.00018   0.00009  -0.00041
   Mo     4.67161   4.51705   3.00063  -0.00004  -0.00300  -0.00206
   Mo     3.13297   7.18168   3.00023   0.00159  -0.00026   0.00089
   Mo     1.55455   0.89792   8.91887  -0.00008   0.00054  -0.00015
   Mo     0.00126   3.59580   8.91669   0.00001  -0.00088   0.00001
   Mo    -1.55710   6.29081   8.91859   0.00003   0.00050  -0.00063
   Mo     4.66964   0.90051   8.92067   0.00002  -0.00048  -0.00012
   Mo     3.11434   3.59954   8.91887   0.00014   0.00053   0.00100
   Mo     1.56115   6.29158   8.91859  -0.00004   0.00053  -0.00081
   Mo     7.78444   0.89958   8.91893   0.00006   0.00055   0.00004
   Mo     6.22599   3.60045   8.91893  -0.00018   0.00053   0.00085
   Mo     4.67084   6.29359   8.95212   0.00000   0.00076  -0.00021
   S      0.00044   1.79624   7.36271   0.00028  -0.02362  -0.00893
   S     -1.55713   4.49553   7.36259   0.02143   0.01626   0.00535
   S     -3.13551   7.17614   7.36492  -0.01370   0.01112  -0.00608
   S      3.11294   1.79926   7.36568   0.01486   0.00189   0.00513
   S      1.55932   4.49628   7.36270  -0.02167   0.01752   0.00510
   S      0.00189   7.19084   7.36520   0.00034  -0.02421  -0.01011
   S      6.22603   1.80031   7.36554  -0.01509   0.00305   0.00485
   S      4.67007   4.52468   7.36528   0.00017  -0.01283   0.01047
   S      3.13940   7.17777   7.36514   0.01344   0.00991  -0.00603
   S      1.56743   0.88903   1.44953  -0.00310   0.00226   0.00061
   S      0.00197   3.59557   1.45463  -0.00009  -0.00002  -0.00060
   S     -1.55692   6.30497   1.44943   0.00770  -0.00338   0.00425
   S      4.67050   0.90020   1.47219  -0.00004   0.00210  -0.00093
   S      3.12865   3.59313   1.44953   0.01058   0.00260  -0.00416
   S      1.56288   6.30612   1.44926  -0.00789  -0.00364   0.00475
   S      7.77286   0.89108   1.44960   0.00303   0.00303   0.00089
   S      6.21396   3.59349   1.44977  -0.01041   0.00241  -0.00395
   S      4.67213   6.29305   1.45505   0.00027   0.00440  -0.00122
   S      0.00029   1.79963  10.47691   0.00058   0.02589  -0.00830
   S     -1.55435   4.49395  10.47676  -0.02500  -0.01776   0.00515
   S     -3.10209   7.19556  10.48840   0.01409  -0.01360  -0.00378
   S      3.11213   1.79973  10.47677  -0.01470   0.00050   0.00479
   S      1.55631   4.49473  10.47690   0.02449  -0.01782   0.00485
   S      0.00186   7.19010  10.47646   0.00042   0.02341  -0.00981
   S      6.22666   1.80071  10.47681   0.01411   0.00059   0.00450
   S      4.66996   4.48608  10.48874   0.00062   0.00741   0.00620
   S      3.10564   7.19728  10.48870  -0.01460  -0.01378  -0.00366
   S      1.53004   0.86688   4.56033  -0.00277  -0.00186  -0.00007
   S      0.00221   3.59544   4.55005   0.00024  -0.00571  -0.00082
   S     -1.59554   6.28393   4.56103   0.00310   0.00735   0.00189
   S      4.67016   0.90040   4.57555   0.00050  -0.01439  -0.00090
   S      3.12913   3.63658   4.56033  -0.00578   0.00255  -0.00078
   S      1.60145   6.28457   4.56117  -0.00315   0.00715   0.00228
   S      7.81083   0.86847   4.56151   0.00228  -0.00174   0.00001
   S      6.21290   3.63748   4.56136   0.00553   0.00199  -0.00081
   Ni     4.67258   6.29289   4.79681   0.00000  -0.00008   0.00007
freq: 342.79 cm-1
PRIMCOORD 88
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00048  -0.00001  -0.00001
   Mo    -1.56480   4.50015   3.00438   0.00028   0.00051   0.00014
   Mo    -3.12790   7.17894   3.00028   0.00017  -0.00056   0.00005
   Mo     3.11125   1.80044   3.02071   0.00053   0.00096   0.00000
   Mo     1.56862   4.50121   3.00404   0.00029  -0.00047  -0.00012
   Mo     0.00282   7.18789   3.02100  -0.00113  -0.00000   0.00003
   Mo     6.22921   1.80126   3.02135   0.00065  -0.00094   0.00001
   Mo     4.67161   4.51705   3.00063  -0.00041  -0.00003  -0.00009
   Mo     3.13297   7.18168   3.00023   0.00024   0.00048  -0.00005
   Mo     1.55455   0.89792   8.91887  -0.00013   0.00058  -0.00019
   Mo     0.00126   3.59580   8.91669  -0.00000  -0.00011   0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00036   0.00043   0.00010
   Mo     4.66964   0.90051   8.92067  -0.00008  -0.00007  -0.00003
   Mo     3.11434   3.59954   8.91887   0.00059   0.00022   0.00027
   Mo     1.56115   6.29158   8.91859  -0.00034  -0.00032  -0.00011
   Mo     7.78444   0.89958   8.91893  -0.00014  -0.00049   0.00020
   Mo     6.22599   3.60045   8.91893   0.00059  -0.00012  -0.00024
   Mo     4.67084   6.29359   8.95212  -0.00008  -0.00005  -0.00001
   S      0.00044   1.79624   7.36271  -0.02445  -0.00040  -0.00010
   S     -1.55713   4.49553   7.36259   0.01219   0.02057   0.00018
   S     -3.13551   7.17614   7.36492   0.01211  -0.02051  -0.00003
   S      3.11294   1.79926   7.36568   0.01217   0.01932   0.00043
   S      1.55932   4.49628   7.36270   0.01149  -0.02013   0.00013
   S      0.00189   7.19084   7.36520  -0.02315  -0.00024  -0.00013
   S      6.22603   1.80031   7.36554   0.01131  -0.01920  -0.00047
   S      4.67007   4.52468   7.36528  -0.02409  -0.00024   0.00018
   S      3.13940   7.17777   7.36514   0.01263   0.02083  -0.00023
   S      1.56743   0.88903   1.44953  -0.00062   0.00122  -0.00181
   S      0.00197   3.59557   1.45463   0.00131  -0.00012  -0.00016
   S     -1.55692   6.30497   1.44943   0.00124  -0.00053   0.00335
   S      4.67050   0.90020   1.47219   0.00002   0.00020  -0.00009
   S      3.12865   3.59313   1.44953  -0.00084  -0.00161   0.00206
   S      1.56288   6.30612   1.44926   0.00108   0.00033  -0.00282
   S      7.77286   0.89108   1.44960  -0.00068  -0.00071   0.00182
   S      6.21396   3.59349   1.44977  -0.00120   0.00124  -0.00194
   S      4.67213   6.29305   1.45505  -0.00065   0.00024  -0.00035
   S      0.00029   1.79963  10.47691  -0.02137   0.00066  -0.00015
   S     -1.55435   4.49395  10.47676   0.01079   0.01934   0.00008
   S     -3.10209   7.19556  10.48840   0.01235  -0.02197   0.00010
   S      3.11213   1.79973  10.47677   0.01098   0.02049   0.00030
   S      1.55631   4.49473  10.47690   0.01131  -0.01989   0.00027
   S      0.00186   7.19010  10.47646  -0.02290   0.00026  -0.00023
   S      6.22666   1.80071  10.47681   0.01142  -0.02044  -0.00032
   S      4.66996   4.48608  10.48874  -0.02479   0.00010  -0.00001
   S      3.10564   7.19728  10.48870   0.01195   0.02131   0.00000
   S      1.53004   0.86688   4.56033   0.00086  -0.00036   0.00014
   S      0.00221   3.59544   4.55005  -0.00178   0.00002  -0.00028
   S     -1.59554   6.28393   4.56103   0.00024   0.00012   0.00106
   S      4.67016   0.90040   4.57555  -0.00117  -0.00027  -0.00022
   S      3.12913   3.63658   4.56033   0.00044  -0.00030  -0.00034
   S      1.60145   6.28457   4.56117  -0.00009   0.00020  -0.00058
   S      7.81083   0.86847   4.56151   0.00040   0.00044  -0.00024
   S      6.21290   3.63748   4.56136   0.00104   0.00005   0.00045
   Ni     4.67258   6.29289   4.79681  -0.00002   0.00001   0.00003
freq: 343.66 cm-1
PRIMCOORD 89
     54   1
   Mo     0.00099   1.78600   3.00405   0.00004  -0.00091   0.00005
   Mo    -1.56480   4.50015   3.00438  -0.00082   0.00049   0.00010
   Mo    -3.12790   7.17894   3.00028   0.00060   0.00032  -0.00095
   Mo     3.11125   1.80044   3.02071  -0.00123   0.00073   0.00042
   Mo     1.56862   4.50121   3.00404   0.00078   0.00045   0.00014
   Mo     0.00282   7.18789   3.02100   0.00005  -0.00143   0.00049
   Mo     6.22921   1.80126   3.02135   0.00128   0.00068   0.00046
   Mo     4.67161   4.51705   3.00063  -0.00003  -0.00055  -0.00092
   Mo     3.13297   7.18168   3.00023  -0.00061   0.00028  -0.00100
   Mo     1.55455   0.89792   8.91887   0.00002  -0.00033   0.00037
   Mo     0.00126   3.59580   8.91669   0.00002   0.00001   0.00056
   Mo    -1.55710   6.29081   8.91859  -0.00031   0.00007   0.00029
   Mo     4.66964   0.90051   8.92067   0.00002   0.00007  -0.00038
   Mo     3.11434   3.59954   8.91887   0.00026   0.00011   0.00032
   Mo     1.56115   6.29158   8.91859   0.00033   0.00019   0.00030
   Mo     7.78444   0.89958   8.91893  -0.00005  -0.00046   0.00036
   Mo     6.22599   3.60045   8.91893  -0.00027   0.00022   0.00032
   Mo     4.67084   6.29359   8.95212   0.00001  -0.00008  -0.00167
   S      0.00044   1.79624   7.36271  -0.00016  -0.02670   0.00510
   S     -1.55713   4.49553   7.36259  -0.02450   0.01331   0.00454
   S     -3.13551   7.17614   7.36492   0.01338   0.00689  -0.00454
   S      3.11294   1.79926   7.36568  -0.01842   0.01010   0.00076
   S      1.55932   4.49628   7.36270   0.02469   0.01365   0.00423
   S      0.00189   7.19084   7.36520  -0.00011  -0.01985   0.00094
   S      6.22603   1.80031   7.36554   0.01850   0.01032   0.00064
   S      4.67007   4.52468   7.36528  -0.00019  -0.01401  -0.00518
   S      3.13940   7.17777   7.36514  -0.01329   0.00655  -0.00456
   S      1.56743   0.88903   1.44953   0.00033   0.00365   0.00455
   S      0.00197   3.59557   1.45463   0.00005  -0.00035  -0.01153
   S     -1.55692   6.30497   1.44943   0.00276  -0.00146   0.00482
   S      4.67050   0.90020   1.47219   0.00037   0.00036  -0.00658
   S      3.12865   3.59313   1.44953  -0.00284  -0.00246   0.00495
   S      1.56288   6.30612   1.44926  -0.00287  -0.00082   0.00482
   S      7.77286   0.89108   1.44960  -0.00094   0.00346   0.00439
   S      6.21396   3.59349   1.44977   0.00287  -0.00244   0.00476
   S      4.67213   6.29305   1.45505   0.00007  -0.00005  -0.01169
   S      0.00029   1.79963  10.47691   0.00024  -0.01601   0.00535
   S     -1.55435   4.49395  10.47676  -0.01220   0.00817   0.00473
   S     -3.10209   7.19556  10.48840   0.02467   0.01541  -0.00584
   S      3.11213   1.79973  10.47677  -0.01770   0.01041  -0.00034
   S      1.55631   4.49473  10.47690   0.01197   0.00784   0.00457
   S      0.00186   7.19010  10.47646   0.00001  -0.02191  -0.00007
   S      6.22666   1.80071  10.47681   0.01753   0.01036  -0.00023
   S      4.66996   4.48608  10.48874   0.00019  -0.02962  -0.00607
   S      3.10564   7.19728  10.48870  -0.02469   0.01556  -0.00595
   S      1.53004   0.86688   4.56033   0.00424   0.00227   0.00334
   S      0.00221   3.59544   4.55005  -0.00010   0.00044  -0.01100
   S     -1.59554   6.28393   4.56103   0.00421   0.00211   0.00364
   S      4.67016   0.90040   4.57555  -0.00011   0.00008  -0.00647
   S      3.12913   3.63658   4.56033  -0.00015  -0.00456   0.00354
   S      1.60145   6.28457   4.56117  -0.00421   0.00176   0.00353
   S      7.81083   0.86847   4.56151  -0.00411   0.00270   0.00292
   S      6.21290   3.63748   4.56136   0.00029  -0.00481   0.00321
   Ni     4.67258   6.29289   4.79681   0.00000   0.00001   0.00163
freq: 344.03 cm-1
PRIMCOORD 90
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00003  -0.00101  -0.00040
   Mo    -1.56480   4.50015   3.00438  -0.00093   0.00047  -0.00011
   Mo    -3.12790   7.17894   3.00028  -0.00086  -0.00059  -0.00276
   Mo     3.11125   1.80044   3.02071  -0.00176   0.00097   0.00252
   Mo     1.56862   4.50121   3.00404   0.00086   0.00053  -0.00018
   Mo     0.00282   7.18789   3.02100   0.00002  -0.00199   0.00271
   Mo     6.22921   1.80126   3.02135   0.00172   0.00091   0.00256
   Mo     4.67161   4.51705   3.00063   0.00008   0.00113  -0.00267
   Mo     3.13297   7.18168   3.00023   0.00091  -0.00055  -0.00276
   Mo     1.55455   0.89792   8.91887   0.00033  -0.00015   0.00046
   Mo     0.00126   3.59580   8.91669  -0.00001   0.00006   0.00232
   Mo    -1.55710   6.29081   8.91859   0.00018   0.00033   0.00019
   Mo     4.66964   0.90051   8.92067   0.00000  -0.00002  -0.00340
   Mo     3.11434   3.59954   8.91887   0.00025  -0.00027   0.00026
   Mo     1.56115   6.29158   8.91859  -0.00013   0.00030   0.00018
   Mo     7.78444   0.89958   8.91893  -0.00035  -0.00009   0.00037
   Mo     6.22599   3.60045   8.91893  -0.00026  -0.00031   0.00020
   Mo     4.67084   6.29359   8.95212  -0.00004   0.00004  -0.00027
   S      0.00044   1.79624   7.36271  -0.00000  -0.00291   0.01051
   S     -1.55713   4.49553   7.36259  -0.00394   0.00193   0.00852
   S     -3.13551   7.17614   7.36492  -0.00120  -0.00192   0.00093
   S      3.11294   1.79926   7.36568   0.01951  -0.01105  -0.01026
   S      1.55932   4.49628   7.36270   0.00348   0.00246   0.00904
   S      0.00189   7.19084   7.36520  -0.00008   0.02191  -0.01173
   S      6.22603   1.80031   7.36554  -0.01945  -0.01019  -0.01071
   S      4.67007   4.52468   7.36528   0.00042   0.00212   0.00050
   S      3.13940   7.17777   7.36514   0.00127  -0.00231   0.00089
   S      1.56743   0.88903   1.44953  -0.00318   0.00923   0.00721
   S      0.00197   3.59557   1.45463   0.00052  -0.00115  -0.02378
   S     -1.55692   6.30497   1.44943   0.00429  -0.00691   0.00859
   S      4.67050   0.90020   1.47219  -0.00035   0.00064  -0.00209
   S      3.12865   3.59313   1.44953  -0.01010  -0.00187   0.00812
   S      1.56288   6.30612   1.44926  -0.00410  -0.00689   0.00774
   S      7.77286   0.89108   1.44960   0.00355   0.00809   0.00689
   S      6.21396   3.59349   1.44977   0.00947  -0.00103   0.00871
   S      4.67213   6.29305   1.45505  -0.00051   0.00060  -0.02366
   S      0.00029   1.79963  10.47691   0.00064   0.01922   0.01022
   S     -1.55435   4.49395  10.47676   0.01787  -0.01062   0.00847
   S     -3.10209   7.19556  10.48840  -0.00859  -0.00289   0.00358
   S      3.11213   1.79973  10.47677  -0.00867   0.00433  -0.01185
   S      1.55631   4.49473  10.47690  -0.01785  -0.01055   0.00892
   S      0.00186   7.19010  10.47646   0.00036  -0.00878  -0.01304
   S      6.22666   1.80071  10.47681   0.00797   0.00426  -0.01219
   S      4.66996   4.48608  10.48874   0.00006   0.00868   0.00321
   S      3.10564   7.19728  10.48870   0.00823  -0.00347   0.00367
   S      1.53004   0.86688   4.56033   0.01620   0.00883   0.00597
   S      0.00221   3.59544   4.55005  -0.00072   0.00186  -0.03130
   S     -1.59554   6.28393   4.56103   0.01621   0.00769   0.00752
   S      4.67016   0.90040   4.57555  -0.00027   0.00034  -0.00759
   S      3.12913   3.63658   4.56033   0.00007  -0.01826   0.00673
   S      1.60145   6.28457   4.56117  -0.01605   0.00813   0.00674
   S      7.81083   0.86847   4.56151  -0.01576   0.00894   0.00606
   S      6.21290   3.63748   4.56136   0.00076  -0.01779   0.00758
   Ni     4.67258   6.29289   4.79681  -0.00002   0.00004   0.00228
freq: 345.25 cm-1
PRIMCOORD 91
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00006   0.00030   0.00301
   Mo    -1.56480   4.50015   3.00438  -0.00018   0.00029  -0.00231
   Mo    -3.12790   7.17894   3.00028  -0.00174   0.00188  -0.00004
   Mo     3.11125   1.80044   3.02071  -0.00014  -0.00002   0.00108
   Mo     1.56862   4.50121   3.00404   0.00005   0.00017  -0.00062
   Mo     0.00282   7.18789   3.02100   0.00002  -0.00020  -0.00105
   Mo     6.22921   1.80126   3.02135   0.00030  -0.00008   0.00045
   Mo     4.67161   4.51705   3.00063  -0.00088  -0.00185  -0.00098
   Mo     3.13297   7.18168   3.00023   0.00211   0.00066   0.00026
   Mo     1.55455   0.89792   8.91887  -0.00015   0.00025  -0.00256
   Mo     0.00126   3.59580   8.91669   0.00019  -0.00050   0.00019
   Mo    -1.55710   6.29081   8.91859  -0.00025   0.00027   0.00179
   Mo     4.66964   0.90051   8.92067  -0.00006   0.00012  -0.00017
   Mo     3.11434   3.59954   8.91887   0.00011  -0.00028   0.00071
   Mo     1.56115   6.29158   8.91859   0.00023  -0.00001   0.00046
   Mo     7.78444   0.89958   8.91893   0.00027   0.00013  -0.00258
   Mo     6.22599   3.60045   8.91893  -0.00032  -0.00024   0.00214
   Mo     4.67084   6.29359   8.95212   0.00017  -0.00064   0.00007
   S      0.00044   1.79624   7.36271   0.00193  -0.00619  -0.01495
   S     -1.55713   4.49553   7.36259   0.00178  -0.00533   0.01279
   S     -3.13551   7.17614   7.36492  -0.00337   0.01180  -0.00196
   S      3.11294   1.79926   7.36568  -0.01418  -0.00871  -0.01023
   S      1.55932   4.49628   7.36270   0.00241  -0.00625   0.00390
   S      0.00189   7.19084   7.36520   0.00598   0.01262   0.01137
   S      6.22603   1.80031   7.36554   0.01214  -0.01802  -0.00297
   S      4.67007   4.52468   7.36528  -0.00436   0.01047   0.00807
   S      3.13940   7.17777   7.36514  -0.00290   0.01170  -0.00604
   S      1.56743   0.88903   1.44953  -0.00384  -0.01433   0.01336
   S      0.00197   3.59557   1.45463  -0.00692   0.02058  -0.00060
   S     -1.55692   6.30497   1.44943   0.02210  -0.00534  -0.00903
   S      4.67050   0.90020   1.47219   0.00512  -0.01453  -0.00026
   S      3.12865   3.59313   1.44953   0.01380   0.01637  -0.00365
   S      1.56288   6.30612   1.44926  -0.02502  -0.00410  -0.00111
   S      7.77286   0.89108   1.44960  -0.00185  -0.00059   0.01404
   S      6.21396   3.59349   1.44977  -0.00537   0.00814  -0.01108
   S      4.67213   6.29305   1.45505   0.00299  -0.00800  -0.00212
   S      0.00029   1.79963  10.47691  -0.00387   0.00726  -0.01451
   S     -1.55435   4.49395  10.47676   0.00032   0.00787   0.01207
   S     -3.10209   7.19556  10.48840   0.00517  -0.01395  -0.00178
   S      3.11213   1.79973  10.47677   0.01600   0.00816  -0.00846
   S      1.55631   4.49473  10.47690  -0.00483   0.00863   0.00384
   S      0.00186   7.19010  10.47646  -0.00664  -0.01429   0.00870
   S      6.22666   1.80071  10.47681  -0.01221   0.01700  -0.00265
   S      4.66996   4.48608  10.48874   0.00461  -0.00855   0.00834
   S      3.10564   7.19728  10.48870   0.00135  -0.01137  -0.00558
   S      1.53004   0.86688   4.56033  -0.00958   0.00841   0.01571
   S      0.00221   3.59544   4.55005   0.00848  -0.02702  -0.00124
   S     -1.59554   6.28393   4.56103   0.00019   0.01273  -0.01300
   S      4.67016   0.90040   4.57555   0.00184  -0.00702  -0.00068
   S      3.12913   3.63658   4.56033  -0.00219   0.00027   0.00121
   S      1.60145   6.28457   4.56117  -0.00094   0.00726  -0.00601
   S      7.81083   0.86847   4.56151   0.00741   0.00745   0.01296
   S      6.21290   3.63748   4.56136  -0.00478  -0.00350  -0.00824
   Ni     4.67258   6.29289   4.79681   0.00009  -0.00022   0.00017
freq: 345.38 cm-1
PRIMCOORD 92
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00011  -0.00009  -0.00097
   Mo    -1.56480   4.50015   3.00438  -0.00025  -0.00006  -0.00214
   Mo    -3.12790   7.17894   3.00028   0.00138   0.00152  -0.00068
   Mo     3.11125   1.80044   3.02071   0.00025   0.00003   0.00090
   Mo     1.56862   4.50121   3.00404  -0.00028  -0.00016   0.00307
   Mo     0.00282   7.18789   3.02100   0.00015   0.00004   0.00044
   Mo     6.22921   1.80126   3.02135   0.00012  -0.00004  -0.00121
   Mo     4.67161   4.51705   3.00063  -0.00255   0.00067   0.00026
   Mo     3.13297   7.18168   3.00023   0.00007  -0.00220   0.00033
   Mo     1.55455   0.89792   8.91887   0.00031   0.00012   0.00091
   Mo     0.00126   3.59580   8.91669   0.00059   0.00016   0.00009
   Mo    -1.55710   6.29081   8.91859   0.00004   0.00038   0.00191
   Mo     4.66964   0.90051   8.92067  -0.00019  -0.00005  -0.00008
   Mo     3.11434   3.59954   8.91887  -0.00037   0.00009  -0.00270
   Mo     1.56115   6.29158   8.91859  -0.00010  -0.00043  -0.00260
   Mo     7.78444   0.89958   8.91893   0.00016  -0.00024   0.00078
   Mo     6.22599   3.60045   8.91893  -0.00024   0.00011   0.00160
   Mo     4.67084   6.29359   8.95212   0.00056   0.00023   0.00002
   S      0.00044   1.79624   7.36271   0.00537   0.00176   0.00514
   S     -1.55713   4.49553   7.36259   0.00613   0.00260   0.01133
   S     -3.13551   7.17614   7.36492  -0.01028  -0.00354   0.00814
   S      3.11294   1.79926   7.36568   0.00202   0.01861  -0.00917
   S      1.55932   4.49628   7.36270   0.00668   0.00085  -0.01624
   S      0.00189   7.19084   7.36520   0.01944  -0.00333  -0.00378
   S      6.22603   1.80031   7.36554  -0.00813  -0.00989   0.01252
   S      4.67007   4.52468   7.36528  -0.01306  -0.00390  -0.00281
   S      3.13940   7.17777   7.36514  -0.01001  -0.00391  -0.00499
   S      1.56743   0.88903   1.44953  -0.00805  -0.01886  -0.00532
   S      0.00197   3.59557   1.45463  -0.02078  -0.00644  -0.00016
   S     -1.55692   6.30497   1.44943  -0.01263   0.00027  -0.01052
   S      4.67050   0.90020   1.47219   0.01530   0.00440   0.00015
   S      3.12865   3.59313   1.44953   0.00928   0.00927   0.01387
   S      1.56288   6.30612   1.44926   0.00304   0.00274   0.01372
   S      7.77286   0.89108   1.44960  -0.00882   0.02315  -0.00322
   S      6.21396   3.59349   1.44977   0.01635  -0.01665  -0.00869
   S      4.67213   6.29305   1.45505   0.00859   0.00229   0.00019
   S      0.00029   1.79963  10.47691  -0.01121  -0.00172   0.00498
   S     -1.55435   4.49395  10.47676  -0.00727  -0.00378   0.01045
   S     -3.10209   7.19556  10.48840   0.00964   0.00014   0.00776
   S      3.11213   1.79973  10.47677   0.00050  -0.01811  -0.00731
   S      1.55631   4.49473  10.47690  -0.00682  -0.00171  -0.01519
   S      0.00186   7.19010  10.47646  -0.02089   0.00422  -0.00293
   S      6.22666   1.80071  10.47681   0.01065   0.00969   0.00971
   S      4.66996   4.48608  10.48874   0.01391   0.00346  -0.00299
   S      3.10564   7.19728  10.48870   0.01085   0.00748  -0.00477
   S      1.53004   0.86688   4.56033  -0.00055  -0.00053  -0.00054
   S      0.00221   3.59544   4.55005   0.02657   0.00900  -0.00003
   S     -1.59554   6.28393   4.56103  -0.00079   0.00488  -0.00745
   S      4.67016   0.90040   4.57555   0.00600   0.00271   0.00024
   S      3.12913   3.63658   4.56033  -0.01129   0.00546   0.01566
   S      1.60145   6.28457   4.56117  -0.00137  -0.01156   0.01341
   S      7.81083   0.86847   4.56151  -0.00655  -0.00416  -0.00812
   S      6.21290   3.63748   4.56136  -0.01087  -0.00516  -0.01291
   Ni     4.67258   6.29289   4.79681   0.00025   0.00005   0.00002
freq: 346.58 cm-1
PRIMCOORD 93
     54   1
   Mo     0.00099   1.78600   3.00405   0.00105   0.00025   0.00037
   Mo    -1.56480   4.50015   3.00438  -0.00117  -0.00124  -0.00060
   Mo    -3.12790   7.17894   3.00028  -0.00040   0.00161  -0.00017
   Mo     3.11125   1.80044   3.02071   0.00134  -0.00119   0.00132
   Mo     1.56862   4.50121   3.00404   0.00149  -0.00231  -0.00046
   Mo     0.00282   7.18789   3.02100   0.00018  -0.00081  -0.00135
   Mo     6.22921   1.80126   3.02135  -0.00050  -0.00078   0.00026
   Mo     4.67161   4.51705   3.00063  -0.00052   0.00172   0.00313
   Mo     3.13297   7.18168   3.00023  -0.00115   0.00193  -0.00207
   Mo     1.55455   0.89792   8.91887   0.00019   0.00057  -0.00112
   Mo     0.00126   3.59580   8.91669   0.00024  -0.00070   0.00026
   Mo    -1.55710   6.29081   8.91859  -0.00054   0.00012   0.00158
   Mo     4.66964   0.90051   8.92067  -0.00006   0.00021  -0.00028
   Mo     3.11434   3.59954   8.91887  -0.00007  -0.00013  -0.00211
   Mo     1.56115   6.29158   8.91859   0.00028   0.00009   0.00238
   Mo     7.78444   0.89958   8.91893  -0.00011   0.00044   0.00066
   Mo     6.22599   3.60045   8.91893  -0.00018   0.00016  -0.00133
   Mo     4.67084   6.29359   8.95212  -0.00009   0.00013  -0.00014
   S      0.00044   1.79624   7.36271   0.00270  -0.00938  -0.00223
   S     -1.55713   4.49553   7.36259   0.00204  -0.00635   0.00321
   S     -3.13551   7.17614   7.36492  -0.01052   0.01286   0.00154
   S      3.11294   1.79926   7.36568   0.00698   0.00822  -0.01039
   S      1.55932   4.49628   7.36270   0.00348  -0.00577   0.00216
   S      0.00189   7.19084   7.36520  -0.00745  -0.00039   0.01069
   S      6.22603   1.80031   7.36554  -0.00965   0.01567  -0.00302
   S      4.67007   4.52468   7.36528  -0.00567  -0.01849  -0.01425
   S      3.13940   7.17777   7.36514   0.01939   0.00071   0.01216
   S      1.56743   0.88903   1.44953  -0.00140  -0.00350   0.00826
   S      0.00197   3.59557   1.45463   0.00002   0.00240  -0.00257
   S     -1.55692   6.30497   1.44943  -0.00009   0.00027  -0.00981
   S      4.67050   0.90020   1.47219   0.00929  -0.02269   0.00095
   S      3.12865   3.59313   1.44953  -0.02225   0.01228   0.00746
   S      1.56288   6.30612   1.44926   0.00306   0.01623  -0.01056
   S      7.77286   0.89108   1.44960  -0.01152  -0.01404   0.00102
   S      6.21396   3.59349   1.44977   0.02219   0.01156   0.00089
   S      4.67213   6.29305   1.45505   0.00170  -0.00516   0.00398
   S      0.00029   1.79963  10.47691  -0.00326   0.01101  -0.00003
   S     -1.55435   4.49395  10.47676  -0.00322   0.00879   0.00114
   S     -3.10209   7.19556  10.48840   0.01282  -0.01636   0.00149
   S      3.11213   1.79973  10.47677  -0.00690  -0.00889  -0.00946
   S      1.55631   4.49473  10.47690  -0.00397   0.00853   0.00153
   S      0.00186   7.19010  10.47646   0.00795  -0.00229   0.01005
   S      6.22666   1.80071  10.47681   0.01025  -0.01573  -0.00246
   S      4.66996   4.48608  10.48874   0.00730   0.01880  -0.01473
   S      3.10564   7.19728  10.48870  -0.02133  -0.00329   0.01217
   S      1.53004   0.86688   4.56033  -0.00247  -0.00445   0.01077
   S      0.00221   3.59544   4.55005  -0.00363   0.00673  -0.00146
   S     -1.59554   6.28393   4.56103   0.00182  -0.00257  -0.01286
   S      4.67016   0.90040   4.57555  -0.00891   0.02066   0.00337
   S      3.12913   3.63658   4.56033   0.01678  -0.00222   0.01114
   S      1.60145   6.28457   4.56117  -0.00230  -0.01176  -0.01440
   S      7.81083   0.86847   4.56151   0.01028   0.00382   0.00101
   S      6.21290   3.63748   4.56136  -0.01409  -0.00387   0.00281
   Ni     4.67258   6.29289   4.79681   0.00034  -0.00085  -0.00035
freq: 346.66 cm-1
PRIMCOORD 94
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00254   0.00012   0.00030
   Mo    -1.56480   4.50015   3.00438  -0.00088  -0.00196   0.00028
   Mo    -3.12790   7.17894   3.00028   0.00212   0.00105  -0.00318
   Mo     3.11125   1.80044   3.02071  -0.00097   0.00005  -0.00082
   Mo     1.56862   4.50121   3.00404   0.00014   0.00047  -0.00067
   Mo     0.00282   7.18789   3.02100  -0.00048  -0.00057  -0.00048
   Mo     6.22921   1.80126   3.02135  -0.00143  -0.00075   0.00141
   Mo     4.67161   4.51705   3.00063   0.00152   0.00074   0.00129
   Mo     3.13297   7.18168   3.00023   0.00189   0.00051   0.00196
   Mo     1.55455   0.89792   8.91887  -0.00004   0.00005   0.00198
   Mo     0.00126   3.59580   8.91669  -0.00069  -0.00031   0.00012
   Mo    -1.55710   6.29081   8.91859   0.00008  -0.00003   0.00182
   Mo     4.66964   0.90051   8.92067   0.00016   0.00009   0.00003
   Mo     3.11434   3.59954   8.91887   0.00041   0.00042   0.00050
   Mo     1.56115   6.29158   8.91859   0.00049   0.00012  -0.00015
   Mo     7.78444   0.89958   8.91893  -0.00014   0.00037  -0.00227
   Mo     6.22599   3.60045   8.91893   0.00036  -0.00038  -0.00196
   Mo     4.67084   6.29359   8.95212   0.00020   0.00004  -0.00007
   S      0.00044   1.79624   7.36271  -0.00692  -0.00389  -0.00123
   S     -1.55713   4.49553   7.36259  -0.00730  -0.00188  -0.00106
   S     -3.13551   7.17614   7.36492  -0.01671  -0.01207   0.01529
   S      3.11294   1.79926   7.36568   0.00645   0.01367   0.00705
   S      1.55932   4.49628   7.36270  -0.00667  -0.00318   0.00310
   S      0.00189   7.19084   7.36520   0.01755  -0.00052   0.00483
   S      6.22603   1.80031   7.36554   0.00051  -0.00350  -0.01213
   S      4.67007   4.52468   7.36528   0.01440  -0.00758  -0.00591
   S      3.13940   7.17777   7.36514  -0.00437   0.01775  -0.00993
   S      1.56743   0.88903   1.44953   0.01913  -0.01540  -0.00638
   S      0.00197   3.59557   1.45463   0.00186   0.00146  -0.00061
   S     -1.55692   6.30497   1.44943  -0.00356   0.02399  -0.00402
   S      4.67050   0.90020   1.47219  -0.02229  -0.00907  -0.00003
   S      3.12865   3.59313   1.44953  -0.00964   0.00322  -0.00648
   S      1.56288   6.30612   1.44926  -0.00352  -0.01602  -0.00385
   S      7.77286   0.89108   1.44960   0.01269   0.00803   0.01073
   S      6.21396   3.59349   1.44977   0.00783   0.00494   0.00999
   S      4.67213   6.29305   1.45505  -0.00568  -0.00235   0.00030
   S      0.00029   1.79963  10.47691   0.00847   0.00443  -0.00017
   S     -1.55435   4.49395  10.47676   0.00947   0.00371   0.00043
   S     -3.10209   7.19556  10.48840   0.01749   0.01211   0.01569
   S      3.11213   1.79973  10.47677  -0.00750  -0.01272   0.00667
   S      1.55631   4.49473  10.47690   0.00949   0.00395   0.00051
   S      0.00186   7.19010  10.47646  -0.01850  -0.00072   0.00439
   S      6.22666   1.80071  10.47681  -0.00139   0.00230  -0.01126
   S      4.66996   4.48608  10.48874  -0.01933   0.00740  -0.00614
   S      3.10564   7.19728  10.48870   0.00260  -0.02024  -0.01026
   S      1.53004   0.86688   4.56033  -0.01174   0.01093  -0.00898
   S      0.00221   3.59544   4.55005   0.00776   0.00267  -0.00026
   S     -1.59554   6.28393   4.56103   0.00254  -0.01488  -0.00618
   S      4.67016   0.90040   4.57555   0.02131   0.00843   0.00025
   S      3.12913   3.63658   4.56033   0.00297  -0.00383  -0.00817
   S      1.60145   6.28457   4.56117  -0.00051   0.00874  -0.00482
   S      7.81083   0.86847   4.56151  -0.00690  -0.00981   0.01456
   S      6.21290   3.63748   4.56136  -0.00893   0.00049   0.01387
   Ni     4.67258   6.29289   4.79681  -0.00089  -0.00036  -0.00002
freq: 346.96 cm-1
PRIMCOORD 95
     54   1
   Mo     0.00099   1.78600   3.00405   0.00000   0.00097   0.00196
   Mo    -1.56480   4.50015   3.00438   0.00053  -0.00066   0.00190
   Mo    -3.12790   7.17894   3.00028  -0.00151  -0.00053  -0.00276
   Mo     3.11125   1.80044   3.02071  -0.00426   0.00245  -0.00038
   Mo     1.56862   4.50121   3.00404  -0.00066  -0.00063   0.00204
   Mo     0.00282   7.18789   3.02100   0.00011  -0.00513  -0.00048
   Mo     6.22921   1.80126   3.02135   0.00430   0.00222  -0.00024
   Mo     4.67161   4.51705   3.00063  -0.00004   0.00188  -0.00223
   Mo     3.13297   7.18168   3.00023   0.00126  -0.00048  -0.00311
   Mo     1.55455   0.89792   8.91887  -0.00025  -0.00022  -0.00008
   Mo     0.00126   3.59580   8.91669   0.00003  -0.00002  -0.00251
   Mo    -1.55710   6.29081   8.91859  -0.00039  -0.00009   0.00019
   Mo     4.66964   0.90051   8.92067   0.00002  -0.00004   0.00117
   Mo     3.11434   3.59954   8.91887   0.00010   0.00035  -0.00035
   Mo     1.56115   6.29158   8.91859   0.00042  -0.00014   0.00029
   Mo     7.78444   0.89958   8.91893   0.00023  -0.00021   0.00011
   Mo     6.22599   3.60045   8.91893  -0.00016   0.00035  -0.00027
   Mo     4.67084   6.29359   8.95212  -0.00005   0.00002   0.00120
   S      0.00044   1.79624   7.36271   0.00040   0.01013  -0.00761
   S     -1.55713   4.49553   7.36259   0.00947  -0.00630  -0.00789
   S     -3.13551   7.17614   7.36492   0.00242   0.00336   0.00186
   S      3.11294   1.79926   7.36568  -0.00210   0.00341   0.00560
   S      1.55932   4.49628   7.36270  -0.00904  -0.00616  -0.00815
   S      0.00189   7.19084   7.36520  -0.00072  -0.00402   0.00742
   S      6.22603   1.80031   7.36554   0.00163   0.00426   0.00599
   S      4.67007   4.52468   7.36528  -0.00039  -0.00721  -0.00107
   S      3.13940   7.17777   7.36514  -0.00161   0.00206   0.00256
   S      1.56743   0.88903   1.44953   0.02668   0.00115   0.00500
   S      0.00197   3.59557   1.45463  -0.00023   0.00002   0.01469
   S     -1.55692   6.30497   1.44943   0.01417   0.02170   0.00299
   S      4.67050   0.90020   1.47219   0.00035  -0.00306  -0.00641
   S      3.12865   3.59313   1.44953   0.00808  -0.02212   0.00529
   S      1.56288   6.30612   1.44926  -0.01453   0.02342   0.00299
   S      7.77286   0.89108   1.44960  -0.02752   0.00060   0.00458
   S      6.21396   3.59349   1.44977  -0.00759  -0.02120   0.00474
   S      4.67213   6.29305   1.45505   0.00122  -0.00095  -0.03288
   S      0.00029   1.79963  10.47691  -0.00007  -0.00729  -0.00553
   S     -1.55435   4.49395  10.47676  -0.00717   0.00502  -0.00605
   S     -3.10209   7.19556  10.48840   0.00082  -0.00164   0.00392
   S      3.11213   1.79973  10.47677   0.00740  -0.00696   0.00242
   S      1.55631   4.49473  10.47690   0.00637   0.00498  -0.00624
   S      0.00186   7.19010  10.47646   0.00056   0.01046   0.00430
   S      6.22666   1.80071  10.47681  -0.00734  -0.00732   0.00302
   S      4.66996   4.48608  10.48874   0.00082   0.00376   0.00115
   S      3.10564   7.19728  10.48870  -0.00139  -0.00073   0.00502
   S      1.53004   0.86688   4.56033   0.00474   0.01702   0.00425
   S      0.00221   3.59544   4.55005  -0.00036   0.00177   0.00965
   S     -1.59554   6.28393   4.56103   0.01849  -0.00522   0.00089
   S      4.67016   0.90040   4.57555  -0.00066   0.00291  -0.02621
   S      3.12913   3.63658   4.56033  -0.01036  -0.01386   0.00475
   S      1.60145   6.28457   4.56117  -0.01888  -0.00676   0.00177
   S      7.81083   0.86847   4.56151  -0.00365   0.01853   0.00408
   S      6.21290   3.63748   4.56136   0.01075  -0.01383   0.00365
   Ni     4.67258   6.29289   4.79681   0.00006  -0.00012   0.00329
freq: 353.16 cm-1
PRIMCOORD 96
     54   1
   Mo     0.00099   1.78600   3.00405   0.00005  -0.00162   0.00467
   Mo    -1.56480   4.50015   3.00438   0.00078  -0.00059  -0.00270
   Mo    -3.12790   7.17894   3.00028  -0.00322   0.00665  -0.00177
   Mo     3.11125   1.80044   3.02071  -0.00135  -0.00430  -0.00352
   Mo     1.56862   4.50121   3.00404  -0.00070  -0.00033  -0.00202
   Mo     0.00282   7.18789   3.02100   0.00044  -0.00153   0.00608
   Mo     6.22921   1.80126   3.02135   0.00201  -0.00472  -0.00258
   Mo     4.67161   4.51705   3.00063  -0.00061   0.00114   0.00426
   Mo     3.13297   7.18168   3.00023   0.00259   0.00619  -0.00247
   Mo     1.55455   0.89792   8.91887  -0.00037   0.00092   0.00011
   Mo     0.00126   3.59580   8.91669   0.00012  -0.00117   0.00002
   Mo    -1.55710   6.29081   8.91859  -0.00109   0.00017  -0.00021
   Mo     4.66964   0.90051   8.92067  -0.00007   0.00111   0.00000
   Mo     3.11434   3.59954   8.91887   0.00026  -0.00079   0.00009
   Mo     1.56115   6.29158   8.91859   0.00108   0.00003  -0.00016
   Mo     7.78444   0.89958   8.91893   0.00042   0.00079   0.00006
   Mo     6.22599   3.60045   8.91893  -0.00033  -0.00073   0.00012
   Mo     4.67084   6.29359   8.95212  -0.00014   0.00111  -0.00001
   S      0.00044   1.79624   7.36271  -0.00018   0.00441  -0.00705
   S     -1.55713   4.49553   7.36259  -0.00032   0.00471   0.00409
   S     -3.13551   7.17614   7.36492   0.00486  -0.00742  -0.00226
   S      3.11294   1.79926   7.36568   0.00332   0.00126   0.00102
   S      1.55932   4.49628   7.36270  -0.00033   0.00462   0.00318
   S      0.00189   7.19084   7.36520  -0.00049  -0.00387  -0.00160
   S      6.22603   1.80031   7.36554  -0.00308   0.00195   0.00065
   S      4.67007   4.52468   7.36528   0.00058   0.00073   0.00544
   S      3.13940   7.17777   7.36514  -0.00426  -0.00697  -0.00303
   S      1.56743   0.88903   1.44953   0.02718  -0.01353  -0.00935
   S      0.00197   3.59557   1.45463  -0.00339   0.04366  -0.00029
   S     -1.55692   6.30497   1.44943  -0.00149  -0.02084   0.01554
   S      4.67050   0.90020   1.47219  -0.00186   0.01972   0.00016
   S      3.12865   3.59313   1.44953  -0.00714   0.00507  -0.00855
   S      1.56288   6.30612   1.44926   0.00101  -0.01657   0.01526
   S      7.77286   0.89108   1.44960  -0.02707  -0.01346  -0.00708
   S      6.21396   3.59349   1.44977   0.01094   0.00879  -0.00602
   S      4.67213   6.29305   1.45505   0.00191  -0.01350   0.00026
   S      0.00029   1.79963  10.47691   0.00011   0.00388   0.00376
   S     -1.55435   4.49395  10.47676  -0.00135   0.00234  -0.00215
   S     -3.10209   7.19556  10.48840   0.00245  -0.00711   0.00114
   S      3.11213   1.79973  10.47677   0.00448   0.00423   0.00114
   S      1.55631   4.49473  10.47690   0.00063   0.00206  -0.00171
   S      0.00186   7.19010  10.47646  -0.00055  -0.00324  -0.00229
   S      6.22666   1.80071  10.47681  -0.00457   0.00492   0.00108
   S      4.66996   4.48608  10.48874   0.00070  -0.00352  -0.00317
   S      3.10564   7.19728  10.48870  -0.00165  -0.00679   0.00179
   S      1.53004   0.86688   4.56033   0.01688  -0.01367   0.01153
   S      0.00221   3.59544   4.55005  -0.00273   0.02923   0.00026
   S     -1.59554   6.28393   4.56103   0.00955  -0.01222  -0.00830
   S      4.67016   0.90040   4.57555   0.00030  -0.00771  -0.00000
   S      3.12913   3.63658   4.56033  -0.00213   0.01209  -0.00318
   S      1.60145   6.28457   4.56117  -0.01033  -0.00984  -0.00644
   S      7.81083   0.86847   4.56151  -0.01744  -0.01124   0.01145
   S      6.21290   3.63748   4.56136   0.00573   0.01257  -0.00520
   Ni     4.67258   6.29289   4.79681   0.00007  -0.00088   0.00001
freq: 353.31 cm-1
PRIMCOORD 97
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00003   0.00018  -0.00044
   Mo    -1.56480   4.50015   3.00438   0.00115  -0.00068  -0.00389
   Mo    -3.12790   7.17894   3.00028  -0.00266   0.00228   0.00390
   Mo     3.11125   1.80044   3.02071   0.00271   0.00215  -0.00502
   Mo     1.56862   4.50121   3.00404   0.00131   0.00077   0.00428
   Mo     0.00282   7.18789   3.02100   0.00554   0.00009  -0.00050
   Mo     6.22921   1.80126   3.02135   0.00227  -0.00145   0.00556
   Mo     4.67161   4.51705   3.00063  -0.00794  -0.00013  -0.00035
   Mo     3.13297   7.18168   3.00023  -0.00338  -0.00335  -0.00360
   Mo     1.55455   0.89792   8.91887   0.00078   0.00056   0.00022
   Mo     0.00126   3.59580   8.91669   0.00107   0.00008   0.00002
   Mo    -1.55710   6.29081   8.91859   0.00008   0.00074   0.00005
   Mo     4.66964   0.90051   8.92067  -0.00122  -0.00011  -0.00003
   Mo     3.11434   3.59954   8.91887  -0.00086  -0.00053   0.00012
   Mo     1.56115   6.29158   8.91859  -0.00022  -0.00073   0.00002
   Mo     7.78444   0.89958   8.91893   0.00065  -0.00067  -0.00022
   Mo     6.22599   3.60045   8.91893  -0.00077   0.00060  -0.00014
   Mo     4.67084   6.29359   8.95212  -0.00093  -0.00006  -0.00001
   S      0.00044   1.79624   7.36271  -0.00490  -0.00049   0.00079
   S     -1.55713   4.49553   7.36259  -0.00440  -0.00077   0.00565
   S     -3.13551   7.17614   7.36492   0.00095  -0.00390   0.00453
   S      3.11294   1.79926   7.36568   0.00206  -0.00300   0.00098
   S      1.55932   4.49628   7.36270  -0.00417  -0.00020  -0.00606
   S      0.00189   7.19084   7.36520  -0.00291   0.00026  -0.00003
   S      6.22603   1.80031   7.36554   0.00267   0.00309  -0.00140
   S      4.67007   4.52468   7.36528   0.00919  -0.00007  -0.00043
   S      3.13940   7.17777   7.36514   0.00240   0.00513  -0.00392
   S      1.56743   0.88903   1.44953   0.00152  -0.00089  -0.01256
   S      0.00197   3.59557   1.45463  -0.04353  -0.00416  -0.00020
   S     -1.55692   6.30497   1.44943  -0.00248  -0.02235  -0.00078
   S      4.67050   0.90020   1.47219  -0.02024  -0.00170  -0.00004
   S      3.12865   3.59313   1.44953   0.02399  -0.01637  -0.01312
   S      1.56288   6.30612   1.44926  -0.00171   0.02570  -0.00196
   S      7.77286   0.89108   1.44960   0.00641   0.00308   0.01387
   S      6.21396   3.59349   1.44977   0.02288   0.01617   0.01439
   S      4.67213   6.29305   1.45505   0.01433   0.00074   0.00014
   S      0.00029   1.79963  10.47691  -0.00185  -0.00019  -0.00042
   S     -1.55435   4.49395  10.47676  -0.00306   0.00059  -0.00320
   S     -3.10209   7.19556  10.48840   0.00375  -0.00155  -0.00242
   S      3.11213   1.79973  10.47677   0.00003  -0.00433   0.00196
   S      1.55631   4.49473  10.47690  -0.00313  -0.00110   0.00351
   S      0.00186   7.19010  10.47646  -0.00630   0.00006   0.00036
   S      6.22666   1.80071  10.47681   0.00141   0.00380  -0.00222
   S      4.66996   4.48608  10.48874   0.00770   0.00053   0.00015
   S      3.10564   7.19728  10.48870   0.00443   0.00248   0.00219
   S      1.53004   0.86688   4.56033  -0.00623  -0.00898   0.00053
   S      0.00221   3.59544   4.55005  -0.02931  -0.00237  -0.00005
   S     -1.59554   6.28393   4.56103  -0.00483  -0.01675  -0.00870
   S      4.67016   0.90040   4.57555   0.00759   0.00098   0.00033
   S      3.12913   3.63658   4.56033   0.02036  -0.00445   0.01107
   S      1.60145   6.28457   4.56117  -0.00299   0.01846   0.00987
   S      7.81083   0.86847   4.56151  -0.00272   0.01073  -0.00232
   S      6.21290   3.63748   4.56136   0.01877   0.00244  -0.01038
   Ni     4.67258   6.29289   4.79681   0.00087   0.00009   0.00000
freq: 356.35 cm-1
PRIMCOORD 98
     54   1
   Mo     0.00099   1.78600   3.00405   0.00396  -0.00008  -0.00005
   Mo    -1.56480   4.50015   3.00438   0.00065   0.00055   0.00053
   Mo    -3.12790   7.17894   3.00028   0.00224   0.00422  -0.00091
   Mo     3.11125   1.80044   3.02071  -0.00032  -0.00021  -0.00004
   Mo     1.56862   4.50121   3.00404   0.00172  -0.00277  -0.00028
   Mo     0.00282   7.18789   3.02100  -0.00136  -0.00004   0.00005
   Mo     6.22921   1.80126   3.02135  -0.00061   0.00094  -0.00002
   Mo     4.67161   4.51705   3.00063  -0.00313  -0.00224  -0.00056
   Mo     3.13297   7.18168   3.00023   0.00505  -0.00360   0.00119
   Mo     1.55455   0.89792   8.91887   0.00124  -0.00050  -0.00004
   Mo     0.00126   3.59580   8.91669  -0.00203   0.00066  -0.00005
   Mo    -1.55710   6.29081   8.91859  -0.00131  -0.00102  -0.00024
   Mo     4.66964   0.90051   8.92067  -0.00185   0.00064   0.00004
   Mo     3.11434   3.59954   8.91887   0.00113  -0.00124  -0.00004
   Mo     1.56115   6.29158   8.91859  -0.00076  -0.00010   0.00024
   Mo     7.78444   0.89958   8.91893   0.00054   0.00066   0.00019
   Mo     6.22599   3.60045   8.91893   0.00071   0.00167  -0.00017
   Mo     4.67084   6.29359   8.95212   0.00409  -0.00132   0.00001
   S      0.00044   1.79624   7.36271  -0.00925  -0.00146   0.00048
   S     -1.55713   4.49553   7.36259   0.00279  -0.00373  -0.00300
   S     -3.13551   7.17614   7.36492  -0.00564  -0.00193  -0.00767
   S      3.11294   1.79926   7.36568   0.00404   0.00110  -0.00866
   S      1.55932   4.49628   7.36270  -0.00075   0.00804   0.00169
   S      0.00189   7.19084   7.36520   0.01290  -0.00027   0.00310
   S      6.22603   1.80031   7.36554   0.00584  -0.00831   0.00648
   S      4.67007   4.52468   7.36528  -0.00215   0.00267  -0.00335
   S      3.13940   7.17777   7.36514  -0.00847   0.00406   0.01120
   S      1.56743   0.88903   1.44953  -0.01127  -0.00775  -0.00326
   S      0.00197   3.59557   1.45463  -0.01193   0.00451   0.00011
   S     -1.55692   6.30497   1.44943   0.01590  -0.00149   0.00017
   S      4.67050   0.90020   1.47219   0.01449  -0.00500  -0.00006
   S      3.12865   3.59313   1.44953   0.00435   0.01664  -0.00260
   S      1.56288   6.30612   1.44926   0.00588   0.00645   0.00236
   S      7.77286   0.89108   1.44960  -0.00678  -0.00309   0.00267
   S      6.21396   3.59349   1.44977   0.00805  -0.01663   0.00109
   S      4.67213   6.29305   1.45505  -0.04547   0.01656  -0.00053
   S      0.00029   1.79963  10.47691  -0.01327  -0.00303   0.00165
   S     -1.55435   4.49395  10.47676   0.00587  -0.00647  -0.00377
   S     -3.10209   7.19556  10.48840  -0.00953  -0.00015   0.00549
   S      3.11213   1.79973  10.47677   0.00565   0.00108   0.00627
   S      1.55631   4.49473  10.47690   0.00017   0.01198   0.00285
   S      0.00186   7.19010  10.47646   0.01757  -0.00042  -0.00242
   S      6.22666   1.80071  10.47681   0.00806  -0.01080  -0.00449
   S      4.66996   4.48608  10.48874  -0.00625   0.00363   0.00243
   S      3.10564   7.19728  10.48870  -0.01192   0.00533  -0.00828
   S      1.53004   0.86688   4.56033  -0.00964   0.00561   0.01474
   S      0.00221   3.59544   4.55005  -0.00873   0.00333   0.00032
   S     -1.59554   6.28393   4.56103   0.00601  -0.01744   0.01330
   S      4.67016   0.90040   4.57555   0.01792  -0.00666  -0.00056
   S      3.12913   3.63658   4.56033  -0.00242   0.00389   0.00841
   S      1.60145   6.28457   4.56117   0.00467   0.02252  -0.02098
   S      7.81083   0.86847   4.56151  -0.01677  -0.01359  -0.02140
   S      6.21290   3.63748   4.56136   0.01254   0.00128   0.00658
   Ni     4.67258   6.29289   4.79681  -0.00126   0.00048   0.00007
freq: 356.45 cm-1
PRIMCOORD 99
     54   1
   Mo     0.00099   1.78600   3.00405   0.00140   0.00025   0.00065
   Mo    -1.56480   4.50015   3.00438   0.00205   0.00364  -0.00006
   Mo    -3.12790   7.17894   3.00028   0.00518   0.00040  -0.00110
   Mo     3.11125   1.80044   3.02071  -0.00091  -0.00143   0.00004
   Mo     1.56862   4.50121   3.00404  -0.00125   0.00247  -0.00052
   Mo     0.00282   7.18789   3.02100  -0.00043  -0.00009   0.00017
   Mo     6.22921   1.80126   3.02135   0.00045  -0.00083  -0.00013
   Mo     4.67161   4.51705   3.00063  -0.00119   0.00583   0.00125
   Mo     3.13297   7.18168   3.00023  -0.00267  -0.00214  -0.00033
   Mo     1.55455   0.89792   8.91887  -0.00116  -0.00049  -0.00021
   Mo     0.00126   3.59580   8.91669  -0.00080  -0.00208  -0.00004
   Mo    -1.55710   6.29081   8.91859   0.00013   0.00133  -0.00009
   Mo     4.66964   0.90051   8.92067  -0.00065  -0.00176  -0.00007
   Mo     3.11434   3.59954   8.91887  -0.00034  -0.00099   0.00027
   Mo     1.56115   6.29158   8.91859  -0.00103   0.00177   0.00005
   Mo     7.78444   0.89958   8.91893   0.00187  -0.00007  -0.00015
   Mo     6.22599   3.60045   8.91893   0.00114   0.00009   0.00025
   Mo     4.67084   6.29359   8.95212   0.00156   0.00407  -0.00001
   S      0.00044   1.79624   7.36271  -0.00356   0.00450  -0.00269
   S     -1.55713   4.49553   7.36259  -0.00582  -0.00845   0.00034
   S     -3.13551   7.17614   7.36492  -0.00601  -0.00505  -0.00880
   S      3.11294   1.79926   7.36568   0.00647   0.01279   0.00116
   S      1.55932   4.49628   7.36270   0.00690  -0.00377   0.00233
   S      0.00189   7.19084   7.36520   0.00526   0.00203  -0.00881
   S      6.22603   1.80031   7.36554  -0.00275   0.00895   0.00689
   S      4.67007   4.52468   7.36528  -0.00128  -0.00862   0.01085
   S      3.13940   7.17777   7.36514   0.00049  -0.00305  -0.00153
   S      1.56743   0.88903   1.44953   0.00515   0.01362  -0.00033
   S      0.00197   3.59557   1.45463  -0.00388  -0.01131  -0.00036
   S     -1.55692   6.30497   1.44943  -0.00996  -0.00705  -0.00287
   S      4.67050   0.90020   1.47219   0.00507   0.01426  -0.00000
   S      3.12865   3.59313   1.44953   0.00871   0.00523   0.00158
   S      1.56288   6.30612   1.44926   0.01740  -0.00445  -0.00211
   S      7.77286   0.89108   1.44960  -0.01122   0.01482   0.00134
   S      6.21396   3.59349   1.44977  -0.00446  -0.00663   0.00253
   S      4.67213   6.29305   1.45505  -0.01576  -0.04568  -0.00034
   S      0.00029   1.79963  10.47691  -0.00486   0.00808  -0.00375
   S     -1.55435   4.49395  10.47676  -0.00831  -0.01086   0.00061
   S     -3.10209   7.19556  10.48840  -0.00721  -0.00901   0.00705
   S      3.11213   1.79973  10.47677   0.00839   0.01646  -0.00103
   S      1.55631   4.49473  10.47690   0.01073  -0.00398   0.00278
   S      0.00186   7.19010  10.47646   0.00691   0.00264   0.00680
   S      6.22666   1.80071  10.47681  -0.00350   0.01175  -0.00505
   S      4.66996   4.48608  10.48874  -0.00257  -0.01184  -0.00857
   S      3.10564   7.19728  10.48870  -0.00105  -0.00699   0.00137
   S      1.53004   0.86688   4.56033  -0.01345   0.01508   0.01596
   S      0.00221   3.59544   4.55005  -0.00304  -0.00878   0.00004
   S     -1.59554   6.28393   4.56103   0.00117  -0.01366   0.01680
   S      4.67016   0.90040   4.57555   0.00579   0.01729  -0.00005
   S      3.12913   3.63658   4.56033   0.02198  -0.00646  -0.02003
   S      1.60145   6.28457   4.56117   0.00245  -0.00004   0.00487
   S      7.81083   0.86847   4.56151   0.00481   0.00792   0.00352
   S      6.21290   3.63748   4.56136  -0.01820  -0.00720  -0.02050
   Ni     4.67258   6.29289   4.79681  -0.00044  -0.00130   0.00003
freq: 358.53 cm-1
PRIMCOORD100
     54   1
   Mo     0.00099   1.78600   3.00405   0.00016  -0.00011  -0.00179
   Mo    -1.56480   4.50015   3.00438  -0.00048  -0.00051   0.00113
   Mo    -3.12790   7.17894   3.00028  -0.00120  -0.00166   0.00096
   Mo     3.11125   1.80044   3.02071   0.00012   0.00092   0.00119
   Mo     1.56862   4.50121   3.00404   0.00060  -0.00064   0.00063
   Mo     0.00282   7.18789   3.02100  -0.00027   0.00069  -0.00190
   Mo     6.22921   1.80126   3.02135  -0.00035   0.00100   0.00067
   Mo     4.67161   4.51705   3.00063   0.00022  -0.00472  -0.00246
   Mo     3.13297   7.18168   3.00023   0.00264  -0.00232   0.00174
   Mo     1.55455   0.89792   8.91887  -0.00318   0.00139   0.00064
   Mo     0.00126   3.59580   8.91669   0.00135  -0.00519  -0.00002
   Mo    -1.55710   6.29081   8.91859  -0.00075   0.00276   0.00020
   Mo     4.66964   0.90051   8.92067   0.00011  -0.00051   0.00002
   Mo     3.11434   3.59954   8.91887  -0.00020  -0.00126  -0.00138
   Mo     1.56115   6.29158   8.91859   0.00101   0.00153   0.00083
   Mo     7.78444   0.89958   8.91893   0.00329   0.00066   0.00104
   Mo     6.22599   3.60045   8.91893  -0.00092  -0.00193  -0.00140
   Mo     4.67084   6.29359   8.95212  -0.00171   0.00707  -0.00003
   S      0.00044   1.79624   7.36271   0.00269   0.01968  -0.00957
   S     -1.55713   4.49553   7.36259  -0.01663  -0.00148   0.00636
   S     -3.13551   7.17614   7.36492   0.00938  -0.02316  -0.00446
   S      3.11294   1.79926   7.36568   0.01280   0.01954   0.00621
   S      1.55932   4.49628   7.36270   0.01088  -0.00763   0.00238
   S      0.00189   7.19084   7.36520  -0.00714  -0.00061  -0.00760
   S      6.22603   1.80031   7.36554  -0.01589   0.02628   0.00281
   S      4.67007   4.52468   7.36528   0.00586  -0.01489   0.01487
   S      3.13940   7.17777   7.36514  -0.00120  -0.02079  -0.01065
   S      1.56743   0.88903   1.44953  -0.01025  -0.00263  -0.00020
   S      0.00197   3.59557   1.45463   0.00045  -0.00263   0.00112
   S     -1.55692   6.30497   1.44943   0.00933   0.00574  -0.00140
   S      4.67050   0.90020   1.47219   0.00201  -0.01124  -0.00032
   S      3.12865   3.59313   1.44953   0.00036   0.00245   0.00243
   S      1.56288   6.30612   1.44926  -0.00779   0.00391  -0.00199
   S      7.77286   0.89108   1.44960   0.00850  -0.00144  -0.00093
   S      6.21396   3.59349   1.44977  -0.00109  -0.00170   0.00226
   S      4.67213   6.29305   1.45505  -0.00547   0.02824   0.00016
   S      0.00029   1.79963  10.47691   0.00065   0.01236   0.00665
   S     -1.55435   4.49395  10.47676  -0.00870   0.00310  -0.00454
   S     -3.10209   7.19556  10.48840   0.00585  -0.01874   0.00698
   S      3.11213   1.79973  10.47677   0.01420   0.01447  -0.00426
   S      1.55631   4.49473  10.47690   0.00399   0.00012  -0.00191
   S      0.00186   7.19010  10.47646  -0.00598  -0.00559   0.00546
   S      6.22666   1.80071  10.47681  -0.01542   0.02135  -0.00209
   S      4.66996   4.48608  10.48874   0.00472  -0.01805  -0.02313
   S      3.10564   7.19728  10.48870   0.00265  -0.01816   0.01630
   S      1.53004   0.86688   4.56033   0.00190  -0.00044  -0.00418
   S      0.00221   3.59544   4.55005   0.00029  -0.00069  -0.00048
   S     -1.59554   6.28393   4.56103  -0.00258   0.00216  -0.00342
   S      4.67016   0.90040   4.57555   0.00129  -0.00572   0.00031
   S      3.12913   3.63658   4.56033  -0.01004   0.00077   0.01049
   S      1.60145   6.28457   4.56117   0.00362   0.00485  -0.00702
   S      7.81083   0.86847   4.56151  -0.00376  -0.00321  -0.00752
   S      6.21290   3.63748   4.56136   0.00940   0.00116   0.01072
   Ni     4.67258   6.29289   4.79681  -0.00011   0.00060   0.00001
freq: 358.74 cm-1
PRIMCOORD101
     54   1
   Mo     0.00099   1.78600   3.00405   0.00099  -0.00016   0.00048
   Mo    -1.56480   4.50015   3.00438   0.00021   0.00064   0.00115
   Mo    -3.12790   7.17894   3.00028   0.00431   0.00216  -0.00241
   Mo     3.11125   1.80044   3.02071  -0.00059  -0.00057   0.00117
   Mo     1.56862   4.50121   3.00404   0.00024  -0.00014  -0.00164
   Mo     0.00282   7.18789   3.02100  -0.00091  -0.00012   0.00050
   Mo     6.22921   1.80126   3.02135  -0.00053   0.00011  -0.00167
   Mo     4.67161   4.51705   3.00063   0.00052   0.00147   0.00069
   Mo     3.13297   7.18168   3.00023   0.00357  -0.00146   0.00177
   Mo     1.55455   0.89792   8.91887   0.00117   0.00102  -0.00134
   Mo     0.00126   3.59580   8.91669   0.00538   0.00103  -0.00003
   Mo    -1.55710   6.29081   8.91859   0.00122   0.00223  -0.00140
   Mo     4.66964   0.90051   8.92067   0.00040   0.00010   0.00003
   Mo     3.11434   3.59954   8.91887  -0.00269   0.00164   0.00054
   Mo     1.56115   6.29158   8.91859   0.00073  -0.00284   0.00112
   Mo     7.78444   0.89958   8.91893  -0.00074  -0.00155   0.00093
   Mo     6.22599   3.60045   8.91893  -0.00285  -0.00119   0.00009
   Mo     4.67084   6.29359   8.95212  -0.00708  -0.00148   0.00004
   S      0.00044   1.79624   7.36271   0.01166  -0.00321   0.00243
   S     -1.55713   4.49553   7.36259  -0.00789   0.01416   0.00772
   S     -3.13551   7.17614   7.36492   0.01590  -0.00003   0.01418
   S      3.11294   1.79926   7.36568  -0.01066  -0.01874   0.00582
   S      1.55932   4.49628   7.36270  -0.01572  -0.01296  -0.00879
   S      0.00189   7.19084   7.36520  -0.03095  -0.00092   0.00150
   S      6.22603   1.80031   7.36554  -0.00259   0.00967  -0.00783
   S      4.67007   4.52468   7.36528   0.02559   0.00301  -0.00357
   S      3.13940   7.17777   7.36514   0.01809   0.00976  -0.01168
   S      1.56743   0.88903   1.44953  -0.00297  -0.00192   0.00229
   S      0.00197   3.59557   1.45463   0.00163   0.00053   0.00112
   S     -1.55692   6.30497   1.44943   0.00146   0.00207   0.00214
   S      4.67050   0.90020   1.47219   0.01066   0.00296  -0.00072
   S      3.12865   3.59313   1.44953  -0.00191   0.01052  -0.00035
   S      1.56288   6.30612   1.44926   0.00514  -0.00562  -0.00130
   S      7.77286   0.89108   1.44960  -0.00705   0.00456  -0.00190
   S      6.21396   3.59349   1.44977  -0.00013  -0.01132  -0.00092
   S      4.67213   6.29305   1.45505  -0.02860  -0.00731  -0.00013
   S      0.00029   1.79963  10.47691   0.00142  -0.00169  -0.00209
   S     -1.55435   4.49395  10.47676  -0.00721   0.00555  -0.00578
   S     -3.10209   7.19556  10.48840   0.01740   0.00275  -0.02217
   S      3.11213   1.79973  10.47677  -0.00573  -0.01750  -0.00375
   S      1.55631   4.49473  10.47690  -0.01107  -0.00710   0.00616
   S      0.00186   7.19010  10.47646  -0.02604   0.00050  -0.00102
   S      6.22666   1.80071  10.47681   0.00221   0.01060   0.00545
   S      4.66996   4.48608  10.48874   0.01979   0.00378   0.00544
   S      3.10564   7.19728  10.48870   0.01799   0.00519   0.01783
   S      1.53004   0.86688   4.56033  -0.00617   0.00841   0.01068
   S      0.00221   3.59544   4.55005   0.00006  -0.00010  -0.00026
   S     -1.59554   6.28393   4.56103   0.00334  -0.00935   0.01085
   S      4.67016   0.90040   4.57555   0.00607   0.00141   0.00029
   S      3.12913   3.63658   4.56033   0.00111  -0.00115  -0.00305
   S      1.60145   6.28457   4.56117   0.00128   0.00580  -0.00806
   S      7.81083   0.86847   4.56151  -0.00306  -0.00565  -0.00788
   S      6.21290   3.63748   4.56136  -0.00188   0.00098  -0.00269
   Ni     4.67258   6.29289   4.79681  -0.00066  -0.00018  -0.00004
freq: 359.49 cm-1
PRIMCOORD102
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00001   0.00198   0.00026
   Mo    -1.56480   4.50015   3.00438   0.00188  -0.00091   0.00031
   Mo    -3.12790   7.17894   3.00028   0.00213   0.00105  -0.00037
   Mo     3.11125   1.80044   3.02071  -0.00016   0.00003  -0.00004
   Mo     1.56862   4.50121   3.00404  -0.00178  -0.00091   0.00023
   Mo     0.00282   7.18789   3.02100  -0.00005  -0.00006  -0.00017
   Mo     6.22921   1.80126   3.02135   0.00002   0.00024  -0.00013
   Mo     4.67161   4.51705   3.00063  -0.00000  -0.00202  -0.00033
   Mo     3.13297   7.18168   3.00023  -0.00210   0.00113  -0.00031
   Mo     1.55455   0.89792   8.91887  -0.00511  -0.00124  -0.00032
   Mo     0.00126   3.59580   8.91669   0.00016   0.00003   0.00064
   Mo    -1.55710   6.29081   8.91859  -0.00365  -0.00348  -0.00032
   Mo     4.66964   0.90051   8.92067   0.00006   0.00029   0.00074
   Mo     3.11434   3.59954   8.91887  -0.00149   0.00509  -0.00021
   Mo     1.56115   6.29158   8.91859   0.00388  -0.00374  -0.00024
   Mo     7.78444   0.89958   8.91893   0.00507  -0.00150  -0.00024
   Mo     6.22599   3.60045   8.91893   0.00114   0.00484  -0.00025
   Mo     4.67084   6.29359   8.95212  -0.00028  -0.00025  -0.00034
   S      0.00044   1.79624   7.36271   0.00080  -0.01688  -0.01140
   S     -1.55713   4.49553   7.36259  -0.01436   0.00957  -0.01039
   S     -3.13551   7.17614   7.36492   0.00955   0.00455   0.00479
   S      3.11294   1.79926   7.36568   0.02376  -0.01536   0.00854
   S      1.55932   4.49628   7.36270   0.01360   0.00820  -0.01113
   S      0.00189   7.19084   7.36520  -0.00170   0.02743   0.00861
   S      6.22603   1.80031   7.36554  -0.02462  -0.01389   0.00752
   S      4.67007   4.52468   7.36528   0.00111  -0.00890   0.00413
   S      3.13940   7.17777   7.36514  -0.00790   0.00489   0.00325
   S      1.56743   0.88903   1.44953   0.00306  -0.00739  -0.00001
   S      0.00197   3.59557   1.45463  -0.00001  -0.00047  -0.01419
   S     -1.55692   6.30497   1.44943  -0.00587   0.00658  -0.00018
   S      4.67050   0.90020   1.47219   0.00024   0.00034   0.00959
   S      3.12865   3.59313   1.44953   0.00875   0.00125  -0.00017
   S      1.56288   6.30612   1.44926   0.00603   0.00643  -0.00018
   S      7.77286   0.89108   1.44960  -0.00293  -0.00777  -0.00006
   S      6.21396   3.59349   1.44977  -0.00893   0.00090  -0.00008
   S      4.67213   6.29305   1.45505  -0.00022  -0.00138   0.00123
   S      0.00029   1.79963  10.47691   0.00050  -0.01191   0.01394
   S     -1.55435   4.49395  10.47676  -0.01049   0.00686   0.01366
   S     -3.10209   7.19556  10.48840   0.01215   0.00605  -0.00706
   S      3.11213   1.79973  10.47677   0.02450  -0.01501  -0.00876
   S      1.55631   4.49473  10.47690   0.00983   0.00584   0.01394
   S      0.00186   7.19010  10.47646  -0.00160   0.02780  -0.00894
   S      6.22666   1.80071  10.47681  -0.02508  -0.01350  -0.00796
   S      4.66996   4.48608  10.48874   0.00094  -0.01206  -0.00533
   S      3.10564   7.19728  10.48870  -0.01037   0.00617  -0.00510
   S      1.53004   0.86688   4.56033   0.00636  -0.00792   0.00083
   S      0.00221   3.59544   4.55005  -0.00010  -0.00048   0.00527
   S     -1.59554   6.28393   4.56103  -0.00417   0.00988   0.00106
   S      4.67016   0.90040   4.57555  -0.00000   0.00046  -0.00501
   S      3.12913   3.63658   4.56033   0.01120  -0.00181  -0.00012
   S      1.60145   6.28457   4.56117   0.00431   0.00999   0.00091
   S      7.81083   0.86847   4.56151  -0.00622  -0.00831   0.00068
   S      6.21290   3.63748   4.56136  -0.01124  -0.00190  -0.00011
   Ni     4.67258   6.29289   4.79681   0.00000   0.00001   0.00082
freq: 360.45 cm-1
PRIMCOORD103
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00001   0.00219   0.00074
   Mo    -1.56480   4.50015   3.00438   0.00187  -0.00125   0.00073
   Mo    -3.12790   7.17894   3.00028   0.00186   0.00143  -0.00131
   Mo     3.11125   1.80044   3.02071  -0.00139   0.00069   0.00027
   Mo     1.56862   4.50121   3.00404  -0.00177  -0.00124   0.00060
   Mo     0.00282   7.18789   3.02100   0.00004  -0.00127   0.00020
   Mo     6.22921   1.80126   3.02135   0.00122   0.00060   0.00009
   Mo     4.67161   4.51705   3.00063  -0.00001  -0.00309  -0.00131
   Mo     3.13297   7.18168   3.00023  -0.00141   0.00116  -0.00108
   Mo     1.55455   0.89792   8.91887   0.00011   0.00438   0.00031
   Mo     0.00126   3.59580   8.91669   0.00006   0.00037  -0.00032
   Mo    -1.55710   6.29081   8.91859   0.00504  -0.00210   0.00024
   Mo     4.66964   0.90051   8.92067   0.00020  -0.00083  -0.00119
   Mo     3.11434   3.59954   8.91887  -0.00457  -0.00219   0.00029
   Mo     1.56115   6.29158   8.91859  -0.00483  -0.00180   0.00028
   Mo     7.78444   0.89958   8.91893  -0.00050   0.00436   0.00035
   Mo     6.22599   3.60045   8.91893   0.00471  -0.00266   0.00025
   Mo     4.67084   6.29359   8.95212  -0.00027   0.00036   0.00000
   S      0.00044   1.79624   7.36271   0.00182  -0.01837   0.00069
   S     -1.55713   4.49553   7.36259  -0.01732   0.00594  -0.00253
   S     -3.13551   7.17614   7.36492  -0.02127  -0.00819   0.01166
   S      3.11294   1.79926   7.36568  -0.00633   0.00435  -0.00949
   S      1.55932   4.49628   7.36270   0.01781   0.00402  -0.00174
   S      0.00189   7.19084   7.36520  -0.00107  -0.00332  -0.01296
   S      6.22603   1.80031   7.36554   0.00480   0.00479  -0.01082
   S      4.67007   4.52468   7.36528  -0.00074   0.02055   0.01138
   S      3.13940   7.17777   7.36514   0.02225  -0.00956   0.01102
   S      1.56743   0.88903   1.44953   0.00706  -0.01090   0.00111
   S      0.00197   3.59557   1.45463  -0.00008   0.00132  -0.01569
   S     -1.55692   6.30497   1.44943  -0.00361   0.01124   0.00140
   S      4.67050   0.90020   1.47219   0.00071  -0.00124   0.00835
   S      3.12865   3.59313   1.44953   0.01177  -0.00051   0.00104
   S      1.56288   6.30612   1.44926   0.00348   0.01110   0.00117
   S      7.77286   0.89108   1.44960  -0.00754  -0.01039   0.00087
   S      6.21396   3.59349   1.44977  -0.01178  -0.00122   0.00110
   S      4.67213   6.29305   1.45505  -0.00113   0.00311  -0.00279
   S      0.00029   1.79963  10.47691   0.00146  -0.01926  -0.00144
   S     -1.55435   4.49395  10.47676  -0.01783   0.00694   0.00234
   S     -3.10209   7.19556  10.48840  -0.02546  -0.01130  -0.00862
   S      3.11213   1.79973  10.47677  -0.00994   0.00646   0.00679
   S      1.55631   4.49473  10.47690   0.01825   0.00537   0.00142
   S      0.00186   7.19010  10.47646  -0.00094  -0.00799   0.01147
   S      6.22666   1.80071  10.47681   0.00863   0.00682   0.00835
   S      4.66996   4.48608  10.48874  -0.00065   0.02575  -0.00881
   S      3.10564   7.19728  10.48870   0.02660  -0.01265  -0.00757
   S      1.53004   0.86688   4.56033   0.01013  -0.00755   0.00083
   S      0.00221   3.59544   4.55005  -0.00030   0.00086   0.00717
   S     -1.59554   6.28393   4.56103  -0.00088   0.01143   0.00032
   S      4.67016   0.90040   4.57555   0.00025  -0.00126  -0.00781
   S      3.12913   3.63658   4.56033   0.00955  -0.00414   0.00207
   S      1.60145   6.28457   4.56117   0.00088   0.01213  -0.00048
   S      7.81083   0.86847   4.56151  -0.01032  -0.00777   0.00001
   S      6.21290   3.63748   4.56136  -0.00930  -0.00399   0.00203
   Ni     4.67258   6.29289   4.79681  -0.00001   0.00004   0.00041
freq: 360.95 cm-1
PRIMCOORD104
     54   1
   Mo     0.00099   1.78600   3.00405   0.00051  -0.00004  -0.00077
   Mo    -1.56480   4.50015   3.00438   0.00083   0.00106   0.00018
   Mo    -3.12790   7.17894   3.00028   0.00283  -0.00006   0.00026
   Mo     3.11125   1.80044   3.02071   0.00067   0.00151   0.00013
   Mo     1.56862   4.50121   3.00404  -0.00076   0.00056   0.00073
   Mo     0.00282   7.18789   3.02100   0.00071  -0.00034  -0.00081
   Mo     6.22921   1.80126   3.02135  -0.00048   0.00091   0.00068
   Mo     4.67161   4.51705   3.00063  -0.00095   0.00250  -0.00050
   Mo     3.13297   7.18168   3.00023  -0.00148  -0.00180   0.00001
   Mo     1.55455   0.89792   8.91887  -0.00195   0.00431  -0.00006
   Mo     0.00126   3.59580   8.91669  -0.00129  -0.00334  -0.00006
   Mo    -1.55710   6.29081   8.91859  -0.00221  -0.00259   0.00026
   Mo     4.66964   0.90051   8.92067   0.00253   0.00634  -0.00018
   Mo     3.11434   3.59954   8.91887   0.00351  -0.00146   0.00009
   Mo     1.56115   6.29158   8.91859   0.00351   0.00004   0.00027
   Mo     7.78444   0.89958   8.91893  -0.00104   0.00473  -0.00013
   Mo     6.22599   3.60045   8.91893  -0.00132  -0.00364  -0.00011
   Mo     4.67084   6.29359   8.95212  -0.00088  -0.00217  -0.00001
   S      0.00044   1.79624   7.36271   0.01326   0.00372  -0.01455
   S     -1.55713   4.49553   7.36259   0.01505   0.03101   0.00238
   S     -3.13551   7.17614   7.36492   0.01527  -0.01241   0.00004
   S      3.11294   1.79926   7.36568  -0.00136  -0.00575  -0.00339
   S      1.55932   4.49628   7.36270  -0.00559   0.02179   0.01235
   S      0.00189   7.19084   7.36520  -0.00231  -0.02016   0.01141
   S      6.22603   1.80031   7.36554  -0.01098  -0.01048  -0.01227
   S      4.67007   4.52468   7.36528  -0.01113   0.01451   0.00286
   S      3.13940   7.17777   7.36514  -0.01376  -0.02603   0.00097
   S      1.56743   0.88903   1.44953  -0.00415   0.00299   0.00067
   S      0.00197   3.59557   1.45463  -0.00352  -0.00841  -0.00117
   S     -1.55692   6.30497   1.44943  -0.00507  -0.00009  -0.00127
   S      4.67050   0.90020   1.47219   0.00146   0.00319   0.00093
   S      3.12865   3.59313   1.44953   0.00568  -0.00371   0.00012
   S      1.56288   6.30612   1.44926   0.00484   0.00438  -0.00140
   S      7.77286   0.89108   1.44960   0.00106   0.00551   0.00152
   S      6.21396   3.59349   1.44977  -0.00104  -0.00542   0.00121
   S      4.67213   6.29305   1.45505  -0.00425  -0.00975  -0.00024
   S      0.00029   1.79963  10.47691   0.01143   0.00340   0.01487
   S     -1.55435   4.49395  10.47676   0.01245   0.02739  -0.00255
   S     -3.10209   7.19556  10.48840   0.01362  -0.01152  -0.00168
   S      3.11213   1.79973  10.47677  -0.00189  -0.00500   0.00365
   S      1.55631   4.49473  10.47690  -0.00385   0.01947  -0.01313
   S      0.00186   7.19010  10.47646  -0.00225  -0.01889  -0.01505
   S      6.22666   1.80071  10.47681  -0.00930  -0.00926   0.01502
   S      4.66996   4.48608  10.48874  -0.00994   0.01488   0.00023
   S      3.10564   7.19728  10.48870  -0.01160  -0.02401  -0.00092
   S      1.53004   0.86688   4.56033  -0.00497   0.00311   0.00229
   S      0.00221   3.59544   4.55005  -0.00217  -0.00552   0.00049
   S     -1.59554   6.28393   4.56103  -0.00343  -0.00138   0.00494
   S      4.67016   0.90040   4.57555   0.00212   0.00520  -0.00076
   S      3.12913   3.63658   4.56033   0.00644  -0.00496  -0.00333
   S      1.60145   6.28457   4.56117   0.00294   0.00399   0.00280
   S      7.81083   0.86847   4.56151   0.00152   0.00397  -0.00185
   S      6.21290   3.63748   4.56136  -0.00283  -0.00549  -0.00519
   Ni     4.67258   6.29289   4.79681   0.00004   0.00014   0.00001
freq: 360.96 cm-1
PRIMCOORD105
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00129   0.00008  -0.00027
   Mo    -1.56480   4.50015   3.00438   0.00022  -0.00036   0.00091
   Mo    -3.12790   7.17894   3.00028  -0.00059  -0.00228  -0.00035
   Mo     3.11125   1.80044   3.02071  -0.00010  -0.00007   0.00091
   Mo     1.56862   4.50121   3.00404  -0.00051   0.00091  -0.00054
   Mo     0.00282   7.18789   3.02100  -0.00150  -0.00021  -0.00029
   Mo     6.22921   1.80126   3.02135  -0.00046   0.00110  -0.00059
   Mo     4.67161   4.51705   3.00063   0.00228   0.00091  -0.00019
   Mo     3.13297   7.18168   3.00023  -0.00236   0.00178   0.00034
   Mo     1.55455   0.89792   8.91887   0.00318   0.00250  -0.00011
   Mo     0.00126   3.59580   8.91669   0.00338  -0.00136  -0.00005
   Mo    -1.55710   6.29081   8.91859  -0.00237   0.00274   0.00014
   Mo     4.66964   0.90051   8.92067  -0.00662   0.00260  -0.00011
   Mo     3.11434   3.59954   8.91887  -0.00171  -0.00389  -0.00027
   Mo     1.56115   6.29158   8.91859  -0.00065  -0.00400   0.00012
   Mo     7.78444   0.89958   8.91893   0.00349   0.00142   0.00006
   Mo     6.22599   3.60045   8.91893  -0.00308   0.00172   0.00032
   Mo     4.67084   6.29359   8.95212   0.00236  -0.00093  -0.00003
   S      0.00044   1.79624   7.36271  -0.03275   0.00043  -0.00586
   S     -1.55713   4.49553   7.36259  -0.00881  -0.00100   0.01526
   S     -3.13551   7.17614   7.36492   0.00267  -0.02486   0.00182
   S      3.11294   1.79926   7.36568   0.01778  -0.00908  -0.01488
   S      1.55932   4.49628   7.36270  -0.01526   0.02283  -0.00968
   S      0.00189   7.19084   7.36520   0.00570  -0.00828   0.00409
   S      6.22603   1.80031   7.36554   0.01418   0.00260   0.00767
   S      4.67007   4.52468   7.36528   0.02721   0.00684   0.00160
   S      3.13940   7.17777   7.36514  -0.00684   0.00905  -0.00022
   S      1.56743   0.88903   1.44953   0.00301   0.00382   0.00177
   S      0.00197   3.59557   1.45463   0.00851  -0.00305  -0.00114
   S     -1.55692   6.30497   1.44943  -0.00210   0.00666  -0.00058
   S      4.67050   0.90020   1.47219  -0.00325   0.00129   0.00073
   S      3.12865   3.59313   1.44953  -0.00389  -0.00401   0.00167
   S      1.56288   6.30612   1.44926   0.00190  -0.00426  -0.00041
   S      7.77286   0.89108   1.44960   0.00431  -0.00152  -0.00076
   S      6.21396   3.59349   1.44977  -0.00721   0.00018  -0.00112
   S      4.67213   6.29305   1.45505   0.01012  -0.00379  -0.00025
   S      0.00029   1.79963  10.47691  -0.02824   0.00047   0.00608
   S     -1.55435   4.49395  10.47676  -0.00889  -0.00036  -0.01623
   S     -3.10209   7.19556  10.48840   0.00118  -0.02324   0.00010
   S      3.11213   1.79973  10.47677   0.01556  -0.00794   0.01830
   S      1.55631   4.49473  10.47690  -0.01351   0.01988   0.01040
   S      0.00186   7.19010  10.47646   0.00582  -0.00792  -0.00559
   S      6.22666   1.80071  10.47681   0.01330   0.00240  -0.01022
   S      4.66996   4.48608  10.48874   0.02453   0.00721  -0.00026
   S      3.10564   7.19728  10.48870  -0.00673   0.00823  -0.00211
   S      1.53004   0.86688   4.56033   0.00362   0.00200  -0.00476
   S      0.00221   3.59544   4.55005   0.00533  -0.00214   0.00049
   S     -1.59554   6.28393   4.56103  -0.00089   0.00750  -0.00120
   S      4.67016   0.90040   4.57555  -0.00543   0.00205  -0.00067
   S      3.12913   3.63658   4.56033  -0.00205  -0.00319  -0.00381
   S      1.60145   6.28457   4.56117   0.00156  -0.00555   0.00420
   S      7.81083   0.86847   4.56151   0.00515   0.00010   0.00509
   S      6.21290   3.63748   4.56136  -0.00645  -0.00140   0.00052
   Ni     4.67258   6.29289   4.79681  -0.00013   0.00005   0.00001
freq: 363.35 cm-1
PRIMCOORD106
     54   1
   Mo     0.00099   1.78600   3.00405   0.00001   0.00431   0.00133
   Mo    -1.56480   4.50015   3.00438   0.00390  -0.00204   0.00170
   Mo    -3.12790   7.17894   3.00028   0.00471   0.00259  -0.00210
   Mo     3.11125   1.80044   3.02071  -0.00133   0.00045   0.00020
   Mo     1.56862   4.50121   3.00404  -0.00373  -0.00194   0.00155
   Mo     0.00282   7.18789   3.02100  -0.00021  -0.00104  -0.00026
   Mo     6.22921   1.80126   3.02135   0.00122   0.00067   0.00001
   Mo     4.67161   4.51705   3.00063  -0.00005  -0.00609  -0.00241
   Mo     3.13297   7.18168   3.00023  -0.00486   0.00268  -0.00203
   Mo     1.55455   0.89792   8.91887   0.00225  -0.00253   0.00004
   Mo     0.00126   3.59580   8.91669   0.00006  -0.00005   0.00012
   Mo    -1.55710   6.29081   8.91859  -0.00118   0.00334   0.00005
   Mo     4.66964   0.90051   8.92067   0.00008   0.00001  -0.00019
   Mo     3.11434   3.59954   8.91887   0.00345  -0.00083  -0.00000
   Mo     1.56115   6.29158   8.91859   0.00108   0.00323   0.00008
   Mo     7.78444   0.89958   8.91893  -0.00216  -0.00248   0.00006
   Mo     6.22599   3.60045   8.91893  -0.00348  -0.00074   0.00000
   Mo     4.67084   6.29359   8.95212  -0.00015   0.00012   0.00003
   S      0.00044   1.79624   7.36271  -0.00015   0.01893   0.00591
   S     -1.55713   4.49553   7.36259   0.01561  -0.00899   0.00628
   S     -3.13551   7.17614   7.36492   0.00854   0.00379  -0.00726
   S      3.11294   1.79926   7.36568  -0.00740   0.00472   0.00187
   S      1.55932   4.49628   7.36270  -0.01599  -0.00900   0.00595
   S      0.00189   7.19084   7.36520  -0.00013  -0.00909   0.00174
   S      6.22603   1.80031   7.36554   0.00729   0.00480   0.00189
   S      4.67007   4.52468   7.36528   0.00034  -0.00938  -0.00696
   S      3.13940   7.17777   7.36514  -0.00812   0.00394  -0.00761
   S      1.56743   0.88903   1.44953   0.00810  -0.01905   0.00104
   S      0.00197   3.59557   1.45463   0.00007  -0.00066  -0.02722
   S     -1.55692   6.30497   1.44943  -0.01242   0.01724   0.00112
   S      4.67050   0.90020   1.47219   0.00034  -0.00064   0.01263
   S      3.12865   3.59313   1.44953   0.02199   0.00322   0.00158
   S      1.56288   6.30612   1.44926   0.01300   0.01689   0.00127
   S      7.77286   0.89108   1.44960  -0.00806  -0.01951   0.00119
   S      6.21396   3.59349   1.44977  -0.02231   0.00277   0.00159
   S      4.67213   6.29305   1.45505  -0.00000   0.00080  -0.00255
   S      0.00029   1.79963  10.47691  -0.00014   0.01822  -0.00578
   S     -1.55435   4.49395  10.47676   0.01571  -0.00893  -0.00648
   S     -3.10209   7.19556  10.48840   0.00845   0.00427   0.00716
   S      3.11213   1.79973  10.47677  -0.00760   0.00479  -0.00172
   S      1.55631   4.49473  10.47690  -0.01598  -0.00889  -0.00627
   S      0.00186   7.19010  10.47646  -0.00021  -0.00930  -0.00213
   S      6.22666   1.80071  10.47681   0.00752   0.00500  -0.00183
   S      4.66996   4.48608  10.48874   0.00031  -0.00960   0.00674
   S      3.10564   7.19728  10.48870  -0.00795   0.00434   0.00743
   S      1.53004   0.86688   4.56033   0.01244  -0.01479   0.00189
   S      0.00221   3.59544   4.55005  -0.00026  -0.00005   0.00999
   S     -1.59554   6.28393   4.56103  -0.00715   0.01790   0.00217
   S      4.67016   0.90040   4.57555  -0.00002   0.00013  -0.00928
   S      3.12913   3.63658   4.56033   0.01926  -0.00272   0.00208
   S      1.60145   6.28457   4.56117   0.00762   0.01788   0.00191
   S      7.81083   0.86847   4.56151  -0.01234  -0.01518   0.00184
   S      6.21290   3.63748   4.56136  -0.01923  -0.00295   0.00233
   Ni     4.67258   6.29289   4.79681   0.00001   0.00005   0.00165
freq: 364.91 cm-1
PRIMCOORD107
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00333  -0.00060   0.00284
   Mo    -1.56480   4.50015   3.00438  -0.00294  -0.00533   0.00013
   Mo    -3.12790   7.17894   3.00028   0.01274   0.01039  -0.00576
   Mo     3.11125   1.80044   3.02071   0.00889   0.01603   0.00013
   Mo     1.56862   4.50121   3.00404   0.00078  -0.00296  -0.00289
   Mo     0.00282   7.18789   3.02100   0.00972  -0.00452   0.00416
   Mo     6.22921   1.80126   3.02135  -0.00831   0.00507  -0.00433
   Mo     4.67161   4.51705   3.00063   0.00303   0.01538   0.00552
   Mo     3.13297   7.18168   3.00023   0.00302   0.00400   0.00021
   Mo     1.55455   0.89792   8.91887   0.00001  -0.00051  -0.00031
   Mo     0.00126   3.59580   8.91669  -0.00031  -0.00044   0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00029   0.00060  -0.00039
   Mo     4.66964   0.90051   8.92067  -0.00037  -0.00066   0.00000
   Mo     3.11434   3.59954   8.91887  -0.00025  -0.00024   0.00029
   Mo     1.56115   6.29158   8.91859  -0.00008   0.00044  -0.00001
   Mo     7.78444   0.89958   8.91893   0.00035   0.00001   0.00004
   Mo     6.22599   3.60045   8.91893   0.00053   0.00000   0.00038
   Mo     4.67084   6.29359   8.95212   0.00070   0.00111   0.00000
   S      0.00044   1.79624   7.36271  -0.00109   0.00120  -0.00103
   S     -1.55713   4.49553   7.36259  -0.00064  -0.00212  -0.00006
   S     -3.13551   7.17614   7.36492  -0.00082  -0.00040  -0.00194
   S      3.11294   1.79926   7.36568   0.00087   0.00181   0.00005
   S      1.55932   4.49628   7.36270   0.00101  -0.00085   0.00131
   S      0.00189   7.19084   7.36520   0.00101   0.00061  -0.00182
   S      6.22603   1.80031   7.36554   0.00014   0.00121   0.00200
   S      4.67007   4.52468   7.36528  -0.00022  -0.00154   0.00145
   S      3.13940   7.17777   7.36514  -0.00031   0.00012  -0.00009
   S      1.56743   0.88903   1.44953  -0.01360  -0.03535   0.01499
   S      0.00197   3.59557   1.45463   0.00408   0.00663  -0.00056
   S     -1.55692   6.30497   1.44943  -0.02796   0.00916   0.01212
   S      4.67050   0.90020   1.47219   0.00403   0.00616   0.00042
   S      3.12865   3.59313   1.44953  -0.02228  -0.02925  -0.01449
   S      1.56288   6.30612   1.44926  -0.01107   0.00381  -0.00355
   S      7.77286   0.89108   1.44960   0.00735  -0.00565   0.00243
   S      6.21396   3.59349   1.44977   0.02000  -0.01820  -0.01128
   S      4.67213   6.29305   1.45505  -0.00944  -0.01473   0.00009
   S      0.00029   1.79963  10.47691  -0.00229   0.00242  -0.00156
   S     -1.55435   4.49395  10.47676  -0.00180  -0.00425  -0.00007
   S     -3.10209   7.19556  10.48840  -0.00192  -0.00196   0.00061
   S      3.11213   1.79973  10.47677   0.00287   0.00533  -0.00010
   S      1.55631   4.49473  10.47690   0.00261  -0.00112   0.00139
   S      0.00186   7.19010  10.47646   0.00319   0.00098   0.00095
   S      6.22666   1.80071  10.47681  -0.00047   0.00306  -0.00112
   S      4.66996   4.48608  10.48874  -0.00108  -0.00316  -0.00018
   S      3.10564   7.19728  10.48870  -0.00131  -0.00141   0.00017
   S      1.53004   0.86688   4.56033  -0.01309  -0.01866   0.00024
   S      0.00221   3.59544   4.55005  -0.00282  -0.00453   0.00017
   S     -1.59554   6.28393   4.56103  -0.00935   0.01288   0.00484
   S      4.67016   0.90040   4.57555  -0.00806  -0.01316  -0.00026
   S      3.12913   3.63658   4.56033  -0.00771  -0.02190   0.00027
   S      1.60145   6.28457   4.56117  -0.01447   0.01685   0.00411
   S      7.81083   0.86847   4.56151   0.02073  -0.00334  -0.00452
   S      6.21290   3.63748   4.56136   0.01454  -0.00020  -0.00514
   Ni     4.67258   6.29289   4.79681  -0.00118  -0.00189   0.00004
freq: 365.21 cm-1
PRIMCOORD108
     54   1
   Mo     0.00099   1.78600   3.00405   0.00503  -0.00062   0.00176
   Mo    -1.56480   4.50015   3.00438   0.00074  -0.00058  -0.00325
   Mo    -3.12790   7.17894   3.00028  -0.00976  -0.00030   0.00294
   Mo     3.11125   1.80044   3.02071   0.00482  -0.00217  -0.00464
   Mo     1.56862   4.50121   3.00404   0.00311  -0.00446   0.00155
   Mo     0.00282   7.18789   3.02100  -0.01539  -0.00279   0.00254
   Mo     6.22921   1.80126   3.02135  -0.00607   0.01549   0.00222
   Mo     4.67161   4.51705   3.00063  -0.00454   0.00982   0.00337
   Mo     3.13297   7.18168   3.00023  -0.01598   0.00947  -0.00655
   Mo     1.55455   0.89792   8.91887  -0.00033   0.00037   0.00023
   Mo     0.00126   3.59580   8.91669   0.00042  -0.00026  -0.00003
   Mo    -1.55710   6.29081   8.91859   0.00017   0.00011   0.00018
   Mo     4.66964   0.90051   8.92067   0.00059  -0.00036  -0.00002
   Mo     3.11434   3.59954   8.91887  -0.00043   0.00013   0.00028
   Mo     1.56115   6.29158   8.91859   0.00023   0.00046  -0.00042
   Mo     7.78444   0.89958   8.91893  -0.00019  -0.00051  -0.00040
   Mo     6.22599   3.60045   8.91893   0.00012  -0.00035   0.00018
   Mo     4.67084   6.29359   8.95212  -0.00110   0.00066  -0.00004
   S      0.00044   1.79624   7.36271   0.00164   0.00057  -0.00058
   S     -1.55713   4.49553   7.36259  -0.00057   0.00032   0.00139
   S     -3.13551   7.17614   7.36492   0.00046   0.00017   0.00088
   S      3.11294   1.79926   7.36568  -0.00077   0.00047   0.00195
   S      1.55932   4.49628   7.36270   0.00038  -0.00173  -0.00048
   S      0.00189   7.19084   7.36520  -0.00125   0.00011  -0.00111
   S      6.22603   1.80031   7.36554  -0.00086   0.00118  -0.00104
   S      4.67007   4.52468   7.36528  -0.00008  -0.00049   0.00095
   S      3.13940   7.17777   7.36514   0.00126  -0.00068  -0.00167
   S      1.56743   0.88903   1.44953  -0.00152   0.01089  -0.00444
   S      0.00197   3.59557   1.45463  -0.00667   0.00426  -0.00025
   S     -1.55692   6.30497   1.44943   0.02572  -0.00061  -0.00964
   S      4.67050   0.90020   1.47219  -0.00582   0.00361  -0.00012
   S      3.12865   3.59313   1.44953  -0.01184  -0.00588  -0.00561
   S      1.56288   6.30612   1.44926   0.03642   0.00855   0.01523
   S      7.77286   0.89108   1.44960   0.01182  -0.03644   0.01527
   S      6.21396   3.59349   1.44977   0.01502  -0.02395  -0.01033
   S      4.67213   6.29305   1.45505   0.01566  -0.00989  -0.00031
   S      0.00029   1.79963  10.47691   0.00362   0.00126  -0.00101
   S     -1.55435   4.49395  10.47676  -0.00192   0.00103   0.00149
   S     -3.10209   7.19556  10.48840   0.00205  -0.00079  -0.00008
   S      3.11213   1.79973  10.47677  -0.00113   0.00083  -0.00110
   S      1.55631   4.49473  10.47690   0.00097  -0.00388  -0.00093
   S      0.00186   7.19010  10.47646  -0.00468   0.00033   0.00062
   S      6.22666   1.80071  10.47681  -0.00276   0.00423   0.00059
   S      4.66996   4.48608  10.48874   0.00135  -0.00146  -0.00005
   S      3.10564   7.19728  10.48870   0.00289  -0.00169   0.00015
   S      1.53004   0.86688   4.56033  -0.01621   0.00527  -0.00542
   S      0.00221   3.59544   4.55005   0.00403  -0.00250   0.00002
   S     -1.59554   6.28393   4.56103   0.02092   0.01163   0.00274
   S      4.67016   0.90040   4.57555   0.01284  -0.00809  -0.00025
   S      3.12913   3.63658   4.56033  -0.01313   0.01009  -0.00547
   S      1.60145   6.28457   4.56117   0.01739   0.00611   0.00331
   S      7.81083   0.86847   4.56151   0.00526  -0.01843   0.00315
   S      6.21290   3.63748   4.56136   0.00142  -0.02435   0.00233
   Ni     4.67258   6.29289   4.79681   0.00189  -0.00120   0.00005
freq: 366.45 cm-1
PRIMCOORD109
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00541   0.00024   0.00013
   Mo    -1.56480   4.50015   3.00438   0.00267   0.00471   0.00006
   Mo    -3.12790   7.17894   3.00028   0.00594  -0.01037  -0.00018
   Mo     3.11125   1.80044   3.02071  -0.01105  -0.01932   0.00008
   Mo     1.56862   4.50121   3.00404   0.00283  -0.00442  -0.00009
   Mo     0.00282   7.18789   3.02100   0.02265  -0.00031   0.00022
   Mo     6.22921   1.80126   3.02135  -0.01144   0.01928  -0.00017
   Mo     4.67161   4.51705   3.00063  -0.01205  -0.00038  -0.00007
   Mo     3.13297   7.18168   3.00023   0.00634   0.01089  -0.00005
   Mo     1.55455   0.89792   8.91887   0.00001  -0.00091  -0.00038
   Mo     0.00126   3.59580   8.91669  -0.00000  -0.00001  -0.00002
   Mo    -1.55710   6.29081   8.91859   0.00080  -0.00042   0.00038
   Mo     4.66964   0.90051   8.92067  -0.00006  -0.00004  -0.00001
   Mo     3.11434   3.59954   8.91887  -0.00080  -0.00052   0.00038
   Mo     1.56115   6.29158   8.91859   0.00083   0.00047  -0.00039
   Mo     7.78444   0.89958   8.91893  -0.00001   0.00099   0.00039
   Mo     6.22599   3.60045   8.91893  -0.00079   0.00049  -0.00039
   Mo     4.67084   6.29359   8.95212   0.00003  -0.00002   0.00000
   S      0.00044   1.79624   7.36271  -0.00112   0.00012  -0.00002
   S     -1.55713   4.49553   7.36259   0.00045   0.00060   0.00010
   S     -3.13551   7.17614   7.36492  -0.00039   0.00043   0.00004
   S      3.11294   1.79926   7.36568   0.00066   0.00105  -0.00010
   S      1.55932   4.49628   7.36270   0.00037  -0.00063  -0.00001
   S      0.00189   7.19084   7.36520  -0.00094  -0.00007   0.00003
   S      6.22603   1.80031   7.36554   0.00072  -0.00094   0.00004
   S      4.67007   4.52468   7.36528   0.00075   0.00002  -0.00000
   S      3.13940   7.17777   7.36514  -0.00050  -0.00063   0.00002
   S      1.56743   0.88903   1.44953   0.01765   0.02165   0.00742
   S      0.00197   3.59557   1.45463   0.00000   0.00001  -0.00001
   S     -1.55692   6.30497   1.44943  -0.02864  -0.00453  -0.00755
   S      4.67050   0.90020   1.47219   0.00034   0.00100  -0.00037
   S      3.12865   3.59313   1.44953   0.01052   0.02647  -0.00728
   S      1.56288   6.30612   1.44926  -0.02910   0.00387   0.00734
   S      7.77286   0.89108   1.44960   0.01797  -0.02294  -0.00762
   S      6.21396   3.59349   1.44977   0.01017  -0.02643   0.00788
   S      4.67213   6.29305   1.45505   0.00042   0.00074  -0.00043
   S      0.00029   1.79963  10.47691  -0.00215   0.00002  -0.00007
   S     -1.55435   4.49395  10.47676   0.00100   0.00171  -0.00009
   S     -3.10209   7.19556  10.48840   0.00008  -0.00037   0.00017
   S      3.11213   1.79973  10.47677   0.00116   0.00195   0.00007
   S      1.55631   4.49473  10.47690   0.00091  -0.00156  -0.00002
   S      0.00186   7.19010  10.47646  -0.00211  -0.00009  -0.00004
   S      6.22666   1.80071  10.47681   0.00126  -0.00190  -0.00008
   S      4.66996   4.48608  10.48874  -0.00018   0.00010  -0.00009
   S      3.10564   7.19728  10.48870   0.00001   0.00014  -0.00008
   S      1.53004   0.86688   4.56033   0.01221   0.01679  -0.00135
   S      0.00221   3.59544   4.55005  -0.00038  -0.00044   0.00004
   S     -1.59554   6.28393   4.56103  -0.02058  -0.00228   0.00128
   S      4.67016   0.90040   4.57555  -0.00021   0.00030   0.00010
   S      3.12913   3.63658   4.56033   0.00839   0.01899   0.00161
   S      1.60145   6.28457   4.56117  -0.02142   0.00145  -0.00113
   S      7.81083   0.86847   4.56151   0.01226  -0.01697   0.00159
   S      6.21290   3.63748   4.56136   0.00905  -0.01855  -0.00114
   Ni     4.67258   6.29289   4.79681  -0.00004  -0.00003   0.00006
freq: 369.70 cm-1
PRIMCOORD110
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00004  -0.00126   0.00290
   Mo    -1.56480   4.50015   3.00438  -0.00136   0.00055   0.00312
   Mo    -3.12790   7.17894   3.00028   0.00979   0.00559  -0.01020
   Mo     3.11125   1.80044   3.02071   0.00252  -0.00132   0.00341
   Mo     1.56862   4.50121   3.00404   0.00103   0.00046   0.00281
   Mo     0.00282   7.18789   3.02100   0.00000   0.00293   0.00329
   Mo     6.22921   1.80126   3.02135  -0.00210  -0.00167   0.00319
   Mo     4.67161   4.51705   3.00063   0.00008  -0.01098  -0.01011
   Mo     3.13297   7.18168   3.00023  -0.00993   0.00537  -0.01007
   Mo     1.55455   0.89792   8.91887  -0.00066  -0.00004   0.00013
   Mo     0.00126   3.59580   8.91669  -0.00006   0.00012  -0.00137
   Mo    -1.55710   6.29081   8.91859  -0.00021  -0.00045   0.00016
   Mo     4.66964   0.90051   8.92067   0.00000   0.00017  -0.00053
   Mo     3.11434   3.59954   8.91887  -0.00019   0.00040   0.00012
   Mo     1.56115   6.29158   8.91859   0.00026  -0.00049   0.00018
   Mo     7.78444   0.89958   8.91893   0.00063  -0.00006   0.00013
   Mo     6.22599   3.60045   8.91893   0.00019   0.00041   0.00014
   Mo     4.67084   6.29359   8.95212   0.00003  -0.00003   0.00053
   S      0.00044   1.79624   7.36271   0.00006   0.00027  -0.00082
   S     -1.55713   4.49553   7.36259   0.00031   0.00011  -0.00066
   S     -3.13551   7.17614   7.36492  -0.00000  -0.00032   0.00208
   S      3.11294   1.79926   7.36568   0.00179  -0.00093  -0.00037
   S      1.55932   4.49628   7.36270  -0.00020   0.00017  -0.00061
   S      0.00189   7.19084   7.36520  -0.00008   0.00163  -0.00042
   S      6.22603   1.80031   7.36554  -0.00180  -0.00093  -0.00043
   S      4.67007   4.52468   7.36528  -0.00003   0.00037   0.00227
   S      3.13940   7.17777   7.36514  -0.00003  -0.00034   0.00210
   S      1.56743   0.88903   1.44953  -0.01336  -0.02220   0.00576
   S      0.00197   3.59557   1.45463   0.00087  -0.00027  -0.00612
   S     -1.55692   6.30497   1.44943  -0.02629   0.00004   0.00586
   S      4.67050   0.90020   1.47219  -0.00013  -0.00027  -0.02655
   S      3.12865   3.59313   1.44953   0.01203   0.02213   0.00547
   S      1.56288   6.30612   1.44926   0.02631  -0.00020   0.00562
   S      7.77286   0.89108   1.44960   0.01306  -0.02178   0.00570
   S      6.21396   3.59349   1.44977  -0.01264   0.02290   0.00532
   S      4.67213   6.29305   1.45505   0.00014  -0.00020  -0.03443
   S      0.00029   1.79963  10.47691   0.00005  -0.00325  -0.00006
   S     -1.55435   4.49395  10.47676  -0.00242   0.00168  -0.00049
   S     -3.10209   7.19556  10.48840  -0.00211  -0.00118  -0.00092
   S      3.11213   1.79973  10.47677   0.00208  -0.00100   0.00056
   S      1.55631   4.49473  10.47690   0.00248   0.00180  -0.00047
   S      0.00186   7.19010  10.47646   0.00001   0.00172   0.00025
   S      6.22666   1.80071  10.47681  -0.00207  -0.00103   0.00060
   S      4.66996   4.48608  10.48874  -0.00002   0.00245  -0.00109
   S      3.10564   7.19728  10.48870   0.00199  -0.00118  -0.00092
   S      1.53004   0.86688   4.56033  -0.01632   0.01190   0.00813
   S      0.00221   3.59544   4.55005   0.00009   0.00001   0.00028
   S     -1.59554   6.28393   4.56103   0.00233  -0.02012   0.00845
   S      4.67016   0.90040   4.57555  -0.00070  -0.00020   0.00740
   S      3.12913   3.63658   4.56033  -0.01875   0.00805   0.00827
   S      1.60145   6.28457   4.56117  -0.00196  -0.01980   0.00852
   S      7.81083   0.86847   4.56151   0.01634   0.01237   0.00846
   S      6.21290   3.63748   4.56136   0.01900   0.00841   0.00863
   Ni     4.67258   6.29289   4.79681  -0.00002   0.00002   0.00604
freq: 374.06 cm-1
PRIMCOORD111
     54   1
   Mo     0.00099   1.78600   3.00405   0.00376   0.01931   0.00380
   Mo    -1.56480   4.50015   3.00438  -0.00313  -0.00048  -0.00045
   Mo    -3.12790   7.17894   3.00028  -0.00707   0.00166  -0.00265
   Mo     3.11125   1.80044   3.02071   0.00019  -0.00431  -0.00061
   Mo     1.56862   4.50121   3.00404   0.01260   0.01188  -0.00327
   Mo     0.00282   7.18789   3.02100  -0.00324  -0.01782   0.00500
   Mo     6.22921   1.80126   3.02135  -0.01141  -0.01135  -0.00431
   Mo     4.67161   4.51705   3.00063   0.00233  -0.00625   0.00288
   Mo     3.13297   7.18168   3.00023   0.00837   0.01321  -0.00049
   Mo     1.55455   0.89792   8.91887   0.00010   0.00096   0.00014
   Mo     0.00126   3.59580   8.91669   0.00028   0.00054  -0.00004
   Mo    -1.55710   6.29081   8.91859  -0.00097  -0.00086   0.00018
   Mo     4.66964   0.90051   8.92067  -0.00085  -0.00185  -0.00004
   Mo     3.11434   3.59954   8.91887   0.00065   0.00037  -0.00010
   Mo     1.56115   6.29158   8.91859   0.00147   0.00047  -0.00009
   Mo     7.78444   0.89958   8.91893  -0.00022   0.00155   0.00016
   Mo     6.22599   3.60045   8.91893  -0.00047  -0.00109  -0.00016
   Mo     4.67084   6.29359   8.95212   0.00029   0.00068  -0.00002
   S      0.00044   1.79624   7.36271  -0.00005  -0.00076  -0.00013
   S     -1.55713   4.49553   7.36259   0.00048   0.00074   0.00000
   S     -3.13551   7.17614   7.36492   0.00012  -0.00125   0.00051
   S      3.11294   1.79926   7.36568  -0.00016   0.00008   0.00006
   S      1.55932   4.49628   7.36270  -0.00057  -0.00057   0.00015
   S      0.00189   7.19084   7.36520   0.00044   0.00255   0.00003
   S      6.22603   1.80031   7.36554   0.00151   0.00161   0.00005
   S      4.67007   4.52468   7.36528  -0.00072  -0.00063  -0.00046
   S      3.13940   7.17777   7.36514  -0.00135  -0.00262   0.00013
   S      1.56743   0.88903   1.44953   0.00227  -0.01031  -0.00179
   S      0.00197   3.59557   1.45463  -0.01150  -0.02701  -0.00010
   S     -1.55692   6.30497   1.44943   0.00585   0.00314  -0.00726
   S      4.67050   0.90020   1.47219   0.01907   0.04414  -0.00011
   S      3.12865   3.59313   1.44953  -0.00772  -0.00142   0.00379
   S      1.56288   6.30612   1.44926  -0.01082  -0.01291  -0.00763
   S      7.77286   0.89108   1.44960  -0.00672  -0.01743   0.00650
   S      6.21396   3.59349   1.44977   0.00314   0.00609   0.00668
   S      4.67213   6.29305   1.45505   0.00668   0.01563  -0.00021
   S      0.00029   1.79963  10.47691   0.00018  -0.00159  -0.00025
   S     -1.55435   4.49395  10.47676   0.00118   0.00197  -0.00000
   S     -3.10209   7.19556  10.48840   0.00054  -0.00097   0.00043
   S      3.11213   1.79973  10.47677  -0.00061  -0.00069  -0.00011
   S      1.55631   4.49473  10.47690  -0.00130  -0.00033   0.00016
   S      0.00186   7.19010  10.47646  -0.00013   0.00202   0.00022
   S      6.22666   1.80071  10.47681   0.00163   0.00071  -0.00022
   S      4.66996   4.48608  10.48874  -0.00070  -0.00012  -0.00064
   S      3.10564   7.19728  10.48870  -0.00132  -0.00237   0.00009
   S      1.53004   0.86688   4.56033  -0.00077  -0.00322  -0.00195
   S      0.00221   3.59544   4.55005  -0.01638  -0.03829   0.00000
   S     -1.59554   6.28393   4.56103   0.01006   0.00653   0.00265
   S      4.67016   0.90040   4.57555   0.01307   0.03030  -0.00001
   S      3.12913   3.63658   4.56033  -0.00111   0.00042   0.00105
   S      1.60145   6.28457   4.56117  -0.01265  -0.00827   0.00527
   S      7.81083   0.86847   4.56151  -0.00206  -0.01480  -0.00514
   S      6.21290   3.63748   4.56136   0.00284   0.01091  -0.00161
   Ni     4.67258   6.29289   4.79681  -0.00023  -0.00057   0.00004
freq: 374.15 cm-1
PRIMCOORD112
     54   1
   Mo     0.00099   1.78600   3.00405   0.00153  -0.00858  -0.00177
   Mo    -1.56480   4.50015   3.00438   0.01845  -0.01070   0.00433
   Mo    -3.12790   7.17894   3.00028   0.00188  -0.01131  -0.00208
   Mo     3.11125   1.80044   3.02071  -0.01695   0.00912   0.00560
   Mo     1.56862   4.50121   3.00404   0.01157   0.00566  -0.00261
   Mo     0.00282   7.18789   3.02100  -0.00468   0.00786  -0.00223
   Mo     6.22921   1.80126   3.02135  -0.01215  -0.00241  -0.00332
   Mo     4.67161   4.51705   3.00063   0.01179   0.00262  -0.00144
   Mo     3.13297   7.18168   3.00023  -0.00499   0.00490   0.00354
   Mo     1.55455   0.89792   8.91887  -0.00086  -0.00082   0.00007
   Mo     0.00126   3.59580   8.91669   0.00058  -0.00020   0.00007
   Mo    -1.55710   6.29081   8.91859   0.00108  -0.00064   0.00011
   Mo     4.66964   0.90051   8.92067  -0.00184   0.00072   0.00006
   Mo     3.11434   3.59954   8.91887   0.00060   0.00138  -0.00004
   Mo     1.56115   6.29158   8.91859   0.00016   0.00078  -0.00020
   Mo     7.78444   0.89958   8.91893  -0.00068  -0.00026  -0.00025
   Mo     6.22599   3.60045   8.91893   0.00106  -0.00107   0.00014
   Mo     4.67084   6.29359   8.95212   0.00066  -0.00030   0.00003
   S      0.00044   1.79624   7.36271   0.00061   0.00026   0.00012
   S     -1.55713   4.49553   7.36259  -0.00067   0.00077  -0.00016
   S     -3.13551   7.17614   7.36492  -0.00121   0.00148   0.00029
   S      3.11294   1.79926   7.36568   0.00209  -0.00141  -0.00007
   S      1.55932   4.49628   7.36270  -0.00027  -0.00081   0.00016
   S      0.00189   7.19084   7.36520   0.00019  -0.00107   0.00002
   S      6.22603   1.80031   7.36554   0.00155   0.00078   0.00003
   S      4.67007   4.52468   7.36528  -0.00244   0.00029   0.00016
   S      3.13940   7.17777   7.36514  -0.00069   0.00016  -0.00050
   S      1.56743   0.88903   1.44953   0.00008   0.00959  -0.00833
   S      0.00197   3.59557   1.45463  -0.02759   0.01202   0.00032
   S     -1.55692   6.30497   1.44943  -0.00982   0.01238   0.00196
   S      4.67050   0.90020   1.47219   0.04449  -0.01916  -0.00009
   S      3.12865   3.59313   1.44953  -0.01059  -0.00494  -0.00775
   S      1.56288   6.30612   1.44926  -0.00267  -0.00859   0.00454
   S      7.77286   0.89108   1.44960   0.00480   0.00281   0.00601
   S      6.21396   3.59349   1.44977  -0.01562   0.00347   0.00372
   S      4.67213   6.29305   1.45505   0.01607  -0.00702  -0.00028
   S      0.00029   1.79963  10.47691   0.00166   0.00072   0.00009
   S     -1.55435   4.49395  10.47676  -0.00112   0.00106  -0.00036
   S     -3.10209   7.19556  10.48840  -0.00090   0.00170   0.00027
   S      3.11213   1.79973  10.47677   0.00173  -0.00142   0.00026
   S      1.55631   4.49473  10.47690  -0.00033  -0.00187   0.00016
   S      0.00186   7.19010  10.47646  -0.00069  -0.00068  -0.00006
   S      6.22666   1.80071  10.47681   0.00068   0.00135  -0.00004
   S      4.66996   4.48608  10.48874  -0.00222   0.00006   0.00027
   S      3.10564   7.19728  10.48870  -0.00020  -0.00021  -0.00056
   S      1.53004   0.86688   4.56033   0.00569   0.01130   0.00411
   S      0.00221   3.59544   4.55005  -0.03914   0.01707  -0.00025
   S     -1.59554   6.28393   4.56103  -0.00709   0.00580  -0.00387
   S      4.67016   0.90040   4.57555   0.03035  -0.01303   0.00004
   S      3.12913   3.63658   4.56033  -0.00777  -0.01042   0.00455
   S      1.60145   6.28457   4.56117   0.00286  -0.00584   0.00044
   S      7.81083   0.86847   4.56151   0.00638  -0.00295  -0.00073
   S      6.21290   3.63748   4.56136  -0.00876   0.00559  -0.00448
   Ni     4.67258   6.29289   4.79681  -0.00053   0.00024   0.00002
freq: 374.71 cm-1
PRIMCOORD113
     54   1
   Mo     0.00099   1.78600   3.00405   0.01735  -0.00326  -0.00068
   Mo    -1.56480   4.50015   3.00438  -0.00896  -0.01592   0.00005
   Mo    -3.12790   7.17894   3.00028   0.01005  -0.01501   0.00047
   Mo     3.11125   1.80044   3.02071   0.00271   0.00493   0.00006
   Mo     1.56862   4.50121   3.00404  -0.01133   0.01352   0.00062
   Mo     0.00282   7.18789   3.02100  -0.00450   0.00303  -0.00083
   Mo     6.22921   1.80126   3.02135   0.00461  -0.00222   0.00075
   Mo     4.67161   4.51705   3.00063  -0.01788   0.00131  -0.00049
   Mo     3.13297   7.18168   3.00023   0.00683   0.01205   0.00005
   Mo     1.55455   0.89792   8.91887   0.00173  -0.00204  -0.00092
   Mo     0.00126   3.59580   8.91669  -0.00005  -0.00002   0.00001
   Mo    -1.55710   6.29081   8.91859   0.00087  -0.00232   0.00085
   Mo     4.66964   0.90051   8.92067   0.00017   0.00031   0.00001
   Mo     3.11434   3.59954   8.91887  -0.00264   0.00045   0.00090
   Mo     1.56115   6.29158   8.91859   0.00050   0.00245  -0.00087
   Mo     7.78444   0.89958   8.91893   0.00192   0.00162   0.00084
   Mo     6.22599   3.60045   8.91893  -0.00243  -0.00041  -0.00086
   Mo     4.67084   6.29359   8.95212  -0.00000  -0.00012   0.00001
   S      0.00044   1.79624   7.36271  -0.00222   0.00000   0.00001
   S     -1.55713   4.49553   7.36259   0.00089   0.00146  -0.00002
   S     -3.13551   7.17614   7.36492  -0.00230   0.00392  -0.00012
   S      3.11294   1.79926   7.36568  -0.00057  -0.00108  -0.00003
   S      1.55932   4.49628   7.36270   0.00113  -0.00158  -0.00001
   S      0.00189   7.19084   7.36520   0.00150  -0.00043  -0.00001
   S      6.22603   1.80031   7.36554  -0.00097   0.00093  -0.00001
   S      4.67007   4.52468   7.36528   0.00454   0.00018   0.00006
   S      3.13940   7.17777   7.36514  -0.00208  -0.00333   0.00003
   S      1.56743   0.88903   1.44953  -0.01804   0.01488  -0.00381
   S      0.00197   3.59557   1.45463   0.00248   0.00475   0.00003
   S     -1.55692   6.30497   1.44943  -0.00390   0.02194   0.00617
   S      4.67050   0.90020   1.47219  -0.00403  -0.00780   0.00003
   S      3.12865   3.59313   1.44953   0.02171  -0.00812   0.00370
   S      1.56288   6.30612   1.44926  -0.00036  -0.01944  -0.00321
   S      7.77286   0.89108   1.44960  -0.01633  -0.01016   0.00328
   S      6.21396   3.59349   1.44977   0.02069   0.00735  -0.00598
   S      4.67213   6.29305   1.45505  -0.00144  -0.00283   0.00005
   S      0.00029   1.79963  10.47691  -0.00477   0.00015   0.00006
   S     -1.55435   4.49395  10.47676   0.00210   0.00352   0.00002
   S     -3.10209   7.19556  10.48840  -0.00150   0.00230  -0.00002
   S      3.11213   1.79973  10.47677   0.00076   0.00121   0.00005
   S      1.55631   4.49473  10.47690   0.00250  -0.00384  -0.00000
   S      0.00186   7.19010  10.47646  -0.00083  -0.00036  -0.00002
   S      6.22666   1.80071  10.47681   0.00017  -0.00103   0.00005
   S      4.66996   4.48608  10.48874   0.00274   0.00006   0.00009
   S      3.10564   7.19728  10.48870  -0.00121  -0.00183  -0.00010
   S      1.53004   0.86688   4.56033  -0.02212   0.01858   0.00332
   S      0.00221   3.59544   4.55005   0.00328   0.00643  -0.00003
   S     -1.59554   6.28393   4.56103  -0.00664   0.02798  -0.00362
   S      4.67016   0.90040   4.57555  -0.00289  -0.00552  -0.00002
   S      3.12913   3.63658   4.56033   0.02709  -0.00997  -0.00332
   S      1.60145   6.28457   4.56117  -0.00214  -0.02645   0.00184
   S      7.81083   0.86847   4.56151  -0.02157  -0.01534  -0.00187
   S      6.21290   3.63748   4.56136   0.02741   0.00817   0.00345
   Ni     4.67258   6.29289   4.79681   0.00004   0.00013   0.00000
freq: 376.60 cm-1
PRIMCOORD114
     54   1
   Mo     0.00099   1.78600   3.00405   0.00166  -0.00001   0.00020
   Mo    -1.56480   4.50015   3.00438  -0.00115  -0.00163  -0.00009
   Mo    -3.12790   7.17894   3.00028   0.00162  -0.00264  -0.00012
   Mo     3.11125   1.80044   3.02071  -0.00038  -0.00048  -0.00010
   Mo     1.56862   4.50121   3.00404  -0.00095   0.00126  -0.00011
   Mo     0.00282   7.18789   3.02100   0.00045   0.00035   0.00024
   Mo     6.22921   1.80126   3.02135   0.00021   0.00017  -0.00014
   Mo     4.67161   4.51705   3.00063  -0.00289   0.00007   0.00021
   Mo     3.13297   7.18168   3.00023   0.00114   0.00198  -0.00012
   Mo     1.55455   0.89792   8.91887  -0.00211   0.01740   0.00523
   Mo     0.00126   3.59580   8.91669  -0.00090  -0.00165   0.00000
   Mo    -1.55710   6.29081   8.91859  -0.01193   0.01032  -0.00497
   Mo     4.66964   0.90051   8.92067   0.00006   0.00042   0.00000
   Mo     3.11434   3.59954   8.91887   0.01614   0.00706  -0.00523
   Mo     1.56115   6.29158   8.91859  -0.01327  -0.01195   0.00509
   Mo     7.78444   0.89958   8.91893  -0.00389  -0.01754  -0.00512
   Mo     6.22599   3.60045   8.91893   0.01508  -0.00525   0.00500
   Mo     4.67084   6.29359   8.95212   0.00085   0.00128   0.00000
   S      0.00044   1.79624   7.36271   0.00778   0.00186   0.00011
   S     -1.55713   4.49553   7.36259  -0.00297  -0.00497  -0.00005
   S     -3.13551   7.17614   7.36492   0.01451  -0.02935  -0.00029
   S      3.11294   1.79926   7.36568  -0.00546  -0.00981   0.00001
   S      1.55932   4.49628   7.36270  -0.00221   0.00733  -0.00007
   S      0.00189   7.19084   7.36520   0.00813   0.00014  -0.00006
   S      6.22603   1.80031   7.36554  -0.00371   0.00707   0.00006
   S      4.67007   4.52468   7.36528  -0.03322  -0.00212   0.00024
   S      3.13940   7.17777   7.36514   0.01730   0.03001   0.00004
   S      1.56743   0.88903   1.44953  -0.00070   0.00298  -0.00063
   S      0.00197   3.59557   1.45463   0.00043   0.00015  -0.00001
   S     -1.55692   6.30497   1.44943  -0.00251   0.00258   0.00103
   S      4.67050   0.90020   1.47219  -0.00034  -0.00029  -0.00002
   S      3.12865   3.59313   1.44953   0.00272   0.00041   0.00072
   S      1.56288   6.30612   1.44926  -0.00117  -0.00228  -0.00084
   S      7.77286   0.89108   1.44960  -0.00172  -0.00232   0.00105
   S      6.21396   3.59349   1.44977   0.00354  -0.00021  -0.00130
   S      4.67213   6.29305   1.45505   0.00013   0.00036  -0.00003
   S      0.00029   1.79963  10.47691   0.02179   0.00184  -0.00048
   S     -1.55435   4.49395  10.47676  -0.00989  -0.01692  -0.00005
   S     -3.10209   7.19556  10.48840   0.00771  -0.01798  -0.00003
   S      3.11213   1.79973  10.47677  -0.01224  -0.02150  -0.00003
   S      1.55631   4.49473  10.47690  -0.00924   0.01943   0.00052
   S      0.00186   7.19010  10.47646   0.02161   0.00010  -0.00024
   S      6.22666   1.80071  10.47681  -0.01046   0.01860   0.00026
   S      4.66996   4.48608  10.48874  -0.01990  -0.00220  -0.00003
   S      3.10564   7.19728  10.48870   0.01046   0.01833   0.00009
   S      1.53004   0.86688   4.56033  -0.00190   0.00378  -0.00003
   S      0.00221   3.59544   4.55005   0.00039  -0.00035   0.00001
   S     -1.59554   6.28393   4.56103  -0.00226   0.00389  -0.00008
   S      4.67016   0.90040   4.57555  -0.00045  -0.00085   0.00000
   S      3.12913   3.63658   4.56033   0.00403   0.00024  -0.00006
   S      1.60145   6.28457   4.56117  -0.00188  -0.00288  -0.00004
   S      7.81083   0.86847   4.56151  -0.00176  -0.00276  -0.00004
   S      6.21290   3.63748   4.56136   0.00419   0.00025   0.00025
   Ni     4.67258   6.29289   4.79681   0.00003  -0.00000   0.00000
freq: 377.84 cm-1
PRIMCOORD115
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00396   0.00447   0.00485
   Mo    -1.56480   4.50015   3.00438  -0.00148  -0.00549   0.00178
   Mo    -3.12790   7.17894   3.00028   0.00102  -0.00206  -0.00745
   Mo     3.11125   1.80044   3.02071  -0.00334  -0.00982   0.00209
   Mo     1.56862   4.50121   3.00404   0.00588   0.00159  -0.00665
   Mo     0.00282   7.18789   3.02100  -0.00749   0.00485   0.00579
   Mo     6.22921   1.80126   3.02135   0.00745   0.00099  -0.00794
   Mo     4.67161   4.51705   3.00063  -0.00640  -0.00004   0.00555
   Mo     3.13297   7.18168   3.00023  -0.00409  -0.00727   0.00208
   Mo     1.55455   0.89792   8.91887   0.00322  -0.00281   0.00101
   Mo     0.00126   3.59580   8.91669  -0.00993  -0.01290   0.00007
   Mo    -1.55710   6.29081   8.91859   0.01295   0.00467  -0.00022
   Mo     4.66964   0.90051   8.92067   0.00920   0.01243   0.00006
   Mo     3.11434   3.59954   8.91887  -0.00690  -0.00054  -0.00089
   Mo     1.56115   6.29158   8.91859  -0.00398  -0.00821   0.00076
   Mo     7.78444   0.89958   8.91893  -0.00358  -0.00941  -0.00110
   Mo     6.22599   3.60045   8.91893  -0.00450   0.01314   0.00017
   Mo     4.67084   6.29359   8.95212   0.00277   0.00245   0.00005
   S      0.00044   1.79624   7.36271   0.00476   0.01981  -0.00051
   S     -1.55713   4.49553   7.36259   0.00078  -0.00462  -0.00017
   S     -3.13551   7.17614   7.36492  -0.01170   0.00082  -0.00245
   S      3.11294   1.79926   7.36568  -0.00270  -0.00097  -0.00002
   S      1.55932   4.49628   7.36270   0.01805   0.01445   0.00060
   S      0.00189   7.19084   7.36520  -0.01389  -0.01493   0.00056
   S      6.22603   1.80031   7.36554  -0.00860  -0.01787  -0.00053
   S      4.67007   4.52468   7.36528   0.01012  -0.00745   0.00184
   S      3.13940   7.17777   7.36514   0.00489   0.01312   0.00049
   S      1.56743   0.88903   1.44953   0.01220  -0.00714   0.00723
   S      0.00197   3.59557   1.45463  -0.00331  -0.00348   0.00006
   S     -1.55692   6.30497   1.44943  -0.00824   0.01105   0.00527
   S      4.67050   0.90020   1.47219   0.00075   0.00131   0.00008
   S      3.12865   3.59313   1.44953  -0.00758   0.01398  -0.00764
   S      1.56288   6.30612   1.44926   0.01460  -0.00932  -0.00655
   S      7.77286   0.89108   1.44960  -0.01132   0.01353   0.00312
   S      6.21396   3.59349   1.44977   0.01185  -0.01063  -0.00148
   S      4.67213   6.29305   1.45505   0.01016   0.01052   0.00017
   S      0.00029   1.79963  10.47691   0.00745   0.01953  -0.00040
   S     -1.55435   4.49395  10.47676   0.00095  -0.00452  -0.00037
   S     -3.10209   7.19556  10.48840  -0.01368   0.00150   0.00282
   S      3.11213   1.79973  10.47677  -0.00363  -0.00253  -0.00062
   S      1.55631   4.49473  10.47690   0.01648   0.01590   0.00071
   S      0.00186   7.19010  10.47646  -0.01183  -0.01510  -0.00243
   S      6.22666   1.80071  10.47681  -0.01028  -0.01643   0.00312
   S      4.66996   4.48608  10.48874   0.01163  -0.00830  -0.00215
   S      3.10564   7.19728  10.48870   0.00384   0.01161  -0.00068
   S      1.53004   0.86688   4.56033   0.00638   0.00637  -0.00213
   S      0.00221   3.59544   4.55005  -0.01598  -0.01622   0.00004
   S     -1.59554   6.28393   4.56103   0.00538   0.00795  -0.00159
   S      4.67016   0.90040   4.57555  -0.01259  -0.01212  -0.00010
   S      3.12913   3.63658   4.56033   0.00839   0.00669   0.00238
   S      1.60145   6.28457   4.56117   0.00827   0.00927   0.00227
   S      7.81083   0.86847   4.56151   0.00746   0.00953  -0.00138
   S      6.21290   3.63748   4.56136   0.00992   0.00606   0.00040
   Ni     4.67258   6.29289   4.79681   0.00020   0.00020   0.00002
freq: 377.88 cm-1
PRIMCOORD116
     54   1
   Mo     0.00099   1.78600   3.00405   0.00531   0.00413   0.00503
   Mo    -1.56480   4.50015   3.00438  -0.00600   0.00264  -0.00843
   Mo    -3.12790   7.17894   3.00028   0.00488  -0.00879   0.00378
   Mo     3.11125   1.80044   3.02071  -0.00896   0.00352  -0.00989
   Mo     1.56862   4.50121   3.00404   0.00085  -0.00637   0.00334
   Mo     0.00282   7.18789   3.02100   0.00991   0.00534   0.00603
   Mo     6.22921   1.80126   3.02135   0.00220  -0.01173   0.00404
   Mo     4.67161   4.51705   3.00063   0.00891  -0.00006   0.00563
   Mo     3.13297   7.18168   3.00023  -0.00056  -0.00078  -0.00947
   Mo     1.55455   0.89792   8.91887  -0.00042  -0.01162  -0.00062
   Mo     0.00126   3.59580   8.91669   0.00963  -0.00963  -0.00001
   Mo    -1.55710   6.29081   8.91859   0.00486  -0.00444  -0.00003
   Mo     4.66964   0.90051   8.92067  -0.00722   0.00981  -0.00005
   Mo     3.11434   3.59954   8.91887   0.00508   0.00559  -0.00035
   Mo     1.56115   6.29158   8.91859  -0.00841   0.00158   0.00060
   Mo     7.78444   0.89958   8.91893  -0.00514   0.00209   0.00059
   Mo     6.22599   3.60045   8.91893   0.00676   0.00381  -0.00013
   Mo     4.67084   6.29359   8.95212  -0.00509   0.00178  -0.00003
   S      0.00044   1.79624   7.36271  -0.00237   0.01498  -0.00041
   S     -1.55713   4.49553   7.36259  -0.01762   0.00763   0.00066
   S     -3.13551   7.17614   7.36492  -0.00134   0.01405   0.00106
   S      3.11294   1.79926   7.36568   0.01023  -0.00615  -0.00003
   S      1.55932   4.49628   7.36270  -0.00494  -0.00033  -0.00027
   S      0.00189   7.19084   7.36520   0.00635  -0.01153   0.00033
   S      6.22603   1.80031   7.36554   0.00490  -0.00823   0.00004
   S      4.67007   4.52468   7.36528  -0.00782  -0.00559   0.00131
   S      3.13940   7.17777   7.36514   0.01159  -0.00290  -0.00270
   S      1.56743   0.88903   1.44953   0.01141   0.01762   0.00196
   S      0.00197   3.59557   1.45463   0.00351  -0.00295  -0.00014
   S     -1.55692   6.30497   1.44943  -0.01642  -0.01292  -0.00836
   S      4.67050   0.90020   1.47219   0.00034   0.00049  -0.00010
   S      3.12865   3.59313   1.44953  -0.01251  -0.01572   0.00008
   S      1.56288   6.30612   1.44926   0.00790   0.01425   0.00723
   S      7.77286   0.89108   1.44960  -0.01217  -0.01153   0.00855
   S      6.21396   3.59349   1.44977   0.00647   0.01900  -0.00901
   S      4.67213   6.29305   1.45505  -0.01365   0.01047   0.00019
   S      0.00029   1.79963  10.47691  -0.00422   0.01468  -0.00047
   S     -1.55435   4.49395  10.47676  -0.01708   0.00772   0.00146
   S     -3.10209   7.19556  10.48840  -0.00056   0.01402  -0.00134
   S      3.11213   1.79973  10.47677   0.01111  -0.00635   0.00316
   S      1.55631   4.49473  10.47690  -0.00543   0.00115  -0.00111
   S      0.00186   7.19010  10.47646   0.00624  -0.01191  -0.00196
   S      6.22666   1.80071  10.47681   0.00535  -0.00790  -0.00137
   S      4.66996   4.48608  10.48874  -0.00781  -0.00648  -0.00173
   S      3.10564   7.19728  10.48870   0.01274  -0.00344   0.00336
   S      1.53004   0.86688   4.56033  -0.01008   0.01063  -0.00096
   S      0.00221   3.59544   4.55005   0.02100  -0.01593   0.00015
   S     -1.59554   6.28393   4.56103  -0.01100   0.01051   0.00246
   S      4.67016   0.90040   4.57555   0.01873  -0.01315   0.00007
   S      3.12913   3.63658   4.56033  -0.01278   0.00554  -0.00027
   S      1.60145   6.28457   4.56117  -0.00796   0.00678  -0.00210
   S      7.81083   0.86847   4.56151  -0.00839   0.00590  -0.00263
   S      6.21290   3.63748   4.56136  -0.01277   0.00647   0.00278
   Ni     4.67258   6.29289   4.79681  -0.00032   0.00025   0.00001
freq: 377.90 cm-1
PRIMCOORD117
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00194   0.00216   0.00361
   Mo    -1.56480   4.50015   3.00438  -0.00219  -0.00249  -0.00077
   Mo    -3.12790   7.17894   3.00028   0.00239  -0.00281  -0.00338
   Mo     3.11125   1.80044   3.02071  -0.00398  -0.00522  -0.00090
   Mo     1.56862   4.50121   3.00404   0.00272  -0.00186  -0.00285
   Mo     0.00282   7.18789   3.02100  -0.00201   0.00541   0.00443
   Mo     6.22921   1.80126   3.02135   0.00600  -0.00113  -0.00354
   Mo     4.67161   4.51705   3.00063  -0.00193   0.00065   0.00424
   Mo     3.13297   7.18168   3.00023  -0.00354  -0.00609  -0.00086
   Mo     1.55455   0.89792   8.91887   0.00546   0.01283   0.00021
   Mo     0.00126   3.59580   8.91669   0.00097  -0.00022  -0.00000
   Mo    -1.55710   6.29081   8.91859   0.00041  -0.01627   0.00230
   Mo     4.66964   0.90051   8.92067  -0.00957  -0.01427   0.00000
   Mo     3.11434   3.59954   8.91887   0.00937   0.01234  -0.00028
   Mo     1.56115   6.29158   8.91859   0.00522  -0.00117  -0.00126
   Mo     7.78444   0.89958   8.91893  -0.00448   0.00434   0.00133
   Mo     6.22599   3.60045   8.91893  -0.01317  -0.00796  -0.00229
   Mo     4.67084   6.29359   8.95212   0.00898   0.01598  -0.00001
   S      0.00044   1.79624   7.36271   0.00198  -0.00595  -0.00052
   S     -1.55713   4.49553   7.36259   0.01027   0.02096  -0.00002
   S     -3.13551   7.17614   7.36492  -0.01699  -0.01093  -0.00317
   S      3.11294   1.79926   7.36568  -0.00798  -0.01678  -0.00001
   S      1.55932   4.49628   7.36270  -0.00724  -0.00187   0.00036
   S      0.00189   7.19084   7.36520   0.00371   0.02424  -0.00000
   S      6.22603   1.80031   7.36554   0.02063   0.01518   0.00001
   S      4.67007   4.52468   7.36528  -0.00279  -0.02084   0.00332
   S      3.13940   7.17777   7.36514  -0.00485  -0.00965  -0.00015
   S      1.56743   0.88903   1.44953   0.01017   0.00016   0.00563
   S      0.00197   3.59557   1.45463   0.00029  -0.00059  -0.00006
   S     -1.55692   6.30497   1.44943  -0.00942   0.00309   0.00187
   S      4.67050   0.90020   1.47219  -0.00147  -0.00229   0.00009
   S      3.12865   3.59313   1.44953  -0.00675   0.00561  -0.00536
   S      1.56288   6.30612   1.44926   0.01205  -0.00075  -0.00173
   S      7.77286   0.89108   1.44960  -0.00879   0.00758   0.00325
   S      6.21396   3.59349   1.44977   0.00810  -0.00306  -0.00337
   S      4.67213   6.29305   1.45505   0.00234   0.00710   0.00010
   S      0.00029   1.79963  10.47691   0.00055  -0.00745  -0.00446
   S     -1.55435   4.49395  10.47676   0.01277   0.02530   0.00018
   S     -3.10209   7.19556  10.48840  -0.01663  -0.01387   0.00308
   S      3.11213   1.79973  10.47677  -0.00690  -0.01493   0.00021
   S      1.55631   4.49473  10.47690  -0.00797  -0.00370   0.00455
   S      0.00186   7.19010  10.47646  -0.00003   0.02247  -0.00322
   S      6.22666   1.80071  10.47681   0.02102   0.01111   0.00297
   S      4.66996   4.48608  10.48874  -0.00541  -0.02211  -0.00330
   S      3.10564   7.19728  10.48870  -0.00323  -0.00703   0.00023
   S      1.53004   0.86688   4.56033   0.00229   0.00585  -0.00151
   S      0.00221   3.59544   4.55005  -0.00302  -0.01026  -0.00002
   S     -1.59554   6.28393   4.56103  -0.00055   0.00626  -0.00043
   S      4.67016   0.90040   4.57555  -0.00505  -0.01257  -0.00007
   S      3.12913   3.63658   4.56033   0.00180   0.00561   0.00124
   S      1.60145   6.28457   4.56117   0.00500   0.00859   0.00037
   S      7.81083   0.86847   4.56151   0.00300   0.00921  -0.00091
   S      6.21290   3.63748   4.56136   0.00297   0.00360   0.00081
   Ni     4.67258   6.29289   4.79681  -0.00003   0.00002   0.00001
freq: 378.09 cm-1
PRIMCOORD118
     54   1
   Mo     0.00099   1.78600   3.00405   0.00131   0.00050   0.00093
   Mo    -1.56480   4.50015   3.00438  -0.00016   0.00123  -0.00212
   Mo    -3.12790   7.17894   3.00028   0.00085  -0.00245   0.00146
   Mo     3.11125   1.80044   3.02071  -0.00340   0.00213  -0.00261
   Mo     1.56862   4.50121   3.00404   0.00093  -0.00222   0.00118
   Mo     0.00282   7.18789   3.02100   0.00353   0.00137   0.00114
   Mo     6.22921   1.80126   3.02135  -0.00093  -0.00357   0.00151
   Mo     4.67161   4.51705   3.00063   0.00468   0.00011   0.00105
   Mo     3.13297   7.18168   3.00023  -0.00058   0.00028  -0.00257
   Mo     1.55455   0.89792   8.91887   0.02038   0.00263  -0.00284
   Mo     0.00126   3.59580   8.91669  -0.00887  -0.00028  -0.00015
   Mo    -1.55710   6.29081   8.91859  -0.01456  -0.00126   0.00181
   Mo     4.66964   0.90051   8.92067   0.01857  -0.00348  -0.00016
   Mo     3.11434   3.59954   8.91887  -0.00397   0.00175   0.00236
   Mo     1.56115   6.29158   8.91859  -0.01344  -0.00302  -0.00143
   Mo     7.78444   0.89958   8.91893   0.01781   0.00169   0.00336
   Mo     6.22599   3.60045   8.91893  -0.00958  -0.00084  -0.00281
   Mo     4.67084   6.29359   8.95212  -0.01047   0.00410  -0.00013
   S      0.00044   1.79624   7.36271  -0.02333  -0.00127  -0.00022
   S     -1.55713   4.49553   7.36259   0.01853  -0.00057   0.00021
   S     -3.13551   7.17614   7.36492   0.00850  -0.00178   0.00107
   S      3.11294   1.79926   7.36568  -0.03299  -0.00415   0.00042
   S      1.55932   4.49628   7.36270   0.01404   0.00593  -0.00031
   S      0.00189   7.19084   7.36520   0.01921   0.00606   0.00020
   S      6.22603   1.80031   7.36554  -0.02612   0.00327  -0.00058
   S      4.67007   4.52468   7.36528   0.01479  -0.00482   0.00072
   S      3.13940   7.17777   7.36514   0.01188  -0.00395  -0.00146
   S      1.56743   0.88903   1.44953   0.00329   0.00568  -0.00028
   S      0.00197   3.59557   1.45463  -0.00049  -0.00009   0.00001
   S     -1.55692   6.30497   1.44943  -0.00473  -0.00472  -0.00340
   S      4.67050   0.90020   1.47219   0.00294  -0.00056  -0.00005
   S      3.12865   3.59313   1.44953  -0.00469  -0.00568  -0.00003
   S      1.56288   6.30612   1.44926   0.00071   0.00510   0.00336
   S      7.77286   0.89108   1.44960  -0.00135  -0.00391   0.00239
   S      6.21396   3.59349   1.44977  -0.00123   0.00629  -0.00194
   S      4.67213   6.29305   1.45505  -0.00318   0.00181  -0.00001
   S      0.00029   1.79963  10.47691  -0.02993  -0.00199  -0.00093
   S     -1.55435   4.49395  10.47676   0.02183   0.00408   0.00348
   S     -3.10209   7.19556  10.48840   0.01168  -0.00656  -0.00114
   S      3.11213   1.79973  10.47677  -0.02859   0.00168   0.00165
   S      1.55631   4.49473  10.47690   0.01705   0.00211  -0.00205
   S      0.00186   7.19010  10.47646   0.01325   0.00521  -0.00099
   S      6.22666   1.80071  10.47681  -0.02136  -0.00263  -0.00070
   S      4.66996   4.48608  10.48874   0.00854  -0.00549  -0.00073
   S      3.10564   7.19728  10.48870   0.01503   0.00121   0.00151
   S      1.53004   0.86688   4.56033  -0.00179   0.00278  -0.00017
   S      0.00221   3.59544   4.55005   0.00457  -0.00254  -0.00003
   S     -1.59554   6.28393   4.56103  -0.00391   0.00130   0.00080
   S      4.67016   0.90040   4.57555   0.00849  -0.00317   0.00005
   S      3.12913   3.63658   4.56033  -0.00632   0.00043   0.00012
   S      1.60145   6.28457   4.56117  -0.00264   0.00217  -0.00081
   S      7.81083   0.86847   4.56151  -0.00151   0.00102  -0.00042
   S      6.21290   3.63748   4.56136  -0.00634   0.00171   0.00028
   Ni     4.67258   6.29289   4.79681  -0.00005   0.00001  -0.00000
freq: 378.13 cm-1
PRIMCOORD119
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00214  -0.00083  -0.00172
   Mo    -1.56480   4.50015   3.00438   0.00151   0.00109   0.00208
   Mo    -3.12790   7.17894   3.00028  -0.00247   0.00439  -0.00037
   Mo     3.11125   1.80044   3.02071   0.00375  -0.00077   0.00257
   Mo     1.56862   4.50121   3.00404  -0.00070   0.00118  -0.00033
   Mo     0.00282   7.18789   3.02100  -0.00184  -0.00316  -0.00216
   Mo     6.22921   1.80126   3.02135  -0.00154   0.00354  -0.00042
   Mo     4.67161   4.51705   3.00063  -0.00154  -0.00047  -0.00210
   Mo     3.13297   7.18168   3.00023   0.00080   0.00037   0.00244
   Mo     1.55455   0.89792   8.91887   0.00764  -0.00119  -0.00287
   Mo     0.00126   3.59580   8.91669   0.00108  -0.00768   0.00015
   Mo    -1.55710   6.29081   8.91859   0.00172  -0.00854   0.00321
   Mo     4.66964   0.90051   8.92067  -0.00866   0.01336   0.00014
   Mo     3.11434   3.59954   8.91887  -0.00961   0.01954   0.00331
   Mo     1.56115   6.29158   8.91859  -0.00900   0.01555  -0.00375
   Mo     7.78444   0.89958   8.91893   0.00774  -0.01347   0.00200
   Mo     6.22599   3.60045   8.91893   0.00370  -0.01394  -0.00233
   Mo     4.67084   6.29359   8.95212   0.00788  -0.00652   0.00013
   S      0.00044   1.79624   7.36271  -0.00594   0.01472   0.00036
   S     -1.55713   4.49553   7.36259  -0.00450   0.01513  -0.00020
   S     -3.13551   7.17614   7.36492  -0.01086   0.00909  -0.00070
   S      3.11294   1.79926   7.36568   0.00628  -0.03222  -0.00024
   S      1.55932   4.49628   7.36270   0.01461  -0.01944   0.00018
   S      0.00189   7.19084   7.36520   0.01826  -0.01962   0.00063
   S      6.22603   1.80031   7.36554  -0.00932   0.02135  -0.00038
   S      4.67007   4.52468   7.36528  -0.00217   0.00604  -0.00099
   S      3.13940   7.17777   7.36514  -0.00883   0.00826   0.00144
   S      1.56743   0.88903   1.44953  -0.00370  -0.00633  -0.00081
   S      0.00197   3.59557   1.45463   0.00038  -0.00006  -0.00001
   S     -1.55692   6.30497   1.44943   0.00686   0.00096   0.00131
   S      4.67050   0.90020   1.47219  -0.00151   0.00216  -0.00004
   S      3.12865   3.59313   1.44953   0.00377   0.00416   0.00087
   S      1.56288   6.30612   1.44926  -0.00445  -0.00218  -0.00153
   S      7.77286   0.89108   1.44960   0.00551   0.00203  -0.00363
   S      6.21396   3.59349   1.44977  -0.00347  -0.00523   0.00366
   S      4.67213   6.29305   1.45505   0.00267  -0.00313  -0.00012
   S      0.00029   1.79963  10.47691  -0.01181   0.01525   0.00195
   S     -1.55435   4.49395  10.47676  -0.00158   0.02129  -0.00318
   S     -3.10209   7.19556  10.48840  -0.00783   0.00239   0.00063
   S      3.11213   1.79973  10.47677   0.00992  -0.02428  -0.00159
   S      1.55631   4.49473  10.47690   0.01782  -0.02656   0.00060
   S      0.00186   7.19010  10.47646   0.00956  -0.01849   0.00062
   S      6.22666   1.80071  10.47681  -0.00627   0.01452   0.00101
   S      4.66996   4.48608  10.48874  -0.00908   0.00641   0.00119
   S      3.10564   7.19728  10.48870  -0.00535   0.01467  -0.00148
   S      1.53004   0.86688   4.56033   0.00327  -0.00596   0.00006
   S      0.00221   3.59544   4.55005  -0.00331   0.00453   0.00005
   S     -1.59554   6.28393   4.56103   0.00416  -0.00579  -0.00005
   S      4.67016   0.90040   4.57555  -0.00551   0.00713  -0.00001
   S      3.12913   3.63658   4.56033   0.00206  -0.00116  -0.00001
   S      1.60145   6.28457   4.56117   0.00070  -0.00160   0.00024
   S      7.81083   0.86847   4.56151   0.00285  -0.00201   0.00105
   S      6.21290   3.63748   4.56136   0.00181  -0.00316  -0.00088
   Ni     4.67258   6.29289   4.79681   0.00003  -0.00011   0.00002
freq: 378.34 cm-1
PRIMCOORD120
     54   1
   Mo     0.00099   1.78600   3.00405   0.00232  -0.00551  -0.00616
   Mo    -1.56480   4.50015   3.00438   0.00334   0.00372   0.00114
   Mo    -3.12790   7.17894   3.00028  -0.00265   0.00502   0.00589
   Mo     3.11125   1.80044   3.02071   0.00641   0.00810   0.00131
   Mo     1.56862   4.50121   3.00404  -0.00572   0.00093   0.00513
   Mo     0.00282   7.18789   3.02100   0.00347  -0.00833  -0.00740
   Mo     6.22921   1.80126   3.02135  -0.00913   0.00195   0.00616
   Mo     4.67161   4.51705   3.00063   0.00320  -0.00002  -0.00736
   Mo     3.13297   7.18168   3.00023   0.00447   0.00812   0.00118
   Mo     1.55455   0.89792   8.91887   0.00840   0.00144   0.00094
   Mo     0.00126   3.59580   8.91669  -0.00491  -0.01703   0.00006
   Mo    -1.55710   6.29081   8.91859   0.00936  -0.00365   0.00016
   Mo     4.66964   0.90051   8.92067   0.00094  -0.00009   0.00006
   Mo     3.11434   3.59954   8.91887   0.00209   0.00747  -0.00121
   Mo     1.56115   6.29158   8.91859  -0.00027  -0.01077   0.00027
   Mo     7.78444   0.89958   8.91893  -0.01172  -0.00001   0.00029
   Mo     6.22599   3.60045   8.91893  -0.00624   0.01179  -0.00065
   Mo     4.67084   6.29359   8.95212   0.00258   0.01277   0.00007
   S      0.00044   1.79624   7.36271   0.00425   0.02046   0.00057
   S     -1.55713   4.49553   7.36259  -0.00221   0.00603  -0.00019
   S     -3.13551   7.17614   7.36492  -0.01500  -0.00287  -0.00213
   S      3.11294   1.79926   7.36568  -0.00934  -0.01044  -0.00030
   S      1.55932   4.49628   7.36270   0.00929   0.01595  -0.00047
   S      0.00189   7.19084   7.36520  -0.01012   0.00568   0.00144
   S      6.22603   1.80031   7.36554   0.01200  -0.01524  -0.00105
   S      4.67007   4.52468   7.36528   0.00328  -0.02101   0.00317
   S      3.13940   7.17777   7.36514   0.00806   0.00105  -0.00096
   S      1.56743   0.88903   1.44953  -0.01576   0.00057  -0.00747
   S      0.00197   3.59557   1.45463   0.00143   0.00409   0.00002
   S     -1.55692   6.30497   1.44943   0.01409  -0.00525  -0.00191
   S      4.67050   0.90020   1.47219   0.00094   0.00236  -0.00005
   S      3.12865   3.59313   1.44953   0.01152  -0.00820   0.00748
   S      1.56288   6.30612   1.44926  -0.01698   0.00371   0.00385
   S      7.77286   0.89108   1.44960   0.01456  -0.01003  -0.00541
   S      6.21396   3.59349   1.44977  -0.01340   0.00477   0.00447
   S      4.67213   6.29305   1.45505  -0.00501  -0.01304  -0.00021
   S      0.00029   1.79963  10.47691   0.00495   0.01844  -0.00257
   S     -1.55435   4.49395  10.47676  -0.00088   0.00680   0.00107
   S     -3.10209   7.19556  10.48840  -0.01618  -0.00266   0.00091
   S      3.11213   1.79973  10.47677  -0.00959  -0.01179   0.00077
   S      1.55631   4.49473  10.47690   0.00697   0.01663   0.00162
   S      0.00186   7.19010  10.47646  -0.00950   0.00502  -0.00251
   S      6.22666   1.80071  10.47681   0.01137  -0.01528   0.00157
   S      4.66996   4.48608  10.48874   0.00386  -0.02196  -0.00152
   S      3.10564   7.19728  10.48870   0.00844   0.00067   0.00058
   S      1.53004   0.86688   4.56033  -0.00345  -0.01018   0.00238
   S      0.00221   3.59544   4.55005   0.00745   0.01998  -0.00017
   S     -1.59554   6.28393   4.56103  -0.00092  -0.00970   0.00042
   S      4.67016   0.90040   4.57555   0.00733   0.01915  -0.00007
   S      3.12913   3.63658   4.56033  -0.00401  -0.00888  -0.00225
   S      1.60145   6.28457   4.56117  -0.00600  -0.01128  -0.00137
   S      7.81083   0.86847   4.56151  -0.00422  -0.01232   0.00186
   S      6.21290   3.63748   4.56136  -0.00443  -0.00720  -0.00132
   Ni     4.67258   6.29289   4.79681  -0.00030  -0.00088   0.00008
freq: 378.43 cm-1
PRIMCOORD121
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00400  -0.00109  -0.00128
   Mo    -1.56480   4.50015   3.00438   0.00319  -0.00314   0.00518
   Mo    -3.12790   7.17894   3.00028  -0.00259   0.00434  -0.00451
   Mo     3.11125   1.80044   3.02071   0.00497  -0.00548   0.00613
   Mo     1.56862   4.50121   3.00404   0.00157   0.00384  -0.00383
   Mo     0.00282   7.18789   3.02100  -0.00744  -0.00174  -0.00156
   Mo     6.22921   1.80126   3.02135   0.00187   0.00714  -0.00464
   Mo     4.67161   4.51705   3.00063  -0.00698   0.00006  -0.00151
   Mo     3.13297   7.18168   3.00023  -0.00126  -0.00180   0.00599
   Mo     1.55455   0.89792   8.91887   0.00360  -0.00979  -0.00083
   Mo     0.00126   3.59580   8.91669   0.01875  -0.00616   0.00010
   Mo    -1.55710   6.29081   8.91859  -0.00972  -0.00946  -0.00077
   Mo     4.66964   0.90051   8.92067  -0.00004  -0.00026   0.00007
   Mo     3.11434   3.59954   8.91887   0.01051  -0.00068  -0.00003
   Mo     1.56115   6.29158   8.91859  -0.01344   0.00333   0.00094
   Mo     7.78444   0.89958   8.91893  -0.00379   0.01100   0.00125
   Mo     6.22599   3.60045   8.91893   0.00648   0.00771  -0.00087
   Mo     4.67084   6.29359   8.95212  -0.01472   0.00526   0.00012
   S      0.00044   1.79624   7.36271  -0.01062   0.00681   0.00013
   S     -1.55713   4.49553   7.36259  -0.02040   0.01124  -0.00085
   S     -3.13551   7.17614   7.36492   0.01211   0.01253   0.00248
   S      3.11294   1.79926   7.36568  -0.00483   0.00520  -0.00129
   S      1.55932   4.49628   7.36270  -0.01665  -0.00200   0.00034
   S      0.00189   7.19084   7.36520   0.02368   0.00279   0.00059
   S      6.22603   1.80031   7.36554   0.00350  -0.01484   0.00113
   S      4.67007   4.52468   7.36528  -0.00693  -0.00863   0.00123
   S      3.13940   7.17777   7.36514   0.02094  -0.01359  -0.00394
   S      1.56743   0.88903   1.44953  -0.00277  -0.01213   0.00093
   S      0.00197   3.59557   1.45463  -0.00326   0.00080   0.00009
   S     -1.55692   6.30497   1.44943   0.00618   0.01030   0.00593
   S      4.67050   0.90020   1.47219  -0.00240   0.00063   0.00003
   S      3.12865   3.59313   1.44953   0.00455   0.01317  -0.00247
   S      1.56288   6.30612   1.44926  -0.00017  -0.01032  -0.00548
   S      7.77286   0.89108   1.44960   0.00314   0.01064  -0.00341
   S      6.21396   3.59349   1.44977  -0.00018  -0.01370   0.00450
   S      4.67213   6.29305   1.45505   0.01076  -0.00256  -0.00011
   S      0.00029   1.79963  10.47691  -0.01322   0.00627  -0.00118
   S     -1.55435   4.49395  10.47676  -0.01805   0.00997   0.00365
   S     -3.10209   7.19556  10.48840   0.01274   0.01277  -0.00132
   S      3.11213   1.79973  10.47677  -0.00342   0.00526   0.00310
   S      1.55631   4.49473  10.47690  -0.01614  -0.00019  -0.00204
   S      0.00186   7.19010  10.47646   0.02382   0.00253  -0.00129
   S      6.22666   1.80071  10.47681   0.00453  -0.01560  -0.00227
   S      4.66996   4.48608  10.48874  -0.00783  -0.00888  -0.00074
   S      3.10564   7.19728  10.48870   0.02248  -0.01406   0.00223
   S      1.53004   0.86688   4.56033   0.00716  -0.00372  -0.00012
   S      0.00221   3.59544   4.55005  -0.01640   0.00399  -0.00010
   S     -1.59554   6.28393   4.56103   0.00811  -0.00360  -0.00177
   S      4.67016   0.90040   4.57555  -0.01632   0.00400  -0.00009
   S      3.12913   3.63658   4.56033   0.00921  -0.00056   0.00089
   S      1.60145   6.28457   4.56117   0.00731  -0.00041   0.00171
   S      7.81083   0.86847   4.56151   0.00681  -0.00065   0.00104
   S      6.21290   3.63748   4.56136   0.00998  -0.00226  -0.00139
   Ni     4.67258   6.29289   4.79681   0.00086  -0.00024   0.00003
freq: 380.65 cm-1
PRIMCOORD122
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00000  -0.00017  -0.00005
   Mo    -1.56480   4.50015   3.00438   0.00017   0.00044  -0.00003
   Mo    -3.12790   7.17894   3.00028  -0.00006  -0.00010   0.00010
   Mo     3.11125   1.80044   3.02071   0.00008   0.00015  -0.00002
   Mo     1.56862   4.50121   3.00404  -0.00017  -0.00020   0.00007
   Mo     0.00282   7.18789   3.02100   0.00040  -0.00007  -0.00006
   Mo     6.22921   1.80126   3.02135  -0.00023   0.00025   0.00008
   Mo     4.67161   4.51705   3.00063  -0.00000  -0.00010  -0.00008
   Mo     3.13297   7.18168   3.00023   0.00017   0.00033  -0.00003
   Mo     1.55455   0.89792   8.91887   0.00546  -0.00477   0.01539
   Mo     0.00126   3.59580   8.91669  -0.00003  -0.00025   0.00000
   Mo    -1.55710   6.29081   8.91859   0.00130  -0.00661  -0.01537
   Mo     4.66964   0.90051   8.92067   0.00018   0.00026   0.00000
   Mo     3.11434   3.59954   8.91887  -0.00669   0.00239  -0.01540
   Mo     1.56115   6.29158   8.91859   0.00111   0.00685   0.01538
   Mo     7.78444   0.89958   8.91893   0.00534   0.00452  -0.01536
   Mo     6.22599   3.60045   8.91893  -0.00629  -0.00214   0.01536
   Mo     4.67084   6.29359   8.95212  -0.00020  -0.00008   0.00000
   S      0.00044   1.79624   7.36271  -0.03132   0.00026  -0.00008
   S     -1.55713   4.49553   7.36259   0.01555   0.02713  -0.00003
   S     -3.13551   7.17614   7.36492   0.00532  -0.00880   0.00008
   S      3.11294   1.79926   7.36568   0.00930   0.01632  -0.00000
   S      1.55932   4.49628   7.36270   0.01582  -0.02704   0.00012
   S      0.00189   7.19084   7.36520  -0.01885  -0.00059   0.00007
   S      6.22603   1.80031   7.36554   0.00883  -0.01670  -0.00006
   S      4.67007   4.52468   7.36528  -0.01058  -0.00004  -0.00007
   S      3.13940   7.17777   7.36514   0.00556   0.00914  -0.00001
   S      1.56743   0.88903   1.44953  -0.00016   0.00025  -0.00079
   S      0.00197   3.59557   1.45463   0.00026   0.00017  -0.00001
   S     -1.55692   6.30497   1.44943  -0.00001  -0.00060   0.00025
   S      4.67050   0.90020   1.47219  -0.00006  -0.00000  -0.00000
   S      3.12865   3.59313   1.44953   0.00017  -0.00010   0.00079
   S      1.56288   6.30612   1.44926  -0.00053   0.00029  -0.00042
   S      7.77286   0.89108   1.44960   0.00044  -0.00048   0.00045
   S      6.21396   3.59349   1.44977  -0.00049  -0.00023  -0.00028
   S      4.67213   6.29305   1.45505  -0.00007   0.00000  -0.00000
   S      0.00029   1.79963  10.47691   0.00949   0.00055   0.00003
   S     -1.55435   4.49395  10.47676  -0.00513  -0.00869   0.00006
   S     -3.10209   7.19556  10.48840  -0.01353   0.02446  -0.00018
   S      3.11213   1.79973  10.47677  -0.01081  -0.01852   0.00002
   S      1.55631   4.49473  10.47690  -0.00434   0.00844  -0.00008
   S      0.00186   7.19010  10.47646   0.02091  -0.00023  -0.00014
   S      6.22666   1.80071  10.47681  -0.01071   0.01786   0.00012
   S      4.66996   4.48608  10.48874   0.02770   0.00030   0.00016
   S      3.10564   7.19728  10.48870  -0.01380  -0.02438   0.00003
   S      1.53004   0.86688   4.56033   0.00000   0.00016  -0.00036
   S      0.00221   3.59544   4.55005   0.00045   0.00037  -0.00000
   S     -1.59554   6.28393   4.56103  -0.00031  -0.00068   0.00045
   S      4.67016   0.90040   4.57555   0.00011   0.00020   0.00000
   S      3.12913   3.63658   4.56033  -0.00002   0.00012   0.00034
   S      1.60145   6.28457   4.56117  -0.00051   0.00007  -0.00046
   S      7.81083   0.86847   4.56151   0.00024  -0.00048   0.00046
   S      6.21290   3.63748   4.56136  -0.00051  -0.00061  -0.00043
   Ni     4.67258   6.29289   4.79681  -0.00001  -0.00001  -0.00000
freq: 381.74 cm-1
PRIMCOORD123
     54   1
   Mo     0.00099   1.78600   3.00405   0.00029   0.00006  -0.00002
   Mo    -1.56480   4.50015   3.00438  -0.00038   0.00020   0.00015
   Mo    -3.12790   7.17894   3.00028   0.00022  -0.00003  -0.00015
   Mo     3.11125   1.80044   3.02071  -0.00009   0.00002   0.00017
   Mo     1.56862   4.50121   3.00404   0.00024  -0.00024   0.00003
   Mo     0.00282   7.18789   3.02100   0.00031  -0.00022  -0.00013
   Mo     6.22921   1.80126   3.02135   0.00033  -0.00018  -0.00003
   Mo     4.67161   4.51705   3.00063   0.00014  -0.00011  -0.00021
   Mo     3.13297   7.18168   3.00023  -0.00042   0.00023  -0.00013
   Mo     1.55455   0.89792   8.91887   0.00002  -0.00016  -0.00994
   Mo     0.00126   3.59580   8.91669  -0.00011   0.00015   0.02073
   Mo    -1.55710   6.29081   8.91859  -0.00028   0.00017  -0.00990
   Mo     4.66964   0.90051   8.92067   0.00013  -0.00013   0.02003
   Mo     3.11434   3.59954   8.91887   0.00023  -0.00007  -0.00994
   Mo     1.56115   6.29158   8.91859   0.00019  -0.00002  -0.00985
   Mo     7.78444   0.89958   8.91893   0.00017  -0.00010  -0.00987
   Mo     6.22599   3.60045   8.91893  -0.00027   0.00002  -0.00992
   Mo     4.67084   6.29359   8.95212  -0.00010   0.00004   0.01653
   S      0.00044   1.79624   7.36271  -0.00029  -0.02333   0.00065
   S     -1.55713   4.49553   7.36259  -0.01951   0.01131   0.00060
   S     -3.13551   7.17614   7.36492   0.01621   0.00928   0.00188
   S      3.11294   1.79926   7.36568  -0.02001   0.01179  -0.00068
   S      1.55932   4.49628   7.36270   0.01990   0.01187   0.00058
   S      0.00189   7.19084   7.36520  -0.00018  -0.02308  -0.00077
   S      6.22603   1.80031   7.36554   0.01980   0.01191  -0.00068
   S      4.67007   4.52468   7.36528  -0.00009  -0.01862   0.00189
   S      3.13940   7.17777   7.36514  -0.01581   0.00896   0.00183
   S      1.56743   0.88903   1.44953  -0.00026   0.00022   0.00023
   S      0.00197   3.59557   1.45463   0.00025  -0.00035  -0.00120
   S     -1.55692   6.30497   1.44943  -0.00027  -0.00008   0.00038
   S      4.67050   0.90020   1.47219  -0.00000   0.00001  -0.00096
   S      3.12865   3.59313   1.44953  -0.00033   0.00016   0.00024
   S      1.56288   6.30612   1.44926  -0.00007   0.00051   0.00091
   S      7.77286   0.89108   1.44960  -0.00043  -0.00015   0.00081
   S      6.21396   3.59349   1.44977  -0.00003   0.00032   0.00030
   S      4.67213   6.29305   1.45505   0.00036  -0.00037  -0.00169
   S      0.00029   1.79963  10.47691  -0.00003   0.02299  -0.00084
   S     -1.55435   4.49395  10.47676   0.02010  -0.01158  -0.00088
   S     -3.10209   7.19556  10.48840  -0.01670  -0.01004   0.00038
   S      3.11213   1.79973  10.47677   0.01792  -0.01014   0.00060
   S      1.55631   4.49473  10.47690  -0.02003  -0.01153  -0.00092
   S      0.00186   7.19010  10.47646   0.00017   0.02121   0.00047
   S      6.22666   1.80071  10.47681  -0.01830  -0.01053   0.00052
   S      4.66996   4.48608  10.48874   0.00024   0.01955   0.00037
   S      3.10564   7.19728  10.48870   0.01666  -0.00972   0.00031
   S      1.53004   0.86688   4.56033  -0.00002   0.00075   0.00027
   S      0.00221   3.59544   4.55005   0.00021  -0.00022  -0.00034
   S     -1.59554   6.28393   4.56103   0.00026  -0.00035   0.00038
   S      4.67016   0.90040   4.57555  -0.00015   0.00021   0.00013
   S      3.12913   3.63658   4.56033  -0.00082  -0.00030   0.00028
   S      1.60145   6.28457   4.56117  -0.00042   0.00050   0.00039
   S      7.81083   0.86847   4.56151  -0.00074   0.00011   0.00036
   S      6.21290   3.63748   4.56136   0.00052  -0.00011   0.00036
   Ni     4.67258   6.29289   4.79681  -0.00001  -0.00001   0.00065
freq: 384.10 cm-1
PRIMCOORD124
     54   1
   Mo     0.00099   1.78600   3.00405   0.00958   0.00104   0.00698
   Mo    -1.56480   4.50015   3.00438   0.00956   0.01639  -0.00014
   Mo    -3.12790   7.17894   3.00028  -0.00808   0.00009  -0.00530
   Mo     3.11125   1.80044   3.02071   0.00654   0.01154  -0.00024
   Mo     1.56862   4.50121   3.00404  -0.00402   0.00942  -0.00679
   Mo     0.00282   7.18789   3.02100   0.00613   0.01412   0.00929
   Mo     6.22921   1.80126   3.02135   0.00877   0.01264  -0.00900
   Mo     4.67161   4.51705   3.00063   0.00387  -0.00722   0.00533
   Mo     3.13297   7.18168   3.00023   0.00431   0.00711  -0.00016
   Mo     1.55455   0.89792   8.91887   0.00167   0.00003   0.00024
   Mo     0.00126   3.59580   8.91669  -0.00119  -0.00214   0.00005
   Mo    -1.55710   6.29081   8.91859  -0.00069   0.00121   0.00030
   Mo     4.66964   0.90051   8.92067  -0.00099  -0.00192   0.00005
   Mo     3.11434   3.59954   8.91887  -0.00086   0.00139  -0.00027
   Mo     1.56115   6.29158   8.91859   0.00159  -0.00042  -0.00030
   Mo     7.78444   0.89958   8.91893  -0.00118   0.00113   0.00024
   Mo     6.22599   3.60045   8.91893   0.00144   0.00012  -0.00035
   Mo     4.67084   6.29359   8.95212  -0.00065  -0.00122   0.00004
   S      0.00044   1.79624   7.36271  -0.00041   0.00300  -0.00006
   S     -1.55713   4.49553   7.36259  -0.00100  -0.00153   0.00003
   S     -3.13551   7.17614   7.36492   0.00134  -0.00039   0.00089
   S      3.11294   1.79926   7.36568  -0.00096  -0.00129  -0.00004
   S      1.55932   4.49628   7.36270   0.00289   0.00113   0.00008
   S      0.00189   7.19084   7.36520  -0.00068   0.00257   0.00049
   S      6.22603   1.80031   7.36554   0.00256   0.00057  -0.00050
   S      4.67007   4.52468   7.36528  -0.00099   0.00089  -0.00092
   S      3.13940   7.17777   7.36514  -0.00123  -0.00187   0.00006
   S      1.56743   0.88903   1.44953  -0.01000  -0.00965  -0.00895
   S      0.00197   3.59557   1.45463  -0.00076  -0.00085  -0.00003
   S     -1.55692   6.30497   1.44943  -0.01130  -0.02334  -0.01329
   S      4.67050   0.90020   1.47219  -0.00635  -0.01087  -0.00003
   S      3.12865   3.59313   1.44953  -0.00283  -0.01372   0.00948
   S      1.56288   6.30612   1.44926  -0.00119  -0.02039  -0.00471
   S      7.77286   0.89108   1.44960  -0.01602  -0.01131   0.00409
   S      6.21396   3.59349   1.44977  -0.01411  -0.02141   0.01337
   S      4.67213   6.29305   1.45505   0.01237   0.02266  -0.00013
   S      0.00029   1.79963  10.47691  -0.00023   0.00224  -0.00036
   S     -1.55435   4.49395  10.47676  -0.00020  -0.00037  -0.00006
   S     -3.10209   7.19556  10.48840   0.00234   0.00015   0.00041
   S      3.11213   1.79973  10.47677  -0.00164  -0.00272  -0.00004
   S      1.55631   4.49473  10.47690   0.00196   0.00089   0.00030
   S      0.00186   7.19010  10.47646  -0.00189   0.00236  -0.00053
   S      6.22666   1.80071  10.47681   0.00285  -0.00072   0.00054
   S      4.66996   4.48608  10.48874  -0.00102   0.00229  -0.00041
   S      3.10564   7.19728  10.48870  -0.00080  -0.00128   0.00004
   S      1.53004   0.86688   4.56033  -0.01940   0.00784  -0.00255
   S      0.00221   3.59544   4.55005  -0.00736  -0.01285   0.00001
   S     -1.59554   6.28393   4.56103   0.00664  -0.02924  -0.00191
   S      4.67016   0.90040   4.57555  -0.01517  -0.02706   0.00002
   S      3.12913   3.63658   4.56033   0.01688  -0.01272   0.00278
   S      1.60145   6.28457   4.56117  -0.00912  -0.01016   0.00061
   S      7.81083   0.86847   4.56151  -0.00308  -0.01197  -0.00063
   S      6.21290   3.63748   4.56136  -0.02860  -0.00922   0.00202
   Ni     4.67258   6.29289   4.79681  -0.00034  -0.00060   0.00002
freq: 384.28 cm-1
PRIMCOORD125
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01654  -0.00107   0.00420
   Mo    -1.56480   4.50015   3.00438   0.00176  -0.00139  -0.00850
   Mo    -3.12790   7.17894   3.00028   0.00107   0.00798   0.00317
   Mo     3.11125   1.80044   3.02071  -0.01156   0.00637  -0.01227
   Mo     1.56862   4.50121   3.00404  -0.00726   0.01447   0.00443
   Mo     0.00282   7.18789   3.02100  -0.01202   0.00647   0.00602
   Mo     6.22921   1.80126   3.02135  -0.01198   0.00663   0.00625
   Mo     4.67161   4.51705   3.00063  -0.00649  -0.00474   0.00302
   Mo     3.13297   7.18168   3.00023   0.00809  -0.00488  -0.00660
   Mo     1.55455   0.89792   8.91887  -0.00014   0.00213  -0.00021
   Mo     0.00126   3.59580   8.91669   0.00236  -0.00129   0.00033
   Mo    -1.55710   6.29081   8.91859  -0.00208  -0.00117  -0.00047
   Mo     4.66964   0.90051   8.92067   0.00202  -0.00117   0.00036
   Mo     3.11434   3.59954   8.91887  -0.00189  -0.00094  -0.00020
   Mo     1.56115   6.29158   8.91859  -0.00034   0.00225   0.00014
   Mo     7.78444   0.89958   8.91893  -0.00202  -0.00094   0.00011
   Mo     6.22599   3.60045   8.91893  -0.00012   0.00222  -0.00042
   Mo     4.67084   6.29359   8.95212   0.00149  -0.00085   0.00032
   S      0.00044   1.79624   7.36271   0.00245   0.00133   0.00010
   S     -1.55713   4.49553   7.36259  -0.00342   0.00213  -0.00028
   S     -3.13551   7.17614   7.36492   0.00116  -0.00261  -0.00062
   S      3.11294   1.79926   7.36568  -0.00307   0.00174  -0.00079
   S      1.55932   4.49628   7.36270  -0.00001  -0.00294   0.00012
   S      0.00189   7.19084   7.36520   0.00239   0.00118   0.00030
   S      6.22603   1.80031   7.36554   0.00009  -0.00245   0.00029
   S      4.67007   4.52468   7.36528   0.00286   0.00032  -0.00065
   S      3.13940   7.17777   7.36514  -0.00162   0.00105   0.00112
   S      1.56743   0.88903   1.44953   0.02357  -0.00662   0.01126
   S      0.00197   3.59557   1.45463  -0.00329   0.00203   0.00001
   S     -1.55692   6.30497   1.44943   0.00797  -0.00671   0.00317
   S      4.67050   0.90020   1.47219   0.00577  -0.00293  -0.00002
   S      3.12865   3.59313   1.44953   0.01762  -0.01648   0.01095
   S      1.56288   6.30612   1.44926   0.01436  -0.01643  -0.01447
   S      7.77286   0.89108   1.44960   0.02198  -0.00376  -0.01448
   S      6.21396   3.59349   1.44977   0.01024  -0.00273   0.00277
   S      4.67213   6.29305   1.45505  -0.02531   0.01420   0.00012
   S      0.00029   1.79963  10.47691   0.00142   0.00162  -0.00028
   S     -1.55435   4.49395  10.47676  -0.00196   0.00124   0.00073
   S     -3.10209   7.19556  10.48840  -0.00033  -0.00303  -0.00007
   S      3.11213   1.79973  10.47677  -0.00195   0.00109   0.00064
   S      1.55631   4.49473  10.47690  -0.00082  -0.00208  -0.00035
   S      0.00186   7.19010  10.47646   0.00393   0.00166  -0.00024
   S      6.22666   1.80071  10.47681   0.00040  -0.00397  -0.00034
   S      4.66996   4.48608  10.48874   0.00251   0.00179  -0.00013
   S      3.10564   7.19728  10.48870  -0.00225   0.00137   0.00054
   S      1.53004   0.86688   4.56033   0.01226  -0.01853   0.00216
   S      0.00221   3.59544   4.55005   0.00911  -0.00490  -0.00016
   S     -1.59554   6.28393   4.56103   0.00631   0.01088   0.00161
   S      4.67016   0.90040   4.57555   0.02503  -0.01374   0.00001
   S      3.12913   3.63658   4.56033   0.02170  -0.00085   0.00203
   S      1.60145   6.28457   4.56117  -0.00324  -0.03049  -0.00290
   S      7.81083   0.86847   4.56151   0.02504   0.01857  -0.00283
   S      6.21290   3.63748   4.56136  -0.00533  -0.01047   0.00161
   Ni     4.67258   6.29289   4.79681   0.00050  -0.00027   0.00004
freq: 385.73 cm-1
PRIMCOORD126
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00099  -0.01796   0.00497
   Mo    -1.56480   4.50015   3.00438  -0.00165  -0.00131   0.00023
   Mo    -3.12790   7.17894   3.00028  -0.00597  -0.00717  -0.00447
   Mo     3.11125   1.80044   3.02071   0.00062   0.00247   0.00045
   Mo     1.56862   4.50121   3.00404  -0.01587  -0.01008  -0.00516
   Mo     0.00282   7.18789   3.02100   0.00121  -0.01343   0.01122
   Mo     6.22921   1.80126   3.02135  -0.01272  -0.00611  -0.01167
   Mo     4.67161   4.51705   3.00063  -0.00365  -0.00852   0.00423
   Mo     3.13297   7.18168   3.00023  -0.00388  -0.00597   0.00016
   Mo     1.55455   0.89792   8.91887   0.00401   0.00011  -0.00051
   Mo     0.00126   3.59580   8.91669  -0.00177  -0.00274   0.00006
   Mo    -1.55710   6.29081   8.91859  -0.00207   0.00436  -0.00027
   Mo     4.66964   0.90051   8.92067  -0.00146  -0.00233   0.00005
   Mo     3.11434   3.59954   8.91887  -0.00181   0.00366   0.00048
   Mo     1.56115   6.29158   8.91859   0.00434   0.00068   0.00003
   Mo     7.78444   0.89958   8.91893  -0.00147   0.00424  -0.00007
   Mo     6.22599   3.60045   8.91893   0.00469   0.00018   0.00023
   Mo     4.67084   6.29359   8.95212  -0.00145  -0.00225   0.00004
   S      0.00044   1.79624   7.36271  -0.00338   0.00318   0.00021
   S     -1.55713   4.49553   7.36259  -0.00346  -0.00630  -0.00005
   S     -3.13551   7.17614   7.36492   0.00482  -0.00073   0.00220
   S      3.11294   1.79926   7.36568  -0.00296  -0.00534  -0.00006
   S      1.55932   4.49628   7.36270   0.00457  -0.00125  -0.00031
   S      0.00189   7.19084   7.36520  -0.00322   0.00344  -0.00029
   S      6.22603   1.80031   7.36554   0.00463  -0.00059   0.00032
   S      4.67007   4.52468   7.36528  -0.00306   0.00336  -0.00218
   S      3.13940   7.17777   7.36514  -0.00309  -0.00555  -0.00005
   S      1.56743   0.88903   1.44953  -0.00668   0.00660  -0.00467
   S      0.00197   3.59557   1.45463   0.01729   0.02744  -0.00008
   S     -1.55692   6.30497   1.44943  -0.00337   0.00010  -0.00989
   S      4.67050   0.90020   1.47219   0.02118   0.03350  -0.00003
   S      3.12865   3.59313   1.44953   0.00989  -0.00241   0.00421
   S      1.56288   6.30612   1.44926   0.00638   0.00988  -0.00498
   S      7.77286   0.89108   1.44960   0.00502   0.01029   0.00557
   S      6.21396   3.59349   1.44977   0.00247  -0.00275   0.00988
   S      4.67213   6.29305   1.45505   0.01567   0.02506  -0.00011
   S      0.00029   1.79963  10.47691  -0.00305   0.00343   0.00018
   S     -1.55435   4.49395  10.47676  -0.00271  -0.00524  -0.00000
   S     -3.10209   7.19556  10.48840   0.00487  -0.00110  -0.00069
   S      3.11213   1.79973  10.47677  -0.00249  -0.00466   0.00003
   S      1.55631   4.49473  10.47690   0.00448  -0.00091  -0.00012
   S      0.00186   7.19010  10.47646  -0.00302   0.00279   0.00141
   S      6.22666   1.80071  10.47681   0.00381  -0.00091  -0.00143
   S      4.66996   4.48608  10.48874  -0.00346   0.00345   0.00075
   S      3.10564   7.19728  10.48870  -0.00309  -0.00581   0.00015
   S      1.53004   0.86688   4.56033  -0.01404   0.01880  -0.00002
   S      0.00221   3.59544   4.55005   0.01096   0.01732   0.00001
   S     -1.59554   6.28393   4.56103   0.00915   0.00336  -0.00448
   S      4.67016   0.90040   4.57555   0.00627   0.00970   0.00006
   S      3.12913   3.63658   4.56033   0.02441  -0.00388  -0.00034
   S      1.60145   6.28457   4.56117   0.00074   0.02700  -0.00510
   S      7.81083   0.86847   4.56151   0.02275   0.01325   0.00517
   S      6.21290   3.63748   4.56136   0.00024   0.01022   0.00472
   Ni     4.67258   6.29289   4.79681   0.00046   0.00068  -0.00000
freq: 386.00 cm-1
PRIMCOORD127
     54   1
   Mo     0.00099   1.78600   3.00405   0.00401  -0.01129   0.00252
   Mo    -1.56480   4.50015   3.00438   0.01841  -0.01079  -0.00455
   Mo    -3.12790   7.17894   3.00028   0.00692  -0.00406   0.00178
   Mo     3.11125   1.80044   3.02071   0.01601  -0.00921  -0.01131
   Mo     1.56862   4.50121   3.00404   0.01072   0.00137   0.00224
   Mo     0.00282   7.18789   3.02100  -0.00041  -0.00966   0.00609
   Mo     6.22921   1.80126   3.02135   0.00728   0.00465   0.00532
   Mo     4.67161   4.51705   3.00063   0.00668  -0.00455   0.00204
   Mo     3.13297   7.18168   3.00023   0.00720  -0.00453  -0.00429
   Mo     1.55455   0.89792   8.91887  -0.00025   0.00430   0.00002
   Mo     0.00126   3.59580   8.91669   0.00263  -0.00160   0.00011
   Mo    -1.55710   6.29081   8.91859  -0.00337  -0.00114   0.00027
   Mo     4.66964   0.90051   8.92067   0.00230  -0.00141   0.00010
   Mo     3.11434   3.59954   8.91887  -0.00392  -0.00147   0.00006
   Mo     1.56115   6.29158   8.91859   0.00032   0.00406  -0.00049
   Mo     7.78444   0.89958   8.91893  -0.00330  -0.00185  -0.00051
   Mo     6.22599   3.60045   8.91893  -0.00019   0.00353   0.00033
   Mo     4.67084   6.29359   8.95212   0.00238  -0.00143   0.00010
   S      0.00044   1.79624   7.36271   0.00503   0.00171   0.00023
   S     -1.55713   4.49553   7.36259  -0.00326   0.00139  -0.00056
   S     -3.13551   7.17614   7.36492   0.00076  -0.00523  -0.00089
   S      3.11294   1.79926   7.36568  -0.00369   0.00181   0.00016
   S      1.55932   4.49628   7.36270   0.00148  -0.00564   0.00018
   S      0.00189   7.19084   7.36520   0.00463   0.00191  -0.00009
   S      6.22603   1.80031   7.36554   0.00085  -0.00496  -0.00014
   S      4.67007   4.52468   7.36528   0.00439   0.00208  -0.00109
   S      3.13940   7.17777   7.36514  -0.00409   0.00189   0.00200
   S      1.56743   0.88903   1.44953  -0.00616   0.00894   0.00696
   S      0.00197   3.59557   1.45463  -0.02738   0.01710  -0.00031
   S     -1.55692   6.30497   1.44943  -0.00635   0.01252  -0.00159
   S      4.67050   0.90020   1.47219  -0.03503   0.02182  -0.00004
   S      3.12865   3.59313   1.44953  -0.01002   0.00086   0.00717
   S      1.56288   6.30612   1.44926  -0.00109  -0.00210  -0.00645
   S      7.77286   0.89108   1.44960   0.00178   0.00292  -0.00594
   S      6.21396   3.59349   1.44977  -0.01382  -0.00072  -0.00100
   S      4.67213   6.29305   1.45505  -0.02118   0.01332  -0.00004
   S      0.00029   1.79963  10.47691   0.00434   0.00210   0.00002
   S     -1.55435   4.49395  10.47676  -0.00335   0.00149   0.00006
   S     -3.10209   7.19556  10.48840   0.00083  -0.00570   0.00036
   S      3.11213   1.79973  10.47677  -0.00277   0.00130  -0.00134
   S      1.55631   4.49473  10.47690   0.00071  -0.00512   0.00001
   S      0.00186   7.19010  10.47646   0.00384   0.00170   0.00075
   S      6.22666   1.80071  10.47681   0.00056  -0.00418   0.00061
   S      4.66996   4.48608  10.48874   0.00486   0.00220   0.00032
   S      3.10564   7.19728  10.48870  -0.00369   0.00164  -0.00062
   S      1.53004   0.86688   4.56033  -0.02045   0.00798   0.00546
   S      0.00221   3.59544   4.55005  -0.01938   0.01205  -0.00000
   S     -1.59554   6.28393   4.56103  -0.00569   0.02735  -0.00297
   S      4.67016   0.90040   4.57555  -0.01438   0.00886  -0.00015
   S      3.12913   3.63658   4.56033  -0.01548   0.01362   0.00545
   S      1.60145   6.28457   4.56117  -0.00994  -0.00531  -0.00201
   S      7.81083   0.86847   4.56151   0.00132   0.01242  -0.00165
   S      6.21290   3.63748   4.56136  -0.02640  -0.00794  -0.00253
   Ni     4.67258   6.29289   4.79681  -0.00078   0.00046   0.00005
freq: 389.10 cm-1
PRIMCOORD128
     54   1
   Mo     0.00099   1.78600   3.00405   0.00011   0.00055  -0.00026
   Mo    -1.56480   4.50015   3.00438   0.00083   0.00028  -0.00018
   Mo    -3.12790   7.17894   3.00028   0.00030   0.00071   0.00018
   Mo     3.11125   1.80044   3.02071   0.00043  -0.00008  -0.00035
   Mo     1.56862   4.50121   3.00404   0.00073   0.00106   0.00045
   Mo     0.00282   7.18789   3.02100  -0.00032   0.00072  -0.00030
   Mo     6.22921   1.80126   3.02135   0.00073   0.00095   0.00064
   Mo     4.67161   4.51705   3.00063   0.00014   0.00030  -0.00015
   Mo     3.13297   7.18168   3.00023   0.00061   0.00034  -0.00004
   Mo     1.55455   0.89792   8.91887   0.00805   0.01022   0.00085
   Mo     0.00126   3.59580   8.91669   0.00703   0.01244   0.00001
   Mo    -1.55710   6.29081   8.91859   0.01070   0.01267   0.00034
   Mo     4.66964   0.90051   8.92067   0.00724   0.01249   0.00003
   Mo     3.11434   3.59954   8.91887   0.00975   0.01202  -0.00116
   Mo     1.56115   6.29158   8.91859   0.00690   0.01045  -0.00053
   Mo     7.78444   0.89958   8.91893   0.01056   0.01143   0.00084
   Mo     6.22599   3.60045   8.91893   0.00784   0.01150  -0.00040
   Mo     4.67084   6.29359   8.95212   0.00515   0.00909   0.00002
   S      0.00044   1.79624   7.36271  -0.01534  -0.01866   0.00042
   S     -1.55713   4.49553   7.36259  -0.01188  -0.02078   0.00016
   S     -3.13551   7.17614   7.36492  -0.01004  -0.01218  -0.00333
   S      3.11294   1.79926   7.36568  -0.01129  -0.01902   0.00026
   S      1.55932   4.49628   7.36270  -0.01197  -0.01633  -0.00044
   S      0.00189   7.19084   7.36520  -0.01467  -0.01897   0.00268
   S      6.22603   1.80031   7.36554  -0.01287  -0.01605  -0.00304
   S      4.67007   4.52468   7.36528  -0.01264  -0.01504   0.00362
   S      3.13940   7.17777   7.36514  -0.00902  -0.01574  -0.00026
   S      1.56743   0.88903   1.44953   0.00007  -0.00079   0.00083
   S      0.00197   3.59557   1.45463  -0.00160  -0.00087  -0.00009
   S     -1.55692   6.30497   1.44943   0.00022  -0.00028   0.00067
   S      4.67050   0.90020   1.47219  -0.00182  -0.00122  -0.00003
   S      3.12865   3.59313   1.44953  -0.00021  -0.00031  -0.00021
   S      1.56288   6.30612   1.44926  -0.00031  -0.00141  -0.00064
   S      7.77286   0.89108   1.44960   0.00000  -0.00051  -0.00068
   S      6.21396   3.59349   1.44977  -0.00052  -0.00083  -0.00043
   S      4.67213   6.29305   1.45505  -0.00121  -0.00060  -0.00001
   S      0.00029   1.79963  10.47691  -0.01414  -0.01986  -0.00370
   S     -1.55435   4.49395  10.47676  -0.01073  -0.01857  -0.00012
   S     -3.10209   7.19556  10.48840  -0.01159  -0.01285   0.00263
   S      3.11213   1.79973  10.47677  -0.01157  -0.01956   0.00026
   S      1.55631   4.49473  10.47690  -0.01390  -0.01594   0.00375
   S      0.00186   7.19010  10.47646  -0.01472  -0.01938  -0.00208
   S      6.22666   1.80071  10.47681  -0.01291  -0.01694   0.00181
   S      4.66996   4.48608  10.48874  -0.01175  -0.01628  -0.00264
   S      3.10564   7.19728  10.48870  -0.00865  -0.01447  -0.00001
   S      1.53004   0.86688   4.56033   0.00024  -0.00136   0.00012
   S      0.00221   3.59544   4.55005  -0.00112  -0.00048   0.00008
   S     -1.59554   6.28393   4.56103  -0.00041  -0.00017   0.00012
   S      4.67016   0.90040   4.57555  -0.00064  -0.00050   0.00005
   S      3.12913   3.63658   4.56033  -0.00091   0.00021   0.00026
   S      1.60145   6.28457   4.56117  -0.00009  -0.00247   0.00023
   S      7.81083   0.86847   4.56151  -0.00093  -0.00026  -0.00012
   S      6.21290   3.63748   4.56136  -0.00073  -0.00170  -0.00011
   Ni     4.67258   6.29289   4.79681  -0.00007  -0.00021  -0.00000
freq: 389.20 cm-1
PRIMCOORD129
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00118   0.00556  -0.00133
   Mo    -1.56480   4.50015   3.00438  -0.00150  -0.00189   0.00004
   Mo    -3.12790   7.17894   3.00028   0.00285   0.00078   0.00012
   Mo     3.11125   1.80044   3.02071  -0.00230  -0.00348   0.00020
   Mo     1.56862   4.50121   3.00404   0.00524   0.00139   0.00132
   Mo     0.00282   7.18789   3.02100  -0.00186   0.00399  -0.00322
   Mo     6.22921   1.80126   3.02135   0.00433  -0.00007   0.00306
   Mo     4.67161   4.51705   3.00063  -0.00064   0.00288  -0.00020
   Mo     3.13297   7.18168   3.00023  -0.00087  -0.00104  -0.00005
   Mo     1.55455   0.89792   8.91887   0.01592  -0.00134  -0.00198
   Mo     0.00126   3.59580   8.91669  -0.00581  -0.01378   0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00858   0.01201  -0.00197
   Mo     4.66964   0.90051   8.92067  -0.00483  -0.01200   0.00001
   Mo     3.11434   3.59954   8.91887  -0.00882   0.01098   0.00209
   Mo     1.56115   6.29158   8.91859   0.01577  -0.00052  -0.00030
   Mo     7.78444   0.89958   8.91893  -0.00786   0.01122  -0.00007
   Mo     6.22599   3.60045   8.91893   0.01659  -0.00071   0.00226
   Mo     4.67084   6.29359   8.95212  -0.00387  -0.00947  -0.00002
   S      0.00044   1.79624   7.36271  -0.00949   0.02049  -0.00125
   S     -1.55713   4.49553   7.36259  -0.01138  -0.01423   0.00008
   S     -3.13551   7.17614   7.36492   0.01792  -0.00268   0.00672
   S      3.11294   1.79926   7.36568  -0.01228  -0.01607   0.00034
   S      1.55932   4.49628   7.36270   0.01941   0.00168   0.00127
   S      0.00189   7.19084   7.36520  -0.01042   0.01704  -0.00213
   S      6.22603   1.80031   7.36554   0.01713  -0.00115   0.00180
   S      4.67007   4.52468   7.36528  -0.01141   0.01631  -0.00726
   S      3.13940   7.17777   7.36514  -0.01348  -0.01852   0.00078
   S      1.56743   0.88903   1.44953   0.00553  -0.00079   0.00375
   S      0.00197   3.59557   1.45463  -0.00449  -0.00879   0.00002
   S     -1.55692   6.30497   1.44943  -0.00034   0.00406   0.00558
   S      4.67050   0.90020   1.47219  -0.00504  -0.00999   0.00004
   S      3.12865   3.59313   1.44953  -0.00361   0.00445  -0.00397
   S      1.56288   6.30612   1.44926   0.00214  -0.00050   0.00176
   S      7.77286   0.89108   1.44960  -0.00199   0.00120  -0.00109
   S      6.21396   3.59349   1.44977   0.00391   0.00231  -0.00538
   S      4.67213   6.29305   1.45505  -0.00357  -0.00695  -0.00015
   S      0.00029   1.79963  10.47691  -0.01099   0.02054   0.00476
   S     -1.55435   4.49395  10.47676  -0.01327  -0.01726  -0.00064
   S     -3.10209   7.19556  10.48840   0.01559  -0.00240  -0.00435
   S      3.11213   1.79973  10.47677  -0.00990  -0.01173  -0.00049
   S      1.55631   4.49473  10.47690   0.02050  -0.00019  -0.00429
   S      0.00186   7.19010  10.47646  -0.00827   0.01773   0.00582
   S      6.22666   1.80071  10.47681   0.01632   0.00152  -0.00546
   S      4.66996   4.48608  10.48874  -0.01014   0.01446   0.00484
   S      3.10564   7.19728  10.48870  -0.01206  -0.01613  -0.00049
   S      1.53004   0.86688   4.56033   0.00769  -0.00319  -0.00024
   S      0.00221   3.59544   4.55005  -0.00344  -0.00681  -0.00005
   S     -1.59554   6.28393   4.56103  -0.00253   0.00346   0.00143
   S      4.67016   0.90040   4.57555  -0.00197  -0.00400  -0.00006
   S      3.12913   3.63658   4.56033  -0.00683   0.00476  -0.00018
   S      1.60145   6.28457   4.56117   0.00323  -0.00390   0.00162
   S      7.81083   0.86847   4.56151  -0.00554   0.00055  -0.00167
   S      6.21290   3.63748   4.56136   0.00496   0.00009  -0.00141
   Ni     4.67258   6.29289   4.79681   0.00030   0.00063   0.00002
freq: 389.29 cm-1
PRIMCOORD130
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00175  -0.00290   0.00076
   Mo    -1.56480   4.50015   3.00438   0.00481  -0.00295  -0.00140
   Mo    -3.12790   7.17894   3.00028   0.00079   0.00150   0.00005
   Mo     3.11125   1.80044   3.02071   0.00363  -0.00221  -0.00331
   Mo     1.56862   4.50121   3.00404   0.00155   0.00273   0.00071
   Mo     0.00282   7.18789   3.02100  -0.00319  -0.00221   0.00168
   Mo     6.22921   1.80126   3.02135   0.00014   0.00363   0.00155
   Mo     4.67161   4.51705   3.00063  -0.00105  -0.00153   0.00011
   Mo     3.13297   7.18168   3.00023   0.00260  -0.00170  -0.00019
   Mo     1.55455   0.89792   8.91887   0.00551  -0.01783  -0.00139
   Mo     0.00126   3.59580   8.91669  -0.00650   0.00115   0.00002
   Mo    -1.55710   6.29081   8.91859   0.01475   0.00183  -0.00053
   Mo     4.66964   0.90051   8.92067  -0.00513   0.00045   0.00001
   Mo     3.11434   3.59954   8.91887   0.01601   0.00118  -0.00103
   Mo     1.56115   6.29158   8.91859   0.00457  -0.01863   0.00170
   Mo     7.78444   0.89958   8.91893   0.01586   0.00257   0.00153
   Mo     6.22599   3.60045   8.91893   0.00449  -0.01742  -0.00034
   Mo     4.67084   6.29359   8.95212  -0.00468   0.00086   0.00004
   S      0.00044   1.79624   7.36271  -0.02219  -0.00151  -0.00012
   S     -1.55713   4.49553   7.36259   0.00880  -0.00165   0.00013
   S     -3.13551   7.17614   7.36492  -0.00780   0.02544   0.00241
   S      3.11294   1.79926   7.36568   0.00579  -0.00021   0.00112
   S      1.55932   4.49628   7.36270  -0.00635   0.02557  -0.00005
   S      0.00189   7.19084   7.36520  -0.02305   0.00021  -0.00089
   S      6.22603   1.80031   7.36554  -0.00815   0.02514  -0.00014
   S      4.67007   4.52468   7.36528  -0.02389  -0.00142   0.00124
   S      3.13940   7.17777   7.36514   0.00752  -0.00184  -0.00373
   S      1.56743   0.88903   1.44953   0.00070  -0.00173   0.00343
   S      0.00197   3.59557   1.45463  -0.00750   0.00450  -0.00011
   S     -1.55692   6.30497   1.44943   0.00209   0.00349   0.00121
   S      4.67050   0.90020   1.47219  -0.00861   0.00530   0.00004
   S      3.12865   3.59313   1.44953   0.00200   0.00052   0.00342
   S      1.56288   6.30612   1.44926   0.00090  -0.00457  -0.00512
   S      7.77286   0.89108   1.44960   0.00458   0.00193  -0.00505
   S      6.21396   3.59349   1.44977  -0.00171  -0.00334   0.00123
   S      4.67213   6.29305   1.45505  -0.00589   0.00355   0.00016
   S      0.00029   1.79963  10.47691  -0.02383  -0.00083   0.00003
   S     -1.55435   4.49395  10.47676   0.00799  -0.00163   0.00105
   S     -3.10209   7.19556  10.48840  -0.00748   0.02258  -0.00129
   S      3.11213   1.79973  10.47677   0.00625  -0.00027   0.00309
   S      1.55631   4.49473  10.47690  -0.00722   0.02654  -0.00100
   S      0.00186   7.19010  10.47646  -0.01967   0.00011  -0.00121
   S      6.22666   1.80071  10.47681  -0.00635   0.02244  -0.00195
   S      4.66996   4.48608  10.48874  -0.02135   0.00010  -0.00052
   S      3.10564   7.19728  10.48870   0.00524  -0.00071   0.00174
   S      1.53004   0.86688   4.56033  -0.00213  -0.00243   0.00173
   S      0.00221   3.59544   4.55005  -0.00594   0.00350   0.00003
   S     -1.59554   6.28393   4.56103   0.00221   0.00684  -0.00074
   S      4.67016   0.90040   4.57555  -0.00337   0.00210   0.00003
   S      3.12913   3.63658   4.56033   0.00133   0.00326   0.00167
   S      1.60145   6.28457   4.56117  -0.00100  -0.00584  -0.00063
   S      7.81083   0.86847   4.56151   0.00505   0.00425  -0.00050
   S      6.21290   3.63748   4.56136  -0.00453  -0.00494  -0.00063
   Ni     4.67258   6.29289   4.79681   0.00044  -0.00021   0.00000
freq: 389.41 cm-1
PRIMCOORD131
     54   1
   Mo     0.00099   1.78600   3.00405   0.00129   0.00062  -0.00001
   Mo    -1.56480   4.50015   3.00438  -0.00191   0.00130   0.00023
   Mo    -3.12790   7.17894   3.00028  -0.00031  -0.00105   0.00007
   Mo     3.11125   1.80044   3.02071  -0.00119   0.00108   0.00129
   Mo     1.56862   4.50121   3.00404  -0.00091  -0.00181  -0.00028
   Mo     0.00282   7.18789   3.02100   0.00177   0.00034  -0.00032
   Mo     6.22921   1.80126   3.02135  -0.00030  -0.00181  -0.00096
   Mo     4.67161   4.51705   3.00063   0.00084   0.00023   0.00009
   Mo     3.13297   7.18168   3.00023  -0.00094   0.00060  -0.00013
   Mo     1.55455   0.89792   8.91887   0.01038   0.00168   0.00060
   Mo     0.00126   3.59580   8.91669   0.01767  -0.00925   0.00000
   Mo    -1.55710   6.29081   8.91859   0.00497  -0.01207   0.00158
   Mo     4.66964   0.90051   8.92067   0.01668  -0.00895  -0.00005
   Mo     3.11434   3.59954   8.91887   0.00483  -0.01280   0.00036
   Mo     1.56115   6.29158   8.91859   0.01071   0.00074  -0.00179
   Mo     7.78444   0.89958   8.91893   0.00559  -0.01262  -0.00186
   Mo     6.22599   3.60045   8.91893   0.00965   0.00089   0.00122
   Mo     4.67084   6.29359   8.95212   0.01283  -0.00680  -0.00002
   S      0.00044   1.79624   7.36271  -0.00954   0.01376  -0.00008
   S     -1.55713   4.49553   7.36259  -0.02422   0.01681   0.00038
   S     -3.13551   7.17614   7.36492  -0.01420  -0.00132  -0.00384
   S      3.11294   1.79926   7.36568  -0.02282   0.01611   0.00336
   S      1.55932   4.49628   7.36270  -0.01967   0.00243  -0.00039
   S      0.00189   7.19084   7.36520  -0.00737   0.01337  -0.00156
   S      6.22603   1.80031   7.36554  -0.01771   0.00132  -0.00171
   S      4.67007   4.52468   7.36528  -0.00327   0.01131  -0.00288
   S      3.13940   7.17777   7.36514  -0.01951   0.01429   0.00700
   S      1.56743   0.88903   1.44953  -0.00114   0.00129  -0.00186
   S      0.00197   3.59557   1.45463   0.00354  -0.00093   0.00008
   S     -1.55692   6.30497   1.44943  -0.00135  -0.00176  -0.00076
   S      4.67050   0.90020   1.47219   0.00418  -0.00105  -0.00002
   S      3.12865   3.59313   1.44953  -0.00099  -0.00036  -0.00113
   S      1.56288   6.30612   1.44926  -0.00069   0.00274   0.00183
   S      7.77286   0.89108   1.44960  -0.00235  -0.00087   0.00210
   S      6.21396   3.59349   1.44977   0.00026   0.00169   0.00032
   S      4.67213   6.29305   1.45505   0.00266  -0.00064  -0.00006
   S      0.00029   1.79963  10.47691  -0.00602   0.01444   0.00241
   S     -1.55435   4.49395  10.47676  -0.02540   0.01781  -0.00550
   S     -3.10209   7.19556  10.48840  -0.01409  -0.00130   0.00265
   S      3.11213   1.79973  10.47677  -0.02376   0.01618  -0.00453
   S      1.55631   4.49473  10.47690  -0.01856  -0.00074   0.00295
   S      0.00186   7.19010  10.47646  -0.01013   0.01366   0.00187
   S      6.22666   1.80071  10.47681  -0.01920   0.00313   0.00273
   S      4.66996   4.48608  10.48874  -0.00355   0.01166   0.00193
   S      3.10564   7.19728  10.48870  -0.01999   0.01428  -0.00490
   S      1.53004   0.86688   4.56033  -0.00067   0.00156  -0.00093
   S      0.00221   3.59544   4.55005   0.00313  -0.00095  -0.00000
   S     -1.59554   6.28393   4.56103  -0.00098  -0.00253   0.00012
   S      4.67016   0.90040   4.57555   0.00190  -0.00052   0.00002
   S      3.12913   3.63658   4.56033  -0.00036  -0.00103  -0.00088
   S      1.60145   6.28457   4.56117  -0.00040   0.00343   0.00018
   S      7.81083   0.86847   4.56151  -0.00204  -0.00131   0.00054
   S      6.21290   3.63748   4.56136   0.00096   0.00224   0.00046
   Ni     4.67258   6.29289   4.79681  -0.00047   0.00020   0.00001
freq: 401.05 cm-1
PRIMCOORD132
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00034  -0.00006   0.00045
   Mo    -1.56480   4.50015   3.00438   0.00055  -0.00030  -0.00052
   Mo    -3.12790   7.17894   3.00028  -0.00063  -0.00009  -0.00038
   Mo     3.11125   1.80044   3.02071   0.00054  -0.00035   0.00060
   Mo     1.56862   4.50121   3.00404  -0.00016   0.00037   0.00042
   Mo     0.00282   7.18789   3.02100   0.00067  -0.00004  -0.00057
   Mo     6.22921   1.80126   3.02135   0.00035  -0.00058  -0.00052
   Mo     4.67161   4.51705   3.00063  -0.00022   0.00064  -0.00039
   Mo     3.13297   7.18168   3.00023  -0.00086   0.00049   0.00078
   Mo     1.55455   0.89792   8.91887  -0.00710  -0.00321  -0.00411
   Mo     0.00126   3.59580   8.91669   0.00755  -0.00467   0.00024
   Mo    -1.55710   6.29081   8.91859  -0.00007   0.00776  -0.00357
   Mo     4.66964   0.90051   8.92067   0.00919  -0.00567  -0.00011
   Mo     3.11434   3.59954   8.91887  -0.00038   0.00780  -0.00448
   Mo     1.56115   6.29158   8.91859  -0.00655  -0.00301   0.00807
   Mo     7.78444   0.89958   8.91893  -0.00026   0.00727   0.00807
   Mo     6.22599   3.60045   8.91893  -0.00686  -0.00342  -0.00395
   Mo     4.67084   6.29359   8.95212   0.01521  -0.00935  -0.00023
   S      0.00044   1.79624   7.36271   0.00705   0.00133   0.01099
   S     -1.55713   4.49553   7.36259  -0.00269   0.00122  -0.02057
   S     -3.13551   7.17614   7.36492  -0.00416  -0.00032   0.02076
   S      3.11294   1.79926   7.36568  -0.00448   0.00269  -0.02188
   S      1.55932   4.49628   7.36270   0.00264  -0.00688   0.00997
   S      0.00189   7.19084   7.36520  -0.00381   0.00274   0.01180
   S      6.22603   1.80031   7.36554  -0.00404   0.00213   0.01073
   S      4.67007   4.52468   7.36528  -0.00177   0.00414   0.02274
   S      3.13940   7.17777   7.36514  -0.00667   0.00383  -0.04165
   S      1.56743   0.88903   1.44953   0.00110   0.00039  -0.00177
   S      0.00197   3.59557   1.45463  -0.00140   0.00083   0.00008
   S     -1.55692   6.30497   1.44943  -0.00030  -0.00101  -0.00098
   S      4.67050   0.90020   1.47219  -0.00136   0.00086   0.00077
   S      3.12865   3.59313   1.44953   0.00018  -0.00115  -0.00196
   S      1.56288   6.30612   1.44926   0.00051   0.00041   0.00132
   S      7.77286   0.89108   1.44960  -0.00020  -0.00062   0.00122
   S      6.21396   3.59349   1.44977   0.00074   0.00070  -0.00110
   S      4.67213   6.29305   1.45505   0.00117  -0.00071  -0.00020
   S      0.00029   1.79963  10.47691  -0.00388  -0.00047  -0.01743
   S     -1.55435   4.49395  10.47676   0.00121  -0.00064   0.03208
   S     -3.10209   7.19556  10.48840  -0.00609  -0.00158  -0.01125
   S      3.11213   1.79973  10.47677  -0.00116   0.00043   0.03446
   S      1.55631   4.49473  10.47690  -0.00159   0.00366  -0.01583
   S      0.00186   7.19010  10.47646   0.00593   0.00036  -0.01825
   S      6.22666   1.80071  10.47681   0.00284  -0.00544  -0.01662
   S      4.66996   4.48608  10.48874  -0.00165   0.00668  -0.01232
   S      3.10564   7.19728  10.48870  -0.01155   0.00667   0.02244
   S      1.53004   0.86688   4.56033   0.00095   0.00144   0.00038
   S      0.00221   3.59544   4.55005  -0.00049   0.00027  -0.00059
   S     -1.59554   6.28393   4.56103   0.00010  -0.00089   0.00239
   S      4.67016   0.90040   4.57555  -0.00217   0.00135   0.00003
   S      3.12913   3.63658   4.56033  -0.00078  -0.00160   0.00056
   S      1.60145   6.28457   4.56117   0.00200   0.00036  -0.00112
   S      7.81083   0.86847   4.56151   0.00061  -0.00185  -0.00112
   S      6.21290   3.63748   4.56136   0.00085   0.00025   0.00240
   Ni     4.67258   6.29289   4.79681   0.00033  -0.00021   0.00005
freq: 401.24 cm-1
PRIMCOORD133
     54   1
   Mo     0.00099   1.78600   3.00405   0.00000   0.00033  -0.00056
   Mo    -1.56480   4.50015   3.00438  -0.00033  -0.00056  -0.00003
   Mo    -3.12790   7.17894   3.00028  -0.00084  -0.00040  -0.00073
   Mo     3.11125   1.80044   3.02071   0.00034   0.00064   0.00003
   Mo     1.56862   4.50121   3.00404   0.00033   0.00018   0.00055
   Mo     0.00282   7.18789   3.02100   0.00055   0.00032   0.00064
   Mo     6.22921   1.80126   3.02135   0.00009   0.00065  -0.00060
   Mo     4.67161   4.51705   3.00063   0.00006  -0.00093   0.00068
   Mo     3.13297   7.18168   3.00023  -0.00022  -0.00029   0.00004
   Mo     1.55455   0.89792   8.91887   0.00269  -0.00668  -0.00678
   Mo     0.00126   3.59580   8.91669   0.00503   0.00822  -0.00001
   Mo    -1.55710   6.29081   8.91859  -0.00710  -0.00110  -0.00695
   Mo     4.66964   0.90051   8.92067   0.00592   0.00966  -0.00000
   Mo     3.11434   3.59954   8.91887  -0.00713  -0.00061   0.00653
   Mo     1.56115   6.29158   8.91859   0.00279  -0.00717   0.00002
   Mo     7.78444   0.89958   8.91893  -0.00763  -0.00075   0.00043
   Mo     6.22599   3.60045   8.91893   0.00225  -0.00694   0.00674
   Mo     4.67084   6.29359   8.95212   0.00956   0.01553   0.00001
   S      0.00044   1.79624   7.36271   0.00457  -0.00315  -0.01799
   S     -1.55713   4.49553   7.36259   0.00441   0.00778  -0.00062
   S     -3.13551   7.17614   7.36492  -0.00621  -0.00413   0.03666
   S      3.11294   1.79926   7.36568  -0.00170  -0.00266  -0.00062
   S      1.55932   4.49628   7.36270  -0.00491   0.00204   0.01842
   S      0.00189   7.19084   7.36520  -0.00194  -0.00489  -0.01908
   S      6.22603   1.80031   7.36554  -0.00350  -0.00399   0.01967
   S      4.67007   4.52468   7.36528  -0.00062  -0.00720  -0.03559
   S      3.13940   7.17777   7.36514  -0.00069  -0.00073  -0.00124
   S      1.56743   0.88903   1.44953  -0.00079   0.00046  -0.00078
   S      0.00197   3.59557   1.45463  -0.00082  -0.00129   0.00003
   S     -1.55692   6.30497   1.44943   0.00082   0.00020  -0.00217
   S      4.67050   0.90020   1.47219  -0.00083  -0.00137  -0.00013
   S      3.12865   3.59313   1.44953   0.00082  -0.00047   0.00094
   S      1.56288   6.30612   1.44926  -0.00072   0.00098   0.00004
   S      7.77286   0.89108   1.44960   0.00118  -0.00018   0.00015
   S      6.21396   3.59349   1.44977  -0.00021   0.00087   0.00234
   S      4.67213   6.29305   1.45505   0.00076   0.00121   0.00003
   S      0.00029   1.79963  10.47691  -0.00190   0.00031   0.02798
   S     -1.55435   4.49395  10.47676  -0.00163  -0.00289   0.00094
   S     -3.10209   7.19556  10.48840  -0.01015  -0.00644  -0.01997
   S      3.11213   1.79973  10.47677   0.00382   0.00668   0.00097
   S      1.55631   4.49473  10.47690   0.00109  -0.00123  -0.02873
   S      0.00186   7.19010  10.47646   0.00379  -0.00153   0.02916
   S      6.22666   1.80071  10.47681  -0.00306   0.00222  -0.03010
   S      4.66996   4.48608  10.48874  -0.00064  -0.01160   0.01941
   S      3.10564   7.19728  10.48870  -0.00084  -0.00071   0.00068
   S      1.53004   0.86688   4.56033  -0.00015   0.00135   0.00153
   S      0.00221   3.59544   4.55005  -0.00025  -0.00035   0.00005
   S     -1.59554   6.28393   4.56103   0.00223  -0.00016   0.00145
   S      4.67016   0.90040   4.57555  -0.00126  -0.00209   0.00002
   S      3.12913   3.63658   4.56033   0.00122   0.00045  -0.00169
   S      1.60145   6.28457   4.56117  -0.00090   0.00057  -0.00162
   S      7.81083   0.86847   4.56151   0.00088  -0.00066   0.00136
   S      6.21290   3.63748   4.56136  -0.00122   0.00182  -0.00155
   Ni     4.67258   6.29289   4.79681   0.00019   0.00031   0.00000
freq: 402.20 cm-1
PRIMCOORD134
     54   1
   Mo     0.00099   1.78600   3.00405   0.01298   0.00009  -0.00010
   Mo    -1.56480   4.50015   3.00438  -0.00660  -0.01129  -0.00001
   Mo    -3.12790   7.17894   3.00028  -0.00499   0.00865  -0.00017
   Mo     3.11125   1.80044   3.02071  -0.00352  -0.00609  -0.00007
   Mo     1.56862   4.50121   3.00404  -0.00640   0.01131   0.00005
   Mo     0.00282   7.18789   3.02100   0.00652   0.00011   0.00009
   Mo     6.22921   1.80126   3.02135  -0.00313   0.00579   0.00006
   Mo     4.67161   4.51705   3.00063   0.01007  -0.00003   0.00008
   Mo     3.13297   7.18168   3.00023  -0.00507  -0.00873   0.00009
   Mo     1.55455   0.89792   8.91887  -0.00012   0.00025   0.00022
   Mo     0.00126   3.59580   8.91669  -0.00008  -0.00012  -0.00001
   Mo    -1.55710   6.29081   8.91859   0.00005   0.00015   0.00004
   Mo     4.66964   0.90051   8.92067  -0.00011  -0.00016  -0.00000
   Mo     3.11434   3.59954   8.91887   0.00026  -0.00000  -0.00022
   Mo     1.56115   6.29158   8.91859  -0.00011  -0.00003   0.00012
   Mo     7.78444   0.89958   8.91893   0.00004  -0.00012  -0.00012
   Mo     6.22599   3.60045   8.91893   0.00013   0.00013  -0.00004
   Mo     4.67084   6.29359   8.95212  -0.00018  -0.00026   0.00002
   S      0.00044   1.79624   7.36271  -0.00116   0.00004   0.00021
   S     -1.55713   4.49553   7.36259   0.00048   0.00078  -0.00001
   S     -3.13551   7.17614   7.36492   0.00102  -0.00146  -0.00074
   S      3.11294   1.79926   7.36568   0.00071   0.00124   0.00000
   S      1.55932   4.49628   7.36270   0.00064  -0.00098  -0.00030
   S      0.00189   7.19084   7.36520  -0.00131   0.00011   0.00022
   S      6.22603   1.80031   7.36554   0.00074  -0.00114  -0.00037
   S      4.67007   4.52468   7.36528  -0.00181   0.00012   0.00053
   S      3.13940   7.17777   7.36514   0.00089   0.00157  -0.00003
   S      1.56743   0.88903   1.44953  -0.00416  -0.00054   0.02726
   S      0.00197   3.59557   1.45463  -0.00007  -0.00024   0.00001
   S     -1.55692   6.30497   1.44943   0.00276   0.00358  -0.02635
   S      4.67050   0.90020   1.47219  -0.00016  -0.00013  -0.00009
   S      3.12865   3.59313   1.44953   0.00158  -0.00387  -0.02696
   S      1.56288   6.30612   1.44926   0.00297  -0.00356   0.02621
   S      7.77286   0.89108   1.44960  -0.00446   0.00080  -0.02629
   S      6.21396   3.59349   1.44977   0.00167   0.00425   0.02681
   S      4.67213   6.29305   1.45505   0.00008   0.00005   0.00002
   S      0.00029   1.79963  10.47691  -0.00076  -0.00001  -0.00038
   S     -1.55435   4.49395  10.47676   0.00044   0.00074   0.00003
   S     -3.10209   7.19556  10.48840   0.00077  -0.00094   0.00039
   S      3.11213   1.79973  10.47677   0.00046   0.00079  -0.00000
   S      1.55631   4.49473  10.47690   0.00041  -0.00063   0.00048
   S      0.00186   7.19010  10.47646  -0.00107   0.00003  -0.00045
   S      6.22666   1.80071  10.47681   0.00055  -0.00096   0.00061
   S      4.66996   4.48608  10.48874  -0.00122   0.00021  -0.00021
   S      3.10564   7.19728  10.48870   0.00059   0.00102   0.00000
   S      1.53004   0.86688   4.56033  -0.00491  -0.00107  -0.02731
   S      0.00221   3.59544   4.55005  -0.00008  -0.00026   0.00009
   S     -1.59554   6.28393   4.56103   0.00382   0.00383   0.02716
   S      4.67016   0.90040   4.57555  -0.00001  -0.00018  -0.00005
   S      3.12913   3.63658   4.56033   0.00144  -0.00477   0.02746
   S      1.60145   6.28457   4.56117   0.00386  -0.00377  -0.02733
   S      7.81083   0.86847   4.56151  -0.00526   0.00131   0.02696
   S      6.21290   3.63748   4.56136   0.00138   0.00513  -0.02766
   Ni     4.67258   6.29289   4.79681  -0.00003  -0.00002  -0.00000
freq: 403.24 cm-1
PRIMCOORD135
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00004   0.00895   0.00570
   Mo    -1.56480   4.50015   3.00438   0.00782  -0.00460   0.00525
   Mo    -3.12790   7.17894   3.00028  -0.00282  -0.00151  -0.00088
   Mo     3.11125   1.80044   3.02071   0.00697  -0.00405  -0.00489
   Mo     1.56862   4.50121   3.00404  -0.00791  -0.00436   0.00559
   Mo     0.00282   7.18789   3.02100   0.00030   0.00808  -0.00633
   Mo     6.22921   1.80126   3.02135  -0.00687  -0.00428  -0.00621
   Mo     4.67161   4.51705   3.00063  -0.00000   0.00322  -0.00082
   Mo     3.13297   7.18168   3.00023   0.00282  -0.00167  -0.00193
   Mo     1.55455   0.89792   8.91887   0.00043  -0.00192  -0.00002
   Mo     0.00126   3.59580   8.91669  -0.00022   0.00014   0.00228
   Mo    -1.55710   6.29081   8.91859  -0.00172   0.00078  -0.00006
   Mo     4.66964   0.90051   8.92067  -0.00032   0.00023  -0.00004
   Mo     3.11434   3.59954   8.91887   0.00178   0.00065  -0.00000
   Mo     1.56115   6.29158   8.91859   0.00180   0.00108  -0.00015
   Mo     7.78444   0.89958   8.91893  -0.00022  -0.00213  -0.00022
   Mo     6.22599   3.60045   8.91893  -0.00157   0.00105  -0.00009
   Mo     4.67084   6.29359   8.95212  -0.00029   0.00024  -0.00341
   S      0.00044   1.79624   7.36271  -0.00013  -0.00070   0.00366
   S     -1.55713   4.49553   7.36259  -0.00074   0.00050   0.00508
   S     -3.13551   7.17614   7.36492  -0.00119  -0.00081   0.01379
   S      3.11294   1.79926   7.36568  -0.00126   0.00065   0.00577
   S      1.55932   4.49628   7.36270   0.00067   0.00061   0.00395
   S      0.00189   7.19084   7.36520   0.00006  -0.00156   0.00417
   S      6.22603   1.80031   7.36554   0.00154   0.00066   0.00454
   S      4.67007   4.52468   7.36528   0.00008   0.00129   0.01367
   S      3.13940   7.17777   7.36514   0.00149  -0.00087   0.01485
   S      1.56743   0.88903   1.44953   0.00329  -0.00136  -0.02122
   S      0.00197   3.59557   1.45463   0.00002   0.00008   0.00829
   S     -1.55692   6.30497   1.44943   0.00085   0.00369  -0.02063
   S      4.67050   0.90020   1.47219   0.00040  -0.00028   0.03133
   S      3.12865   3.59313   1.44953   0.00281  -0.00232  -0.02156
   S      1.56288   6.30612   1.44926  -0.00067   0.00402  -0.01888
   S      7.77286   0.89108   1.44960  -0.00381  -0.00137  -0.01922
   S      6.21396   3.59349   1.44977  -0.00265  -0.00247  -0.02058
   S      4.67213   6.29305   1.45505  -0.00058   0.00038  -0.00220
   S      0.00029   1.79963  10.47691   0.00011   0.00230  -0.00589
   S     -1.55435   4.49395  10.47676   0.00195  -0.00104  -0.00748
   S     -3.10209   7.19556  10.48840   0.00191   0.00112  -0.01037
   S      3.11213   1.79973  10.47677  -0.00165   0.00095  -0.00590
   S      1.55631   4.49473  10.47690  -0.00189  -0.00114  -0.00632
   S      0.00186   7.19010  10.47646  -0.00004  -0.00192  -0.00421
   S      6.22666   1.80071  10.47681   0.00171   0.00097  -0.00439
   S      4.66996   4.48608  10.48874  -0.00002  -0.00228  -0.01022
   S      3.10564   7.19728  10.48870  -0.00158   0.00091  -0.01108
   S      1.53004   0.86688   4.56033  -0.00453   0.00177   0.02111
   S      0.00221   3.59544   4.55005   0.00024  -0.00013  -0.03402
   S     -1.59554   6.28393   4.56103  -0.00105  -0.00487   0.02338
   S      4.67016   0.90040   4.57555  -0.00063   0.00043  -0.00349
   S      3.12913   3.63658   4.56033  -0.00372   0.00291   0.02156
   S      1.60145   6.28457   4.56117   0.00052  -0.00546   0.02263
   S      7.81083   0.86847   4.56151   0.00499   0.00230   0.02260
   S      6.21290   3.63748   4.56136   0.00370   0.00343   0.02304
   Ni     4.67258   6.29289   4.79681   0.00002  -0.00001   0.00159
freq: 404.91 cm-1
PRIMCOORD136
     54   1
   Mo     0.00099   1.78600   3.00405   0.00021   0.00309  -0.00597
   Mo    -1.56480   4.50015   3.00438  -0.00365   0.00218   0.01210
   Mo    -3.12790   7.17894   3.00028  -0.00194  -0.00421  -0.00967
   Mo     3.11125   1.80044   3.02071  -0.00034   0.00024  -0.02440
   Mo     1.56862   4.50121   3.00404  -0.00232  -0.00174  -0.00549
   Mo     0.00282   7.18789   3.02100  -0.00033   0.00109   0.01269
   Mo     6.22921   1.80126   3.02135  -0.00104  -0.00026   0.01175
   Mo     4.67161   4.51705   3.00063   0.00251   0.00409  -0.01046
   Mo     3.13297   7.18168   3.00023  -0.00635   0.00365   0.01941
   Mo     1.55455   0.89792   8.91887   0.00065   0.00067  -0.00303
   Mo     0.00126   3.59580   8.91669   0.00032  -0.00019   0.00019
   Mo    -1.55710   6.29081   8.91859  -0.00059  -0.00029   0.00028
   Mo     4.66964   0.90051   8.92067  -0.00102   0.00061  -0.00006
   Mo     3.11434   3.59954   8.91887  -0.00024  -0.00087  -0.00298
   Mo     1.56115   6.29158   8.91859   0.00055   0.00016   0.00283
   Mo     7.78444   0.89958   8.91893   0.00015  -0.00053   0.00272
   Mo     6.22599   3.60045   8.91893  -0.00003   0.00067   0.00019
   Mo     4.67084   6.29359   8.95212   0.00038  -0.00024  -0.00016
   S      0.00044   1.79624   7.36271   0.00365  -0.00010  -0.00027
   S     -1.55713   4.49553   7.36259  -0.00016  -0.00002  -0.00048
   S     -3.13551   7.17614   7.36492  -0.00088   0.00199   0.00111
   S      3.11294   1.79926   7.36568  -0.00206   0.00111   0.00627
   S      1.55932   4.49628   7.36270   0.00189  -0.00324  -0.00043
   S      0.00189   7.19084   7.36520  -0.00057   0.00114  -0.00375
   S      6.22603   1.80031   7.36554  -0.00123  -0.00005  -0.00362
   S      4.67007   4.52468   7.36528  -0.00208  -0.00025   0.00115
   S      3.13940   7.17777   7.36514   0.00054  -0.00024  -0.00221
   S      1.56743   0.88903   1.44953   0.00788   0.00472   0.02338
   S      0.00197   3.59557   1.45463   0.01086  -0.00665   0.00133
   S     -1.55692   6.30497   1.44943  -0.00846   0.00357  -0.00713
   S      4.67050   0.90020   1.47219  -0.01454   0.00877   0.00206
   S      3.12865   3.59313   1.44953   0.00019  -0.00907   0.02400
   S      1.56288   6.30612   1.44926   0.00064  -0.00794  -0.01986
   S      7.77286   0.89108   1.44960   0.00702   0.00377  -0.01885
   S      6.21396   3.59349   1.44977  -0.00749   0.00514  -0.00623
   S      4.67213   6.29305   1.45505   0.02157  -0.01313   0.00069
   S      0.00029   1.79963  10.47691  -0.00325   0.00028   0.00016
   S     -1.55435   4.49395  10.47676  -0.00011   0.00010   0.00028
   S     -3.10209   7.19556  10.48840  -0.00004  -0.00225   0.00208
   S      3.11213   1.79973  10.47677   0.00150  -0.00091   0.00019
   S      1.55631   4.49473  10.47690  -0.00188   0.00270   0.00008
   S      0.00186   7.19010  10.47646   0.00227  -0.00109   0.00052
   S      6.22666   1.80071  10.47681   0.00203  -0.00150   0.00059
   S      4.66996   4.48608  10.48874   0.00189   0.00123   0.00201
   S      3.10564   7.19728  10.48870  -0.00254   0.00140  -0.00365
   S      1.53004   0.86688   4.56033  -0.00312   0.00376   0.03378
   S      0.00221   3.59544   4.55005  -0.00229   0.00139  -0.00233
   S     -1.59554   6.28393   4.56103   0.00626  -0.00870  -0.01602
   S      4.67016   0.90040   4.57555   0.01640  -0.00994  -0.00170
   S      3.12913   3.63658   4.56033  -0.00558   0.00083   0.03353
   S      1.60145   6.28457   4.56117   0.00799   0.01342  -0.01664
   S      7.81083   0.86847   4.56151  -0.00762  -0.01381  -0.01555
   S      6.21290   3.63748   4.56136   0.01118  -0.00115  -0.01445
   Ni     4.67258   6.29289   4.79681  -0.00038   0.00023   0.00009
freq: 405.16 cm-1
PRIMCOORD137
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00011   0.00432  -0.00972
   Mo    -1.56480   4.50015   3.00438   0.00009  -0.00017  -0.00030
   Mo    -3.12790   7.17894   3.00028   0.00645   0.00208   0.01754
   Mo     3.11125   1.80044   3.02071   0.00032   0.00050   0.00060
   Mo     1.56862   4.50121   3.00404   0.00376   0.00205   0.00995
   Mo     0.00282   7.18789   3.02100   0.00031   0.00092   0.02071
   Mo     6.22921   1.80126   3.02135   0.00064   0.00071  -0.02121
   Mo     4.67161   4.51705   3.00063  -0.00154   0.00647  -0.01713
   Mo     3.13297   7.18168   3.00023  -0.00145  -0.00285  -0.00043
   Mo     1.55455   0.89792   8.91887   0.00016  -0.00013   0.00147
   Mo     0.00126   3.59580   8.91669  -0.00018  -0.00028  -0.00003
   Mo    -1.55710   6.29081   8.91859  -0.00083  -0.00005   0.00345
   Mo     4.66964   0.90051   8.92067   0.00068   0.00110   0.00003
   Mo     3.11434   3.59954   8.91887  -0.00014   0.00018  -0.00131
   Mo     1.56115   6.29158   8.91859   0.00082  -0.00024   0.00192
   Mo     7.78444   0.89958   8.91893  -0.00066   0.00059  -0.00215
   Mo     6.22599   3.60045   8.91893   0.00029  -0.00076  -0.00338
   Mo     4.67084   6.29359   8.95212  -0.00018  -0.00031  -0.00002
   S      0.00044   1.79624   7.36271  -0.00224  -0.00014   0.00042
   S     -1.55713   4.49553   7.36259  -0.00206  -0.00371  -0.00004
   S     -3.13551   7.17614   7.36492  -0.00117   0.00082  -0.00180
   S      3.11294   1.79926   7.36568   0.00032   0.00045  -0.00022
   S      1.55932   4.49628   7.36270   0.00091  -0.00187  -0.00025
   S      0.00189   7.19084   7.36520   0.00032   0.00190  -0.00586
   S      6.22603   1.80031   7.36554   0.00164   0.00119   0.00612
   S      4.67007   4.52468   7.36528   0.00139  -0.00056   0.00195
   S      3.13940   7.17777   7.36514   0.00131   0.00228   0.00020
   S      1.56743   0.88903   1.44953  -0.00352   0.00706  -0.00883
   S      0.00197   3.59557   1.45463  -0.00649  -0.01071   0.00032
   S     -1.55692   6.30497   1.44943  -0.00451  -0.00749  -0.02469
   S      4.67050   0.90020   1.47219   0.00851   0.01385  -0.00001
   S      3.12865   3.59313   1.44953   0.00793   0.00095   0.00772
   S      1.56288   6.30612   1.44926   0.00943  -0.00057  -0.01612
   S      7.77286   0.89108   1.44960  -0.00555   0.00762   0.01690
   S      6.21396   3.59349   1.44977  -0.00396  -0.00783   0.02504
   S      4.67213   6.29305   1.45505  -0.01330  -0.02193   0.00009
   S      0.00029   1.79963  10.47691   0.00203   0.00017  -0.00000
   S     -1.55435   4.49395  10.47676   0.00195   0.00334  -0.00004
   S     -3.10209   7.19556  10.48840   0.00261   0.00028  -0.00359
   S      3.11213   1.79973  10.47677  -0.00137  -0.00229  -0.00001
   S      1.55631   4.49473  10.47690  -0.00074   0.00163   0.00005
   S      0.00186   7.19010  10.47646  -0.00135  -0.00173   0.00003
   S      6.22666   1.80071  10.47681  -0.00093  -0.00195  -0.00017
   S      4.66996   4.48608  10.48874  -0.00115   0.00226   0.00314
   S      3.10564   7.19728  10.48870  -0.00107  -0.00197   0.00009
   S      1.53004   0.86688   4.56033   0.00684  -0.01399  -0.00136
   S      0.00221   3.59544   4.55005   0.00116   0.00185  -0.00023
   S     -1.59554   6.28393   4.56103  -0.00616   0.01066  -0.02867
   S      4.67016   0.90040   4.57555  -0.00992  -0.01628  -0.00017
   S      3.12913   3.63658   4.56033  -0.01520  -0.00115  -0.00012
   S      1.60145   6.28457   4.56117  -0.00273  -0.00227  -0.02827
   S      7.81083   0.86847   4.56151  -0.00032  -0.00299   0.02902
   S      6.21290   3.63748   4.56136   0.01174   0.00005   0.02940
   Ni     4.67258   6.29289   4.79681   0.00025   0.00042   0.00001
freq: 406.95 cm-1
PRIMCOORD138
     54   1
   Mo     0.00099   1.78600   3.00405   0.00012   0.00748  -0.00535
   Mo    -1.56480   4.50015   3.00438   0.00611  -0.00353  -0.00389
   Mo    -3.12790   7.17894   3.00028  -0.00111  -0.00079  -0.00534
   Mo     3.11125   1.80044   3.02071   0.00597  -0.00344   0.01132
   Mo     1.56862   4.50121   3.00404  -0.00632  -0.00387  -0.00473
   Mo     0.00282   7.18789   3.02100  -0.00012   0.00690   0.01160
   Mo     6.22921   1.80126   3.02135  -0.00600  -0.00328   0.01132
   Mo     4.67161   4.51705   3.00063   0.00012   0.00125  -0.00509
   Mo     3.13297   7.18168   3.00023   0.00146  -0.00083  -0.00594
   Mo     1.55455   0.89792   8.91887  -0.00155   0.00044   0.00203
   Mo     0.00126   3.59580   8.91669   0.00083  -0.00082  -0.00440
   Mo    -1.55710   6.29081   8.91859   0.00113   0.00052   0.00049
   Mo     4.66964   0.90051   8.92067   0.00096  -0.00089   0.00158
   Mo     3.11434   3.59954   8.91887  -0.00071   0.00092   0.00416
   Mo     1.56115   6.29158   8.91859  -0.00118  -0.00090  -0.00511
   Mo     7.78444   0.89958   8.91893   0.00088   0.00145  -0.00476
   Mo     6.22599   3.60045   8.91893   0.00000  -0.00086   0.00298
   Mo     4.67084   6.29359   8.95212  -0.00012   0.00010   0.00462
   S      0.00044   1.79624   7.36271  -0.00309  -0.00007  -0.00055
   S     -1.55713   4.49553   7.36259   0.00166   0.00025  -0.01141
   S     -3.13551   7.17614   7.36492   0.00277   0.00059  -0.01620
   S      3.11294   1.79926   7.36568  -0.00028  -0.00058  -0.01875
   S      1.55932   4.49628   7.36270  -0.00237   0.00339  -0.00358
   S      0.00189   7.19084   7.36520   0.00174  -0.00288  -0.00421
   S      6.22603   1.80031   7.36554   0.00293  -0.00101  -0.00792
   S      4.67007   4.52468   7.36528   0.00060  -0.00201  -0.01872
   S      3.13940   7.17777   7.36514  -0.00388   0.00194  -0.00967
   S      1.56743   0.88903   1.44953  -0.00741  -0.00588  -0.00027
   S      0.00197   3.59557   1.45463   0.00033  -0.00046   0.04036
   S     -1.55692   6.30497   1.44943  -0.00878  -0.00306  -0.00097
   S      4.67050   0.90020   1.47219   0.00011  -0.00002   0.00475
   S      3.12865   3.59313   1.44953   0.00138   0.00930  -0.00064
   S      1.56288   6.30612   1.44926   0.00925  -0.00284  -0.00104
   S      7.77286   0.89108   1.44960   0.00720  -0.00649  -0.00031
   S      6.21396   3.59349   1.44977  -0.00161   0.00894  -0.00073
   S      4.67213   6.29305   1.45505  -0.00072   0.00069   0.02273
   S      0.00029   1.79963  10.47691   0.00255  -0.00278   0.01068
   S     -1.55435   4.49395  10.47676  -0.00452   0.00149   0.01202
   S     -3.10209   7.19556  10.48840  -0.00046  -0.00006   0.00709
   S      3.11213   1.79973  10.47677   0.00030   0.00101   0.00821
   S      1.55631   4.49473  10.47690   0.00462  -0.00140   0.01094
   S      0.00186   7.19010  10.47646  -0.00286   0.00196   0.00929
   S      6.22666   1.80071  10.47681  -0.00323   0.00266   0.00887
   S      4.66996   4.48608  10.48874  -0.00021  -0.00072   0.00336
   S      3.10564   7.19728  10.48870   0.00315  -0.00184   0.01705
   S      1.53004   0.86688   4.56033   0.00511   0.00028   0.00112
   S      0.00221   3.59544   4.55005  -0.00043   0.00056  -0.02232
   S     -1.59554   6.28393   4.56103   0.00279   0.00316  -0.00080
   S      4.67016   0.90040   4.57555  -0.00022   0.00005  -0.05681
   S      3.12913   3.63658   4.56033   0.00213  -0.00424   0.00037
   S      1.60145   6.28457   4.56117  -0.00314   0.00385   0.00091
   S      7.81083   0.86847   4.56151  -0.00519   0.00060   0.00153
   S      6.21290   3.63748   4.56136  -0.00153  -0.00397  -0.00078
   Ni     4.67258   6.29289   4.79681  -0.00005   0.00004   0.00002
freq: 407.09 cm-1
PRIMCOORD139
     54   1
   Mo     0.00099   1.78600   3.00405   0.00067  -0.00138  -0.00016
   Mo    -1.56480   4.50015   3.00438  -0.00222   0.00121   0.00524
   Mo    -3.12790   7.17894   3.00028   0.00033   0.00012   0.00095
   Mo     3.11125   1.80044   3.02071  -0.00185   0.00110  -0.00707
   Mo     1.56862   4.50121   3.00404   0.00158   0.00010  -0.00030
   Mo     0.00282   7.18789   3.02100  -0.00034  -0.00133  -0.00159
   Mo     6.22921   1.80126   3.02135   0.00100   0.00101  -0.00153
   Mo     4.67161   4.51705   3.00063   0.00006  -0.00035   0.00085
   Mo     3.13297   7.18168   3.00023  -0.00022   0.00013   0.00240
   Mo     1.55455   0.89792   8.91887  -0.00404  -0.00212   0.01373
   Mo     0.00126   3.59580   8.91669   0.00391  -0.00229  -0.00021
   Mo    -1.55710   6.29081   8.91859   0.00168   0.00468   0.00743
   Mo     4.66964   0.90051   8.92067   0.00455  -0.00267   0.00018
   Mo     3.11434   3.59954   8.91887  -0.00013   0.00456   0.01411
   Mo     1.56115   6.29158   8.91859  -0.00229  -0.00193  -0.02161
   Mo     7.78444   0.89958   8.91893   0.00062   0.00296  -0.02161
   Mo     6.22599   3.60045   8.91893  -0.00323  -0.00372   0.00779
   Mo     4.67084   6.29359   8.95212  -0.00065   0.00038  -0.00019
   S      0.00044   1.79624   7.36271  -0.01558  -0.00137   0.01523
   S     -1.55713   4.49553   7.36259   0.00318  -0.00161  -0.02361
   S     -3.13551   7.17614   7.36492  -0.00091  -0.00420  -0.00884
   S      3.11294   1.79926   7.36568   0.00622  -0.00378  -0.03415
   S      1.55932   4.49628   7.36270  -0.00674   0.01423   0.01473
   S      0.00189   7.19084   7.36520   0.00934  -0.00356   0.02063
   S      6.22603   1.80031   7.36554   0.00769  -0.00653   0.02015
   S      4.67007   4.52468   7.36528   0.00313   0.00299  -0.00925
   S      3.13940   7.17777   7.36514  -0.00456   0.00258   0.02573
   S      1.56743   0.88903   1.44953   0.00264   0.00270   0.00520
   S      0.00197   3.59557   1.45463   0.00191  -0.00101  -0.01110
   S     -1.55692   6.30497   1.44943   0.00221   0.00162  -0.00278
   S      4.67050   0.90020   1.47219  -0.00151   0.00070   0.00006
   S      3.12865   3.59313   1.44953  -0.00115  -0.00359   0.00553
   S      1.56288   6.30612   1.44926  -0.00147   0.00061  -0.00320
   S      7.77286   0.89108   1.44960  -0.00126   0.00089  -0.00340
   S      6.21396   3.59349   1.44977  -0.00023  -0.00261  -0.00258
   S      4.67213   6.29305   1.45505  -0.00021   0.00010  -0.00597
   S      0.00029   1.79963  10.47691   0.01330   0.00238  -0.00286
   S     -1.55435   4.49395  10.47676  -0.00393   0.00215   0.00033
   S     -3.10209   7.19556  10.48840   0.00405   0.00355  -0.01939
   S      3.11213   1.79973  10.47677  -0.00495   0.00302  -0.00651
   S      1.55631   4.49473  10.47690   0.00473  -0.01282  -0.00296
   S      0.00186   7.19010  10.47646  -0.01431   0.00310  -0.00051
   S      6.22666   1.80071  10.47681  -0.00980   0.01092  -0.00053
   S      4.66996   4.48608  10.48874  -0.00112  -0.00544  -0.01998
   S      3.10564   7.19728  10.48870   0.00986  -0.00570   0.03265
   S      1.53004   0.86688   4.56033  -0.00095  -0.00075   0.00454
   S      0.00221   3.59544   4.55005  -0.00251   0.00142   0.00463
   S     -1.59554   6.28393   4.56103  -0.00075  -0.00413  -0.00395
   S      4.67016   0.90040   4.57555   0.00175  -0.00105   0.01543
   S      3.12913   3.63658   4.56033   0.00007   0.00117   0.00461
   S      1.60145   6.28457   4.56117   0.00085   0.00080   0.00053
   S      7.81083   0.86847   4.56151  -0.00026  -0.00116   0.00043
   S      6.21290   3.63748   4.56136   0.00334   0.00275  -0.00405
   Ni     4.67258   6.29289   4.79681  -0.00017   0.00012  -0.00004
freq: 407.23 cm-1
PRIMCOORD140
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00040   0.00033  -0.00280
   Mo    -1.56480   4.50015   3.00438  -0.00082  -0.00056   0.00013
   Mo    -3.12790   7.17894   3.00028   0.00005  -0.00007   0.00115
   Mo     3.11125   1.80044   3.02071  -0.00010   0.00069  -0.00066
   Mo     1.56862   4.50121   3.00404   0.00127   0.00021   0.00368
   Mo     0.00282   7.18789   3.02100   0.00025   0.00010   0.00229
   Mo     6.22921   1.80126   3.02135   0.00067   0.00070  -0.00401
   Mo     4.67161   4.51705   3.00063  -0.00008  -0.00020  -0.00049
   Mo     3.13297   7.18168   3.00023  -0.00021  -0.00012   0.00040
   Mo     1.55455   0.89792   8.91887  -0.00302   0.00220  -0.01763
   Mo     0.00126   3.59580   8.91669  -0.00252  -0.00411   0.00031
   Mo    -1.55710   6.29081   8.91859   0.00334   0.00044  -0.02146
   Mo     4.66964   0.90051   8.92067  -0.00291  -0.00472  -0.00010
   Mo     3.11434   3.59954   8.91887   0.00351  -0.00170   0.01694
   Mo     1.56115   6.29158   8.91859  -0.00298   0.00429  -0.00341
   Mo     7.78444   0.89958   8.91893   0.00511  -0.00070   0.00442
   Mo     6.22599   3.60045   8.91893  -0.00128   0.00335   0.02118
   Mo     4.67084   6.29359   8.95212   0.00045   0.00075  -0.00033
   S      0.00044   1.79624   7.36271   0.00970  -0.00269   0.02296
   S     -1.55713   4.49553   7.36259   0.00910   0.01595   0.00091
   S     -3.13551   7.17614   7.36492   0.00531   0.00052   0.02265
   S      3.11294   1.79926   7.36568  -0.00552  -0.00958   0.00161
   S      1.55932   4.49628   7.36270  -0.00674   0.00644  -0.02279
   S      0.00189   7.19084   7.36520  -0.00580  -0.00615   0.03275
   S      6.22603   1.80031   7.36554  -0.00294  -0.00800  -0.03232
   S      4.67007   4.52468   7.36528  -0.00232   0.00518  -0.02006
   S      3.13940   7.17777   7.36514  -0.00185  -0.00388   0.00051
   S      1.56743   0.88903   1.44953  -0.00021   0.00011  -0.00074
   S      0.00197   3.59557   1.45463  -0.00125  -0.00187  -0.00252
   S     -1.55692   6.30497   1.44943  -0.00076   0.00018  -0.00483
   S      4.67050   0.90020   1.47219   0.00082   0.00104  -0.00011
   S      3.12865   3.59313   1.44953   0.00012  -0.00121   0.00053
   S      1.56288   6.30612   1.44926   0.00025   0.00075  -0.00445
   S      7.77286   0.89108   1.44960  -0.00065   0.00135   0.00437
   S      6.21396   3.59349   1.44977   0.00083  -0.00172   0.00539
   S      4.67213   6.29305   1.45505   0.00024   0.00029  -0.00153
   S      0.00029   1.79963  10.47691  -0.00828   0.00440  -0.00268
   S     -1.55435   4.49395  10.47676  -0.00783  -0.01430  -0.00088
   S     -3.10209   7.19556  10.48840  -0.00888  -0.00444   0.03052
   S      3.11213   1.79973  10.47677   0.00844   0.01436  -0.00049
   S      1.55631   4.49473  10.47690   0.00730  -0.00459   0.00126
   S      0.00186   7.19010  10.47646   0.00877   0.00538   0.00340
   S      6.22666   1.80071  10.47681   0.00088   0.00976  -0.00464
   S      4.66996   4.48608  10.48874   0.00072  -0.00980  -0.03095
   S      3.10564   7.19728  10.48870   0.00024   0.00113  -0.00141
   S      1.53004   0.86688   4.56033   0.00220  -0.00159   0.00278
   S      0.00221   3.59544   4.55005   0.00158   0.00246   0.00118
   S     -1.59554   6.28393   4.56103  -0.00006   0.00059  -0.00207
   S      4.67016   0.90040   4.57555  -0.00106  -0.00183   0.00369
   S      3.12913   3.63658   4.56033  -0.00288   0.00182  -0.00316
   S      1.60145   6.28457   4.56117   0.00011  -0.00251  -0.00533
   S      7.81083   0.86847   4.56151  -0.00146  -0.00133   0.00524
   S      6.21290   3.63748   4.56136   0.00068   0.00082   0.00239
   Ni     4.67258   6.29289   4.79681   0.00012   0.00022   0.00000
freq: 408.56 cm-1
PRIMCOORD141
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00162  -0.00205  -0.01261
   Mo    -1.56480   4.50015   3.00438  -0.00001  -0.00020  -0.00101
   Mo    -3.12790   7.17894   3.00028  -0.00167   0.00087   0.00163
   Mo     3.11125   1.80044   3.02071  -0.00046   0.00040   0.00950
   Mo     1.56862   4.50121   3.00404   0.00108   0.00237  -0.01329
   Mo     0.00282   7.18789   3.02100   0.00179  -0.00003   0.01169
   Mo     6.22921   1.80126   3.02135   0.00087  -0.00143   0.01182
   Mo     4.67161   4.51705   3.00063  -0.00166   0.00107   0.00126
   Mo     3.13297   7.18168   3.00023   0.00179  -0.00116  -0.00575
   Mo     1.55455   0.89792   8.91887  -0.00003  -0.00346   0.00001
   Mo     0.00126   3.59580   8.91669  -0.00037   0.00012   0.00449
   Mo    -1.55710   6.29081   8.91859  -0.00303   0.00125   0.00090
   Mo     4.66964   0.90051   8.92067  -0.00015   0.00005   0.00456
   Mo     3.11434   3.59954   8.91887   0.00297   0.00162  -0.00053
   Mo     1.56115   6.29158   8.91859   0.00252   0.00133  -0.00085
   Mo     7.78444   0.89958   8.91893   0.00019  -0.00284   0.00014
   Mo     6.22599   3.60045   8.91893  -0.00255   0.00197   0.00135
   Mo     4.67084   6.29359   8.95212   0.00056  -0.00018  -0.01172
   S      0.00044   1.79624   7.36271   0.00009   0.00127   0.00851
   S     -1.55713   4.49553   7.36259   0.00205  -0.00091   0.00837
   S     -3.13551   7.17614   7.36492  -0.00563  -0.00217   0.03021
   S      3.11294   1.79926   7.36568  -0.00347   0.00229   0.00873
   S      1.55932   4.49628   7.36270  -0.00088  -0.00034   0.00928
   S      0.00189   7.19084   7.36520   0.00101  -0.00370   0.00796
   S      6.22603   1.80031   7.36554   0.00332   0.00095   0.00679
   S      4.67007   4.52468   7.36528  -0.00128   0.00589   0.02979
   S      3.13940   7.17777   7.36514   0.00466  -0.00310   0.02875
   S      1.56743   0.88903   1.44953  -0.00661   0.00134   0.00161
   S      0.00197   3.59557   1.45463   0.00429  -0.00212   0.01112
   S     -1.55692   6.30497   1.44943  -0.00260  -0.00269  -0.01443
   S      4.67050   0.90020   1.47219  -0.00183   0.00088  -0.02486
   S      3.12865   3.59313   1.44953  -0.00467   0.00522   0.00290
   S      1.56288   6.30612   1.44926   0.00494  -0.00840   0.00886
   S      7.77286   0.89108   1.44960   0.00964  -0.00019   0.00804
   S      6.21396   3.59349   1.44977   0.00109   0.00388  -0.01379
   S      4.67213   6.29305   1.45505  -0.00431   0.00220   0.00665
   S      0.00029   1.79963  10.47691  -0.00007   0.00490  -0.01540
   S     -1.55435   4.49395  10.47676   0.00364  -0.00227  -0.01755
   S     -3.10209   7.19556  10.48840   0.00592   0.00303  -0.01721
   S      3.11213   1.79973  10.47677   0.00153  -0.00105  -0.01296
   S      1.55631   4.49473  10.47690  -0.00447  -0.00266  -0.01396
   S      0.00186   7.19010  10.47646  -0.00077   0.00170  -0.01258
   S      6.22666   1.80071  10.47681  -0.00146  -0.00016  -0.01346
   S      4.66996   4.48608  10.48874   0.00068  -0.00670  -0.01667
   S      3.10564   7.19728  10.48870  -0.00526   0.00343  -0.01390
   S      1.53004   0.86688   4.56033   0.01116  -0.00303   0.00040
   S      0.00221   3.59544   4.55005  -0.00556   0.00288   0.02660
   S     -1.59554   6.28393   4.56103   0.00340   0.00375  -0.00270
   S      4.67016   0.90040   4.57555  -0.00023   0.00009  -0.02396
   S      3.12913   3.63658   4.56033   0.00839  -0.00840   0.00062
   S      1.60145   6.28457   4.56117  -0.00712   0.00694   0.00213
   S      7.81083   0.86847   4.56151  -0.00917   0.00304   0.00191
   S      6.21290   3.63748   4.56136  -0.00118  -0.00481  -0.00289
   Ni     4.67258   6.29289   4.79681   0.00008  -0.00005   0.00128
freq: 408.98 cm-1
PRIMCOORD142
     54   1
   Mo     0.00099   1.78600   3.00405   0.00387   0.00219   0.00937
   Mo    -1.56480   4.50015   3.00438  -0.00476   0.00254  -0.02628
   Mo    -3.12790   7.17894   3.00028   0.00169  -0.00576  -0.00706
   Mo     3.11125   1.80044   3.02071   0.00165  -0.00055   0.00759
   Mo     1.56862   4.50121   3.00404   0.00052  -0.00450   0.00727
   Mo     0.00282   7.18789   3.02100  -0.00550  -0.00065   0.00171
   Mo     6.22921   1.80126   3.02135  -0.00247   0.00529   0.00217
   Mo     4.67161   4.51705   3.00063   0.00545   0.00157  -0.00824
   Mo     3.13297   7.18168   3.00023  -0.00169   0.00057   0.01445
   Mo     1.55455   0.89792   8.91887  -0.00105  -0.00040   0.00325
   Mo     0.00126   3.59580   8.91669   0.00186  -0.00122   0.00171
   Mo    -1.55710   6.29081   8.91859  -0.00076   0.00181  -0.00239
   Mo     4.66964   0.90051   8.92067   0.00019  -0.00006   0.00168
   Mo     3.11434   3.59954   8.91887  -0.00011   0.00098   0.00300
   Mo     1.56115   6.29158   8.91859   0.00204   0.00046  -0.00074
   Mo     7.78444   0.89958   8.91893   0.00074  -0.00192  -0.00043
   Mo     6.22599   3.60045   8.91893  -0.00182  -0.00037  -0.00235
   Mo     4.67084   6.29359   8.95212  -0.00200   0.00130  -0.00439
   S      0.00044   1.79624   7.36271  -0.00200   0.00174   0.00416
   S     -1.55713   4.49553   7.36259  -0.00123   0.00080   0.00027
   S     -3.13551   7.17614   7.36492   0.00052  -0.00447   0.00801
   S      3.11294   1.79926   7.36568   0.00094  -0.00038  -0.00337
   S      1.55932   4.49628   7.36270  -0.00239   0.00104   0.00392
   S      0.00189   7.19084   7.36520  -0.00155  -0.00265   0.00489
   S      6.22603   1.80031   7.36554   0.00119   0.00282   0.00477
   S      4.67007   4.52468   7.36528   0.00383   0.00169   0.00759
   S      3.13940   7.17777   7.36514   0.00218  -0.00154   0.01676
   S      1.56743   0.88903   1.44953  -0.00168  -0.00347  -0.01328
   S      0.00197   3.59557   1.45463  -0.01100   0.00714   0.00394
   S     -1.55692   6.30497   1.44943  -0.00270  -0.01071   0.03911
   S      4.67050   0.90020   1.47219   0.00479  -0.00315  -0.00790
   S      3.12865   3.59313   1.44953   0.00155   0.00392  -0.00914
   S      1.56288   6.30612   1.44926  -0.00337   0.00443  -0.02867
   S      7.77286   0.89108   1.44960  -0.00599   0.00035  -0.03176
   S      6.21396   3.59349   1.44977   0.00797   0.00819   0.03992
   S      4.67213   6.29305   1.45505   0.01196  -0.00763   0.00161
   S      0.00029   1.79963  10.47691   0.00101   0.00124  -0.00986
   S     -1.55435   4.49395  10.47676   0.00267  -0.00149   0.00249
   S     -3.10209   7.19556  10.48840   0.00162   0.00285  -0.00428
   S      3.11213   1.79973  10.47677  -0.00037   0.00009  -0.00685
   S      1.55631   4.49473  10.47690  -0.00069  -0.00152  -0.00896
   S      0.00186   7.19010  10.47646   0.00096   0.00106  -0.00246
   S      6.22666   1.80071  10.47681  -0.00040  -0.00145  -0.00280
   S      4.66996   4.48608  10.48874  -0.00163  -0.00278  -0.00369
   S      3.10564   7.19728  10.48870  -0.00175   0.00109  -0.00890
   S      1.53004   0.86688   4.56033  -0.00551   0.01016   0.00120
   S      0.00221   3.59544   4.55005   0.01578  -0.01021   0.00983
   S     -1.59554   6.28393   4.56103   0.00441   0.01327   0.00586
   S      4.67016   0.90040   4.57555   0.00058  -0.00030  -0.00910
   S      3.12913   3.63658   4.56033  -0.01125  -0.00114   0.00186
   S      1.60145   6.28457   4.56117   0.00638   0.00448  -0.00649
   S      7.81083   0.86847   4.56151   0.00049  -0.00692  -0.00695
   S      6.21290   3.63748   4.56136  -0.00840  -0.01080   0.00634
   Ni     4.67258   6.29289   4.79681  -0.00031   0.00020   0.00054
freq: 409.18 cm-1
PRIMCOORD143
     54   1
   Mo     0.00099   1.78600   3.00405   0.00280  -0.00437  -0.02150
   Mo    -1.56480   4.50015   3.00438   0.00240   0.00484  -0.00117
   Mo    -3.12790   7.17894   3.00028  -0.00315   0.00156  -0.01357
   Mo     3.11125   1.80044   3.02071  -0.00334  -0.00589   0.00041
   Mo     1.56862   4.50121   3.00404  -0.00490  -0.00010   0.02187
   Mo     0.00282   7.18789   3.02100  -0.00370   0.00110   0.00416
   Mo     6.22921   1.80126   3.02135   0.00258  -0.00226  -0.00371
   Mo     4.67161   4.51705   3.00063   0.00331  -0.00183   0.01295
   Mo     3.13297   7.18168   3.00023   0.00325   0.00579   0.00062
   Mo     1.55455   0.89792   8.91887   0.00094   0.00028  -0.00084
   Mo     0.00126   3.59580   8.91669   0.00111   0.00176   0.00044
   Mo    -1.55710   6.29081   8.91859   0.00061  -0.00061   0.00159
   Mo     4.66964   0.90051   8.92067   0.00020   0.00024   0.00004
   Mo     3.11434   3.59954   8.91887  -0.00010   0.00123   0.00168
   Mo     1.56115   6.29158   8.91859   0.00025  -0.00129   0.00318
   Mo     7.78444   0.89958   8.91893  -0.00114  -0.00078  -0.00326
   Mo     6.22599   3.60045   8.91893  -0.00105   0.00034  -0.00232
   Mo     4.67084   6.29359   8.95212  -0.00132  -0.00204  -0.00058
   S      0.00044   1.79624   7.36271  -0.00129  -0.00186  -0.00159
   S     -1.55713   4.49553   7.36259  -0.00130  -0.00168   0.00060
   S     -3.13551   7.17614   7.36492  -0.00076   0.00190  -0.00397
   S      3.11294   1.79926   7.36568  -0.00102  -0.00207  -0.00037
   S      1.55932   4.49628   7.36270  -0.00126  -0.00174   0.00176
   S      0.00189   7.19084   7.36520  -0.00118   0.00180  -0.00395
   S      6.22603   1.80031   7.36554   0.00232   0.00027   0.00542
   S      4.67007   4.52468   7.36528   0.00268   0.00082   0.00628
   S      3.13940   7.17777   7.36514   0.00264   0.00400   0.00163
   S      1.56743   0.88903   1.44953  -0.01085   0.00179   0.04217
   S      0.00197   3.59557   1.45463  -0.00777  -0.01233   0.00006
   S     -1.55692   6.30497   1.44943  -0.00488  -0.00381   0.01354
   S      4.67050   0.90020   1.47219   0.00368   0.00583  -0.00052
   S      3.12865   3.59313   1.44953   0.00690  -0.00791  -0.04262
   S      1.56288   6.30612   1.44926   0.00079   0.00676  -0.03236
   S      7.77286   0.89108   1.44960   0.00520   0.00420   0.02992
   S      6.21396   3.59349   1.44977   0.00005  -0.00531  -0.01031
   S      4.67213   6.29305   1.45505   0.00792   0.01246   0.00006
   S      0.00029   1.79963  10.47691   0.00068   0.00134   0.00545
   S     -1.55435   4.49395  10.47676   0.00095   0.00069  -0.00021
   S     -3.10209   7.19556  10.48840   0.00089  -0.00028   0.00276
   S      3.11213   1.79973  10.47677   0.00052   0.00126  -0.00078
   S      1.55631   4.49473  10.47690   0.00061   0.00075  -0.00788
   S      0.00186   7.19010  10.47646   0.00090  -0.00078  -0.00237
   S      6.22666   1.80071  10.47681  -0.00119   0.00002   0.00209
   S      4.66996   4.48608  10.48874  -0.00131  -0.00004  -0.00382
   S      3.10564   7.19728  10.48870  -0.00123  -0.00160  -0.00076
   S      1.53004   0.86688   4.56033   0.00821   0.00331   0.00837
   S      0.00221   3.59544   4.55005   0.01059   0.01682   0.00108
   S     -1.59554   6.28393   4.56103   0.00784  -0.00752   0.00381
   S      4.67016   0.90040   4.57555   0.00046   0.00062  -0.00075
   S      3.12913   3.63658   4.56033  -0.00215   0.00863  -0.00859
   S      1.60145   6.28457   4.56117  -0.00084  -0.01355  -0.00453
   S      7.81083   0.86847   4.56151  -0.01161  -0.00811   0.00387
   S      6.21290   3.63748   4.56136  -0.01112   0.00204  -0.00356
   Ni     4.67258   6.29289   4.79681  -0.00020  -0.00031   0.00005
freq: 409.80 cm-1
PRIMCOORD144
     54   1
   Mo     0.00099   1.78600   3.00405   0.00032   0.00007   0.00193
   Mo    -1.56480   4.50015   3.00438  -0.00058   0.00042  -0.00392
   Mo    -3.12790   7.17894   3.00028   0.00014  -0.00039  -0.00068
   Mo     3.11125   1.80044   3.02071   0.00020  -0.00014   0.00172
   Mo     1.56862   4.50121   3.00404   0.00002  -0.00029   0.00209
   Mo     0.00282   7.18789   3.02100  -0.00083  -0.00017  -0.00119
   Mo     6.22921   1.80126   3.02135  -0.00027   0.00079  -0.00102
   Mo     4.67161   4.51705   3.00063   0.00045  -0.00003  -0.00034
   Mo     3.13297   7.18168   3.00023   0.00022  -0.00008   0.00134
   Mo     1.55455   0.89792   8.91887  -0.00068  -0.00004  -0.01996
   Mo     0.00126   3.59580   8.91669  -0.00012   0.00009  -0.00421
   Mo    -1.55710   6.29081   8.91859  -0.00043   0.00075   0.02355
   Mo     4.66964   0.90051   8.92067   0.00060  -0.00036   0.00511
   Mo     3.11434   3.59954   8.91887  -0.00018   0.00067  -0.01803
   Mo     1.56115   6.29158   8.91859  -0.00095  -0.00005  -0.00236
   Mo     7.78444   0.89958   8.91893  -0.00039   0.00090  -0.00550
   Mo     6.22599   3.60045   8.91893  -0.00093   0.00010   0.02234
   Mo     4.67084   6.29359   8.95212  -0.00029   0.00016  -0.00097
   S      0.00044   1.79624   7.36271   0.00668  -0.00431   0.02169
   S     -1.55713   4.49553   7.36259   0.01093  -0.00687  -0.03113
   S     -3.13551   7.17614   7.36492  -0.00824   0.01329  -0.00052
   S      3.11294   1.79926   7.36568  -0.01011   0.00501   0.02161
   S      1.55932   4.49628   7.36270   0.00624  -0.00469   0.01795
   S      0.00189   7.19084   7.36520   0.01015   0.00244  -0.01765
   S      6.22603   1.80031   7.36554   0.00420  -0.01022  -0.01464
   S      4.67007   4.52468   7.36528  -0.01454   0.00038  -0.00060
   S      3.13940   7.17777   7.36514   0.00156   0.00041   0.00325
   S      1.56743   0.88903   1.44953  -0.00027  -0.00032  -0.00366
   S      0.00197   3.59557   1.45463  -0.00136   0.00066  -0.00133
   S     -1.55692   6.30497   1.44943   0.00047  -0.00119   0.00669
   S      4.67050   0.90020   1.47219   0.00107  -0.00063  -0.00003
   S      3.12865   3.59313   1.44953   0.00016   0.00020  -0.00409
   S      1.56288   6.30612   1.44926  -0.00043   0.00099  -0.00375
   S      7.77286   0.89108   1.44960  -0.00094  -0.00012  -0.00380
   S      6.21396   3.59349   1.44977   0.00133   0.00011   0.00622
   S      4.67213   6.29305   1.45505   0.00025   0.00019  -0.00034
   S      0.00029   1.79963  10.47691  -0.00525   0.00373   0.02090
   S     -1.55435   4.49395  10.47676  -0.01005   0.00636  -0.02901
   S     -3.10209   7.19556  10.48840   0.01020  -0.01435  -0.00268
   S      3.11213   1.79973  10.47677   0.00954  -0.00466   0.02497
   S      1.55631   4.49473  10.47690  -0.00509   0.00360   0.01732
   S      0.00186   7.19010  10.47646  -0.00960  -0.00234  -0.01944
   S      6.22666   1.80071  10.47681  -0.00395   0.00955  -0.01626
   S      4.66996   4.48608  10.48874   0.01625  -0.00190  -0.00347
   S      3.10564   7.19728  10.48870   0.00112  -0.00209   0.00762
   S      1.53004   0.86688   4.56033  -0.00062   0.00044  -0.00139
   S      0.00221   3.59544   4.55005   0.00160  -0.00072   0.00089
   S     -1.59554   6.28393   4.56103   0.00068   0.00095   0.00320
   S      4.67016   0.90040   4.57555  -0.00022   0.00020   0.00102
   S      3.12913   3.63658   4.56033  -0.00062   0.00046  -0.00147
   S      1.60145   6.28457   4.56117   0.00045  -0.00029  -0.00026
   S      7.81083   0.86847   4.56151   0.00029  -0.00043  -0.00046
   S      6.21290   3.63748   4.56136  -0.00081  -0.00104   0.00292
   Ni     4.67258   6.29289   4.79681  -0.00003   0.00001   0.00001
freq: 409.96 cm-1
PRIMCOORD145
     54   1
   Mo     0.00099   1.78600   3.00405   0.00027  -0.00019  -0.00304
   Mo    -1.56480   4.50015   3.00438   0.00032   0.00032  -0.00016
   Mo    -3.12790   7.17894   3.00028   0.00021   0.00028  -0.00105
   Mo     3.11125   1.80044   3.02071  -0.00043  -0.00079  -0.00015
   Mo     1.56862   4.50121   3.00404  -0.00057  -0.00016   0.00398
   Mo     0.00282   7.18789   3.02100  -0.00052   0.00017   0.00141
   Mo     6.22921   1.80126   3.02135   0.00034  -0.00025  -0.00209
   Mo     4.67161   4.51705   3.00063   0.00020   0.00005   0.00079
   Mo     3.13297   7.18168   3.00023   0.00004   0.00040   0.00019
   Mo     1.55455   0.89792   8.91887  -0.00008  -0.00104   0.01467
   Mo     0.00126   3.59580   8.91669  -0.00010  -0.00014   0.00088
   Mo    -1.55710   6.29081   8.91859  -0.00093  -0.00021  -0.00692
   Mo     4.66964   0.90051   8.92067   0.00053   0.00072  -0.00083
   Mo     3.11434   3.59954   8.91887  -0.00087  -0.00049  -0.01711
   Mo     1.56115   6.29158   8.91859  -0.00003  -0.00075  -0.02475
   Mo     7.78444   0.89958   8.91893  -0.00077  -0.00029   0.02404
   Mo     6.22599   3.60045   8.91893   0.00016  -0.00096   0.01007
   Mo     4.67084   6.29359   8.95212  -0.00013  -0.00019  -0.00002
   S      0.00044   1.79624   7.36271   0.00427   0.00898  -0.02971
   S     -1.55713   4.49553   7.36259   0.00419   0.00648  -0.00325
   S     -3.13551   7.17614   7.36492   0.00418  -0.00647  -0.00270
   S      3.11294   1.79926   7.36568   0.00599   0.01085   0.00186
   S      1.55932   4.49628   7.36270   0.00734   0.00813   0.03012
   S      0.00189   7.19084   7.36520   0.00699  -0.00697   0.02114
   S      6.22603   1.80031   7.36554  -0.00988   0.00060  -0.02195
   S      4.67007   4.52468   7.36528  -0.00973   0.00032   0.00192
   S      3.13940   7.17777   7.36514  -0.00874  -0.01503   0.00002
   S      1.56743   0.88903   1.44953  -0.00092   0.00059   0.00595
   S      0.00197   3.59557   1.45463  -0.00101  -0.00135   0.00053
   S     -1.55692   6.30497   1.44943  -0.00047  -0.00053   0.00102
   S      4.67050   0.90020   1.47219   0.00077   0.00113   0.00094
   S      3.12865   3.59313   1.44953   0.00149  -0.00061  -0.00558
   S      1.56288   6.30612   1.44926   0.00051   0.00103  -0.00590
   S      7.77286   0.89108   1.44960   0.00004   0.00070   0.00580
   S      6.21396   3.59349   1.44977  -0.00039  -0.00070   0.00106
   S      4.67213   6.29305   1.45505   0.00009  -0.00016  -0.00013
   S      0.00029   1.79963  10.47691  -0.00322  -0.00805  -0.02750
   S     -1.55435   4.49395  10.47676  -0.00320  -0.00504  -0.00255
   S     -3.10209   7.19556  10.48840  -0.00223   0.00868  -0.00678
   S      3.11213   1.79973  10.47677  -0.00574  -0.01015   0.00276
   S      1.55631   4.49473  10.47690  -0.00696  -0.00710   0.02913
   S      0.00186   7.19010  10.47646  -0.00668   0.00646   0.02512
   S      6.22666   1.80071  10.47681   0.00932  -0.00065  -0.02544
   S      4.66996   4.48608  10.48874   0.01086   0.00217   0.00678
   S      3.10564   7.19728  10.48870   0.00991   0.01677   0.00092
   S      1.53004   0.86688   4.56033   0.00057   0.00014   0.00157
   S      0.00221   3.59544   4.55005   0.00102   0.00129  -0.00153
   S     -1.59554   6.28393   4.56103   0.00008  -0.00036  -0.00108
   S      4.67016   0.90040   4.57555  -0.00017  -0.00031   0.00023
   S      3.12913   3.63658   4.56033  -0.00067   0.00113  -0.00256
   S      1.60145   6.28457   4.56117   0.00059  -0.00123  -0.00356
   S      7.81083   0.86847   4.56151  -0.00078  -0.00032   0.00260
   S      6.21290   3.63748   4.56136  -0.00027   0.00012   0.00098
   Ni     4.67258   6.29289   4.79681  -0.00001  -0.00001   0.00000
freq: 410.55 cm-1
PRIMCOORD146
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00001   0.00141   0.00022
   Mo    -1.56480   4.50015   3.00438   0.00099  -0.00065  -0.00063
   Mo    -3.12790   7.17894   3.00028   0.00096   0.00040  -0.00023
   Mo     3.11125   1.80044   3.02071   0.00008   0.00004   0.00085
   Mo     1.56862   4.50121   3.00404  -0.00111  -0.00073  -0.00024
   Mo     0.00282   7.18789   3.02100  -0.00016  -0.00006   0.00035
   Mo     6.22921   1.80126   3.02135  -0.00007   0.00026   0.00052
   Mo     4.67161   4.51705   3.00063   0.00008  -0.00105  -0.00040
   Mo     3.13297   7.18168   3.00023  -0.00074   0.00038  -0.00036
   Mo     1.55455   0.89792   8.91887  -0.00054  -0.00076  -0.00278
   Mo     0.00126   3.59580   8.91669   0.00006  -0.00000   0.03067
   Mo    -1.55710   6.29081   8.91859  -0.00070   0.00041   0.00421
   Mo     4.66964   0.90051   8.92067   0.00022  -0.00017  -0.02912
   Mo     3.11434   3.59954   8.91887   0.00046   0.00087  -0.00156
   Mo     1.56115   6.29158   8.91859   0.00056   0.00012  -0.00022
   Mo     7.78444   0.89958   8.91893   0.00028  -0.00050  -0.00215
   Mo     6.22599   3.60045   8.91893  -0.00069   0.00050   0.00350
   Mo     4.67084   6.29359   8.95212  -0.00017   0.00013  -0.00237
   S      0.00044   1.79624   7.36271   0.00030  -0.01448  -0.01938
   S     -1.55713   4.49553   7.36259  -0.01005   0.00540  -0.02944
   S     -3.13551   7.17614   7.36492  -0.00162   0.00187   0.00037
   S      3.11294   1.79926   7.36568   0.01077  -0.00679   0.02047
   S      1.55932   4.49628   7.36270   0.01206   0.00621  -0.02173
   S      0.00189   7.19084   7.36520   0.00158   0.01447   0.01589
   S      6.22603   1.80031   7.36554  -0.01094  -0.00872   0.01755
   S      4.67007   4.52468   7.36528  -0.00171   0.00044   0.00017
   S      3.13940   7.17777   7.36514   0.00074   0.00041   0.00250
   S      1.56743   0.88903   1.44953   0.00014  -0.00150   0.00228
   S      0.00197   3.59557   1.45463   0.00001   0.00017   0.00991
   S     -1.55692   6.30497   1.44943  -0.00099   0.00074   0.00427
   S      4.67050   0.90020   1.47219   0.00011  -0.00021   0.00094
   S      3.12865   3.59313   1.44953   0.00116   0.00082   0.00323
   S      1.56288   6.30612   1.44926   0.00123   0.00091   0.00323
   S      7.77286   0.89108   1.44960  -0.00024  -0.00165   0.00254
   S      6.21396   3.59349   1.44977  -0.00109   0.00061   0.00449
   S      4.67213   6.29305   1.45505  -0.00037   0.00015   0.00038
   S      0.00029   1.79963  10.47691  -0.00022   0.01514  -0.01631
   S     -1.55435   4.49395  10.47676   0.01099  -0.00609  -0.02481
   S     -3.10209   7.19556  10.48840   0.00311  -0.00147   0.00044
   S      3.11213   1.79973  10.47677  -0.01036   0.00647   0.02727
   S      1.55631   4.49473  10.47690  -0.01278  -0.00688  -0.01844
   S      0.00186   7.19010  10.47646  -0.00176  -0.01404   0.01999
   S      6.22666   1.80071  10.47681   0.01054   0.00860   0.02202
   S      4.66996   4.48608  10.48874   0.00206  -0.00213   0.00003
   S      3.10564   7.19728  10.48870  -0.00110  -0.00024   0.00336
   S      1.53004   0.86688   4.56033  -0.00076  -0.00032  -0.00358
   S      0.00221   3.59544   4.55005   0.00003  -0.00018  -0.00684
   S     -1.59554   6.28393   4.56103  -0.00049  -0.00025  -0.00325
   S      4.67016   0.90040   4.57555  -0.00007   0.00001  -0.00521
   S      3.12913   3.63658   4.56033  -0.00007   0.00071  -0.00353
   S      1.60145   6.28457   4.56117   0.00048  -0.00038  -0.00304
   S      7.81083   0.86847   4.56151   0.00076  -0.00017  -0.00330
   S      6.21290   3.63748   4.56136   0.00007   0.00051  -0.00344
   Ni     4.67258   6.29289   4.79681  -0.00002   0.00003   0.00008
freq: 411.85 cm-1
PRIMCOORD147
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00036   0.00403   0.00366
   Mo    -1.56480   4.50015   3.00438   0.00344  -0.00202   0.00399
   Mo    -3.12790   7.17894   3.00028   0.00379   0.00200   0.00082
   Mo     3.11125   1.80044   3.02071  -0.00136   0.00085  -0.00503
   Mo     1.56862   4.50121   3.00404  -0.00353  -0.00173   0.00347
   Mo     0.00282   7.18789   3.02100   0.00000  -0.00190  -0.00515
   Mo     6.22921   1.80126   3.02135   0.00163   0.00104  -0.00502
   Mo     4.67161   4.51705   3.00063   0.00010  -0.00435   0.00090
   Mo     3.13297   7.18168   3.00023  -0.00364   0.00204   0.00024
   Mo     1.55455   0.89792   8.91887   0.00101  -0.00501   0.00106
   Mo     0.00126   3.59580   8.91669   0.00024  -0.00011   0.00562
   Mo    -1.55710   6.29081   8.91859  -0.00399   0.00349  -0.00001
   Mo     4.66964   0.90051   8.92067  -0.00033   0.00024   0.01389
   Mo     3.11434   3.59954   8.91887   0.00487   0.00157   0.00127
   Mo     1.56115   6.29158   8.91859   0.00387   0.00317   0.00044
   Mo     7.78444   0.89958   8.91893  -0.00068  -0.00493  -0.00002
   Mo     6.22599   3.60045   8.91893  -0.00497   0.00173  -0.00027
   Mo     4.67084   6.29359   8.95212   0.00015  -0.00009  -0.02244
   S      0.00044   1.79624   7.36271  -0.00071   0.00150  -0.01549
   S     -1.55713   4.49553   7.36259   0.00119  -0.00087  -0.01562
   S     -3.13551   7.17614   7.36492  -0.00891  -0.00535   0.02287
   S      3.11294   1.79926   7.36568  -0.00648   0.00373  -0.01948
   S      1.55932   4.49628   7.36270  -0.00194  -0.00050  -0.01613
   S      0.00189   7.19084   7.36520   0.00004  -0.00824  -0.01912
   S      6.22603   1.80031   7.36554   0.00711   0.00410  -0.01862
   S      4.67007   4.52468   7.36528   0.00047   0.01043   0.02291
   S      3.13940   7.17777   7.36514   0.00892  -0.00481   0.02288
   S      1.56743   0.88903   1.44953   0.00261  -0.00257   0.01221
   S      0.00197   3.59557   1.45463   0.00026  -0.00010   0.01974
   S     -1.55692   6.30497   1.44943  -0.00091   0.00361   0.01291
   S      4.67050   0.90020   1.47219  -0.00021   0.00000   0.01568
   S      3.12865   3.59313   1.44953   0.00328  -0.00075   0.01276
   S      1.56288   6.30612   1.44926   0.00121   0.00325   0.01399
   S      7.77286   0.89108   1.44960  -0.00230  -0.00276   0.01357
   S      6.21396   3.59349   1.44977  -0.00348  -0.00102   0.01297
   S      4.67213   6.29305   1.45505  -0.00052   0.00037  -0.00567
   S      0.00029   1.79963  10.47691   0.00012   0.00650   0.00640
   S     -1.55435   4.49395  10.47676   0.00598  -0.00341   0.00851
   S     -3.10209   7.19556  10.48840   0.00996   0.00625   0.00602
   S      3.11213   1.79973  10.47677   0.00305  -0.00169  -0.00284
   S      1.55631   4.49473  10.47690  -0.00553  -0.00330   0.00610
   S      0.00186   7.19010  10.47646   0.00034   0.00348  -0.00026
   S      6.22666   1.80071  10.47681  -0.00312  -0.00209   0.00021
   S      4.66996   4.48608  10.48874  -0.00062  -0.01174   0.00607
   S      3.10564   7.19728  10.48870  -0.01040   0.00579   0.00708
   S      1.53004   0.86688   4.56033  -0.00302  -0.00180  -0.01183
   S      0.00221   3.59544   4.55005  -0.00010  -0.00004  -0.03514
   S     -1.59554   6.28393   4.56103  -0.00313  -0.00174  -0.01301
   S      4.67016   0.90040   4.57555  -0.00025   0.00015   0.00741
   S      3.12913   3.63658   4.56033   0.00022   0.00355  -0.01220
   S      1.60145   6.28457   4.56117   0.00300  -0.00203  -0.01242
   S      7.81083   0.86847   4.56151   0.00333  -0.00148  -0.01242
   S      6.21290   3.63748   4.56136  -0.00017   0.00349  -0.01328
   Ni     4.67258   6.29289   4.79681  -0.00002   0.00001   0.00050
freq: 413.82 cm-1
PRIMCOORD148
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00465   0.00317  -0.00422
   Mo    -1.56480   4.50015   3.00438  -0.00809   0.00447   0.00918
   Mo    -3.12790   7.17894   3.00028   0.00777  -0.00823   0.00600
   Mo     3.11125   1.80044   3.02071   0.00466  -0.00314   0.00095
   Mo     1.56862   4.50121   3.00404  -0.00556   0.00183  -0.00483
   Mo     0.00282   7.18789   3.02100  -0.00707  -0.00127  -0.00148
   Mo     6.22921   1.80126   3.02135  -0.00187   0.00659  -0.00170
   Mo     4.67161   4.51705   3.00063   0.01158  -0.00232   0.00524
   Mo     3.13297   7.18168   3.00023   0.00331  -0.00119  -0.00946
   Mo     1.55455   0.89792   8.91887  -0.00167   0.00359  -0.00166
   Mo     0.00126   3.59580   8.91669   0.00829  -0.00431  -0.00091
   Mo    -1.55710   6.29081   8.91859  -0.00020   0.00456  -0.00063
   Mo     4.66964   0.90051   8.92067  -0.00326   0.00174  -0.00069
   Mo     3.11434   3.59954   8.91887  -0.00413   0.00004  -0.00161
   Mo     1.56115   6.29158   8.91859   0.00427  -0.00327   0.00193
   Mo     7.78444   0.89958   8.91893   0.00465  -0.00240   0.00212
   Mo     6.22599   3.60045   8.91893  -0.00416  -0.00187  -0.00038
   Mo     4.67084   6.29359   8.95212  -0.00508   0.00261   0.00166
   S      0.00044   1.79624   7.36271  -0.00250   0.00133   0.01275
   S     -1.55713   4.49553   7.36259  -0.00080   0.00031  -0.01946
   S     -3.13551   7.17614   7.36492   0.00329  -0.00170  -0.00481
   S      3.11294   1.79926   7.36568   0.00302  -0.00186   0.00662
   S      1.55932   4.49628   7.36270  -0.00243   0.00139   0.01453
   S      0.00189   7.19084   7.36520  -0.00155  -0.00047  -0.00566
   S      6.22603   1.80031   7.36554  -0.00026   0.00167  -0.00625
   S      4.67007   4.52468   7.36528   0.00305  -0.00185  -0.00412
   S      3.13940   7.17777   7.36514  -0.00026   0.00031   0.00873
   S      1.56743   0.88903   1.44953  -0.00273   0.00606  -0.02153
   S      0.00197   3.59557   1.45463   0.01157  -0.00607  -0.00206
   S     -1.55692   6.30497   1.44943   0.00463   0.00429   0.01708
   S      4.67050   0.90020   1.47219   0.00147  -0.00071   0.00521
   S      3.12865   3.59313   1.44953  -0.00645  -0.00002  -0.02235
   S      1.56288   6.30612   1.44926   0.00658  -0.00083   0.00473
   S      7.77286   0.89108   1.44960   0.00353  -0.00541   0.00721
   S      6.21396   3.59349   1.44977  -0.00191  -0.00591   0.01848
   S      4.67213   6.29305   1.45505  -0.01681   0.00876  -0.00313
   S      0.00029   1.79963  10.47691  -0.00509   0.00049  -0.01232
   S     -1.55435   4.49395  10.47676  -0.00152   0.00052   0.02280
   S     -3.10209   7.19556  10.48840   0.00212  -0.00411   0.00622
   S      3.11213   1.79973  10.47677   0.00374  -0.00223  -0.00167
   S      1.55631   4.49473  10.47690  -0.00297   0.00383  -0.01397
   S      0.00186   7.19010  10.47646  -0.00020  -0.00173   0.00495
   S      6.22666   1.80071  10.47681   0.00167   0.00120   0.00498
   S      4.66996   4.48608  10.48874   0.00489   0.00027   0.00501
   S      3.10564   7.19728  10.48870  -0.00002   0.00037  -0.01774
   S      1.53004   0.86688   4.56033   0.00108   0.00047   0.01915
   S      0.00221   3.59544   4.55005   0.00234  -0.00111   0.00174
   S     -1.59554   6.28393   4.56103  -0.00274  -0.00196  -0.03604
   S      4.67016   0.90040   4.57555  -0.00012   0.00002  -0.00185
   S      3.12913   3.63658   4.56033   0.00008  -0.00130   0.02181
   S      1.60145   6.28457   4.56117  -0.00091  -0.00061   0.01590
   S      7.81083   0.86847   4.56151   0.00034   0.00100   0.01280
   S      6.21290   3.63748   4.56136   0.00023   0.00337  -0.03622
   Ni     4.67258   6.29289   4.79681  -0.00040   0.00022  -0.00002
freq: 414.08 cm-1
PRIMCOORD149
     54   1
   Mo     0.00099   1.78600   3.00405   0.00207   0.00795  -0.00789
   Mo    -1.56480   4.50015   3.00438   0.00234   0.00422   0.00036
   Mo    -3.12790   7.17894   3.00028   0.00070  -0.00755  -0.00823
   Mo     3.11125   1.80044   3.02071   0.00426   0.00698  -0.00025
   Mo     1.56862   4.50121   3.00404   0.00489   0.00594   0.00743
   Mo     0.00282   7.18789   3.02100   0.00391  -0.00407  -0.00199
   Mo     6.22921   1.80126   3.02135  -0.00547   0.00185   0.00133
   Mo     4.67161   4.51705   3.00063  -0.00594  -0.00403   0.00912
   Mo     3.13297   7.18168   3.00023  -0.00676  -0.01125  -0.00017
   Mo     1.55455   0.89792   8.91887  -0.00508  -0.00001   0.00138
   Mo     0.00126   3.59580   8.91669  -0.00435  -0.00832  -0.00086
   Mo    -1.55710   6.29081   8.91859  -0.00411   0.00053   0.00218
   Mo     4.66964   0.90051   8.92067   0.00151   0.00322  -0.00074
   Mo     3.11434   3.59954   8.91887   0.00259  -0.00415  -0.00153
   Mo     1.56115   6.29158   8.91859   0.00192   0.00452   0.00080
   Mo     7.78444   0.89958   8.91893   0.00358   0.00324  -0.00075
   Mo     6.22599   3.60045   8.91893   0.00170  -0.00293  -0.00230
   Mo     4.67084   6.29359   8.95212   0.00286   0.00519   0.00168
   S      0.00044   1.79624   7.36271   0.00127   0.00190   0.02121
   S     -1.55713   4.49553   7.36259   0.00185   0.00210   0.00045
   S     -3.13551   7.17614   7.36492   0.00087  -0.00168   0.00807
   S      3.11294   1.79926   7.36568   0.00141   0.00149   0.00137
   S      1.55932   4.49628   7.36270  -0.00014   0.00175  -0.01738
   S      0.00189   7.19084   7.36520   0.00085  -0.00192  -0.00694
   S      6.22603   1.80031   7.36554  -0.00252  -0.00051   0.00765
   S      4.67007   4.52468   7.36528  -0.00156  -0.00195  -0.00763
   S      3.13940   7.17777   7.36514  -0.00274  -0.00269   0.00053
   S      1.56743   0.88903   1.44953  -0.00540  -0.00393  -0.00795
   S      0.00197   3.59557   1.45463  -0.00588  -0.01143   0.00168
   S     -1.55692   6.30497   1.44943  -0.00556   0.00319   0.01698
   S      4.67050   0.90020   1.47219  -0.00109  -0.00188   0.00120
   S      3.12865   3.59313   1.44953  -0.00120  -0.00675   0.00760
   S      1.56288   6.30612   1.44926  -0.00024   0.00555   0.02486
   S      7.77286   0.89108   1.44960   0.00540   0.00215  -0.02225
   S      6.21396   3.59349   1.44977   0.00525  -0.00366  -0.01412
   S      4.67213   6.29305   1.45505   0.00878   0.01680  -0.00120
   S      0.00029   1.79963  10.47691   0.00271   0.00117  -0.02131
   S     -1.55435   4.49395  10.47676   0.00273   0.00511   0.00098
   S     -3.10209   7.19556  10.48840   0.00102  -0.00279  -0.01628
   S      3.11213   1.79973  10.47677   0.00011   0.00039  -0.00017
   S      1.55631   4.49473  10.47690  -0.00025   0.00344   0.02009
   S      0.00186   7.19010  10.47646   0.00011  -0.00397   0.00418
   S      6.22666   1.80071  10.47681  -0.00276  -0.00159  -0.00282
   S      4.66996   4.48608  10.48874  -0.00258   0.00091   0.01155
   S      3.10564   7.19728  10.48870  -0.00234  -0.00519  -0.00298
   S      1.53004   0.86688   4.56033   0.00186   0.00086   0.02986
   S      0.00221   3.59544   4.55005  -0.00129  -0.00244  -0.00167
   S     -1.59554   6.28393   4.56103  -0.00039  -0.00073  -0.00473
   S      4.67016   0.90040   4.57555  -0.00013  -0.00014   0.00004
   S      3.12913   3.63658   4.56033   0.00031   0.00239  -0.02937
   S      1.60145   6.28457   4.56117   0.00235  -0.00158  -0.03289
   S      7.81083   0.86847   4.56151  -0.00206   0.00082   0.03212
   S      6.21290   3.63748   4.56136  -0.00087   0.00014   0.00056
   Ni     4.67258   6.29289   4.79681   0.00020   0.00042  -0.00001
freq: 414.31 cm-1
PRIMCOORD150
     54   1
   Mo     0.00099   1.78600   3.00405   0.00139  -0.00452  -0.00089
   Mo    -1.56480   4.50015   3.00438  -0.00466   0.00344   0.00116
   Mo    -3.12790   7.17894   3.00028  -0.00302  -0.00238  -0.00162
   Mo     3.11125   1.80044   3.02071   0.00242  -0.00084   0.00216
   Mo     1.56862   4.50121   3.00404   0.00520   0.00218   0.00006
   Mo     0.00282   7.18789   3.02100  -0.00034   0.00272   0.00215
   Mo     6.22921   1.80126   3.02135  -0.00345  -0.00106   0.00238
   Mo     4.67161   4.51705   3.00063  -0.00043   0.00352  -0.00066
   Mo     3.13297   7.18168   3.00023   0.00363  -0.00326  -0.00241
   Mo     1.55455   0.89792   8.91887  -0.00219   0.00379   0.00075
   Mo     0.00126   3.59580   8.91669  -0.00002  -0.00075   0.01088
   Mo    -1.55710   6.29081   8.91859   0.00277  -0.00285   0.00003
   Mo     4.66964   0.90051   8.92067   0.00104  -0.00013   0.00889
   Mo     3.11434   3.59954   8.91887  -0.00389  -0.00044   0.00051
   Mo     1.56115   6.29158   8.91859  -0.00195  -0.00238   0.00071
   Mo     7.78444   0.89958   8.91893   0.00123   0.00344   0.00096
   Mo     6.22599   3.60045   8.91893   0.00392  -0.00154   0.00003
   Mo     4.67084   6.29359   8.95212  -0.00096   0.00079  -0.02130
   S      0.00044   1.79624   7.36271   0.00052  -0.00669  -0.01124
   S     -1.55713   4.49553   7.36259  -0.00667   0.00437  -0.01235
   S     -3.13551   7.17614   7.36492  -0.00868  -0.00605  -0.00531
   S      3.11294   1.79926   7.36568  -0.00177   0.00099  -0.01725
   S      1.55932   4.49628   7.36270   0.00621   0.00352  -0.01347
   S      0.00189   7.19084   7.36520  -0.00100  -0.00217  -0.01410
   S      6.22603   1.80031   7.36554   0.00110   0.00172  -0.01273
   S      4.67007   4.52468   7.36528   0.00050   0.01059  -0.00590
   S      3.13940   7.17777   7.36514   0.00992  -0.00621  -0.00276
   S      1.56743   0.88903   1.44953  -0.00193   0.00188  -0.01063
   S      0.00197   3.59557   1.45463  -0.00021  -0.00104  -0.02921
   S     -1.55692   6.30497   1.44943   0.00113  -0.00151  -0.00981
   S      4.67050   0.90020   1.47219   0.00063  -0.00036  -0.00333
   S      3.12865   3.59313   1.44953  -0.00246  -0.00036  -0.00994
   S      1.56288   6.30612   1.44926  -0.00111  -0.00080  -0.01080
   S      7.77286   0.89108   1.44960   0.00081   0.00177  -0.01470
   S      6.21396   3.59349   1.44977   0.00241  -0.00082  -0.01296
   S      4.67213   6.29305   1.45505  -0.00046   0.00165   0.00709
   S      0.00029   1.79963  10.47691   0.00029   0.00214  -0.00688
   S     -1.55435   4.49395  10.47676   0.00180  -0.00055  -0.00344
   S     -3.10209   7.19556  10.48840   0.00923   0.00500   0.03386
   S      3.11213   1.79973  10.47677   0.00433  -0.00265   0.00332
   S      1.55631   4.49473  10.47690  -0.00186  -0.00092  -0.00396
   S      0.00186   7.19010  10.47646  -0.00048   0.00501   0.00120
   S      6.22666   1.80071  10.47681  -0.00475  -0.00238  -0.00050
   S      4.66996   4.48608  10.48874   0.00013  -0.01032   0.03480
   S      3.10564   7.19728  10.48870  -0.00858   0.00477   0.03004
   S      1.53004   0.86688   4.56033  -0.00026   0.00415   0.01117
   S      0.00221   3.59544   4.55005  -0.00099   0.00010   0.03075
   S     -1.59554   6.28393   4.56103   0.00365  -0.00317   0.00761
   S      4.67016   0.90040   4.57555   0.00078  -0.00029  -0.00520
   S      3.12913   3.63658   4.56033  -0.00376  -0.00185   0.00795
   S      1.60145   6.28457   4.56117  -0.00418  -0.00148   0.01134
   S      7.81083   0.86847   4.56151  -0.00112   0.00456   0.01634
   S      6.21290   3.63748   4.56136   0.00463  -0.00182   0.00931
   Ni     4.67258   6.29289   4.79681   0.00008   0.00001   0.00022
freq: 415.18 cm-1
PRIMCOORD151
     54   1
   Mo     0.00099   1.78600   3.00405   0.00114   0.00630   0.00196
   Mo    -1.56480   4.50015   3.00438   0.00407  -0.00182   0.00389
   Mo    -3.12790   7.17894   3.00028  -0.00113  -0.00203  -0.00351
   Mo     3.11125   1.80044   3.02071  -0.00590   0.00341   0.00217
   Mo     1.56862   4.50121   3.00404  -0.00496  -0.00364   0.00209
   Mo     0.00282   7.18789   3.02100  -0.00137  -0.00695   0.00212
   Mo     6.22921   1.80126   3.02135   0.00507   0.00449   0.00228
   Mo     4.67161   4.51705   3.00063   0.00092   0.00212  -0.00326
   Mo     3.13297   7.18168   3.00023   0.00293  -0.00202  -0.00511
   Mo     1.55455   0.89792   8.91887   0.00699   0.00634  -0.00035
   Mo     0.00126   3.59580   8.91669   0.00072  -0.00060   0.00273
   Mo    -1.55710   6.29081   8.91859   0.00988   0.00456  -0.00010
   Mo     4.66964   0.90051   8.92067   0.00119  -0.00024   0.00227
   Mo     3.11434   3.59954   8.91887  -0.00160  -0.00919  -0.00018
   Mo     1.56115   6.29158   8.91859  -0.00819   0.00461   0.00092
   Mo     7.78444   0.89958   8.91893  -0.00823   0.00517   0.00085
   Mo     6.22599   3.60045   8.91893   0.00088  -0.01115  -0.00000
   Mo     4.67084   6.29359   8.95212  -0.00189   0.00078  -0.00457
   S      0.00044   1.79624   7.36271   0.00083  -0.00503  -0.00776
   S     -1.55713   4.49553   7.36259  -0.00505   0.00315  -0.01105
   S     -3.13551   7.17614   7.36492  -0.00630  -0.00437  -0.00741
   S      3.11294   1.79926   7.36568  -0.00391   0.00190   0.02369
   S      1.55932   4.49628   7.36270   0.00444   0.00184  -0.00877
   S      0.00189   7.19084   7.36520  -0.00153  -0.00450   0.02673
   S      6.22603   1.80031   7.36554   0.00317   0.00331   0.02827
   S      4.67007   4.52468   7.36528   0.00065   0.00805  -0.00684
   S      3.13940   7.17777   7.36514   0.00810  -0.00464  -0.00245
   S      1.56743   0.88903   1.44953   0.00240  -0.00495  -0.00124
   S      0.00197   3.59557   1.45463   0.00069  -0.00074   0.01345
   S     -1.55692   6.30497   1.44943  -0.00262   0.00583   0.00239
   S      4.67050   0.90020   1.47219   0.00077  -0.00035  -0.02951
   S      3.12865   3.59313   1.44953   0.00559  -0.00000  -0.00172
   S      1.56288   6.30612   1.44926   0.00370   0.00625  -0.00249
   S      7.77286   0.89108   1.44960  -0.00352  -0.00623  -0.00378
   S      6.21396   3.59349   1.44977  -0.00637  -0.00103   0.00064
   S      4.67213   6.29305   1.45505  -0.00174   0.00128   0.02100
   S      0.00029   1.79963  10.47691  -0.00009  -0.00266   0.00319
   S     -1.55435   4.49395  10.47676  -0.00283   0.00178   0.00738
   S     -3.10209   7.19556  10.48840  -0.00344  -0.00299   0.01517
   S      3.11213   1.79973  10.47677  -0.00183   0.00088  -0.02599
   S      1.55631   4.49473  10.47690   0.00211   0.00145   0.00388
   S      0.00186   7.19010  10.47646  -0.00080  -0.00284  -0.03063
   S      6.22666   1.80071  10.47681   0.00196   0.00191  -0.03222
   S      4.66996   4.48608  10.48874   0.00081   0.00479   0.01417
   S      3.10564   7.19728  10.48870   0.00461  -0.00270   0.00667
   S      1.53004   0.86688   4.56033   0.00204  -0.00083   0.00036
   S      0.00221   3.59544   4.55005  -0.00055   0.00006  -0.02452
   S     -1.59554   6.28393   4.56103   0.00026   0.00168  -0.00587
   S      4.67016   0.90040   4.57555   0.00093  -0.00029   0.01905
   S      3.12913   3.63658   4.56033   0.00210  -0.00146   0.00039
   S      1.60145   6.28457   4.56117  -0.00070   0.00345   0.00349
   S      7.81083   0.86847   4.56151  -0.00365  -0.00099   0.00478
   S      6.21290   3.63748   4.56136  -0.00174  -0.00140  -0.00458
   Ni     4.67258   6.29289   4.79681   0.00000   0.00001  -0.00021
freq: 415.47 cm-1
PRIMCOORD152
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01237  -0.00002   0.00116
   Mo    -1.56480   4.50015   3.00438   0.00012  -0.00179  -0.00457
   Mo    -3.12790   7.17894   3.00028  -0.00162  -0.00477  -0.00161
   Mo     3.11125   1.80044   3.02071   0.00379  -0.00168   0.00280
   Mo     1.56862   4.50121   3.00404  -0.00532   0.00946   0.00216
   Mo     0.00282   7.18789   3.02100   0.00374  -0.00286  -0.00013
   Mo     6.22921   1.80126   3.02135   0.00498  -0.00095  -0.00059
   Mo     4.67161   4.51705   3.00063   0.00381   0.00276  -0.00106
   Mo     3.13297   7.18168   3.00023  -0.00382   0.00280   0.00243
   Mo     1.55455   0.89792   8.91887   0.00793   0.00068   0.00322
   Mo     0.00126   3.59580   8.91669  -0.00047   0.00021   0.00119
   Mo    -1.55710   6.29081   8.91859  -0.00478   0.00087   0.00171
   Mo     4.66964   0.90051   8.92067  -0.01071   0.00464   0.00061
   Mo     3.11434   3.59954   8.91887   0.00227  -0.00794   0.00248
   Mo     1.56115   6.29158   8.91859  -0.00442  -0.00405  -0.00389
   Mo     7.78444   0.89958   8.91893   0.00257   0.00518  -0.00406
   Mo     6.22599   3.60045   8.91893  -0.00201   0.00464   0.00083
   Mo     4.67084   6.29359   8.95212   0.01149  -0.00499  -0.00178
   S      0.00044   1.79624   7.36271  -0.00707  -0.00284  -0.00333
   S     -1.55713   4.49553   7.36259   0.00265  -0.00257  -0.00590
   S     -3.13551   7.17614   7.36492  -0.00716  -0.00114   0.00841
   S      3.11294   1.79926   7.36568   0.00145   0.00063   0.02634
   S      1.55932   4.49628   7.36270   0.00013   0.00731  -0.00288
   S      0.00189   7.19084   7.36520   0.00969  -0.00154  -0.00808
   S      6.22603   1.80031   7.36554   0.00608  -0.00660  -0.01297
   S      4.67007   4.52468   7.36528  -0.00299   0.00511   0.00498
   S      3.13940   7.17777   7.36514  -0.00596   0.00293  -0.01945
   S      1.56743   0.88903   1.44953   0.00410   0.00000  -0.02318
   S      0.00197   3.59557   1.45463   0.00301  -0.00139  -0.00032
   S     -1.55692   6.30497   1.44943  -0.00086   0.00225  -0.00239
   S      4.67050   0.90020   1.47219  -0.00414   0.00187  -0.00627
   S      3.12865   3.59313   1.44953   0.00146  -0.00320  -0.02137
   S      1.56288   6.30612   1.44926   0.00123  -0.00430   0.01443
   S      7.77286   0.89108   1.44960   0.00476   0.00088   0.01770
   S      6.21396   3.59349   1.44977  -0.00172   0.00045   0.00259
   S      4.67213   6.29305   1.45505   0.00270  -0.00118   0.00077
   S      0.00029   1.79963  10.47691  -0.00142  -0.00139   0.00268
   S     -1.55435   4.49395  10.47676   0.00275  -0.00183   0.00069
   S     -3.10209   7.19556  10.48840  -0.00467   0.00141  -0.01355
   S      3.11213   1.79973  10.47677  -0.00040   0.00106  -0.03415
   S      1.55631   4.49473  10.47690   0.00110   0.00208   0.00301
   S      0.00186   7.19010  10.47646   0.00554  -0.00008   0.00999
   S      6.22666   1.80071  10.47681   0.00250  -0.00433   0.01619
   S      4.66996   4.48608  10.48874  -0.00392   0.00230  -0.00755
   S      3.10564   7.19728  10.48870  -0.00479   0.00214   0.03461
   S      1.53004   0.86688   4.56033   0.00579   0.00225   0.02109
   S      0.00221   3.59544   4.55005   0.00805  -0.00339   0.00204
   S     -1.59554   6.28393   4.56103   0.00003   0.00686   0.01073
   S      4.67016   0.90040   4.57555  -0.00721   0.00316   0.00334
   S      3.12913   3.63658   4.56033  -0.00047  -0.00490   0.01714
   S      1.60145   6.28457   4.56117   0.00301  -0.00704  -0.02089
   S      7.81083   0.86847   4.56151   0.00753   0.00004  -0.02235
   S      6.21290   3.63748   4.56136  -0.00548  -0.00193   0.00540
   Ni     4.67258   6.29289   4.79681  -0.00048   0.00021  -0.00009
freq: 415.70 cm-1
PRIMCOORD153
     54   1
   Mo     0.00099   1.78600   3.00405   0.00549  -0.00066   0.00384
   Mo    -1.56480   4.50015   3.00438   0.00703   0.01164  -0.00081
   Mo    -3.12790   7.17894   3.00028   0.00491   0.00020   0.00233
   Mo     3.11125   1.80044   3.02071  -0.00190  -0.00393   0.00034
   Mo     1.56862   4.50121   3.00404  -0.00473   0.00669  -0.00411
   Mo     0.00282   7.18789   3.02100  -0.00166  -0.00494  -0.00188
   Mo     6.22921   1.80126   3.02135  -0.00207  -0.00421   0.00190
   Mo     4.67161   4.51705   3.00063  -0.00164   0.00494  -0.00214
   Mo     3.13297   7.18168   3.00023  -0.00255  -0.00312   0.00053
   Mo     1.55455   0.89792   8.91887   0.00102   0.00539  -0.00285
   Mo     0.00126   3.59580   8.91669   0.00005   0.00010  -0.00017
   Mo    -1.55710   6.29081   8.91859  -0.00191  -0.00605  -0.00390
   Mo     4.66964   0.90051   8.92067   0.00478   0.01101  -0.00029
   Mo     3.11434   3.59954   8.91887   0.00561   0.00246   0.00345
   Mo     1.56115   6.29158   8.91859   0.00590  -0.00371  -0.00134
   Mo     7.78444   0.89958   8.91893  -0.00555   0.00348   0.00038
   Mo     6.22599   3.60045   8.91893  -0.00577  -0.00306   0.00417
   Mo     4.67084   6.29359   8.95212  -0.00495  -0.01135   0.00047
   S      0.00044   1.79624   7.36271   0.00305  -0.00367   0.00173
   S     -1.55713   4.49553   7.36259   0.00491   0.00658  -0.00124
   S     -3.13551   7.17614   7.36492   0.00516   0.00520  -0.01354
   S      3.11294   1.79926   7.36568  -0.00533  -0.00959   0.00227
   S      1.55932   4.49628   7.36270  -0.00581   0.00202  -0.00314
   S      0.00189   7.19084   7.36520  -0.00424  -0.00192  -0.02379
   S      6.22603   1.80031   7.36554   0.00184  -0.00643   0.01962
   S      4.67007   4.52468   7.36528   0.00134   0.00730   0.01605
   S      3.13940   7.17777   7.36514   0.00046   0.00338  -0.00166
   S      1.56743   0.88903   1.44953  -0.00262   0.00172   0.00700
   S      0.00197   3.59557   1.45463  -0.00123  -0.00286   0.00061
   S     -1.55692   6.30497   1.44943  -0.00198  -0.00439   0.02210
   S      4.67050   0.90020   1.47219   0.00188   0.00449  -0.00150
   S      3.12865   3.59313   1.44953   0.00289  -0.00222  -0.01207
   S      1.56288   6.30612   1.44926   0.00180  -0.00165   0.01492
   S      7.77286   0.89108   1.44960  -0.00112   0.00129  -0.01130
   S      6.21396   3.59349   1.44977  -0.00299  -0.00392  -0.02283
   S      4.67213   6.29305   1.45505  -0.00116  -0.00282  -0.00099
   S      0.00029   1.79963  10.47691   0.00058  -0.00257   0.00193
   S     -1.55435   4.49395  10.47676   0.00145   0.00121   0.00112
   S     -3.10209   7.19556  10.48840   0.00228   0.00431   0.02354
   S      3.11213   1.79973  10.47677  -0.00336  -0.00521  -0.00259
   S      1.55631   4.49473  10.47690  -0.00286  -0.00061   0.00047
   S      0.00186   7.19010  10.47646  -0.00237  -0.00001   0.03066
   S      6.22666   1.80071  10.47681   0.00226  -0.00288  -0.02483
   S      4.66996   4.48608  10.48874   0.00178   0.00491  -0.02871
   S      3.10564   7.19728  10.48870   0.00168   0.00390   0.00251
   S      1.53004   0.86688   4.56033  -0.00669   0.00257  -0.01593
   S      0.00221   3.59544   4.55005  -0.00370  -0.00821   0.00073
   S     -1.59554   6.28393   4.56103  -0.00469  -0.00467  -0.02261
   S      4.67016   0.90040   4.57555   0.00322   0.00747   0.00101
   S      3.12913   3.63658   4.56033   0.00641  -0.00595   0.02042
   S      1.60145   6.28457   4.56117   0.00341   0.00153  -0.00825
   S      7.81083   0.86847   4.56151   0.00087   0.00341   0.00343
   S      6.21290   3.63748   4.56136  -0.00366  -0.00715   0.02521
   Ni     4.67258   6.29289   4.79681   0.00020   0.00046  -0.00003
freq: 416.87 cm-1
PRIMCOORD154
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00076  -0.00310   0.00592
   Mo    -1.56480   4.50015   3.00438  -0.00204   0.00160   0.00446
   Mo    -3.12790   7.17894   3.00028   0.00121   0.00058  -0.00294
   Mo     3.11125   1.80044   3.02071   0.00494  -0.00313  -0.00242
   Mo     1.56862   4.50121   3.00404   0.00193   0.00237   0.00527
   Mo     0.00282   7.18789   3.02100   0.00041   0.00520  -0.00267
   Mo     6.22921   1.80126   3.02135  -0.00437  -0.00323  -0.00254
   Mo     4.67161   4.51705   3.00063   0.00006  -0.00089  -0.00335
   Mo     3.13297   7.18168   3.00023  -0.00176   0.00096  -0.00232
   Mo     1.55455   0.89792   8.91887  -0.00348   0.00696   0.00031
   Mo     0.00126   3.59580   8.91669  -0.00061   0.00032   0.00192
   Mo    -1.55710   6.29081   8.91859   0.00363  -0.00740   0.00032
   Mo     4.66964   0.90051   8.92067   0.00001   0.00068   0.00275
   Mo     3.11434   3.59954   8.91887  -0.00729  -0.00032   0.00065
   Mo     1.56115   6.29158   8.91859  -0.00413  -0.00702   0.00003
   Mo     7.78444   0.89958   8.91893   0.00360   0.00744  -0.00010
   Mo     6.22599   3.60045   8.91893   0.00782   0.00015   0.00053
   Mo     4.67084   6.29359   8.95212   0.00064  -0.00091  -0.00444
   S      0.00044   1.79624   7.36271   0.00000  -0.00740   0.02364
   S     -1.55713   4.49553   7.36259  -0.00521   0.00336   0.02514
   S     -3.13551   7.17614   7.36492  -0.00292  -0.00094  -0.00343
   S      3.11294   1.79926   7.36568   0.00273  -0.00209   0.01001
   S      1.55932   4.49628   7.36270   0.00568   0.00361   0.02281
   S      0.00189   7.19084   7.36520   0.00034   0.00349   0.00760
   S      6.22603   1.80031   7.36554  -0.00293  -0.00256   0.00992
   S      4.67007   4.52468   7.36528  -0.00031   0.00358  -0.00234
   S      3.13940   7.17777   7.36514   0.00233  -0.00097  -0.00497
   S      1.56743   0.88903   1.44953   0.00067  -0.00127   0.00965
   S      0.00197   3.59557   1.45463   0.00003   0.00015  -0.00709
   S     -1.55692   6.30497   1.44943  -0.00129   0.00054   0.01121
   S      4.67050   0.90020   1.47219  -0.00042   0.00040   0.03530
   S      3.12865   3.59313   1.44953   0.00157   0.00031   0.00913
   S      1.56288   6.30612   1.44926   0.00098   0.00024   0.01225
   S      7.77286   0.89108   1.44960  -0.00001  -0.00098   0.01173
   S      6.21396   3.59349   1.44977  -0.00142   0.00071   0.01015
   S      4.67213   6.29305   1.45505   0.00052  -0.00076   0.01084
   S      0.00029   1.79963  10.47691   0.00029  -0.00543  -0.02609
   S     -1.55435   4.49395  10.47676  -0.00404   0.00248  -0.02841
   S     -3.10209   7.19556  10.48840   0.00084   0.00107   0.00929
   S      3.11213   1.79973  10.47677   0.00429  -0.00276  -0.01479
   S      1.55631   4.49473  10.47690   0.00457   0.00243  -0.02588
   S      0.00186   7.19010  10.47646   0.00014   0.00560  -0.01164
   S      6.22666   1.80071  10.47681  -0.00478  -0.00319  -0.01404
   S      4.66996   4.48608  10.48874  -0.00042  -0.00086   0.00737
   S      3.10564   7.19728  10.48870  -0.00127   0.00081   0.01204
   S      1.53004   0.86688   4.56033  -0.00610   0.00413  -0.01091
   S      0.00221   3.59544   4.55005   0.00059  -0.00072  -0.01248
   S     -1.59554   6.28393   4.56103   0.00001  -0.00641  -0.01026
   S      4.67016   0.90040   4.57555  -0.00051   0.00057  -0.02508
   S      3.12913   3.63658   4.56033  -0.00600   0.00280  -0.00900
   S      1.60145   6.28457   4.56117   0.00026  -0.00745  -0.01332
   S      7.81083   0.86847   4.56151   0.00693   0.00398  -0.01379
   S      6.21290   3.63748   4.56136   0.00550   0.00272  -0.00879
   Ni     4.67258   6.29289   4.79681  -0.00004   0.00004   0.00005
freq: 419.11 cm-1
PRIMCOORD155
     54   1
   Mo     0.00099   1.78600   3.00405   0.00069   0.00211  -0.00227
   Mo    -1.56480   4.50015   3.00438  -0.00574   0.00352   0.00335
   Mo    -3.12790   7.17894   3.00028   0.00513  -0.00474   0.00260
   Mo     3.11125   1.80044   3.02071   0.00276  -0.00169  -0.00004
   Mo     1.56862   4.50121   3.00404  -0.00161  -0.00161  -0.00241
   Mo     0.00282   7.18789   3.02100  -0.00593   0.00017  -0.00045
   Mo     6.22921   1.80126   3.02135  -0.00315   0.00492  -0.00040
   Mo     4.67161   4.51705   3.00063   0.00662  -0.00198   0.00253
   Mo     3.13297   7.18168   3.00023   0.00224  -0.00133  -0.00338
   Mo     1.55455   0.89792   8.91887   0.00199  -0.00707   0.00113
   Mo     0.00126   3.59580   8.91669  -0.01291   0.00732  -0.00019
   Mo    -1.55710   6.29081   8.91859  -0.00023  -0.00699   0.00014
   Mo     4.66964   0.90051   8.92067   0.00580  -0.00331  -0.00012
   Mo     3.11434   3.59954   8.91887   0.00716   0.00172   0.00116
   Mo     1.56115   6.29158   8.91859  -0.00598   0.00500  -0.00135
   Mo     7.78444   0.89958   8.91893  -0.00723   0.00276  -0.00136
   Mo     6.22599   3.60045   8.91893   0.00595   0.00361   0.00010
   Mo     4.67084   6.29359   8.95212   0.00813  -0.00460   0.00031
   S      0.00044   1.79624   7.36271   0.00571  -0.00134  -0.02062
   S     -1.55713   4.49553   7.36259   0.00386  -0.00217   0.03418
   S     -3.13551   7.17614   7.36492  -0.00538   0.00681   0.00931
   S      3.11294   1.79926   7.36568  -0.00609   0.00353  -0.01303
   S      1.55932   4.49628   7.36270   0.00402  -0.00418  -0.02111
   S      0.00189   7.19084   7.36520   0.00342   0.00205   0.00915
   S      6.22603   1.80031   7.36554  -0.00015  -0.00393   0.00926
   S      4.67007   4.52468   7.36528  -0.00856   0.00120   0.00903
   S      3.13940   7.17777   7.36514  -0.00133   0.00070  -0.01642
   S      1.56743   0.88903   1.44953  -0.00342   0.00388  -0.00831
   S      0.00197   3.59557   1.45463   0.00578  -0.00329  -0.00175
   S     -1.55692   6.30497   1.44943   0.00267   0.00122   0.01578
   S      4.67050   0.90020   1.47219   0.00178  -0.00096   0.00523
   S      3.12865   3.59313   1.44953  -0.00500   0.00108  -0.00858
   S      1.56288   6.30612   1.44926   0.00360   0.00049  -0.00600
   S      7.77286   0.89108   1.44960   0.00131  -0.00333  -0.00619
   S      6.21396   3.59349   1.44977   0.00019  -0.00296   0.01520
   S      4.67213   6.29305   1.45505  -0.00868   0.00495  -0.00325
   S      0.00029   1.79963  10.47691   0.00716  -0.00132   0.02051
   S     -1.55435   4.49395  10.47676   0.00330  -0.00181  -0.03319
   S     -3.10209   7.19556  10.48840  -0.00512   0.00718  -0.01174
   S      3.11213   1.79973  10.47677  -0.00670   0.00395   0.01010
   S      1.55631   4.49473  10.47690   0.00478  -0.00551   0.02094
   S      0.00186   7.19010  10.47646   0.00184   0.00245  -0.00725
   S      6.22666   1.80071  10.47681  -0.00129  -0.00285  -0.00731
   S      4.66996   4.48608  10.48874  -0.00885   0.00079  -0.01146
   S      3.10564   7.19728  10.48870   0.00043  -0.00032   0.02022
   S      1.53004   0.86688   4.56033  -0.00203   0.00178   0.00905
   S      0.00221   3.59544   4.55005   0.00279  -0.00168   0.00352
   S     -1.59554   6.28393   4.56103  -0.00050  -0.00043  -0.02365
   S      4.67016   0.90040   4.57555   0.00160  -0.00078  -0.00392
   S      3.12913   3.63658   4.56033  -0.00240   0.00079   0.00959
   S      1.60145   6.28457   4.56117   0.00069   0.00132   0.01387
   S      7.81083   0.86847   4.56151  -0.00071  -0.00113   0.01381
   S      6.21290   3.63748   4.56136   0.00005   0.00046  -0.02302
   Ni     4.67258   6.29289   4.79681   0.00011  -0.00005   0.00001
freq: 419.42 cm-1
PRIMCOORD156
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00048   0.00523  -0.00316
   Mo    -1.56480   4.50015   3.00438  -0.00029  -0.00051   0.00000
   Mo    -3.12790   7.17894   3.00028  -0.00032  -0.00477  -0.00344
   Mo     3.11125   1.80044   3.02071   0.00344   0.00581   0.00007
   Mo     1.56862   4.50121   3.00404   0.00450   0.00246   0.00327
   Mo     0.00282   7.18789   3.02100   0.00341  -0.00187  -0.00033
   Mo     6.22921   1.80126   3.02135  -0.00315   0.00209   0.00036
   Mo     4.67161   4.51705   3.00063  -0.00370  -0.00255   0.00335
   Mo     3.13297   7.18168   3.00023  -0.00393  -0.00678  -0.00006
   Mo     1.55455   0.89792   8.91887   0.00769  -0.00011  -0.00090
   Mo     0.00126   3.59580   8.91669   0.00738   0.01303  -0.00000
   Mo    -1.55710   6.29081   8.91859   0.00647  -0.00052  -0.00156
   Mo     4.66964   0.90051   8.92067  -0.00304  -0.00555   0.00005
   Mo     3.11434   3.59954   8.91887  -0.00405   0.00680   0.00090
   Mo     1.56115   6.29158   8.91859  -0.00283  -0.00718  -0.00067
   Mo     7.78444   0.89958   8.91893  -0.00478  -0.00589   0.00065
   Mo     6.22599   3.60045   8.91893  -0.00332   0.00542   0.00158
   Mo     4.67084   6.29359   8.95212  -0.00495  -0.00857  -0.00003
   S      0.00044   1.79624   7.36271  -0.00319  -0.00368  -0.03168
   S     -1.55713   4.49553   7.36259  -0.00324  -0.00546   0.00074
   S     -3.13551   7.17614   7.36492  -0.00083   0.00532  -0.01546
   S      3.11294   1.79926   7.36568  -0.00221  -0.00373  -0.00029
   S      1.55932   4.49628   7.36270  -0.00136  -0.00464   0.03218
   S      0.00189   7.19084   7.36520  -0.00204   0.00513   0.01268
   S      6.22603   1.80031   7.36554   0.00530   0.00078  -0.01228
   S      4.67007   4.52468   7.36528   0.00484   0.00190   0.01544
   S      3.13940   7.17777   7.36514   0.00512   0.00876   0.00002
   S      1.56743   0.88903   1.44953  -0.00211  -0.00294  -0.01282
   S      0.00197   3.59557   1.45463  -0.00327  -0.00584   0.00014
   S     -1.55692   6.30497   1.44943  -0.00304   0.00318   0.00198
   S      4.67050   0.90020   1.47219  -0.00114  -0.00183  -0.00013
   S      3.12865   3.59313   1.44953  -0.00140  -0.00335   0.01208
   S      1.56288   6.30612   1.44926  -0.00048   0.00356   0.01462
   S      7.77286   0.89108   1.44960   0.00341   0.00122  -0.01396
   S      6.21396   3.59349   1.44977   0.00405  -0.00106  -0.00147
   S      4.67213   6.29305   1.45505   0.00489   0.00860   0.00033
   S      0.00029   1.79963  10.47691  -0.00412  -0.00324   0.03098
   S     -1.55435   4.49395  10.47676  -0.00423  -0.00717  -0.00074
   S     -3.10209   7.19556  10.48840  -0.00217   0.00476   0.01935
   S      3.11213   1.79973  10.47677  -0.00121  -0.00216   0.00022
   S      1.55631   4.49473  10.47690  -0.00052  -0.00527  -0.03145
   S      0.00186   7.19010  10.47646  -0.00112   0.00594  -0.00970
   S      6.22666   1.80071  10.47681   0.00542   0.00196   0.00920
   S      4.66996   4.48608  10.48874   0.00506   0.00039  -0.01931
   S      3.10564   7.19728  10.48870   0.00527   0.00905   0.00005
   S      1.53004   0.86688   4.56033   0.00084  -0.00059   0.02160
   S      0.00221   3.59544   4.55005  -0.00159  -0.00306  -0.00031
   S     -1.59554   6.28393   4.56103  -0.00073   0.00227   0.00220
   S      4.67016   0.90040   4.57555  -0.00095  -0.00136  -0.00002
   S      3.12913   3.63658   4.56033  -0.00097   0.00024  -0.02101
   S      1.60145   6.28457   4.56117   0.00065   0.00125  -0.01943
   S      7.81083   0.86847   4.56151   0.00090   0.00121   0.01869
   S      6.21290   3.63748   4.56136   0.00205   0.00034  -0.00266
   Ni     4.67258   6.29289   4.79681  -0.00006  -0.00008  -0.00000
freq: 419.97 cm-1
PRIMCOORD157
     54   1
   Mo     0.00099   1.78600   3.00405   0.00228  -0.00097   0.01110
   Mo    -1.56480   4.50015   3.00438  -0.00195   0.00107   0.01221
   Mo    -3.12790   7.17894   3.00028  -0.00675  -0.00400  -0.01140
   Mo     3.11125   1.80044   3.02071  -0.00538   0.00314   0.00348
   Mo     1.56862   4.50121   3.00404   0.00202  -0.00154   0.01115
   Mo     0.00282   7.18789   3.02100  -0.00149  -0.00506   0.00348
   Mo     6.22921   1.80126   3.02135   0.00365   0.00386   0.00349
   Mo     4.67161   4.51705   3.00063   0.00010   0.00777  -0.01135
   Mo     3.13297   7.18168   3.00023   0.00845  -0.00488  -0.01248
   Mo     1.55455   0.89792   8.91887  -0.00251  -0.00325   0.00029
   Mo     0.00126   3.59580   8.91669  -0.00036   0.00012  -0.00117
   Mo    -1.55710   6.29081   8.91859  -0.00615  -0.00206   0.00021
   Mo     4.66964   0.90051   8.92067  -0.00191   0.00115  -0.00123
   Mo     3.11434   3.59954   8.91887   0.00162   0.00373   0.00027
   Mo     1.56115   6.29158   8.91859   0.00397  -0.00271  -0.00041
   Mo     7.78444   0.89958   8.91893   0.00436  -0.00201  -0.00043
   Mo     6.22599   3.60045   8.91893  -0.00129   0.00628   0.00018
   Mo     4.67084   6.29359   8.95212   0.00261  -0.00149   0.00266
   S      0.00044   1.79624   7.36271  -0.00120   0.00159   0.00573
   S     -1.55713   4.49553   7.36259   0.00270  -0.00148   0.00658
   S     -3.13551   7.17614   7.36492   0.00280   0.00247   0.00841
   S      3.11294   1.79926   7.36568   0.00271  -0.00156  -0.00579
   S      1.55932   4.49628   7.36270  -0.00198   0.00030   0.00541
   S      0.00189   7.19084   7.36520   0.00220   0.00291  -0.01370
   S      6.22603   1.80031   7.36554  -0.00145  -0.00335  -0.01351
   S      4.67007   4.52468   7.36528  -0.00079  -0.00357   0.00837
   S      3.13940   7.17777   7.36514  -0.00560   0.00320   0.00019
   S      1.56743   0.88903   1.44953   0.00660  -0.00540   0.00093
   S      0.00197   3.59557   1.45463  -0.00022   0.00016  -0.02510
   S     -1.55692   6.30497   1.44943  -0.00008   0.00922   0.00037
   S      4.67050   0.90020   1.47219   0.00151  -0.00090  -0.02665
   S      3.12865   3.59313   1.44953   0.00795  -0.00304   0.00103
   S      1.56288   6.30612   1.44926   0.00089   0.01068  -0.00613
   S      7.77286   0.89108   1.44960  -0.00876  -0.00618  -0.00607
   S      6.21396   3.59349   1.44977  -0.00803  -0.00448   0.00052
   S      4.67213   6.29305   1.45505  -0.00123   0.00079   0.06140
   S      0.00029   1.79963  10.47691  -0.00055   0.00153  -0.00307
   S     -1.55435   4.49395  10.47676   0.00239  -0.00128  -0.00448
   S     -3.10209   7.19556  10.48840   0.00181   0.00193  -0.01327
   S      3.11213   1.79973  10.47677   0.00121  -0.00072   0.00678
   S      1.55631   4.49473  10.47690  -0.00163  -0.00019  -0.00276
   S      0.00186   7.19010  10.47646   0.00160   0.00147   0.01541
   S      6.22666   1.80071  10.47681  -0.00051  -0.00216   0.01527
   S      4.66996   4.48608  10.48874  -0.00081  -0.00248  -0.01315
   S      3.10564   7.19728  10.48870  -0.00407   0.00229  -0.00326
   S      1.53004   0.86688   4.56033  -0.00133   0.00889  -0.00667
   S      0.00221   3.59544   4.55005  -0.00095   0.00061  -0.01756
   S     -1.59554   6.28393   4.56103   0.00799  -0.00569  -0.00730
   S      4.67016   0.90040   4.57555   0.00158  -0.00093   0.01103
   S      3.12913   3.63658   4.56033  -0.00844  -0.00322  -0.00690
   S      1.60145   6.28457   4.56117  -0.00807  -0.00331   0.00207
   S      7.81083   0.86847   4.56151  -0.00120   0.00862   0.00206
   S      6.21290   3.63748   4.56136   0.00893  -0.00401  -0.00753
   Ni     4.67258   6.29289   4.79681   0.00013  -0.00007   0.00065
freq: 420.53 cm-1
PRIMCOORD158
     54   1
   Mo     0.00099   1.78600   3.00405   0.00411  -0.00787   0.00300
   Mo    -1.56480   4.50015   3.00438  -0.00735   0.00318   0.00419
   Mo    -3.12790   7.17894   3.00028  -0.00111   0.00148  -0.00256
   Mo     3.11125   1.80044   3.02071   0.00520  -0.00248  -0.00087
   Mo     1.56862   4.50121   3.00404   0.00958  -0.00028   0.00335
   Mo     0.00282   7.18789   3.02100  -0.00102   0.00915  -0.00022
   Mo     6.22921   1.80126   3.02135  -0.00825  -0.00306  -0.00033
   Mo     4.67161   4.51705   3.00063  -0.00174  -0.00044  -0.00227
   Mo     3.13297   7.18168   3.00023   0.00237  -0.00128  -0.00327
   Mo     1.55455   0.89792   8.91887   0.00929  -0.00099  -0.00011
   Mo     0.00126   3.59580   8.91669   0.00225  -0.00136  -0.00087
   Mo    -1.55710   6.29081   8.91859  -0.00075   0.00871  -0.00003
   Mo     4.66964   0.90051   8.92067  -0.00393   0.00308  -0.00189
   Mo     3.11434   3.59954   8.91887   0.00615  -0.00719   0.00005
   Mo     1.56115   6.29158   8.91859  -0.00087   0.00528  -0.00046
   Mo     7.78444   0.89958   8.91893  -0.00566  -0.00143  -0.00046
   Mo     6.22599   3.60045   8.91893  -0.00850  -0.00415   0.00015
   Mo     4.67084   6.29359   8.95212   0.00195  -0.00201   0.00284
   S      0.00044   1.79624   7.36271  -0.00280   0.00344  -0.01418
   S     -1.55713   4.49553   7.36259   0.00427  -0.00194  -0.02471
   S     -3.13551   7.17614   7.36492  -0.00184  -0.00173   0.00634
   S      3.11294   1.79926   7.36568  -0.00410   0.00158   0.02473
   S      1.55932   4.49628   7.36270  -0.00498   0.00082  -0.01456
   S      0.00189   7.19084   7.36520   0.00226  -0.00699   0.00626
   S      6.22603   1.80031   7.36554   0.00733   0.00086   0.00913
   S      4.67007   4.52468   7.36528   0.00072   0.00337   0.00878
   S      3.13940   7.17777   7.36514  -0.00078   0.00065   0.00021
   S      1.56743   0.88903   1.44953  -0.00352   0.00157   0.01027
   S      0.00197   3.59557   1.45463  -0.00187   0.00134  -0.02984
   S     -1.55692   6.30497   1.44943   0.00176  -0.00379   0.00066
   S      4.67050   0.90020   1.47219   0.00198  -0.00172   0.03227
   S      3.12865   3.59313   1.44953  -0.00373   0.00242   0.01238
   S      1.56288   6.30612   1.44926  -0.00199  -0.00086  -0.00468
   S      7.77286   0.89108   1.44960   0.00013   0.00190  -0.00379
   S      6.21396   3.59349   1.44977   0.00473   0.00101   0.00367
   S      4.67213   6.29305   1.45505  -0.00040   0.00064   0.01146
   S      0.00029   1.79963  10.47691  -0.00228   0.00297   0.01575
   S     -1.55435   4.49395  10.47676   0.00349  -0.00166   0.02528
   S     -3.10209   7.19556  10.48840  -0.00439  -0.00325  -0.01009
   S      3.11213   1.79973  10.47677  -0.00507   0.00233  -0.02123
   S      1.55631   4.49473  10.47690  -0.00418   0.00061   0.01595
   S      0.00186   7.19010  10.47646   0.00184  -0.00791  -0.00275
   S      6.22666   1.80071  10.47681   0.00791   0.00190  -0.00576
   S      4.66996   4.48608  10.48874   0.00076   0.00619  -0.01296
   S      3.10564   7.19728  10.48870   0.00201  -0.00102  -0.00325
   S      1.53004   0.86688   4.56033  -0.00746   0.00566  -0.01075
   S      0.00221   3.59544   4.55005  -0.00254   0.00197   0.01881
   S     -1.59554   6.28393   4.56103   0.00370  -0.01008  -0.00279
   S      4.67016   0.90040   4.57555   0.00255  -0.00217  -0.03114
   S      3.12913   3.63658   4.56033  -0.00945   0.00413  -0.01375
   S      1.60145   6.28457   4.56117  -0.00419  -0.00589   0.00468
   S      7.81083   0.86847   4.56151   0.00327   0.00628   0.00436
   S      6.21290   3.63748   4.56136   0.01122   0.00270  -0.00615
   Ni     4.67258   6.29289   4.79681   0.00021  -0.00018   0.00038
freq: 420.92 cm-1
PRIMCOORD159
     54   1
   Mo     0.00099   1.78600   3.00405  -0.01034  -0.00460   0.00556
   Mo    -1.56480   4.50015   3.00438  -0.00060   0.00308   0.00097
   Mo    -3.12790   7.17894   3.00028  -0.00217  -0.00439  -0.00428
   Mo     3.11125   1.80044   3.02071   0.00511  -0.00411   0.00168
   Mo     1.56862   4.50121   3.00404  -0.00272   0.01312   0.00471
   Mo     0.00282   7.18789   3.02100   0.00446  -0.00102  -0.00009
   Mo     6.22921   1.80126   3.02135   0.00238  -0.00490   0.00023
   Mo     4.67161   4.51705   3.00063   0.00216   0.00572  -0.00497
   Mo     3.13297   7.18168   3.00023  -0.00318   0.00124  -0.00106
   Mo     1.55455   0.89792   8.91887  -0.00265  -0.00439  -0.00064
   Mo     0.00126   3.59580   8.91669  -0.00192   0.00155  -0.00060
   Mo    -1.55710   6.29081   8.91859   0.00479   0.00267  -0.00027
   Mo     4.66964   0.90051   8.92067   0.00788  -0.00662  -0.00093
   Mo     3.11434   3.59954   8.91887   0.00083   0.00382  -0.00088
   Mo     1.56115   6.29158   8.91859   0.00097   0.00785   0.00109
   Mo     7.78444   0.89958   8.91893  -0.00488  -0.00606   0.00102
   Mo     6.22599   3.60045   8.91893   0.00133  -0.00420  -0.00063
   Mo     4.67084   6.29359   8.95212  -0.00696   0.00596   0.00152
   S      0.00044   1.79624   7.36271   0.00541   0.00395  -0.01095
   S     -1.55713   4.49553   7.36259  -0.00101  -0.00082   0.00001
   S     -3.13551   7.17614   7.36492   0.00249   0.00093  -0.00220
   S      3.11294   1.79926   7.36568  -0.00294   0.00337  -0.02099
   S      1.55932   4.49628   7.36270   0.00049  -0.00724  -0.00925
   S      0.00189   7.19084   7.36520  -0.00640  -0.00044   0.01781
   S      6.22603   1.80031   7.36554  -0.00294   0.00726   0.01058
   S      4.67007   4.52468   7.36528   0.00041  -0.00471  -0.00761
   S      3.13940   7.17777   7.36514   0.00554  -0.00331   0.02005
   S      1.56743   0.88903   1.44953   0.00491   0.00106  -0.01507
   S      0.00197   3.59557   1.45463   0.00299  -0.00255  -0.01756
   S     -1.55692   6.30497   1.44943  -0.00235   0.00152   0.00239
   S      4.67050   0.90020   1.47219  -0.00527   0.00442   0.00691
   S      3.12865   3.59313   1.44953   0.00302  -0.00520  -0.01960
   S      1.56288   6.30612   1.44926   0.00077  -0.00521   0.02278
   S      7.77286   0.89108   1.44960   0.00406   0.00263   0.01938
   S      6.21396   3.59349   1.44977  -0.00378  -0.00034  -0.00551
   S      4.67213   6.29305   1.45505   0.00357  -0.00295   0.01708
   S      0.00029   1.79963  10.47691   0.00372   0.00334   0.01136
   S     -1.55435   4.49395  10.47676  -0.00070  -0.00061   0.00186
   S     -3.10209   7.19556  10.48840   0.00117  -0.00014   0.00101
   S      3.11213   1.79973  10.47677  -0.00314   0.00322   0.02371
   S      1.55631   4.49473  10.47690   0.00002  -0.00536   0.00984
   S      0.00186   7.19010  10.47646  -0.00503  -0.00147  -0.01702
   S      6.22666   1.80071  10.47681  -0.00135   0.00636  -0.00942
   S      4.66996   4.48608  10.48874   0.00052  -0.00278   0.00716
   S      3.10564   7.19728  10.48870   0.00582  -0.00354  -0.02479
   S      1.53004   0.86688   4.56033   0.00119   0.00708   0.01151
   S      0.00221   3.59544   4.55005   0.00545  -0.00462   0.00462
   S     -1.59554   6.28393   4.56103   0.00067  -0.00124   0.00111
   S      4.67016   0.90040   4.57555  -0.00667   0.00554  -0.00992
   S      3.12913   3.63658   4.56033  -0.00347  -0.00587   0.01813
   S      1.60145   6.28457   4.56117   0.00013  -0.01202  -0.02854
   S      7.81083   0.86847   4.56151   0.01006   0.00692  -0.02647
   S      6.21290   3.63748   4.56136   0.00014  -0.00213   0.00981
   Ni     4.67258   6.29289   4.79681  -0.00053   0.00045   0.00025
freq: 421.00 cm-1
PRIMCOORD160
     54   1
   Mo     0.00099   1.78600   3.00405   0.00939  -0.00097   0.00209
   Mo    -1.56480   4.50015   3.00438   0.00711   0.01263   0.00019
   Mo    -3.12790   7.17894   3.00028   0.00558   0.00186   0.00258
   Mo     3.11125   1.80044   3.02071  -0.00353  -0.00472  -0.00033
   Mo     1.56862   4.50121   3.00404  -0.00373   0.00373  -0.00317
   Mo     0.00282   7.18789   3.02100  -0.00376  -0.00380  -0.00103
   Mo     6.22921   1.80126   3.02135  -0.00337  -0.00431   0.00097
   Mo     4.67161   4.51705   3.00063  -0.00227   0.00419  -0.00154
   Mo     3.13297   7.18168   3.00023  -0.00114  -0.00338  -0.00009
   Mo     1.55455   0.89792   8.91887   0.00232  -0.00486   0.00108
   Mo     0.00126   3.59580   8.91669   0.00222   0.00251   0.00004
   Mo    -1.55710   6.29081   8.91859   0.00101   0.00559   0.00120
   Mo     4.66964   0.90051   8.92067  -0.00749  -0.00894   0.00000
   Mo     3.11434   3.59954   8.91887  -0.00528  -0.00269  -0.00082
   Mo     1.56115   6.29158   8.91859  -0.00618   0.00044  -0.00006
   Mo     7.78444   0.89958   8.91893   0.00473  -0.00361  -0.00039
   Mo     6.22599   3.60045   8.91893   0.00302   0.00469  -0.00100
   Mo     4.67084   6.29359   8.95212   0.00619   0.00761  -0.00006
   S      0.00044   1.79624   7.36271  -0.00512   0.00195  -0.00650
   S     -1.55713   4.49553   7.36259  -0.00364  -0.00701  -0.00170
   S     -3.13551   7.17614   7.36492  -0.00609  -0.00374   0.01676
   S      3.11294   1.79926   7.36568   0.00493   0.00753   0.00513
   S      1.55932   4.49628   7.36270   0.00366  -0.00097   0.00853
   S      0.00189   7.19084   7.36520   0.00588   0.00210   0.02122
   S      6.22603   1.80031   7.36554   0.00078   0.00410  -0.02478
   S      4.67007   4.52468   7.36528  -0.00024  -0.00562  -0.01425
   S      3.13940   7.17777   7.36514  -0.00108   0.00037  -0.00303
   S      1.56743   0.88903   1.44953  -0.00461   0.00306   0.01715
   S      0.00197   3.59557   1.45463  -0.00289  -0.00346   0.00100
   S     -1.55692   6.30497   1.44943  -0.00193  -0.00640   0.02471
   S      4.67050   0.90020   1.47219   0.00484   0.00582   0.00113
   S      3.12865   3.59313   1.44953   0.00390  -0.00059  -0.00973
   S      1.56288   6.30612   1.44926   0.00300  -0.00030   0.00743
   S      7.77286   0.89108   1.44960  -0.00329   0.00194  -0.01441
   S      6.21396   3.59349   1.44977  -0.00311  -0.00494  -0.02377
   S      4.67213   6.29305   1.45505  -0.00278  -0.00339  -0.00173
   S      0.00029   1.79963  10.47691  -0.00358   0.00156   0.00560
   S     -1.55435   4.49395  10.47676  -0.00268  -0.00511   0.00136
   S     -3.10209   7.19556  10.48840  -0.00517  -0.00333  -0.01937
   S      3.11213   1.79973  10.47677   0.00389   0.00601  -0.00534
   S      1.55631   4.49473  10.47690   0.00283  -0.00061  -0.00757
   S      0.00186   7.19010  10.47646   0.00461   0.00167  -0.02215
   S      6.22666   1.80071  10.47681   0.00059   0.00333   0.02585
   S      4.66996   4.48608  10.48874  -0.00034  -0.00486   0.01652
   S      3.10564   7.19728  10.48870  -0.00104   0.00009   0.00362
   S      1.53004   0.86688   4.56033  -0.00763   0.00270  -0.02318
   S      0.00221   3.59544   4.55005  -0.00518  -0.00626   0.00009
   S     -1.59554   6.28393   4.56103  -0.00389  -0.00743  -0.02786
   S      4.67016   0.90040   4.57555   0.00601   0.00718  -0.00055
   S      3.12913   3.63658   4.56033   0.00639  -0.00309   0.01642
   S      1.60145   6.28457   4.56117   0.00319   0.00233  -0.00233
   S      7.81083   0.86847   4.56151  -0.00239   0.00289   0.01135
   S      6.21290   3.63748   4.56136  -0.00311  -0.00645   0.02537
   Ni     4.67258   6.29289   4.79681   0.00048   0.00057  -0.00001
freq: 468.34 cm-1
PRIMCOORD161
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00003  -0.00015  -0.01205
   Mo    -1.56480   4.50015   3.00438  -0.00017   0.00010  -0.01201
   Mo    -3.12790   7.17894   3.00028  -0.00225  -0.00136  -0.01124
   Mo     3.11125   1.80044   3.02071  -0.00034   0.00019  -0.01076
   Mo     1.56862   4.50121   3.00404   0.00011   0.00011  -0.01205
   Mo     0.00282   7.18789   3.02100   0.00003  -0.00043  -0.01081
   Mo     6.22921   1.80126   3.02135   0.00038   0.00019  -0.01081
   Mo     4.67161   4.51705   3.00063   0.00006   0.00263  -0.01124
   Mo     3.13297   7.18168   3.00023   0.00222  -0.00128  -0.01123
   Mo     1.55455   0.89792   8.91887  -0.00007   0.00019  -0.00798
   Mo     0.00126   3.59580   8.91669  -0.00001   0.00001  -0.00813
   Mo    -1.55710   6.29081   8.91859   0.00012  -0.00016  -0.00798
   Mo     4.66964   0.90051   8.92067  -0.00001   0.00000  -0.00824
   Mo     3.11434   3.59954   8.91887  -0.00020  -0.00003  -0.00798
   Mo     1.56115   6.29158   8.91859  -0.00012  -0.00016  -0.00798
   Mo     7.78444   0.89958   8.91893   0.00008   0.00019  -0.00798
   Mo     6.22599   3.60045   8.91893   0.00021  -0.00004  -0.00798
   Mo     4.67084   6.29359   8.95212   0.00000  -0.00001  -0.00845
   S      0.00044   1.79624   7.36271   0.00001  -0.00003   0.01190
   S     -1.55713   4.49553   7.36259   0.00001  -0.00002   0.01191
   S     -3.13551   7.17614   7.36492  -0.00032  -0.00021   0.01088
   S      3.11294   1.79926   7.36568   0.00005  -0.00004   0.01176
   S      1.55932   4.49628   7.36270   0.00002  -0.00002   0.01190
   S      0.00189   7.19084   7.36520   0.00001   0.00005   0.01173
   S      6.22603   1.80031   7.36554  -0.00003  -0.00002   0.01173
   S      4.67007   4.52468   7.36528   0.00001   0.00042   0.01088
   S      3.13940   7.17777   7.36514   0.00036  -0.00022   0.01087
   S      1.56743   0.88903   1.44953  -0.00005   0.00037   0.01799
   S      0.00197   3.59557   1.45463   0.00004  -0.00002   0.01704
   S     -1.55692   6.30497   1.44943   0.00027  -0.00011   0.01820
   S      4.67050   0.90020   1.47219  -0.00004   0.00004   0.01669
   S      3.12865   3.59313   1.44953  -0.00034  -0.00015   0.01799
   S      1.56288   6.30612   1.44926  -0.00032  -0.00021   0.01825
   S      7.77286   0.89108   1.44960   0.00003   0.00036   0.01825
   S      6.21396   3.59349   1.44977   0.00021  -0.00018   0.01820
   S      4.67213   6.29305   1.45505   0.00003  -0.00002   0.02884
   S      0.00029   1.79963  10.47691  -0.00001   0.00002   0.01220
   S     -1.55435   4.49395  10.47676  -0.00000  -0.00001   0.01220
   S     -3.10209   7.19556  10.48840   0.00044   0.00029   0.01259
   S      3.11213   1.79973  10.47677  -0.00017   0.00010   0.01231
   S      1.55631   4.49473  10.47690  -0.00003  -0.00001   0.01220
   S      0.00186   7.19010  10.47646  -0.00001  -0.00016   0.01234
   S      6.22666   1.80071  10.47681   0.00013   0.00011   0.01234
   S      4.66996   4.48608  10.48874  -0.00004  -0.00052   0.01259
   S      3.10564   7.19728  10.48870  -0.00048   0.00028   0.01260
   S      1.53004   0.86688   4.56033   0.00189   0.00076   0.01652
   S      0.00221   3.59544   4.55005   0.00003  -0.00002   0.01827
   S     -1.59554   6.28393   4.56103   0.00157   0.00119   0.01641
   S      4.67016   0.90040   4.57555   0.00002  -0.00000   0.01712
   S      3.12913   3.63658   4.56033   0.00031  -0.00203   0.01652
   S      1.60145   6.28457   4.56117  -0.00156   0.00124   0.01643
   S      7.81083   0.86847   4.56151  -0.00184   0.00073   0.01643
   S      6.21290   3.63748   4.56136  -0.00027  -0.00195   0.01641
   Ni     4.67258   6.29289   4.79681  -0.00001   0.00001   0.00152
freq: 473.49 cm-1
PRIMCOORD162
     54   1
   Mo     0.00099   1.78600   3.00405  -0.00003  -0.00009  -0.00827
   Mo    -1.56480   4.50015   3.00438  -0.00010   0.00006  -0.00823
   Mo    -3.12790   7.17894   3.00028  -0.00139  -0.00087  -0.00745
   Mo     3.11125   1.80044   3.02071  -0.00013   0.00007  -0.00740
   Mo     1.56862   4.50121   3.00404   0.00006   0.00007  -0.00827
   Mo     0.00282   7.18789   3.02100   0.00002  -0.00016  -0.00743
   Mo     6.22921   1.80126   3.02135   0.00015   0.00006  -0.00743
   Mo     4.67161   4.51705   3.00063   0.00005   0.00164  -0.00745
   Mo     3.13297   7.18168   3.00023   0.00136  -0.00079  -0.00744
   Mo     1.55455   0.89792   8.91887   0.00006  -0.00031   0.01143
   Mo     0.00126   3.59580   8.91669  -0.00000   0.00001   0.01171
   Mo    -1.55710   6.29081   8.91859  -0.00024   0.00022   0.01142
   Mo     4.66964   0.90051   8.92067   0.00000  -0.00000   0.01169
   Mo     3.11434   3.59954   8.91887   0.00031   0.00010   0.01144
   Mo     1.56115   6.29158   8.91859   0.00024   0.00022   0.01144
   Mo     7.78444   0.89958   8.91893  -0.00007  -0.00031   0.01143
   Mo     6.22599   3.60045   8.91893  -0.00032   0.00010   0.01143
   Mo     4.67084   6.29359   8.95212  -0.00002   0.00000   0.01208
   S      0.00044   1.79624   7.36271  -0.00002   0.00015  -0.01807
   S     -1.55713   4.49553   7.36259   0.00015  -0.00008  -0.01807
   S     -3.13551   7.17614   7.36492   0.00080   0.00047  -0.01615
   S      3.11294   1.79926   7.36568  -0.00006   0.00002  -0.01775
   S      1.55932   4.49628   7.36270  -0.00017  -0.00007  -0.01808
   S      0.00189   7.19084   7.36520  -0.00003  -0.00004  -0.01772
   S      6.22603   1.80031   7.36554   0.00005   0.00004  -0.01772
   S      4.67007   4.52468   7.36528  -0.00001  -0.00088  -0.01614
   S      3.13940   7.17777   7.36514  -0.00080   0.00047  -0.01615
   S      1.56743   0.88903   1.44953  -0.00005   0.00038   0.01228
   S      0.00197   3.59557   1.45463   0.00003  -0.00002   0.01174
   S     -1.55692   6.30497   1.44943   0.00026  -0.00014   0.01242
   S      4.67050   0.90020   1.47219  -0.00003   0.00002   0.01169
   S      3.12865   3.59313   1.44953  -0.00035  -0.00017   0.01228
   S      1.56288   6.30612   1.44926  -0.00028  -0.00022   0.01246
   S      7.77286   0.89108   1.44960   0.00006   0.00036   0.01246
   S      6.21396   3.59349   1.44977   0.00025  -0.00015   0.01242
   S      4.67213   6.29305   1.45505   0.00001  -0.00001   0.01893
   S      0.00029   1.79963  10.47691   0.00002   0.00005  -0.01757
   S     -1.55435   4.49395  10.47676   0.00009  -0.00005  -0.01756
   S     -3.10209   7.19556  10.48840  -0.00031  -0.00021  -0.01841
   S      3.11213   1.79973  10.47677   0.00028  -0.00015  -0.01741
   S      1.55631   4.49473  10.47690  -0.00003  -0.00004  -0.01757
   S      0.00186   7.19010  10.47646   0.00004   0.00028  -0.01742
   S      6.22666   1.80071  10.47681  -0.00022  -0.00017  -0.01743
   S      4.66996   4.48608  10.48874   0.00002   0.00037  -0.01842
   S      3.10564   7.19728  10.48870   0.00038  -0.00022  -0.01844
   S      1.53004   0.86688   4.56033   0.00113   0.00033   0.01170
   S      0.00221   3.59544   4.55005   0.00003  -0.00002   0.01302
   S     -1.59554   6.28393   4.56103   0.00080   0.00076   0.01163
   S      4.67016   0.90040   4.57555   0.00003  -0.00001   0.01196
   S      3.12913   3.63658   4.56033   0.00028  -0.00113   0.01170
   S      1.60145   6.28457   4.56117  -0.00078   0.00080   0.01163
   S      7.81083   0.86847   4.56151  -0.00110   0.00029   0.01163
   S      6.21290   3.63748   4.56136  -0.00027  -0.00107   0.01163
   Ni     4.67258   6.29289   4.79681  -0.00000   0.00000   0.00036


==> anc/ModeVectorsAXSF/3x3.oIntercal.axsf <==
ANIMSTEPS 165
CRYSTAL
PRIMVEC
    9.367476849    0.000027428   -0.000124091
   -4.683696402    8.112497222    0.000130180
   -0.000085741    0.000039006   12.073702803
freq: -14.78 cm-1
PRIMCOORD  1
     55   1
   Ni     1.55913   2.70553   5.87946   0.00037   0.00031   0.08397
   Mo    -0.00641   1.80219   3.00958   0.00004   0.00031  -0.01226
   Mo    -1.56975   4.51200   2.99262   0.00234  -0.00103   0.00410
   Mo    -3.12506   7.20582   2.99260   0.00002   0.00299   0.00407
   Mo     3.12369   1.80223   3.00958   0.00001   0.00031  -0.01227
   Mo     1.55868   4.51300   3.00958   0.00002   0.00027  -0.01224
   Mo    -0.00408   7.21191   3.01147  -0.00003   0.00034  -0.00275
   Mo     6.24237   1.80616   3.01134   0.00002   0.00040  -0.00280
   Mo     4.68716   4.51206   2.99247  -0.00227  -0.00102   0.00407
   Mo     3.12140   7.21191   3.01139   0.00008   0.00034  -0.00275
   Mo     1.55875   0.90020   9.08602  -0.00005  -0.00108  -0.00091
   Mo    -0.00487   3.60850   9.08608  -0.00071   0.00003  -0.00086
   Mo    -1.56202   6.31226   9.06569  -0.00014  -0.00037  -0.00114
   Mo     4.68059   0.90335   9.06180   0.00094  -0.00092   0.00371
   Mo     3.12240   3.60851   9.08602   0.00063   0.00004  -0.00085
   Mo     1.55879   6.31054   9.06191  -0.00004   0.00083   0.00371
   Mo     7.80440   0.90335   9.06179  -0.00103  -0.00091   0.00370
   Mo     6.24251   3.60519   9.06556  -0.00004  -0.00029  -0.00114
   Mo     4.67961   6.31227   9.06560   0.00007  -0.00037  -0.00115
   S      0.03456   1.82577   7.50711  -0.00354  -0.00230  -0.00014
   S     -1.55869   4.50561   7.51460   0.00013  -0.00046  -0.00198
   S     -3.12496   7.21852   7.51464  -0.00002  -0.00011  -0.00201
   S      3.08287   1.82579   7.50702   0.00344  -0.00229  -0.00013
   S      1.55874   4.46573   7.50711  -0.00004   0.00364  -0.00010
   S     -0.00458   7.21148   7.50678   0.00135   0.00050   0.00174
   S      6.24249   1.80681   7.50665  -0.00006  -0.00199   0.00174
   S      4.67620   4.50562   7.51451  -0.00021  -0.00046  -0.00198
   S      3.12212   7.21149   7.50675  -0.00143   0.00050   0.00174
   S      1.55864   0.90642   1.45529   0.00002  -0.00481  -0.00758
   S      0.00036   3.60549   1.45534  -0.00440   0.00285  -0.00756
   S     -1.56085   6.31303   1.44466  -0.00281  -0.00131   0.00281
   S      4.68058   0.90336   1.45834   0.00445  -0.00222  -0.00666
   S      3.11696   3.60551   1.45529   0.00445   0.00286  -0.00757
   S      1.55862   6.31082   1.45839   0.00003   0.00545  -0.00661
   S      7.80408   0.90337   1.45827  -0.00442  -0.00222  -0.00666
   S      6.24244   3.60380   1.44454   0.00004   0.00364   0.00278
   S      4.67818   6.31310   1.44453   0.00286  -0.00130   0.00280
   S     -0.01026   1.79984  10.62947   0.00100   0.00023   0.00012
   S     -1.57164   4.51308  10.62700  -0.00018  -0.00032  -0.00143
   S     -3.12492   7.20352  10.62703  -0.00004  -0.00044  -0.00144
   S      3.12781   1.79984  10.62941  -0.00110   0.00023   0.00012
   S      1.55879   4.51750  10.62947  -0.00005  -0.00154   0.00013
   S      0.00260   7.21560  10.61538  -0.00151  -0.00117   0.00210
   S      6.24250   1.79852  10.61526  -0.00005   0.00126   0.00210
   S      4.68921   4.51308  10.62690   0.00010  -0.00031  -0.00143
   S      3.11503   7.21558  10.61535   0.00144  -0.00117   0.00209
   S      1.55861   0.89910   4.58018   0.00001   0.02147  -0.00837
   S     -0.00577   3.60903   4.58029   0.01837  -0.01032  -0.00834
   S     -1.56945   6.30807   4.55559   0.00238   0.00172   0.00181
   S      4.68089   0.90318   4.57058  -0.00243   0.00184  -0.00601
   S      3.12329   3.60920   4.58019  -0.01827  -0.01027  -0.00837
   S      1.55869   6.31109   4.57062   0.00003  -0.00252  -0.00600
   S      7.80388   0.90317   4.57049   0.00246   0.00184  -0.00601
   S      6.24243   3.61374   4.55547   0.00003  -0.00246   0.00181
   S      4.68683   6.30810   4.55547  -0.00233   0.00172   0.00181
freq: -0.00 cm-1
PRIMCOORD  2
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00684  -0.01162   0.00006
   Mo    -0.00641   1.80219   3.00958  -0.00684  -0.01162   0.00006
   Mo    -1.56975   4.51200   2.99262  -0.00684  -0.01162   0.00006
   Mo    -3.12506   7.20582   2.99260  -0.00684  -0.01162   0.00006
   Mo     3.12369   1.80223   3.00958  -0.00684  -0.01162   0.00006
   Mo     1.55868   4.51300   3.00958  -0.00684  -0.01162   0.00006
   Mo    -0.00408   7.21191   3.01147  -0.00684  -0.01162   0.00006
   Mo     6.24237   1.80616   3.01134  -0.00684  -0.01162   0.00006
   Mo     4.68716   4.51206   2.99247  -0.00684  -0.01162   0.00006
   Mo     3.12140   7.21191   3.01139  -0.00684  -0.01162   0.00006
   Mo     1.55875   0.90020   9.08602  -0.00684  -0.01162   0.00006
   Mo    -0.00487   3.60850   9.08608  -0.00684  -0.01162   0.00006
   Mo    -1.56202   6.31226   9.06569  -0.00684  -0.01162   0.00006
   Mo     4.68059   0.90335   9.06180  -0.00684  -0.01162   0.00006
   Mo     3.12240   3.60851   9.08602  -0.00684  -0.01162   0.00006
   Mo     1.55879   6.31054   9.06191  -0.00684  -0.01162   0.00006
   Mo     7.80440   0.90335   9.06179  -0.00684  -0.01162   0.00006
   Mo     6.24251   3.60519   9.06556  -0.00684  -0.01162   0.00006
   Mo     4.67961   6.31227   9.06560  -0.00684  -0.01162   0.00006
   S      0.03456   1.82577   7.50711  -0.00684  -0.01162   0.00006
   S     -1.55869   4.50561   7.51460  -0.00684  -0.01162   0.00006
   S     -3.12496   7.21852   7.51464  -0.00684  -0.01162   0.00006
   S      3.08287   1.82579   7.50702  -0.00684  -0.01162   0.00006
   S      1.55874   4.46573   7.50711  -0.00684  -0.01162   0.00006
   S     -0.00458   7.21148   7.50678  -0.00684  -0.01162   0.00006
   S      6.24249   1.80681   7.50665  -0.00684  -0.01162   0.00006
   S      4.67620   4.50562   7.51451  -0.00684  -0.01162   0.00006
   S      3.12212   7.21149   7.50675  -0.00684  -0.01162   0.00006
   S      1.55864   0.90642   1.45529  -0.00684  -0.01162   0.00006
   S      0.00036   3.60549   1.45534  -0.00684  -0.01162   0.00006
   S     -1.56085   6.31303   1.44466  -0.00684  -0.01162   0.00006
   S      4.68058   0.90336   1.45834  -0.00684  -0.01162   0.00006
   S      3.11696   3.60551   1.45529  -0.00684  -0.01162   0.00006
   S      1.55862   6.31082   1.45839  -0.00684  -0.01162   0.00006
   S      7.80408   0.90337   1.45827  -0.00684  -0.01162   0.00006
   S      6.24244   3.60380   1.44454  -0.00684  -0.01162   0.00006
   S      4.67818   6.31310   1.44453  -0.00684  -0.01162   0.00006
   S     -0.01026   1.79984  10.62947  -0.00684  -0.01162   0.00006
   S     -1.57164   4.51308  10.62700  -0.00684  -0.01162   0.00006
   S     -3.12492   7.20352  10.62703  -0.00684  -0.01162   0.00006
   S      3.12781   1.79984  10.62941  -0.00684  -0.01162   0.00006
   S      1.55879   4.51750  10.62947  -0.00684  -0.01162   0.00006
   S      0.00260   7.21560  10.61538  -0.00684  -0.01162   0.00006
   S      6.24250   1.79852  10.61526  -0.00684  -0.01162   0.00006
   S      4.68921   4.51308  10.62690  -0.00684  -0.01162   0.00006
   S      3.11503   7.21558  10.61535  -0.00684  -0.01162   0.00006
   S      1.55861   0.89910   4.58018  -0.00684  -0.01162   0.00006
   S     -0.00577   3.60903   4.58029  -0.00684  -0.01162   0.00006
   S     -1.56945   6.30807   4.55559  -0.00684  -0.01162   0.00006
   S      4.68089   0.90318   4.57058  -0.00684  -0.01162   0.00006
   S      3.12329   3.60920   4.58019  -0.00684  -0.01162   0.00006
   S      1.55869   6.31109   4.57062  -0.00684  -0.01162   0.00006
   S      7.80388   0.90317   4.57049  -0.00684  -0.01162   0.00006
   S      6.24243   3.61374   4.55547  -0.00684  -0.01162   0.00006
   S      4.68683   6.30810   4.55547  -0.00684  -0.01162   0.00006
freq: -0.00 cm-1
PRIMCOORD  3
     55   1
   Ni     1.55913   2.70553   5.87946   0.01152  -0.00679  -0.00169
   Mo    -0.00641   1.80219   3.00958   0.01152  -0.00679  -0.00169
   Mo    -1.56975   4.51200   2.99262   0.01152  -0.00679  -0.00169
   Mo    -3.12506   7.20582   2.99260   0.01152  -0.00679  -0.00169
   Mo     3.12369   1.80223   3.00958   0.01152  -0.00679  -0.00169
   Mo     1.55868   4.51300   3.00958   0.01152  -0.00679  -0.00169
   Mo    -0.00408   7.21191   3.01147   0.01152  -0.00679  -0.00169
   Mo     6.24237   1.80616   3.01134   0.01152  -0.00679  -0.00169
   Mo     4.68716   4.51206   2.99247   0.01152  -0.00679  -0.00169
   Mo     3.12140   7.21191   3.01139   0.01152  -0.00679  -0.00169
   Mo     1.55875   0.90020   9.08602   0.01152  -0.00679  -0.00169
   Mo    -0.00487   3.60850   9.08608   0.01152  -0.00679  -0.00169
   Mo    -1.56202   6.31226   9.06569   0.01152  -0.00679  -0.00169
   Mo     4.68059   0.90335   9.06180   0.01152  -0.00679  -0.00169
   Mo     3.12240   3.60851   9.08602   0.01152  -0.00679  -0.00169
   Mo     1.55879   6.31054   9.06191   0.01152  -0.00679  -0.00169
   Mo     7.80440   0.90335   9.06179   0.01152  -0.00679  -0.00169
   Mo     6.24251   3.60519   9.06556   0.01152  -0.00679  -0.00169
   Mo     4.67961   6.31227   9.06560   0.01152  -0.00679  -0.00169
   S      0.03456   1.82577   7.50711   0.01152  -0.00679  -0.00169
   S     -1.55869   4.50561   7.51460   0.01152  -0.00679  -0.00169
   S     -3.12496   7.21852   7.51464   0.01152  -0.00679  -0.00169
   S      3.08287   1.82579   7.50702   0.01152  -0.00679  -0.00169
   S      1.55874   4.46573   7.50711   0.01152  -0.00679  -0.00169
   S     -0.00458   7.21148   7.50678   0.01152  -0.00679  -0.00169
   S      6.24249   1.80681   7.50665   0.01152  -0.00679  -0.00169
   S      4.67620   4.50562   7.51451   0.01152  -0.00679  -0.00169
   S      3.12212   7.21149   7.50675   0.01152  -0.00679  -0.00169
   S      1.55864   0.90642   1.45529   0.01152  -0.00679  -0.00169
   S      0.00036   3.60549   1.45534   0.01152  -0.00679  -0.00169
   S     -1.56085   6.31303   1.44466   0.01152  -0.00679  -0.00169
   S      4.68058   0.90336   1.45834   0.01152  -0.00679  -0.00169
   S      3.11696   3.60551   1.45529   0.01152  -0.00679  -0.00169
   S      1.55862   6.31082   1.45839   0.01152  -0.00679  -0.00169
   S      7.80408   0.90337   1.45827   0.01152  -0.00679  -0.00169
   S      6.24244   3.60380   1.44454   0.01152  -0.00679  -0.00169
   S      4.67818   6.31310   1.44453   0.01152  -0.00679  -0.00169
   S     -0.01026   1.79984  10.62947   0.01152  -0.00679  -0.00169
   S     -1.57164   4.51308  10.62700   0.01152  -0.00679  -0.00169
   S     -3.12492   7.20352  10.62703   0.01152  -0.00679  -0.00169
   S      3.12781   1.79984  10.62941   0.01152  -0.00679  -0.00169
   S      1.55879   4.51750  10.62947   0.01152  -0.00679  -0.00169
   S      0.00260   7.21560  10.61538   0.01152  -0.00679  -0.00169
   S      6.24250   1.79852  10.61526   0.01152  -0.00679  -0.00169
   S      4.68921   4.51308  10.62690   0.01152  -0.00679  -0.00169
   S      3.11503   7.21558  10.61535   0.01152  -0.00679  -0.00169
   S      1.55861   0.89910   4.58018   0.01152  -0.00679  -0.00169
   S     -0.00577   3.60903   4.58029   0.01152  -0.00679  -0.00169
   S     -1.56945   6.30807   4.55559   0.01152  -0.00679  -0.00169
   S      4.68089   0.90318   4.57058   0.01152  -0.00679  -0.00169
   S      3.12329   3.60920   4.58019   0.01152  -0.00679  -0.00169
   S      1.55869   6.31109   4.57062   0.01152  -0.00679  -0.00169
   S      7.80388   0.90317   4.57049   0.01152  -0.00679  -0.00169
   S      6.24243   3.61374   4.55547   0.01152  -0.00679  -0.00169
   S      4.68683   6.30810   4.55547   0.01152  -0.00679  -0.00169
freq: 0.00 cm-1
PRIMCOORD  4
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00149   0.00081  -0.01338
   Mo    -0.00641   1.80219   3.00958  -0.00149   0.00081  -0.01338
   Mo    -1.56975   4.51200   2.99262  -0.00149   0.00081  -0.01338
   Mo    -3.12506   7.20582   2.99260  -0.00149   0.00081  -0.01338
   Mo     3.12369   1.80223   3.00958  -0.00149   0.00081  -0.01338
   Mo     1.55868   4.51300   3.00958  -0.00149   0.00081  -0.01338
   Mo    -0.00408   7.21191   3.01147  -0.00149   0.00081  -0.01338
   Mo     6.24237   1.80616   3.01134  -0.00149   0.00081  -0.01338
   Mo     4.68716   4.51206   2.99247  -0.00149   0.00081  -0.01338
   Mo     3.12140   7.21191   3.01139  -0.00149   0.00081  -0.01338
   Mo     1.55875   0.90020   9.08602  -0.00149   0.00081  -0.01338
   Mo    -0.00487   3.60850   9.08608  -0.00149   0.00081  -0.01338
   Mo    -1.56202   6.31226   9.06569  -0.00149   0.00081  -0.01338
   Mo     4.68059   0.90335   9.06180  -0.00149   0.00081  -0.01338
   Mo     3.12240   3.60851   9.08602  -0.00149   0.00081  -0.01338
   Mo     1.55879   6.31054   9.06191  -0.00149   0.00081  -0.01338
   Mo     7.80440   0.90335   9.06179  -0.00149   0.00081  -0.01338
   Mo     6.24251   3.60519   9.06556  -0.00149   0.00081  -0.01338
   Mo     4.67961   6.31227   9.06560  -0.00149   0.00081  -0.01338
   S      0.03456   1.82577   7.50711  -0.00149   0.00081  -0.01338
   S     -1.55869   4.50561   7.51460  -0.00149   0.00081  -0.01338
   S     -3.12496   7.21852   7.51464  -0.00149   0.00081  -0.01338
   S      3.08287   1.82579   7.50702  -0.00149   0.00081  -0.01338
   S      1.55874   4.46573   7.50711  -0.00149   0.00081  -0.01338
   S     -0.00458   7.21148   7.50678  -0.00149   0.00081  -0.01338
   S      6.24249   1.80681   7.50665  -0.00149   0.00081  -0.01338
   S      4.67620   4.50562   7.51451  -0.00149   0.00081  -0.01338
   S      3.12212   7.21149   7.50675  -0.00149   0.00081  -0.01338
   S      1.55864   0.90642   1.45529  -0.00149   0.00081  -0.01338
   S      0.00036   3.60549   1.45534  -0.00149   0.00081  -0.01338
   S     -1.56085   6.31303   1.44466  -0.00149   0.00081  -0.01338
   S      4.68058   0.90336   1.45834  -0.00149   0.00081  -0.01338
   S      3.11696   3.60551   1.45529  -0.00149   0.00081  -0.01338
   S      1.55862   6.31082   1.45839  -0.00149   0.00081  -0.01338
   S      7.80408   0.90337   1.45827  -0.00149   0.00081  -0.01338
   S      6.24244   3.60380   1.44454  -0.00149   0.00081  -0.01338
   S      4.67818   6.31310   1.44453  -0.00149   0.00081  -0.01338
   S     -0.01026   1.79984  10.62947  -0.00149   0.00081  -0.01338
   S     -1.57164   4.51308  10.62700  -0.00149   0.00081  -0.01338
   S     -3.12492   7.20352  10.62703  -0.00149   0.00081  -0.01338
   S      3.12781   1.79984  10.62941  -0.00149   0.00081  -0.01338
   S      1.55879   4.51750  10.62947  -0.00149   0.00081  -0.01338
   S      0.00260   7.21560  10.61538  -0.00149   0.00081  -0.01338
   S      6.24250   1.79852  10.61526  -0.00149   0.00081  -0.01338
   S      4.68921   4.51308  10.62690  -0.00149   0.00081  -0.01338
   S      3.11503   7.21558  10.61535  -0.00149   0.00081  -0.01338
   S      1.55861   0.89910   4.58018  -0.00149   0.00081  -0.01338
   S     -0.00577   3.60903   4.58029  -0.00149   0.00081  -0.01338
   S     -1.56945   6.30807   4.55559  -0.00149   0.00081  -0.01338
   S      4.68089   0.90318   4.57058  -0.00149   0.00081  -0.01338
   S      3.12329   3.60920   4.58019  -0.00149   0.00081  -0.01338
   S      1.55869   6.31109   4.57062  -0.00149   0.00081  -0.01338
   S      7.80388   0.90317   4.57049  -0.00149   0.00081  -0.01338
   S      6.24243   3.61374   4.55547  -0.00149   0.00081  -0.01338
   S      4.68683   6.30810   4.55547  -0.00149   0.00081  -0.01338
freq: 16.71 cm-1
PRIMCOORD  5
     55   1
   Ni     1.55913   2.70553   5.87946  -0.05146  -0.00004   0.00041
   Mo    -0.00641   1.80219   3.00958  -0.00961   0.00085   0.00067
   Mo    -1.56975   4.51200   2.99262  -0.01214   0.00128  -0.00188
   Mo    -3.12506   7.20582   2.99260  -0.00993  -0.00002   0.00006
   Mo     3.12369   1.80223   3.00958  -0.00961  -0.00091  -0.00068
   Mo     1.55868   4.51300   3.00958  -0.01126  -0.00003  -0.00001
   Mo    -0.00408   7.21191   3.01147  -0.00962  -0.00007  -0.00043
   Mo     6.24237   1.80616   3.01134  -0.00947  -0.00003   0.00004
   Mo     4.68716   4.51206   2.99247  -0.01216  -0.00135   0.00201
   Mo     3.12140   7.21191   3.01139  -0.00962   0.00001   0.00050
   Mo     1.55875   0.90020   9.08602   0.01349   0.00003  -0.00005
   Mo    -0.00487   3.60850   9.08608   0.01202   0.00089   0.00089
   Mo    -1.56202   6.31226   9.06569   0.01199  -0.00012   0.00026
   Mo     4.68059   0.90335   9.06180   0.01277  -0.00029   0.00064
   Mo     3.12240   3.60851   9.08602   0.01202  -0.00082  -0.00100
   Mo     1.55879   6.31054   9.06191   0.01229   0.00004  -0.00003
   Mo     7.80440   0.90335   9.06179   0.01277   0.00035  -0.00070
   Mo     6.24251   3.60519   9.06556   0.01225   0.00003  -0.00006
   Mo     4.67961   6.31227   9.06560   0.01199   0.00019  -0.00038
   S      0.03456   1.82577   7.50711   0.01510   0.00185  -0.00029
   S     -1.55869   4.50561   7.51460   0.01218   0.00013   0.00022
   S     -3.12496   7.21852   7.51464   0.01237   0.00003  -0.00006
   S      3.08287   1.82579   7.50702   0.01512  -0.00180   0.00019
   S      1.55874   4.46573   7.50711   0.01198   0.00006  -0.00005
   S     -0.00458   7.21148   7.50678   0.01211  -0.00001   0.00044
   S      6.24249   1.80681   7.50665   0.01209   0.00002  -0.00004
   S      4.67620   4.50562   7.51451   0.01217  -0.00007  -0.00034
   S      3.12212   7.21149   7.50675   0.01209   0.00008  -0.00052
   S      1.55864   0.90642   1.45529  -0.00989  -0.00005   0.00001
   S      0.00036   3.60549   1.45534  -0.01072   0.00037  -0.00061
   S     -1.56085   6.31303   1.44466  -0.01055   0.00115  -0.00101
   S      4.68058   0.90336   1.45834  -0.00846  -0.00031  -0.00054
   S      3.11696   3.60551   1.45529  -0.01069  -0.00041   0.00063
   S      1.55862   6.31082   1.45839  -0.00908  -0.00001   0.00002
   S      7.80408   0.90337   1.45827  -0.00850   0.00023   0.00059
   S      6.24244   3.60380   1.44454  -0.01246  -0.00002   0.00006
   S      4.67818   6.31310   1.44453  -0.01053  -0.00122   0.00113
   S     -0.01026   1.79984  10.62947   0.01273  -0.00010  -0.00033
   S     -1.57164   4.51308  10.62700   0.01169   0.00010   0.00055
   S     -3.12492   7.20352  10.62703   0.01177   0.00003  -0.00006
   S      3.12781   1.79984  10.62941   0.01272   0.00018   0.00023
   S      1.55879   4.51750  10.62947   0.01304   0.00002  -0.00005
   S      0.00260   7.21560  10.61538   0.01222  -0.00053   0.00041
   S      6.24250   1.79852  10.61526   0.01312   0.00004  -0.00004
   S      4.68921   4.51308  10.62690   0.01170  -0.00004  -0.00067
   S      3.11503   7.21558  10.61535   0.01224   0.00058  -0.00049
   S      1.55861   0.89910   4.58018  -0.00645   0.00006   0.00000
   S     -0.00577   3.60903   4.58029  -0.01524   0.00498  -0.00259
   S     -1.56945   6.30807   4.55559  -0.00987   0.00055  -0.00026
   S      4.68089   0.90318   4.57058  -0.00915  -0.00038  -0.00047
   S      3.12329   3.60920   4.58019  -0.01541  -0.00514   0.00261
   S      1.55869   6.31109   4.57062  -0.00980  -0.00004   0.00002
   S      7.80388   0.90317   4.57049  -0.00912   0.00034   0.00052
   S      6.24243   3.61374   4.55547  -0.01087  -0.00004   0.00006
   S      4.68683   6.30810   4.55547  -0.00989  -0.00060   0.00037
freq: 22.26 cm-1
PRIMCOORD  6
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00017   0.04122  -0.00225
   Mo    -0.00641   1.80219   3.00958  -0.00066   0.01170  -0.00038
   Mo    -1.56975   4.51200   2.99262  -0.00095   0.01169  -0.00122
   Mo    -3.12506   7.20582   2.99260  -0.00002   0.01320   0.00125
   Mo     3.12369   1.80223   3.00958   0.00062   0.01169  -0.00039
   Mo     1.55868   4.51300   3.00958  -0.00002   0.01038   0.00081
   Mo    -0.00408   7.21191   3.01147   0.00007   0.01080  -0.00008
   Mo     6.24237   1.80616   3.01134  -0.00002   0.01094  -0.00072
   Mo     4.68716   4.51206   2.99247   0.00090   0.01168  -0.00122
   Mo     3.12140   7.21191   3.01139  -0.00010   0.01080  -0.00008
   Mo     1.55875   0.90020   9.08602   0.00003  -0.01224  -0.00072
   Mo    -0.00487   3.60850   9.08608  -0.00065  -0.01366   0.00087
   Mo    -1.56202   6.31226   9.06569   0.00011  -0.01275   0.00022
   Mo     4.68059   0.90335   9.06180   0.00014  -0.01308   0.00054
   Mo     3.12240   3.60851   9.08602   0.00071  -0.01366   0.00087
   Mo     1.55879   6.31054   9.06191   0.00003  -0.01356  -0.00045
   Mo     7.80440   0.90335   9.06179  -0.00010  -0.01308   0.00053
   Mo     6.24251   3.60519   9.06556   0.00003  -0.01264   0.00073
   Mo     4.67961   6.31227   9.06560  -0.00006  -0.01275   0.00021
   S      0.03456   1.82577   7.50711  -0.00135  -0.01336   0.00026
   S     -1.55869   4.50561   7.51460  -0.00005  -0.01293   0.00059
   S     -3.12496   7.21852   7.51464   0.00003  -0.01274   0.00005
   S      3.08287   1.82579   7.50702   0.00141  -0.01336   0.00026
   S      1.55874   4.46573   7.50711   0.00003  -0.01641   0.00023
   S     -0.00458   7.21148   7.50678  -0.00006  -0.01281   0.00002
   S      6.24249   1.80681   7.50665   0.00002  -0.01272   0.00077
   S      4.67620   4.50562   7.51451   0.00010  -0.01293   0.00059
   S      3.12212   7.21149   7.50675   0.00011  -0.01281   0.00002
   S      1.55864   0.90642   1.45529  -0.00002   0.01192   0.00034
   S      0.00036   3.60549   1.45534  -0.00011   0.01128  -0.00033
   S     -1.56085   6.31303   1.44466  -0.00079   0.01258   0.00007
   S      4.68058   0.90336   1.45834   0.00011   0.01036  -0.00045
   S      3.11696   3.60551   1.45529   0.00007   0.01128  -0.00033
   S      1.55862   6.31082   1.45839  -0.00001   0.00957   0.00042
   S      7.80408   0.90337   1.45827  -0.00014   0.01036  -0.00045
   S      6.24244   3.60380   1.44454  -0.00002   0.01108  -0.00128
   S      4.67818   6.31310   1.44453   0.00075   0.01257   0.00007
   S     -0.01026   1.79984  10.62947   0.00023  -0.01358   0.00044
   S     -1.57164   4.51308  10.62700   0.00001  -0.01243   0.00069
   S     -3.12492   7.20352  10.62703   0.00003  -0.01225  -0.00027
   S      3.12781   1.79984  10.62941  -0.00018  -0.01358   0.00044
   S      1.55879   4.51750  10.62947   0.00003  -0.01324   0.00009
   S      0.00260   7.21560  10.61538   0.00047  -0.01336   0.00005
   S      6.24250   1.79852  10.61526   0.00002  -0.01273   0.00068
   S      4.68921   4.51308  10.62690   0.00004  -0.01243   0.00068
   S      3.11503   7.21558  10.61535  -0.00041  -0.01335   0.00005
   S      1.55861   0.89910   4.58018  -0.00001   0.01671   0.00200
   S     -0.00577   3.60903   4.58029  -0.00425   0.01078  -0.00104
   S     -1.56945   6.30807   4.55559  -0.00038   0.01149  -0.00024
   S      4.68089   0.90318   4.57058   0.00031   0.01084  -0.00046
   S      3.12329   3.60920   4.58019   0.00418   0.01075  -0.00103
   S      1.55869   6.31109   4.57062  -0.00002   0.01041   0.00028
   S      7.80388   0.90317   4.57049  -0.00035   0.01084  -0.00045
   S      6.24243   3.61374   4.55547  -0.00002   0.01089  -0.00064
   S      4.68683   6.30810   4.55547   0.00035   0.01148  -0.00023
freq: 53.91 cm-1
PRIMCOORD  7
     55   1
   Ni     1.55913   2.70553   5.87946  -0.07606   0.00078   0.00024
   Mo    -0.00641   1.80219   3.00958   0.01057   0.00174   0.00048
   Mo    -1.56975   4.51200   2.99262   0.00495   0.00299  -0.00477
   Mo    -3.12506   7.20582   2.99260   0.01034  -0.00002   0.00013
   Mo     3.12369   1.80223   3.00958   0.01061  -0.00188  -0.00041
   Mo     1.55868   4.51300   3.00958   0.00738  -0.00011   0.00005
   Mo    -0.00408   7.21191   3.01147   0.01160  -0.00014  -0.00122
   Mo     6.24237   1.80616   3.01134   0.01167  -0.00010   0.00006
   Mo     4.68716   4.51206   2.99247   0.00500  -0.00314   0.00487
   Mo     3.12140   7.21191   3.01139   0.01160  -0.00007   0.00138
   Mo     1.55875   0.90020   9.08602  -0.00521   0.00005  -0.00007
   Mo    -0.00487   3.60850   9.08608  -0.00640   0.00080  -0.00026
   Mo    -1.56202   6.31226   9.06569  -0.00722  -0.00022   0.00011
   Mo     4.68059   0.90335   9.06180  -0.00551  -0.00052   0.00115
   Mo     3.12240   3.60851   9.08602  -0.00637  -0.00071   0.00011
   Mo     1.55879   6.31054   9.06191  -0.00648   0.00005  -0.00007
   Mo     7.80440   0.90335   9.06179  -0.00553   0.00061  -0.00125
   Mo     6.24251   3.60519   9.06556  -0.00669   0.00006  -0.00008
   Mo     4.67961   6.31227   9.06560  -0.00722   0.00033  -0.00028
   S      0.03456   1.82577   7.50711  -0.00212   0.00179  -0.00227
   S     -1.55869   4.50561   7.51460  -0.00682   0.00012  -0.00023
   S     -3.12496   7.21852   7.51464  -0.00677   0.00006  -0.00008
   S      3.08287   1.82579   7.50702  -0.00207  -0.00175   0.00216
   S      1.55874   4.46573   7.50711  -0.00504   0.00002  -0.00009
   S     -0.00458   7.21148   7.50678  -0.00663  -0.00003   0.00064
   S      6.24249   1.80681   7.50665  -0.00652   0.00004  -0.00006
   S      4.67620   4.50562   7.51451  -0.00683  -0.00002   0.00006
   S      3.12212   7.21149   7.50675  -0.00665   0.00014  -0.00079
   S      1.55864   0.90642   1.45529   0.01051  -0.00008   0.00006
   S      0.00036   3.60549   1.45534   0.00821   0.00116  -0.00174
   S     -1.56085   6.31303   1.44466   0.00914   0.00306  -0.00263
   S      4.68058   0.90336   1.45834   0.01311  -0.00027  -0.00083
   S      3.11696   3.60551   1.45529   0.00825  -0.00132   0.00182
   S      1.55862   6.31082   1.45839   0.01276  -0.00011   0.00007
   S      7.80408   0.90337   1.45827   0.01308   0.00002   0.00094
   S      6.24244   3.60380   1.44454   0.00384  -0.00009   0.00005
   S      4.67818   6.31310   1.44453   0.00921  -0.00315   0.00282
   S     -0.01026   1.79984  10.62947  -0.00573   0.00029  -0.00097
   S     -1.57164   4.51308  10.62700  -0.00667  -0.00018  -0.00001
   S     -3.12492   7.20352  10.62703  -0.00722   0.00005  -0.00008
   S      3.12781   1.79984  10.62941  -0.00573  -0.00019   0.00084
   S      1.55879   4.51750  10.62947  -0.00598   0.00004  -0.00008
   S      0.00260   7.21560  10.61538  -0.00665  -0.00102   0.00054
   S      6.24250   1.79852  10.61526  -0.00483   0.00007  -0.00006
   S      4.68921   4.51308  10.62690  -0.00668   0.00030  -0.00016
   S      3.11503   7.21558  10.61535  -0.00666   0.00110  -0.00068
   S      1.55861   0.89910   4.58018   0.01546   0.00013   0.00011
   S     -0.00577   3.60903   4.58029  -0.00242   0.01012  -0.00658
   S     -1.56945   6.30807   4.55559   0.01064   0.00121  -0.00123
   S      4.68089   0.90318   4.57058   0.01233  -0.00104  -0.00100
   S      3.12329   3.60920   4.58019  -0.00229  -0.01035   0.00661
   S      1.55869   6.31109   4.57062   0.01072  -0.00013   0.00008
   S      7.80388   0.90317   4.57049   0.01233   0.00086   0.00111
   S      6.24243   3.61374   4.55547   0.00827  -0.00011   0.00006
   S      4.68683   6.30810   4.55547   0.01066  -0.00136   0.00140
freq: 59.14 cm-1
PRIMCOORD  8
     55   1
   Ni     1.55913   2.70553   5.87946   0.00079   0.08191   0.00128
   Mo    -0.00641   1.80219   3.00958  -0.00223  -0.00699   0.00002
   Mo    -1.56975   4.51200   2.99262  -0.00344  -0.00713  -0.00236
   Mo    -3.12506   7.20582   2.99260  -0.00009  -0.00127   0.00677
   Mo     3.12369   1.80223   3.00958   0.00204  -0.00695   0.00003
   Mo     1.55868   4.51300   3.00958  -0.00006  -0.01056   0.00123
   Mo    -0.00408   7.21191   3.01147  -0.00002  -0.01036   0.00147
   Mo     6.24237   1.80616   3.01134  -0.00011  -0.01021  -0.00115
   Mo     4.68716   4.51206   2.99247   0.00338  -0.00706  -0.00247
   Mo     3.12140   7.21191   3.01139  -0.00021  -0.01037   0.00144
   Mo     1.55875   0.90020   9.08602   0.00004   0.00535  -0.00041
   Mo    -0.00487   3.60850   9.08608  -0.00096   0.00376  -0.00070
   Mo    -1.56202   6.31226   9.06569   0.00036   0.00522  -0.00085
   Mo     4.68059   0.90335   9.06180   0.00082   0.00459   0.00032
   Mo     3.12240   3.60851   9.08602   0.00106   0.00377  -0.00070
   Mo     1.55879   6.31054   9.06191   0.00005   0.00346  -0.00216
   Mo     7.80440   0.90335   9.06179  -0.00073   0.00457   0.00036
   Mo     6.24251   3.60519   9.06556   0.00005   0.00576  -0.00040
   Mo     4.67961   6.31227   9.06560  -0.00024   0.00521  -0.00084
   S      0.03456   1.82577   7.50711  -0.00224   0.00223   0.00087
   S     -1.55869   4.50561   7.51460  -0.00007   0.00508  -0.00079
   S     -3.12496   7.21852   7.51464   0.00004   0.00534  -0.00051
   S      3.08287   1.82579   7.50702   0.00225   0.00227   0.00082
   S      1.55874   4.46573   7.50711   0.00004  -0.00114  -0.00317
   S     -0.00458   7.21148   7.50678   0.00019   0.00507  -0.00104
   S      6.24249   1.80681   7.50665   0.00007   0.00507   0.00036
   S      4.67620   4.50562   7.51451   0.00019   0.00508  -0.00079
   S      3.12212   7.21149   7.50675  -0.00007   0.00507  -0.00101
   S      1.55864   0.90642   1.45529  -0.00010  -0.00602   0.00268
   S      0.00036   3.60549   1.45534  -0.00153  -0.00826  -0.00058
   S     -1.56085   6.31303   1.44466  -0.00357  -0.00379   0.00243
   S      4.68058   0.90336   1.45834   0.00027  -0.01176  -0.00011
   S      3.11696   3.60551   1.45529   0.00139  -0.00822  -0.00063
   S      1.55862   6.31082   1.45839  -0.00014  -0.01218   0.00177
   S      7.80408   0.90337   1.45827  -0.00051  -0.01176  -0.00012
   S      6.24244   3.60380   1.44454  -0.00003  -0.00963  -0.00291
   S      4.67818   6.31310   1.44453   0.00340  -0.00371   0.00237
   S     -0.01026   1.79984  10.62947  -0.00025   0.00429   0.00007
   S     -1.57164   4.51308  10.62700   0.00029   0.00546  -0.00059
   S     -3.12492   7.20352  10.62703   0.00006   0.00491  -0.00083
   S      3.12781   1.79984  10.62941   0.00035   0.00429   0.00004
   S      1.55879   4.51750  10.62947   0.00005   0.00377  -0.00185
   S      0.00260   7.21560  10.61538   0.00118   0.00369  -0.00102
   S      6.24250   1.79852  10.61526   0.00004   0.00588   0.00035
   S      4.68921   4.51308  10.62690  -0.00017   0.00545  -0.00058
   S      3.11503   7.21558  10.61535  -0.00107   0.00366  -0.00099
   S      1.55861   0.89910   4.58018  -0.00014   0.01116   0.00832
   S     -0.00577   3.60903   4.58029  -0.01100  -0.00842  -0.00350
   S     -1.56945   6.30807   4.55559  -0.00138  -0.00778   0.00150
   S      4.68089   0.90318   4.57058   0.00100  -0.00979  -0.00016
   S      3.12329   3.60920   4.58019   0.01111  -0.00820  -0.00366
   S      1.55869   6.31109   4.57062  -0.00011  -0.01184   0.00197
   S      7.80388   0.90317   4.57049  -0.00123  -0.00981  -0.00019
   S      6.24243   3.61374   4.55547  -0.00007  -0.01020  -0.00106
   S      4.68683   6.30810   4.55547   0.00118  -0.00775   0.00147
freq: 66.75 cm-1
PRIMCOORD  9
     55   1
   Ni     1.55913   2.70553   5.87946   0.00053  -0.00269   0.01459
   Mo    -0.00641   1.80219   3.00958   0.00013   0.00057   0.01259
   Mo    -1.56975   4.51200   2.99262  -0.00023   0.00077   0.01297
   Mo    -3.12506   7.20582   2.99260   0.00005   0.00038   0.01261
   Mo     3.12369   1.80223   3.00958  -0.00010   0.00067   0.01266
   Mo     1.55868   4.51300   3.00958   0.00009   0.00073   0.01246
   Mo    -0.00408   7.21191   3.01147  -0.00016   0.00051   0.01437
   Mo     6.24237   1.80616   3.01134  -0.00000   0.00046   0.01466
   Mo     4.68716   4.51206   2.99247   0.00030   0.00085   0.01301
   Mo     3.12140   7.21191   3.01139  -0.00007   0.00047   0.01427
   Mo     1.55875   0.90020   9.08602  -0.00005  -0.00077  -0.01412
   Mo    -0.00487   3.60850   9.08608  -0.00046  -0.00054  -0.01421
   Mo    -1.56202   6.31226   9.06569  -0.00005  -0.00023  -0.01525
   Mo     4.68059   0.90335   9.06180   0.00102  -0.00082  -0.01206
   Mo     3.12240   3.60851   9.08602   0.00036  -0.00059  -0.01422
   Mo     1.55879   6.31054   9.06191  -0.00001   0.00012  -0.01197
   Mo     7.80440   0.90335   9.06179  -0.00071  -0.00087  -0.01190
   Mo     6.24251   3.60519   9.06556  -0.00011  -0.00031  -0.01537
   Mo     4.67961   6.31227   9.06560  -0.00015  -0.00038  -0.01507
   S      0.03456   1.82577   7.50711  -0.00238  -0.00209  -0.01229
   S     -1.55869   4.50561   7.51460   0.00054  -0.00064  -0.01529
   S     -3.12496   7.21852   7.51464  -0.00039   0.00014  -0.01519
   S      3.08287   1.82579   7.50702   0.00242  -0.00217  -0.01230
   S      1.55874   4.46573   7.50711  -0.00007   0.00206  -0.01208
   S     -0.00458   7.21148   7.50678   0.00126   0.00005  -0.01312
   S      6.24249   1.80681   7.50665   0.00041  -0.00170  -0.01321
   S      4.67620   4.50562   7.51451  -0.00072  -0.00070  -0.01528
   S      3.12212   7.21149   7.50675  -0.00126   0.00000  -0.01302
   S      1.55864   0.90642   1.45529   0.00004   0.00064   0.01212
   S      0.00036   3.60549   1.45534  -0.00013   0.00073   0.01232
   S     -1.56085   6.31303   1.44466   0.00043   0.00088   0.01303
   S      4.68058   0.90336   1.45834   0.00042   0.00044   0.01390
   S      3.11696   3.60551   1.45529   0.00026   0.00079   0.01232
   S      1.55862   6.31082   1.45839  -0.00034   0.00128   0.01358
   S      7.80408   0.90337   1.45827  -0.00050   0.00041   0.01384
   S      6.24244   3.60380   1.44454  -0.00012  -0.00034   0.01339
   S      4.67818   6.31310   1.44453  -0.00046   0.00095   0.01305
   S     -0.01026   1.79984  10.62947   0.00050  -0.00017  -0.01335
   S     -1.57164   4.51308  10.62700  -0.00033  -0.00018  -0.01514
   S     -3.12492   7.20352  10.62703  -0.00002  -0.00065  -0.01493
   S      3.12781   1.79984  10.62941  -0.00034  -0.00030  -0.01348
   S      1.55879   4.51750  10.62947  -0.00005  -0.00139  -0.01352
   S      0.00260   7.21560  10.61538  -0.00086  -0.00108  -0.01280
   S      6.24250   1.79852  10.61526   0.00020   0.00126  -0.01277
   S      4.68921   4.51308  10.62690   0.00015  -0.00037  -0.01501
   S      3.11503   7.21558  10.61535   0.00078  -0.00116  -0.01262
   S      1.55861   0.89910   4.58018  -0.00003  -0.00033   0.01064
   S     -0.00577   3.60903   4.58029   0.00012   0.00098   0.01097
   S     -1.56945   6.30807   4.55559  -0.00054   0.00048   0.01345
   S      4.68089   0.90318   4.57058  -0.00106   0.00089   0.01402
   S      3.12329   3.60920   4.58019   0.00011   0.00117   0.01100
   S      1.55869   6.31109   4.57062  -0.00015  -0.00031   0.01383
   S      7.80388   0.90317   4.57049   0.00105   0.00080   0.01394
   S      6.24243   3.61374   4.55547   0.00010   0.00088   0.01359
   S      4.68683   6.30810   4.55547   0.00047   0.00063   0.01339
freq: 125.55 cm-1
PRIMCOORD 10
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00670   0.00005   0.00006
   Mo    -0.00641   1.80219   3.00958  -0.00672  -0.00541  -0.02764
   Mo    -1.56975   4.51200   2.99262   0.00622  -0.00098  -0.00661
   Mo    -3.12506   7.20582   2.99260   0.00493  -0.00004   0.00002
   Mo     3.12369   1.80223   3.00958  -0.00680   0.00543   0.02792
   Mo     1.55868   4.51300   3.00958   0.00235   0.00006  -0.00015
   Mo    -0.00408   7.21191   3.01147   0.00080   0.00287   0.01429
   Mo     6.24237   1.80616   3.01134  -0.00418  -0.00002   0.00000
   Mo     4.68716   4.51206   2.99247   0.00620   0.00090   0.00649
   Mo     3.12140   7.21191   3.01139   0.00084  -0.00284  -0.01456
   Mo     1.55875   0.90020   9.08602  -0.00091   0.00001  -0.00013
   Mo    -0.00487   3.60850   9.08608  -0.00064  -0.00019   0.01339
   Mo    -1.56202   6.31226   9.06569   0.00124   0.00074   0.00197
   Mo     4.68059   0.90335   9.06180  -0.00018   0.00050  -0.01088
   Mo     3.12240   3.60851   9.08602  -0.00065   0.00020  -0.01339
   Mo     1.55879   6.31054   9.06191   0.00083  -0.00000   0.00013
   Mo     7.80440   0.90335   9.06179  -0.00017  -0.00051   0.01093
   Mo     6.24251   3.60519   9.06556  -0.00024  -0.00001   0.00007
   Mo     4.67961   6.31227   9.06560   0.00125  -0.00074  -0.00187
   S      0.03456   1.82577   7.50711  -0.00566   0.00353   0.01076
   S     -1.55869   4.50561   7.51460   0.00477  -0.00186   0.00683
   S     -3.12496   7.21852   7.51464   0.00177  -0.00007  -0.00002
   S      3.08287   1.82579   7.50702  -0.00555  -0.00345  -0.01088
   S      1.55874   4.46573   7.50711  -0.01167   0.00006   0.00004
   S     -0.00458   7.21148   7.50678   0.00074  -0.00448  -0.00372
   S      6.24249   1.80681   7.50665   0.00824   0.00001   0.00005
   S      4.67620   4.50562   7.51451   0.00482   0.00187  -0.00673
   S      3.12212   7.21149   7.50675   0.00069   0.00442   0.00388
   S      1.55864   0.90642   1.45529   0.01565   0.00001   0.00013
   S      0.00036   3.60549   1.45534   0.00604   0.00527  -0.01452
   S     -1.56085   6.31303   1.44466   0.01040   0.00598   0.00307
   S      4.68058   0.90336   1.45834  -0.01769   0.00469   0.01889
   S      3.11696   3.60551   1.45529   0.00603  -0.00546   0.01446
   S      1.55862   6.31082   1.45839  -0.00966   0.00007  -0.00018
   S      7.80408   0.90337   1.45827  -0.01753  -0.00450  -0.01885
   S      6.24244   3.60380   1.44454  -0.00032  -0.00006  -0.00005
   S      4.67818   6.31310   1.44453   0.01051  -0.00604  -0.00320
   S     -0.01026   1.79984  10.62947   0.00336  -0.00340   0.01077
   S     -1.57164   4.51308  10.62700  -0.00503   0.00283   0.00648
   S     -3.12492   7.20352  10.62703   0.00008   0.00008  -0.00002
   S      3.12781   1.79984  10.62941   0.00324   0.00337  -0.01087
   S      1.55879   4.51750  10.62947   0.00914  -0.00005   0.00005
   S      0.00260   7.21560  10.61538   0.00170   0.00594  -0.00375
   S      6.24250   1.79852  10.61526  -0.00870  -0.00003   0.00005
   S      4.68921   4.51308  10.62690  -0.00507  -0.00285  -0.00639
   S      3.11503   7.21558  10.61535   0.00178  -0.00589   0.00391
   S      1.55861   0.89910   4.58018  -0.02896  -0.00008   0.00016
   S     -0.00577   3.60903   4.58029   0.00031  -0.01691  -0.01661
   S     -1.56945   6.30807   4.55559  -0.00008  -0.00664   0.00364
   S      4.68089   0.90318   4.57058   0.00276   0.00413   0.01787
   S      3.12329   3.60920   4.58019   0.00014   0.01717   0.01658
   S      1.55869   6.31109   4.57062   0.00999   0.00005  -0.00017
   S      7.80388   0.90317   4.57049   0.00272  -0.00426  -0.01786
   S      6.24243   3.61374   4.55547   0.01100  -0.00000  -0.00004
   S      4.68683   6.30810   4.55547  -0.00019   0.00656  -0.00378
freq: 125.63 cm-1
PRIMCOORD 11
     55   1
   Ni     1.55913   2.70553   5.87946   0.00004   0.00727  -0.00009
   Mo    -0.00641   1.80219   3.00958   0.00525   0.00070   0.01604
   Mo    -1.56975   4.51200   2.99262   0.00071  -0.00533  -0.00380
   Mo    -3.12506   7.20582   2.99260  -0.00002  -0.00663   0.00770
   Mo     3.12369   1.80223   3.00958  -0.00518   0.00065   0.01571
   Mo     1.55868   4.51300   3.00958  -0.00002   0.00981  -0.03231
   Mo    -0.00408   7.21191   3.01147  -0.00285   0.00243  -0.00822
   Mo     6.24237   1.80616   3.01134   0.00003  -0.00254   0.01678
   Mo     4.68716   4.51206   2.99247  -0.00079  -0.00534  -0.00386
   Mo     3.12140   7.21191   3.01139   0.00285   0.00246  -0.00803
   Mo     1.55875   0.90020   9.08602   0.00001   0.00063  -0.01529
   Mo    -0.00487   3.60850   9.08608   0.00009   0.00080   0.00791
   Mo    -1.56202   6.31226   9.06569  -0.00081  -0.00023  -0.00119
   Mo     4.68059   0.90335   9.06180  -0.00046  -0.00052  -0.00637
   Mo     3.12240   3.60851   9.08602  -0.00008   0.00080   0.00807
   Mo     1.55879   6.31054   9.06191  -0.00001   0.00031   0.01227
   Mo     7.80440   0.90335   9.06179   0.00046  -0.00051  -0.00651
   Mo     6.24251   3.60519   9.06556   0.00000  -0.00162   0.00232
   Mo     4.67961   6.31227   9.06560   0.00079  -0.00022  -0.00117
   S      0.03456   1.82577   7.50711  -0.00346   0.00970  -0.00616
   S     -1.55869   4.50561   7.51460   0.00179  -0.00277   0.00399
   S     -3.12496   7.21852   7.51464  -0.00001  -0.00566  -0.00781
   S      3.08287   1.82579   7.50702   0.00354   0.00975  -0.00603
   S      1.55874   4.46573   7.50711   0.00007   0.00317   0.01261
   S     -0.00458   7.21148   7.50678   0.00437  -0.00579   0.00199
   S      6.24249   1.80681   7.50665  -0.00005   0.00201  -0.00448
   S      4.67620   4.50562   7.51451  -0.00185  -0.00280   0.00407
   S      3.12212   7.21149   7.50675  -0.00438  -0.00584   0.00193
   S      1.55864   0.90642   1.45529  -0.00009  -0.00294   0.01669
   S      0.00036   3.60549   1.45534  -0.00565  -0.01242  -0.00849
   S     -1.56085   6.31303   1.44466  -0.00620  -0.00328  -0.00170
   S      4.68058   0.90336   1.45834  -0.00432   0.01212   0.01085
   S      3.11696   3.60551   1.45529   0.00558  -0.01235  -0.00865
   S      1.55862   6.31082   1.45839   0.00006   0.02035  -0.02171
   S      7.80408   0.90337   1.45827   0.00453   0.01216   0.01107
   S      6.24244   3.60380   1.44454  -0.00001  -0.01408   0.00362
   S      4.67818   6.31310   1.44453   0.00609  -0.00321  -0.00165
   S     -0.01026   1.79984  10.62947   0.00315  -0.00731  -0.00619
   S     -1.57164   4.51308  10.62700  -0.00296   0.00182   0.00380
   S     -3.12492   7.20352  10.62703  -0.00000   0.00670  -0.00742
   S      3.12781   1.79984  10.62941  -0.00320  -0.00735  -0.00606
   S      1.55879   4.51750  10.62947  -0.00006  -0.00125   0.01257
   S      0.00260   7.21560  10.61538  -0.00582   0.00506   0.00200
   S      6.24250   1.79852  10.61526   0.00006  -0.00522  -0.00449
   S      4.68921   4.51308  10.62690   0.00302   0.00186   0.00387
   S      3.11503   7.21558  10.61535   0.00580   0.00514   0.00195
   S      1.55861   0.89910   4.58018   0.00017  -0.00973   0.01906
   S     -0.00577   3.60903   4.58029   0.01690   0.01937  -0.00970
   S     -1.56945   6.30807   4.55559   0.00644  -0.00738  -0.00208
   S      4.68089   0.90318   4.57058  -0.00424  -0.00757   0.01029
   S      3.12329   3.60920   4.58019  -0.01692   0.01918  -0.00989
   S      1.55869   6.31109   4.57062  -0.00006  -0.00061  -0.02056
   S      7.80388   0.90317   4.57049   0.00421  -0.00752   0.01050
   S      6.24243   3.61374   4.55547  -0.00006   0.00392   0.00432
   S      4.68683   6.30810   4.55547  -0.00642  -0.00745  -0.00202
freq: 126.92 cm-1
PRIMCOORD 12
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003   0.00017   0.01432
   Mo    -0.00641   1.80219   3.00958   0.00080   0.00041   0.01656
   Mo    -1.56975   4.51200   2.99262   0.00027  -0.00024  -0.00505
   Mo    -3.12506   7.20582   2.99260  -0.00002   0.00030  -0.00521
   Mo     3.12369   1.80223   3.00958  -0.00069   0.00038   0.01634
   Mo     1.55868   4.51300   3.00958  -0.00001  -0.00066   0.01585
   Mo    -0.00408   7.21191   3.01147  -0.00044  -0.00025  -0.01330
   Mo     6.24237   1.80616   3.01134   0.00004   0.00033  -0.01274
   Mo     4.68716   4.51206   2.99247  -0.00033  -0.00025  -0.00510
   Mo     3.12140   7.21191   3.01139   0.00039  -0.00024  -0.01322
   Mo     1.55875   0.90020   9.08602   0.00002  -0.00021  -0.01832
   Mo    -0.00487   3.60850   9.08608  -0.00026   0.00021  -0.01830
   Mo    -1.56202   6.31226   9.06569  -0.00004   0.00014   0.00572
   Mo     4.68059   0.90335   9.06180   0.00053  -0.00035   0.01288
   Mo     3.12240   3.60851   9.08602   0.00022   0.00015  -0.01817
   Mo     1.55879   6.31054   9.06191  -0.00002   0.00054   0.01331
   Mo     7.80440   0.90335   9.06179  -0.00039  -0.00035   0.01285
   Mo     6.24251   3.60519   9.06556  -0.00002  -0.00006   0.00540
   Mo     4.67961   6.31227   9.06560  -0.00006   0.00009   0.00584
   S      0.03456   1.82577   7.50711  -0.01159  -0.00666  -0.01207
   S     -1.55869   4.50561   7.51460  -0.00861   0.00518  -0.00323
   S     -3.12496   7.21852   7.51464  -0.00011  -0.00994  -0.00308
   S      3.08287   1.82579   7.50702   0.01171  -0.00667  -0.01198
   S      1.55874   4.46573   7.50711   0.00004   0.01360  -0.01183
   S     -0.00458   7.21148   7.50678   0.00333   0.00172   0.01355
   S      6.24249   1.80681   7.50665   0.00008  -0.00391   0.01326
   S      4.67620   4.50562   7.51451   0.00849   0.00514  -0.00313
   S      3.12212   7.21149   7.50675  -0.00333   0.00167   0.01359
   S      1.55864   0.90642   1.45529  -0.00003   0.00941   0.01201
   S      0.00036   3.60549   1.45534   0.00796  -0.00483   0.01189
   S     -1.56085   6.31303   1.44466  -0.00291  -0.00178  -0.00981
   S      4.68058   0.90336   1.45834  -0.01111   0.00662  -0.00382
   S      3.11696   3.60551   1.45529  -0.00801  -0.00478   0.01177
   S      1.55862   6.31082   1.45839  -0.00002  -0.01274  -0.00425
   S      7.80408   0.90337   1.45827   0.01129   0.00665  -0.00368
   S      6.24244   3.60380   1.44454  -0.00001   0.00298  -0.00951
   S      4.67818   6.31310   1.44453   0.00280  -0.00174  -0.00979
   S     -0.01026   1.79984  10.62947   0.01147   0.00665  -0.01069
   S     -1.57164   4.51308  10.62700   0.00845  -0.00500  -0.00308
   S     -3.12492   7.20352  10.62703  -0.00002   0.01010  -0.00287
   S      3.12781   1.79984  10.62941  -0.01139   0.00654  -0.01063
   S      1.55879   4.51750  10.62947  -0.00007  -0.01337  -0.01039
   S      0.00260   7.21560  10.61538  -0.00307  -0.00161   0.01379
   S      6.24250   1.79852  10.61526   0.00010   0.00340   0.01342
   S      4.68921   4.51308  10.62690  -0.00848  -0.00507  -0.00297
   S      3.11503   7.21558  10.61535   0.00299  -0.00158   0.01383
   S      1.55861   0.89910   4.58018   0.00015  -0.00851   0.01383
   S     -0.00577   3.60903   4.58029  -0.00701   0.00449   0.01360
   S     -1.56945   6.30807   4.55559   0.00232   0.00139  -0.00999
   S      4.68089   0.90318   4.57058   0.01032  -0.00623  -0.00451
   S      3.12329   3.60920   4.58019   0.00701   0.00436   0.01348
   S      1.55869   6.31109   4.57062  -0.00006   0.01202  -0.00491
   S      7.80388   0.90317   4.57049  -0.01030  -0.00622  -0.00439
   S      6.24243   3.61374   4.55547  -0.00004  -0.00270  -0.00971
   S      4.68683   6.30810   4.55547  -0.00236   0.00134  -0.00999
freq: 129.96 cm-1
PRIMCOORD 13
     55   1
   Ni     1.55913   2.70553   5.87946   0.00583  -0.00002   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00119  -0.00237  -0.00158
   Mo    -1.56975   4.51200   2.99262   0.00473  -0.00322  -0.01802
   Mo    -3.12506   7.20582   2.99260  -0.00075  -0.00002   0.00009
   Mo     3.12369   1.80223   3.00958  -0.00120   0.00236   0.00165
   Mo     1.55868   4.51300   3.00958   0.00291   0.00001   0.00003
   Mo    -0.00408   7.21191   3.01147  -0.00375  -0.00027  -0.01594
   Mo     6.24237   1.80616   3.01134  -0.00334   0.00001  -0.00007
   Mo     4.68716   4.51206   2.99247   0.00473   0.00322   0.01794
   Mo     3.12140   7.21191   3.01139  -0.00374   0.00029   0.01606
   Mo     1.55875   0.90020   9.08602   0.00173  -0.00000  -0.00009
   Mo    -0.00487   3.60850   9.08608   0.00031   0.00076   0.01003
   Mo    -1.56202   6.31226   9.06569  -0.00141  -0.00032   0.02336
   Mo     4.68059   0.90335   9.06180   0.00074  -0.00073   0.01561
   Mo     3.12240   3.60851   9.08602   0.00033  -0.00077  -0.01008
   Mo     1.55879   6.31054   9.06191  -0.00061  -0.00000  -0.00006
   Mo     7.80440   0.90335   9.06179   0.00072   0.00072  -0.01549
   Mo     6.24251   3.60519   9.06556  -0.00083   0.00001   0.00009
   Mo     4.67961   6.31227   9.06560  -0.00142   0.00034  -0.02353
   S      0.03456   1.82577   7.50711   0.00673   0.00857  -0.00073
   S     -1.55869   4.50561   7.51460   0.00325   0.00745   0.01475
   S     -3.12496   7.21852   7.51464   0.01629  -0.00000  -0.00011
   S      3.08287   1.82579   7.50702   0.00686  -0.00858   0.00068
   S      1.55874   4.46573   7.50711  -0.00816  -0.00002  -0.00003
   S     -0.00458   7.21148   7.50678  -0.00988   0.00046   0.01687
   S      6.24249   1.80681   7.50665  -0.01053   0.00002   0.00009
   S      4.67620   4.50562   7.51451   0.00333  -0.00754  -0.01475
   S      3.12212   7.21149   7.50675  -0.00991  -0.00036  -0.01694
   S      1.55864   0.90642   1.45529  -0.00011  -0.00004   0.00007
   S      0.00036   3.60549   1.45534   0.01110  -0.00647  -0.00860
   S     -1.56085   6.31303   1.44466  -0.00762   0.00124  -0.01450
   S      4.68058   0.90336   1.45834  -0.00442   0.00758  -0.00624
   S      3.11696   3.60551   1.45529   0.01103   0.00645   0.00862
   S      1.55862   6.31082   1.45839   0.00889   0.00002   0.00006
   S      7.80408   0.90337   1.45827  -0.00434  -0.00763   0.00625
   S      6.24244   3.60380   1.44454  -0.00983   0.00002  -0.00007
   S      4.67818   6.31310   1.44453  -0.00761  -0.00116   0.01458
   S     -0.01026   1.79984  10.62947  -0.00385  -0.00731  -0.00284
   S     -1.57164   4.51308  10.62700  -0.00481  -0.00797   0.01445
   S     -3.12492   7.20352  10.62703  -0.01874   0.00001  -0.00011
   S      3.12781   1.79984  10.62941  -0.00395   0.00730   0.00280
   S      1.55879   4.51750  10.62947   0.00865   0.00001  -0.00005
   S      0.00260   7.21560  10.61538   0.00776  -0.00202   0.01680
   S      6.24250   1.79852  10.61526   0.01125  -0.00001   0.00009
   S      4.68921   4.51308  10.62690  -0.00489   0.00808  -0.01446
   S      3.11503   7.21558  10.61535   0.00777   0.00191  -0.01686
   S      1.55861   0.89910   4.58018  -0.00188  -0.00001   0.00005
   S     -0.00577   3.60903   4.58029  -0.00016  -0.00100  -0.00720
   S     -1.56945   6.30807   4.55559   0.00479  -0.00713  -0.01490
   S      4.68089   0.90318   4.57058  -0.00365  -0.00696  -0.00606
   S      3.12329   3.60920   4.58019  -0.00012   0.00103   0.00721
   S      1.55869   6.31109   4.57062  -0.01576   0.00001   0.00006
   S      7.80388   0.90317   4.57049  -0.00372   0.00705   0.00607
   S      6.24243   3.61374   4.55547   0.01696  -0.00001  -0.00007
   S      4.68683   6.30810   4.55547   0.00475   0.00701   0.01499
freq: 130.03 cm-1
PRIMCOORD 14
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003   0.00621  -0.00010
   Mo    -0.00641   1.80219   3.00958  -0.00246   0.00141  -0.00102
   Mo    -1.56975   4.51200   2.99262  -0.00314   0.00114   0.01020
   Mo    -3.12506   7.20582   2.99260  -0.00000   0.00665  -0.02059
   Mo     3.12369   1.80223   3.00958   0.00244   0.00144  -0.00099
   Mo     1.55868   4.51300   3.00958   0.00001  -0.00293   0.00149
   Mo    -0.00408   7.21191   3.01147  -0.00017  -0.00348  -0.00934
   Mo     6.24237   1.80616   3.01134  -0.00002  -0.00365   0.01860
   Mo     4.68716   4.51206   2.99247   0.00319   0.00118   0.01035
   Mo     3.12140   7.21191   3.01139   0.00013  -0.00348  -0.00922
   Mo     1.55875   0.90020   9.08602   0.00001  -0.00007   0.01179
   Mo    -0.00487   3.60850   9.08608   0.00068   0.00107  -0.00546
   Mo    -1.56202   6.31226   9.06569  -0.00032  -0.00093   0.01372
   Mo     4.68059   0.90335   9.06180  -0.00063  -0.00009  -0.00911
   Mo     3.12240   3.60851   9.08602  -0.00067   0.00107  -0.00555
   Mo     1.55879   6.31054   9.06191  -0.00000   0.00091   0.01793
   Mo     7.80440   0.90335   9.06179   0.00063  -0.00008  -0.00924
   Mo     6.24251   3.60519   9.06556  -0.00000  -0.00144  -0.02705
   Mo     4.67961   6.31227   9.06560   0.00032  -0.00092   0.01352
   S      0.03456   1.82577   7.50711   0.00867  -0.00310  -0.00031
   S     -1.55869   4.50561   7.51460   0.00761   0.01204  -0.00829
   S     -3.12496   7.21852   7.51464   0.00008  -0.00089   0.01715
   S      3.08287   1.82579   7.50702  -0.00862  -0.00317  -0.00031
   S      1.55874   4.46573   7.50711  -0.00004   0.01125   0.00108
   S     -0.00458   7.21148   7.50678   0.00041  -0.01043   0.00978
   S      6.24249   1.80681   7.50665  -0.00005  -0.00934  -0.01972
   S      4.67620   4.50562   7.51451  -0.00757   0.01199  -0.00842
   S      3.12212   7.21149   7.50675  -0.00049  -0.01043   0.00964
   S      1.55864   0.90642   1.45529   0.00001   0.01470  -0.00993
   S      0.00036   3.60549   1.45534  -0.00661   0.00333   0.00470
   S     -1.56085   6.31303   1.44466   0.00118  -0.00887  -0.00842
   S      4.68058   0.90336   1.45834   0.00782   0.00452   0.00361
   S      3.11696   3.60551   1.45529   0.00671   0.00338   0.00478
   S      1.55862   6.31082   1.45839   0.00003  -0.00892  -0.00736
   S      7.80408   0.90337   1.45827  -0.00788   0.00445   0.00365
   S      6.24244   3.60380   1.44454  -0.00004  -0.00675   0.01674
   S      4.67818   6.31310   1.44453  -0.00124  -0.00888  -0.00831
   S     -0.01026   1.79984  10.62947  -0.00754   0.00422  -0.00151
   S     -1.57164   4.51308  10.62700  -0.00814  -0.01402  -0.00813
   S     -3.12492   7.20352  10.62703  -0.00008  -0.00015   0.01683
   S      3.12781   1.79984  10.62941   0.00750   0.00429  -0.00149
   S      1.55879   4.51750  10.62947   0.00004  -0.00831   0.00346
   S      0.00260   7.21560  10.61538  -0.00181   0.01017   0.00968
   S      6.24250   1.79852  10.61526   0.00004   0.00676  -0.01960
   S      4.68921   4.51308  10.62690   0.00811  -0.01394  -0.00826
   S      3.11503   7.21558  10.61535   0.00188   0.01018   0.00954
   S      1.55861   0.89910   4.58018  -0.00001   0.00060  -0.00828
   S     -0.00577   3.60903   4.58029  -0.00102  -0.00146   0.00391
   S     -1.56945   6.30807   4.55559  -0.00689   0.01291  -0.00866
   S      4.68089   0.90318   4.57058  -0.00693  -0.01175   0.00351
   S      3.12329   3.60920   4.58019   0.00103  -0.00142   0.00398
   S      1.55869   6.31109   4.57062  -0.00007  -0.00009  -0.00721
   S      7.80388   0.90317   4.57049   0.00690  -0.01170   0.00354
   S      6.24243   3.61374   4.55547   0.00007   0.00109   0.01726
   S      4.68683   6.30810   4.55547   0.00692   0.01298  -0.00854
freq: 134.82 cm-1
PRIMCOORD 15
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00028   0.00031  -0.03181
   Mo    -0.00641   1.80219   3.00958  -0.00152  -0.00055  -0.01600
   Mo    -1.56975   4.51200   2.99262  -0.00186   0.00028   0.01310
   Mo    -3.12506   7.20582   2.99260   0.00107  -0.00209   0.01282
   Mo     3.12369   1.80223   3.00958  -0.00018   0.00035  -0.01640
   Mo     1.55868   4.51300   3.00958  -0.00036   0.00247  -0.01586
   Mo    -0.00408   7.21191   3.01147   0.00030   0.00054   0.00538
   Mo     6.24237   1.80616   3.01134  -0.00065  -0.00126   0.00529
   Mo     4.68716   4.51206   2.99247   0.00206   0.00042   0.01297
   Mo     3.12140   7.21191   3.01139   0.00119  -0.00016   0.00581
   Mo     1.55875   0.90020   9.08602  -0.00045   0.00082  -0.01258
   Mo    -0.00487   3.60850   9.08608   0.00047  -0.00026  -0.01352
   Mo    -1.56202   6.31226   9.06569   0.00074  -0.00061  -0.00222
   Mo     4.68059   0.90335   9.06180  -0.00250   0.00108   0.01790
   Mo     3.12240   3.60851   9.08602  -0.00133   0.00072  -0.01283
   Mo     1.55879   6.31054   9.06191   0.00061  -0.00006   0.01721
   Mo     7.80440   0.90335   9.06179   0.00100   0.00002   0.01729
   Mo     6.24251   3.60519   9.06556  -0.00007  -0.00121  -0.00235
   Mo     4.67961   6.31227   9.06560   0.00162  -0.00066  -0.00222
   S      0.03456   1.82577   7.50711  -0.00902  -0.00535  -0.00706
   S     -1.55869   4.50561   7.51460  -0.00334   0.00106  -0.00773
   S     -3.12496   7.21852   7.51464   0.00127  -0.00350  -0.00722
   S      3.08287   1.82579   7.50702   0.00733  -0.00395  -0.00653
   S      1.55874   4.46573   7.50711  -0.00029   0.01147  -0.00721
   S     -0.00458   7.21148   7.50678   0.00793   0.00539   0.01472
   S      6.24249   1.80681   7.50665  -0.00094  -0.01042   0.01470
   S      4.67620   4.50562   7.51451   0.00330   0.00109  -0.00739
   S      3.12212   7.21149   7.50675  -0.00621   0.00416   0.01443
   S      1.55864   0.90642   1.45529  -0.00069  -0.01302  -0.00822
   S      0.00036   3.60549   1.45534  -0.01139   0.00680  -0.00787
   S     -1.56085   6.31303   1.44466  -0.00242  -0.00253   0.01281
   S      4.68058   0.90336   1.45834   0.00620  -0.00409  -0.00281
   S      3.11696   3.60551   1.45529   0.01064   0.00781  -0.00809
   S      1.55862   6.31082   1.45839   0.00082   0.00990  -0.00237
   S      7.80408   0.90337   1.45827  -0.00759  -0.00507  -0.00246
   S      6.24244   3.60380   1.44454  -0.00001   0.00253   0.01283
   S      4.67818   6.31310   1.44453   0.00457  -0.00241   0.01296
   S     -0.01026   1.79984  10.62947   0.01090   0.00693  -0.00360
   S     -1.57164   4.51308  10.62700   0.00338  -0.00290  -0.00795
   S     -3.12492   7.20352  10.62703   0.00123   0.00354  -0.00752
   S      3.12781   1.79984  10.62941  -0.01295   0.00796  -0.00300
   S      1.55879   4.51750  10.62947  -0.00079  -0.01201  -0.00377
   S      0.00260   7.21560  10.61538  -0.00758  -0.00416   0.01394
   S      6.24250   1.79852  10.61526  -0.00047   0.00793   0.01392
   S      4.68921   4.51308  10.62690  -0.00292  -0.00256  -0.00768
   S      3.11503   7.21558  10.61535   0.00930  -0.00489   0.01370
   S      1.55861   0.89910   4.58018  -0.00044   0.00668  -0.01207
   S     -0.00577   3.60903   4.58029   0.00552  -0.00305  -0.01179
   S     -1.56945   6.30807   4.55559   0.00425   0.00161   0.01413
   S      4.68089   0.90318   4.57058  -0.00863   0.00455  -0.00208
   S      3.12329   3.60920   4.58019  -0.00627  -0.00232  -0.01198
   S      1.55869   6.31109   4.57062   0.00048  -0.00699  -0.00156
   S      7.80388   0.90317   4.57049   0.00692   0.00373  -0.00167
   S      6.24243   3.61374   4.55547  -0.00015  -0.00547   0.01418
   S      4.68683   6.30810   4.55547  -0.00181   0.00141   0.01423
freq: 135.01 cm-1
PRIMCOORD 16
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00390  -0.00005   0.00189
   Mo    -0.00641   1.80219   3.00958  -0.01133  -0.01098   0.00425
   Mo    -1.56975   4.51200   2.99262   0.00070  -0.00269  -0.00019
   Mo    -3.12506   7.20582   2.99260   0.01918   0.00013  -0.00069
   Mo     3.12369   1.80223   3.00958  -0.01134   0.01092  -0.00214
   Mo     1.55868   4.51300   3.00958  -0.01003  -0.00023   0.00101
   Mo    -0.00408   7.21191   3.01147   0.01066   0.00759  -0.00423
   Mo     6.24237   1.80616   3.01134  -0.00803   0.00015  -0.00035
   Mo     4.68716   4.51206   2.99247   0.00046   0.00276  -0.00119
   Mo     3.12140   7.21191   3.01139   0.01052  -0.00763   0.00342
   Mo     1.55875   0.90020   9.08602  -0.00349  -0.00007   0.00073
   Mo    -0.00487   3.60850   9.08608  -0.00962  -0.00950  -0.00498
   Mo    -1.56202   6.31226   9.06569   0.01823   0.00106  -0.00042
   Mo     4.68059   0.90335   9.06180  -0.00855   0.01057   0.00408
   Mo     3.12240   3.60851   9.08602  -0.00946   0.00937   0.00662
   Mo     1.55879   6.31054   9.06191   0.00708  -0.00009  -0.00089
   Mo     7.80440   0.90335   9.06179  -0.00888  -0.01062  -0.00597
   Mo     6.24251   3.60519   9.06556  -0.00240   0.00018  -0.00008
   Mo     4.67961   6.31227   9.06560   0.01810  -0.00089   0.00020
   S      0.03456   1.82577   7.50711  -0.00992  -0.01294  -0.00404
   S     -1.55869   4.50561   7.51460  -0.00227  -0.00025  -0.00265
   S     -3.12496   7.21852   7.51464   0.01983   0.00031   0.00022
   S      3.08287   1.82579   7.50702  -0.01074   0.01338   0.00497
   S      1.55874   4.46573   7.50711  -0.00885  -0.00077   0.00053
   S     -0.00458   7.21148   7.50678   0.01266   0.01173   0.00141
   S      6.24249   1.80681   7.50665  -0.01069   0.00059  -0.00087
   S      4.67620   4.50562   7.51451  -0.00291   0.00011   0.00320
   S      3.12212   7.21149   7.50675   0.01310  -0.01217  -0.00312
   S      1.55864   0.90642   1.45529  -0.00668   0.00077   0.00059
   S      0.00036   3.60549   1.45534  -0.00737  -0.01243   0.00214
   S     -1.56085   6.31303   1.44466   0.01780  -0.00161  -0.00238
   S      4.68058   0.90336   1.45834  -0.00987   0.01110  -0.00279
   S      3.11696   3.60551   1.45529  -0.00860   0.01147  -0.00099
   S      1.55862   6.31082   1.45839   0.00983  -0.00073   0.00010
   S      7.80408   0.90337   1.45827  -0.00906  -0.01047   0.00307
   S      6.24244   3.60380   1.44454  -0.00187  -0.00001  -0.00072
   S      4.67818   6.31310   1.44453   0.01745   0.00192   0.00090
   S     -0.01026   1.79984  10.62947  -0.01418  -0.01055  -0.00466
   S     -1.57164   4.51308  10.62700   0.00141  -0.00236  -0.00226
   S     -3.12492   7.20352  10.62703   0.01999  -0.00030   0.00024
   S      3.12781   1.79984  10.62941  -0.01276   0.00956   0.00518
   S      1.55879   4.51750  10.62947  -0.01723   0.00057   0.00032
   S      0.00260   7.21560  10.61538   0.01313   0.00789   0.00101
   S      6.24250   1.79852  10.61526  -0.00294  -0.00023  -0.00082
   S      4.68921   4.51308  10.62690   0.00193   0.00293   0.00284
   S      3.11503   7.21558  10.61535   0.01227  -0.00748  -0.00263
   S      1.55861   0.89910   4.58018  -0.00223  -0.00044   0.00081
   S     -0.00577   3.60903   4.58029  -0.00883  -0.00959   0.00203
   S     -1.56945   6.30807   4.55559   0.02010   0.00048  -0.00194
   S      4.68089   0.90318   4.57058  -0.01144   0.00888  -0.00327
   S      3.12329   3.60920   4.58019  -0.00804   0.00986  -0.00044
   S      1.55869   6.31109   4.57062   0.00406   0.00040   0.00005
   S      7.80388   0.90317   4.57049  -0.01257  -0.00946   0.00346
   S      6.24243   3.61374   4.55547  -0.00303   0.00037  -0.00079
   S      4.68683   6.30810   4.55547   0.02030  -0.00050   0.00032
freq: 135.14 cm-1
PRIMCOORD 17
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00011  -0.00443  -0.00181
   Mo    -0.00641   1.80219   3.00958  -0.00718  -0.00805   0.00076
   Mo    -1.56975   4.51200   2.99262   0.00509   0.01113   0.00015
   Mo    -3.12506   7.20582   2.99260  -0.00077   0.00212   0.00104
   Mo     3.12369   1.80223   3.00958   0.00578  -0.00893   0.00063
   Mo     1.55868   4.51300   3.00958   0.00058  -0.01939  -0.00504
   Mo    -0.00408   7.21191   3.01147   0.01031  -0.00037  -0.00169
   Mo     6.24237   1.80616   3.01134   0.00020   0.01669   0.00539
   Mo     4.68716   4.51206   2.99247  -0.00381   0.00910   0.00013
   Mo     3.12140   7.21191   3.01139  -0.01018  -0.00146  -0.00152
   Mo     1.55875   0.90020   9.08602  -0.00130  -0.00540  -0.00888
   Mo    -0.00487   3.60850   9.08608  -0.00248  -0.00965   0.00255
   Mo    -1.56202   6.31226   9.06569   0.00740   0.00907   0.00031
   Mo     4.68059   0.90335   9.06180   0.01043   0.00314  -0.00225
   Mo     3.12240   3.60851   9.08602   0.00321  -0.01120   0.00284
   Mo     1.55879   6.31054   9.06191   0.00025  -0.01584   0.00698
   Mo     7.80440   0.90335   9.06179  -0.01102   0.00269  -0.00252
   Mo     6.24251   3.60519   9.06556   0.00102   0.02114   0.00161
   Mo     4.67961   6.31227   9.06560  -0.00749   0.00720   0.00030
   S      0.03456   1.82577   7.50711  -0.00893  -0.00630  -0.00392
   S     -1.55869   4.50561   7.51460   0.00732   0.01053   0.00209
   S     -3.12496   7.21852   7.51464  -0.00072  -0.00447  -0.00394
   S      3.08287   1.82579   7.50702   0.00722  -0.00752  -0.00369
   S      1.55874   4.46573   7.50711   0.00090  -0.01883   0.00489
   S     -0.00458   7.21148   7.50678   0.01443  -0.00147   0.00231
   S      6.24249   1.80681   7.50665  -0.00009   0.02255  -0.00159
   S      4.67620   4.50562   7.51451  -0.00612   0.00837   0.00224
   S      3.12212   7.21149   7.50675  -0.01400  -0.00249   0.00218
   S      1.55864   0.90642   1.45529  -0.00123  -0.00222   0.00102
   S      0.00036   3.60549   1.45534  -0.00633  -0.01089  -0.00171
   S     -1.56085   6.31303   1.44466   0.00535   0.01035  -0.00037
   S      4.68058   0.90336   1.45834   0.01266   0.00360   0.00180
   S      3.11696   3.60551   1.45529   0.00700  -0.01216  -0.00177
   S      1.55862   6.31082   1.45839   0.00008  -0.01652  -0.00344
   S      7.80408   0.90337   1.45827  -0.01299   0.00277   0.00192
   S      6.24244   3.60380   1.44454   0.00119   0.01854   0.00269
   S      4.67818   6.31310   1.44453  -0.00569   0.00828  -0.00029
   S     -0.01026   1.79984  10.62947  -0.00399  -0.01307  -0.00398
   S     -1.57164   4.51308  10.62700   0.00632   0.01185   0.00188
   S     -3.12492   7.20352  10.62703  -0.00074   0.00342  -0.00347
   S      3.12781   1.79984  10.62941   0.00213  -0.01444  -0.00372
   S      1.55879   4.51750  10.62947   0.00068  -0.02159   0.00560
   S      0.00260   7.21560  10.61538   0.00942   0.00364   0.00200
   S      6.24250   1.79852  10.61526   0.00009   0.01937  -0.00118
   S      4.68921   4.51308  10.62690  -0.00491   0.00982   0.00199
   S      3.11503   7.21558  10.61535  -0.00895   0.00289   0.00190
   S      1.55861   0.89910   4.58018  -0.00119  -0.00281   0.00041
   S     -0.00577   3.60903   4.58029  -0.00267  -0.00872  -0.00179
   S     -1.56945   6.30807   4.55559   0.00759   0.01036   0.00002
   S      4.68089   0.90318   4.57058   0.00937  -0.00052   0.00213
   S      3.12329   3.60920   4.58019   0.00337  -0.01016  -0.00183
   S      1.55869   6.31109   4.57062  -0.00003  -0.01976  -0.00391
   S      7.80388   0.90317   4.57049  -0.00983  -0.00123   0.00228
   S      6.24243   3.61374   4.55547   0.00115   0.02274   0.00208
   S      4.68683   6.30810   4.55547  -0.00780   0.00822   0.00008
freq: 135.15 cm-1
PRIMCOORD 18
     55   1
   Ni     1.55913   2.70553   5.87946   0.00185  -0.00027  -0.00033
   Mo    -0.00641   1.80219   3.00958   0.01100  -0.00581  -0.00139
   Mo    -1.56975   4.51200   2.99262  -0.00994  -0.01538  -0.00010
   Mo    -3.12506   7.20582   2.99260   0.01083   0.00011   0.00014
   Mo     3.12369   1.80223   3.00958   0.01182   0.00473   0.00122
   Mo     1.55868   4.51300   3.00958  -0.00731  -0.00121  -0.00044
   Mo    -0.00408   7.21191   3.01147  -0.00063  -0.01023   0.00169
   Mo     6.24237   1.80616   3.01134  -0.00370   0.00105   0.00040
   Mo     4.68716   4.51206   2.99247  -0.01049   0.01666   0.00024
   Mo     3.12140   7.21191   3.01139  -0.00192   0.01012  -0.00176
   Mo     1.55875   0.90020   9.08602   0.02026  -0.00035  -0.00065
   Mo    -0.00487   3.60850   9.08608  -0.00491  -0.01208   0.00281
   Mo    -1.56202   6.31226   9.06569   0.00031  -0.01499   0.00013
   Mo     4.68059   0.90335   9.06180   0.00517  -0.00492  -0.00252
   Mo     3.12240   3.60851   9.08602  -0.00458   0.01076  -0.00269
   Mo     1.55879   6.31054   9.06191  -0.00351  -0.00099   0.00053
   Mo     7.80440   0.90335   9.06179   0.00384   0.00531   0.00241
   Mo     6.24251   3.60519   9.06556  -0.01647   0.00133   0.00014
   Mo     4.67961   6.31227   9.06560  -0.00063   0.01600  -0.00001
   S      0.03456   1.82577   7.50711   0.01317  -0.00890   0.00183
   S     -1.55869   4.50561   7.51460  -0.00882  -0.01695   0.00151
   S     -3.12496   7.21852   7.51464   0.01068  -0.00035  -0.00025
   S      3.08287   1.82579   7.50702   0.01428   0.00795  -0.00245
   S      1.55874   4.46573   7.50711  -0.01290  -0.00110   0.00023
   S     -0.00458   7.21148   7.50678  -0.00292  -0.01000  -0.00092
   S      6.24249   1.80681   7.50665   0.00072   0.00139   0.00000
   S      4.67620   4.50562   7.51451  -0.00958   0.01819  -0.00126
   S      3.12212   7.21149   7.50675  -0.00475   0.00981   0.00140
   S      1.55864   0.90642   1.45529   0.01911  -0.00024  -0.00001
   S      0.00036   3.60549   1.45534  -0.00475  -0.00906  -0.00082
   S     -1.56085   6.31303   1.44466   0.00194  -0.01603   0.00083
   S      4.68058   0.90336   1.45834   0.00351  -0.00836   0.00138
   S      3.11696   3.60551   1.45529  -0.00378   0.00769   0.00044
   S      1.55862   6.31082   1.45839  -0.00070  -0.00095  -0.00022
   S      7.80408   0.90337   1.45827   0.00176   0.00869  -0.00116
   S      6.24244   3.60380   1.44454  -0.01907   0.00118   0.00025
   S      4.67818   6.31310   1.44453   0.00125   0.01719  -0.00071
   S     -0.01026   1.79984  10.62947   0.01505  -0.01055   0.00212
   S     -1.57164   4.51308  10.62700  -0.01089  -0.01584   0.00124
   S     -3.12492   7.20352  10.62703   0.01086   0.00025  -0.00022
   S      3.12781   1.79984  10.62941   0.01527   0.00891  -0.00269
   S      1.55879   4.51750  10.62947  -0.00878  -0.00143   0.00030
   S      0.00260   7.21560  10.61538  -0.00350  -0.00723  -0.00070
   S      6.24250   1.79852  10.61526  -0.00257   0.00125   0.00002
   S      4.68921   4.51308  10.62690  -0.01171   0.01713  -0.00103
   S      3.11503   7.21558  10.61535  -0.00461   0.00763   0.00113
   S      1.55861   0.89910   4.58018   0.01800  -0.00013  -0.00008
   S     -0.00577   3.60903   4.58029  -0.00449  -0.01044  -0.00068
   S     -1.56945   6.30807   4.55559   0.00085  -0.01684   0.00062
   S      4.68089   0.90318   4.57058   0.00441  -0.00742   0.00159
   S      3.12329   3.60920   4.58019  -0.00420   0.00920   0.00024
   S      1.55869   6.31109   4.57062   0.00154  -0.00131  -0.00024
   S      7.80388   0.90317   4.57049   0.00333   0.00740  -0.00131
   S      6.24243   3.61374   4.55547  -0.01847   0.00142   0.00022
   S      4.68683   6.30810   4.55547  -0.00014   0.01801  -0.00044
freq: 135.69 cm-1
PRIMCOORD 19
     55   1
   Ni     1.55913   2.70553   5.87946   0.00018   0.00000  -0.00017
   Mo    -0.00641   1.80219   3.00958   0.00924  -0.01437  -0.00078
   Mo    -1.56975   4.51200   2.99262   0.00109   0.00172  -0.00046
   Mo    -3.12506   7.20582   2.99260  -0.00295   0.00003  -0.00044
   Mo     3.12369   1.80223   3.00958   0.00929   0.01433  -0.00041
   Mo     1.55868   4.51300   3.00958  -0.01660  -0.00001  -0.00059
   Mo    -0.00408   7.21191   3.01147  -0.00980   0.01532   0.00120
   Mo     6.24237   1.80616   3.01134   0.01857   0.00001   0.00097
   Mo     4.68716   4.51206   2.99247   0.00102  -0.00173  -0.00041
   Mo     3.12140   7.21191   3.01139  -0.00986  -0.01530   0.00072
   Mo     1.55875   0.90020   9.08602   0.00753  -0.00000  -0.00089
   Mo    -0.00487   3.60850   9.08608  -0.00228  -0.00598  -0.00054
   Mo    -1.56202   6.31226   9.06569  -0.00579   0.00675   0.00133
   Mo     4.68059   0.90335   9.06180   0.00831   0.01317  -0.00072
   Mo     3.12240   3.60851   9.08602  -0.00228   0.00596  -0.00122
   Mo     1.55879   6.31054   9.06191  -0.01709   0.00001  -0.00039
   Mo     7.80440   0.90335   9.06179   0.00825  -0.01319  -0.00005
   Mo     6.24251   3.60519   9.06556   0.00900   0.00002   0.00139
   Mo     4.67961   6.31227   9.06560  -0.00580  -0.00673   0.00143
   S      0.03456   1.82577   7.50711   0.00572  -0.00864  -0.00074
   S     -1.55869   4.50561   7.51460   0.00285   0.00498   0.00094
   S     -3.12496   7.21852   7.51464  -0.00742  -0.00097   0.00081
   S      3.08287   1.82579   7.50702   0.00621   0.00835  -0.00125
   S      1.55874   4.46573   7.50711  -0.00926   0.00026  -0.00099
   S     -0.00458   7.21148   7.50678  -0.01057   0.01331   0.00005
   S      6.24249   1.80681   7.50665   0.01729   0.00075   0.00024
   S      4.67620   4.50562   7.51451   0.00451  -0.00400   0.00069
   S      3.12212   7.21149   7.50675  -0.00933  -0.01404   0.00041
   S      1.55864   0.90642   1.45529   0.01550  -0.00007  -0.00071
   S      0.00036   3.60549   1.45534  -0.00698  -0.01242  -0.00080
   S     -1.56085   6.31303   1.44466  -0.00366   0.00578   0.00014
   S      4.68058   0.90336   1.45834   0.01151   0.01712   0.00076
   S      3.11696   3.60551   1.45529  -0.00687   0.01245  -0.00060
   S      1.55862   6.31082   1.45839  -0.02163   0.00066   0.00059
   S      7.80408   0.90337   1.45827   0.01029  -0.01779   0.00041
   S      6.24244   3.60380   1.44454   0.00653  -0.00056   0.00005
   S      4.67818   6.31310   1.44453  -0.00470  -0.00518  -0.00006
   S     -0.01026   1.79984  10.62947   0.00654  -0.00888  -0.00066
   S     -1.57164   4.51308  10.62700   0.00427   0.00422   0.00098
   S     -3.12492   7.20352  10.62703  -0.00731   0.00097   0.00083
   S      3.12781   1.79984  10.62941   0.00616   0.00908  -0.00125
   S      1.55879   4.51750  10.62947  -0.00917  -0.00024  -0.00095
   S      0.00260   7.21560  10.61538  -0.00925   0.01410   0.00008
   S      6.24250   1.79852  10.61526   0.01656  -0.00071   0.00024
   S      4.68921   4.51308  10.62690   0.00258  -0.00516   0.00069
   S      3.11503   7.21558  10.61535  -0.01053  -0.01337   0.00040
   S      1.55861   0.89910   4.58018   0.01675   0.00019  -0.00074
   S     -0.00577   3.60903   4.58029  -0.00750  -0.01397  -0.00080
   S     -1.56945   6.30807   4.55559  -0.00485   0.00512   0.00010
   S      4.68089   0.90318   4.57058   0.01048   0.01788   0.00082
   S      3.12329   3.60920   4.58019  -0.00784   0.01374  -0.00067
   S      1.55869   6.31109   4.57062  -0.02121  -0.00068   0.00061
   S      7.80388   0.90317   4.57049   0.01159  -0.01723   0.00041
   S      6.24243   3.61374   4.55547   0.00663   0.00060   0.00002
   S      4.68683   6.30810   4.55547  -0.00388  -0.00566  -0.00008
freq: 135.77 cm-1
PRIMCOORD 20
     55   1
   Ni     1.55913   2.70553   5.87946   0.00002  -0.00018  -0.00420
   Mo    -0.00641   1.80219   3.00958   0.00067  -0.00106   0.00550
   Mo    -1.56975   4.51200   2.99262  -0.00042   0.00081   0.00956
   Mo    -3.12506   7.20582   2.99260  -0.00035  -0.00081   0.00954
   Mo     3.12369   1.80223   3.00958   0.00079   0.00061   0.00558
   Mo     1.55868   4.51300   3.00958  -0.00098  -0.00086   0.00525
   Mo    -0.00408   7.21191   3.01147  -0.00050   0.00081  -0.01509
   Mo     6.24237   1.80616   3.01134   0.00126   0.00090  -0.01487
   Mo     4.68716   4.51206   2.99247   0.00052   0.00063   0.00953
   Mo     3.12140   7.21191   3.01139  -0.00098  -0.00097  -0.01524
   Mo     1.55875   0.90020   9.08602   0.00054  -0.00020   0.01211
   Mo    -0.00487   3.60850   9.08608   0.00025  -0.00093   0.01266
   Mo    -1.56202   6.31226   9.06569  -0.00020   0.00046  -0.02081
   Mo     4.68059   0.90335   9.06180   0.00015   0.00145   0.00864
   Mo     3.12240   3.60851   9.08602  -0.00024  -0.00013   0.01250
   Mo     1.55879   6.31054   9.06191  -0.00120  -0.00118   0.00913
   Mo     7.80440   0.90335   9.06179   0.00088  -0.00008   0.00875
   Mo     6.24251   3.60519   9.06556   0.00063   0.00085  -0.02081
   Mo     4.67961   6.31227   9.06560  -0.00081  -0.00022  -0.02085
   S      0.03456   1.82577   7.50711   0.00312   0.00085   0.01461
   S     -1.55869   4.50561   7.51460   0.01327  -0.00683  -0.01269
   S     -3.12496   7.21852   7.51464  -0.00056   0.01400  -0.01296
   S      3.08287   1.82579   7.50702  -0.00223   0.00190   0.01450
   S      1.55874   4.46573   7.50711  -0.00049  -0.00372   0.01492
   S     -0.00458   7.21148   7.50678   0.01038   0.00697  -0.00087
   S      6.24249   1.80681   7.50665   0.00110  -0.01137  -0.00107
   S      4.67620   4.50562   7.51451  -0.01258  -0.00722  -0.01278
   S      3.12212   7.21149   7.50675  -0.01199   0.00545  -0.00083
   S      1.55864   0.90642   1.45529   0.00111  -0.00202   0.00904
   S      0.00036   3.60549   1.45534  -0.00222  -0.00024   0.00888
   S     -1.56085   6.31303   1.44466  -0.00919  -0.00461   0.00169
   S      4.68058   0.90336   1.45834  -0.00671   0.00581  -0.01061
   S      3.11696   3.60551   1.45529   0.00146   0.00118   0.00891
   S      1.55862   6.31082   1.45839  -0.00150  -0.00978  -0.01092
   S      7.80408   0.90337   1.45827   0.00830   0.00382  -0.01071
   S      6.24244   3.60380   1.44454   0.00043   0.01114   0.00178
   S      4.67818   6.31310   1.44453   0.00833  -0.00525   0.00160
   S     -0.01026   1.79984  10.62947  -0.00081  -0.00192   0.01480
   S     -1.57164   4.51308  10.62700  -0.01181   0.00763  -0.01304
   S     -3.12492   7.20352  10.62703  -0.00060  -0.01447  -0.01331
   S      3.12781   1.79984  10.62941   0.00180  -0.00075   0.01468
   S      1.55879   4.51750  10.62947  -0.00040   0.00091   0.01514
   S      0.00260   7.21560  10.61538  -0.01123  -0.00508  -0.00119
   S      6.24250   1.79852  10.61526   0.00099   0.01322  -0.00132
   S      4.68921   4.51308  10.62690   0.01237   0.00720  -0.01313
   S      3.11503   7.21558  10.61535   0.00966  -0.00669  -0.00117
   S      1.55861   0.89910   4.58018   0.00114  -0.00166   0.00892
   S     -0.00577   3.60903   4.58029  -0.00170  -0.00043   0.00882
   S     -1.56945   6.30807   4.55559   0.00876   0.00576   0.00239
   S      4.68089   0.90318   4.57058   0.00877  -0.00332  -0.01093
   S      3.12329   3.60920   4.58019   0.00088   0.00123   0.00884
   S      1.55869   6.31109   4.57062  -0.00139   0.00805  -0.01125
   S      7.80388   0.90317   4.57049  -0.00712  -0.00539  -0.01104
   S      6.24243   3.61374   4.55547   0.00040  -0.00941   0.00248
   S      4.68683   6.30810   4.55547  -0.00973   0.00515   0.00232
freq: 137.44 cm-1
PRIMCOORD 21
     55   1
   Ni     1.55913   2.70553   5.87946   0.00707   0.00011  -0.00014
   Mo    -0.00641   1.80219   3.00958  -0.00172   0.00356   0.00226
   Mo    -1.56975   4.51200   2.99262  -0.00856   0.00792   0.00974
   Mo    -3.12506   7.20582   2.99260   0.00353  -0.00019   0.00027
   Mo     3.12369   1.80223   3.00958  -0.00183  -0.00376  -0.00232
   Mo     1.55868   4.51300   3.00958  -0.00942  -0.00000  -0.00010
   Mo    -0.00408   7.21191   3.01147   0.01027   0.00463   0.00756
   Mo     6.24237   1.80616   3.01134   0.00503   0.00019  -0.00019
   Mo     4.68716   4.51206   2.99247  -0.00876  -0.00791  -0.00977
   Mo     3.12140   7.21191   3.01139   0.01016  -0.00445  -0.00751
   Mo     1.55875   0.90020   9.08602   0.00504  -0.00031   0.00015
   Mo    -0.00487   3.60850   9.08608  -0.01495   0.01143   0.00730
   Mo    -1.56202   6.31226   9.06569  -0.00069   0.00711   0.01133
   Mo     4.68059   0.90335   9.06180   0.01546  -0.00388   0.00449
   Mo     3.12240   3.60851   9.08602  -0.01529  -0.01149  -0.00737
   Mo     1.55879   6.31054   9.06191   0.00896   0.00024   0.00015
   Mo     7.80440   0.90335   9.06179   0.01558   0.00421  -0.00448
   Mo     6.24251   3.60519   9.06556  -0.01409   0.00005  -0.00025
   Mo     4.67961   6.31227   9.06560  -0.00091  -0.00739  -0.01119
   S      0.03456   1.82577   7.50711   0.01039   0.01555   0.00318
   S     -1.55869   4.50561   7.51460  -0.01652   0.01260   0.00814
   S     -3.12496   7.21852   7.51464   0.00585  -0.00032   0.00013
   S      3.08287   1.82579   7.50702   0.00992  -0.01577  -0.00307
   S      1.55874   4.46573   7.50711  -0.01717   0.00028  -0.00001
   S     -0.00458   7.21148   7.50678   0.00583  -0.00260   0.00723
   S      6.24249   1.80681   7.50665   0.01001   0.00002  -0.00011
   S      4.67620   4.50562   7.51451  -0.01696  -0.01266  -0.00834
   S      3.12212   7.21149   7.50675   0.00582   0.00287  -0.00703
   S      1.55864   0.90642   1.45529  -0.00387  -0.00035   0.00009
   S      0.00036   3.60549   1.45534  -0.01613   0.00656   0.00510
   S     -1.56085   6.31303   1.44466   0.00968   0.00622   0.00766
   S      4.68058   0.90336   1.45834   0.00601  -0.00056   0.00206
   S      3.11696   3.60551   1.45529  -0.01623  -0.00675  -0.00522
   S      1.55862   6.31082   1.45839   0.00224   0.00009  -0.00002
   S      7.80408   0.90337   1.45827   0.00606   0.00066  -0.00223
   S      6.24244   3.60380   1.44454   0.00096   0.00025  -0.00010
   S      4.67818   6.31310   1.44453   0.00963  -0.00614  -0.00742
   S     -0.01026   1.79984  10.62947   0.00754   0.00731   0.00135
   S     -1.57164   4.51308  10.62700  -0.02224   0.00626   0.00774
   S     -3.12492   7.20352  10.62703  -0.01038  -0.00040   0.00011
   S      3.12781   1.79984  10.62941   0.00731  -0.00734  -0.00125
   S      1.55879   4.51750  10.62947  -0.00545   0.00014   0.00003
   S      0.00260   7.21560  10.61538   0.01411  -0.00108   0.00677
   S      6.24250   1.79852  10.61526   0.01586   0.00025  -0.00011
   S      4.68921   4.51308  10.62690  -0.02238  -0.00667  -0.00794
   S      3.11503   7.21558  10.61535   0.01421   0.00151  -0.00658
   S      1.55861   0.89910   4.58018  -0.00180  -0.00012   0.00009
   S     -0.00577   3.60903   4.58029  -0.00844   0.00327   0.00563
   S     -1.56945   6.30807   4.55559   0.00421   0.01071   0.00771
   S      4.68089   0.90318   4.57058   0.00485   0.00683   0.00231
   S      3.12329   3.60920   4.58019  -0.00858  -0.00341  -0.00578
   S      1.55869   6.31109   4.57062   0.01356   0.00000  -0.00002
   S      7.80388   0.90317   4.57049   0.00465  -0.00650  -0.00248
   S      6.24243   3.61374   4.55547  -0.01265   0.00009  -0.00009
   S      4.68683   6.30810   4.55547   0.00380  -0.01089  -0.00746
freq: 137.47 cm-1
PRIMCOORD 22
     55   1
   Ni     1.55913   2.70553   5.87946   0.00010  -0.00723  -0.00033
   Mo    -0.00641   1.80219   3.00958  -0.00441   0.00624  -0.00149
   Mo    -1.56975   4.51200   2.99262  -0.00734   0.00100   0.00605
   Mo    -3.12506   7.20582   2.99260   0.00004   0.01329  -0.01133
   Mo     3.12369   1.80223   3.00958   0.00443   0.00613  -0.00155
   Mo     1.55868   4.51300   3.00958  -0.00016  -0.00150   0.00261
   Mo    -0.00408   7.21191   3.01147  -0.00302  -0.00633  -0.00457
   Mo     6.24237   1.80616   3.01134   0.00010  -0.01186   0.00865
   Mo     4.68716   4.51206   2.99247   0.00704   0.00078   0.00576
   Mo     3.12140   7.21191   3.01139   0.00330  -0.00646  -0.00481
   Mo     1.55875   0.90020   9.08602   0.00008   0.02193  -0.00883
   Mo    -0.00487   3.60850   9.08608  -0.01170   0.00210   0.00475
   Mo    -1.56202   6.31226   9.06569  -0.00768   0.00956  -0.00652
   Mo     4.68059   0.90335   9.06180   0.00393  -0.01125   0.00268
   Mo     3.12240   3.60851   9.08602   0.01127   0.00177   0.00451
   Mo     1.55879   6.31054   9.06191   0.00013  -0.01758  -0.00478
   Mo     7.80440   0.90335   9.06179  -0.00348  -0.01111   0.00257
   Mo     6.24251   3.60519   9.06556  -0.00021  -0.00382   0.01328
   Mo     4.67961   6.31227   9.06560   0.00765   0.00936  -0.00686
   S      0.03456   1.82577   7.50711  -0.01562   0.00872  -0.00174
   S     -1.55869   4.50561   7.51460  -0.01316   0.00162   0.00510
   S     -3.12496   7.21852   7.51464   0.00009   0.02412  -0.00988
   S      3.08287   1.82579   7.50702   0.01591   0.00825  -0.00185
   S      1.55874   4.46573   7.50711  -0.00026  -0.01886   0.00404
   S     -0.00458   7.21148   7.50678   0.00265  -0.00884  -0.00394
   S      6.24249   1.80681   7.50665   0.00015  -0.00458   0.00838
   S      4.67620   4.50562   7.51451   0.01269   0.00126   0.00484
   S      3.12212   7.21149   7.50675  -0.00249  -0.00873  -0.00414
   S      1.55864   0.90642   1.45529  -0.00002   0.01986  -0.00612
   S      0.00036   3.60549   1.45534  -0.00753   0.00774   0.00308
   S     -1.56085   6.31303   1.44466  -0.00515  -0.00313  -0.00430
   S      4.68058   0.90336   1.45834   0.00221  -0.00382   0.00104
   S      3.11696   3.60551   1.45529   0.00702   0.00753   0.00293
   S      1.55862   6.31082   1.45839   0.00001  -0.00760  -0.00276
   S      7.80408   0.90337   1.45827  -0.00197  -0.00379   0.00096
   S      6.24244   3.60380   1.44454  -0.00001  -0.01187   0.00897
   S      4.67818   6.31310   1.44453   0.00541  -0.00332  -0.00453
   S     -0.01026   1.79984  10.62947  -0.00705   0.00119  -0.00071
   S     -1.57164   4.51308  10.62700  -0.00721   0.01463   0.00482
   S     -3.12492   7.20352  10.62703  -0.00015   0.02628  -0.00939
   S      3.12781   1.79984  10.62941   0.00729   0.00098  -0.00077
   S      1.55879   4.51750  10.62947  -0.00006  -0.01133   0.00200
   S      0.00260   7.21560  10.61538   0.00091  -0.01539  -0.00366
   S      6.24250   1.79852  10.61526   0.00022  -0.01392   0.00783
   S      4.68921   4.51308  10.62690   0.00654   0.01446   0.00458
   S      3.11503   7.21558  10.61535  -0.00050  -0.01535  -0.00385
   S      1.55861   0.89910   4.58018   0.00001   0.01035  -0.00680
   S     -0.00577   3.60903   4.58029  -0.00402   0.00348   0.00341
   S     -1.56945   6.30807   4.55559  -0.00968   0.00833  -0.00425
   S      4.68089   0.90318   4.57058  -0.00517  -0.01104   0.00119
   S      3.12329   3.60920   4.58019   0.00374   0.00339   0.00325
   S      1.55869   6.31109   4.57062   0.00019  -0.00185  -0.00306
   S      7.80388   0.90317   4.57049   0.00538  -0.01123   0.00111
   S      6.24243   3.61374   4.55547  -0.00021  -0.00915   0.00895
   S      4.68683   6.30810   4.55547   0.00975   0.00802  -0.00448
freq: 138.84 cm-1
PRIMCOORD 23
     55   1
   Ni     1.55913   2.70553   5.87946   0.00219   0.00101  -0.00018
   Mo    -0.00641   1.80219   3.00958  -0.00432  -0.00281   0.00929
   Mo    -1.56975   4.51200   2.99262   0.00283  -0.00011  -0.00801
   Mo    -3.12506   7.20582   2.99260   0.00170   0.00139  -0.00497
   Mo     3.12369   1.80223   3.00958  -0.00287   0.00203  -0.00573
   Mo     1.55868   4.51300   3.00958  -0.00025  -0.00164  -0.00383
   Mo    -0.00408   7.21191   3.01147   0.00122   0.00179  -0.02203
   Mo     6.24237   1.80616   3.01134  -0.00273   0.00055   0.00827
   Mo     4.68716   4.51206   2.99247   0.00369   0.00151   0.01367
   Mo     3.12140   7.21191   3.01139  -0.00017  -0.00309   0.01305
   Mo     1.55875   0.90020   9.08602   0.00091  -0.00415   0.00434
   Mo    -0.00487   3.60850   9.08608  -0.00497   0.00414   0.00583
   Mo    -1.56202   6.31226   9.06569   0.00124   0.00192  -0.01408
   Mo     4.68059   0.90335   9.06180   0.00726  -0.00034  -0.01542
   Mo     3.12240   3.60851   9.08602  -0.00882  -0.00578  -0.01006
   Mo     1.55879   6.31054   9.06191   0.00410   0.00383  -0.01031
   Mo     7.80440   0.90335   9.06179   0.00905   0.00491   0.02544
   Mo     6.24251   3.60519   9.06556  -0.00668   0.00103   0.00558
   Mo     4.67961   6.31227   9.06560  -0.00210  -0.00560   0.00904
   S      0.03456   1.82577   7.50711  -0.00123   0.00098   0.01379
   S     -1.55869   4.50561   7.51460  -0.00735  -0.00556  -0.00067
   S     -3.12496   7.21852   7.51464  -0.01045  -0.00212   0.00004
   S      3.08287   1.82579   7.50702  -0.00531  -0.00893  -0.00818
   S      1.55874   4.46573   7.50711  -0.01105  -0.00059  -0.00563
   S     -0.00458   7.21148   7.50678   0.00606   0.00007  -0.01764
   S      6.24249   1.80681   7.50665   0.02153   0.00232   0.00690
   S      4.67620   4.50562   7.51451  -0.00554  -0.00144   0.00112
   S      3.12212   7.21149   7.50675   0.01232   0.01475   0.01069
   S      1.55864   0.90642   1.45529  -0.00840   0.00363  -0.00075
   S      0.00036   3.60549   1.45534   0.00137  -0.00948  -0.00132
   S     -1.56085   6.31303   1.44466  -0.00364  -0.00133  -0.01500
   S      4.68058   0.90336   1.45834   0.00211   0.01185  -0.00848
   S      3.11696   3.60551   1.45529   0.00783   0.00635   0.00217
   S      1.55862   6.31082   1.45839   0.01242  -0.00197  -0.00557
   S      7.80408   0.90337   1.45827  -0.00397  -0.00480   0.01335
   S      6.24244   3.60380   1.44454  -0.00468  -0.00152   0.00596
   S      4.67818   6.31310   1.44453  -0.00369  -0.00297   0.00934
   S     -0.01026   1.79984  10.62947   0.01398   0.00861   0.01673
   S     -1.57164   4.51308  10.62700  -0.00681   0.01166  -0.00130
   S     -3.12492   7.20352  10.62703   0.00735  -0.00770  -0.00041
   S      3.12781   1.79984  10.62941   0.00877  -0.00538  -0.00996
   S      1.55879   4.51750  10.62947   0.00008   0.00627  -0.00683
   S      0.00260   7.21560  10.61538   0.00281   0.00245  -0.01714
   S      6.24250   1.79852  10.61526  -0.00822   0.00160   0.00670
   S      4.68921   4.51308  10.62690  -0.01644  -0.01077   0.00219
   S      3.11503   7.21558  10.61535  -0.00210  -0.00703   0.01039
   S      1.55861   0.89910   4.58018   0.00294  -0.00131   0.00002
   S     -0.00577   3.60903   4.58029  -0.00051   0.00300  -0.00017
   S     -1.56945   6.30807   4.55559   0.00892   0.00347  -0.01580
   S      4.68089   0.90318   4.57058  -0.00844  -0.00743  -0.00825
   S      3.12329   3.60920   4.58019  -0.00309  -0.00158   0.00013
   S      1.55869   6.31109   4.57062  -0.01305  -0.00171  -0.00542
   S      7.80388   0.90317   4.57049  -0.00542  -0.00162   0.01297
   S      6.24243   3.61374   4.55547   0.01040   0.00311   0.00633
   S      4.68683   6.30810   4.55547   0.00925   0.00454   0.00982
freq: 138.85 cm-1
PRIMCOORD 24
     55   1
   Ni     1.55913   2.70553   5.87946   0.00092  -0.00240  -0.00011
   Mo    -0.00641   1.80219   3.00958   0.00020  -0.00017  -0.00130
   Mo    -1.56975   4.51200   2.99262   0.00245  -0.00201  -0.01090
   Mo    -3.12506   7.20582   2.99260   0.00073  -0.00337   0.01231
   Mo     3.12369   1.80223   3.00958  -0.00328   0.00195  -0.00753
   Mo     1.55868   4.51300   3.00958  -0.00009   0.00387   0.00876
   Mo    -0.00408   7.21191   3.01147  -0.00143   0.00261   0.00274
   Mo     6.24237   1.80616   3.01134  -0.00118  -0.00126  -0.02001
   Mo     4.68716   4.51206   2.99247   0.00040  -0.00128  -0.00163
   Mo     3.12140   7.21191   3.01139   0.00182   0.00053   0.01757
   Mo     1.55875   0.90020   9.08602   0.00043   0.00996  -0.00999
   Mo    -0.00487   3.60850   9.08608  -0.00753   0.00405   0.00829
   Mo    -1.56202   6.31226   9.06569  -0.00421   0.00600   0.00130
   Mo     4.68059   0.90335   9.06180   0.00562  -0.00657  -0.02045
   Mo     3.12240   3.60851   9.08602   0.00166  -0.00020   0.00184
   Mo     1.55879   6.31054   9.06191   0.00172  -0.00921   0.02425
   Mo     7.80440   0.90335   9.06179   0.00139  -0.00430  -0.00333
   Mo     6.24251   3.60519   9.06556  -0.00286  -0.00241  -0.01307
   Mo     4.67961   6.31227   9.06560   0.00377   0.00282   0.01121
   S      0.03456   1.82577   7.50711  -0.00604   0.01149  -0.00197
   S     -1.55869   4.50561   7.51460  -0.00074   0.00754  -0.00083
   S     -3.12496   7.21852   7.51464  -0.00449   0.00517   0.00027
   S      3.08287   1.82579   7.50702   0.00346   0.00732  -0.01109
   S      1.55874   4.46573   7.50711  -0.00459   0.00116   0.01329
   S     -0.00458   7.21148   7.50678   0.01116  -0.02072   0.00227
   S      6.24249   1.80681   7.50665   0.00909  -0.00543  -0.01631
   S      4.67620   4.50562   7.51451  -0.00490   0.00927   0.00012
   S      3.12212   7.21149   7.50675  -0.00337  -0.01456   0.01423
   S      1.55864   0.90642   1.45529  -0.00352  -0.00895   0.00185
   S      0.00036   3.60549   1.45534   0.00939   0.00041  -0.00181
   S     -1.56085   6.31303   1.44466  -0.00193   0.00527   0.00176
   S      4.68058   0.90336   1.45834  -0.00776  -0.00468  -0.01081
   S      3.11696   3.60551   1.45529  -0.00539   0.00715  -0.00023
   S      1.55862   6.31082   1.45839   0.00522   0.00458   0.01267
   S      7.80408   0.90337   1.45827   0.00685  -0.01178  -0.00164
   S      6.24244   3.60380   1.44454  -0.00198   0.00403  -0.01392
   S      4.67818   6.31310   1.44453  -0.00116   0.00457   0.01210
   S     -0.01026   1.79984  10.62947  -0.00147  -0.00074  -0.00234
   S     -1.57164   4.51308  10.62700  -0.01630   0.00366  -0.00169
   S     -3.12492   7.20352  10.62703   0.00312   0.01837   0.00130
   S      3.12781   1.79984  10.62941   0.01115  -0.00679  -0.01344
   S      1.55879   4.51750  10.62947  -0.00008  -0.01489   0.01614
   S      0.00260   7.21560  10.61538  -0.00553   0.00732   0.00219
   S      6.24250   1.79852  10.61526  -0.00336  -0.00388  -0.01587
   S      4.68921   4.51308  10.62690   0.00648  -0.00583  -0.00004
   S      3.11503   7.21558  10.61535   0.00576   0.00346   0.01382
   S      1.55861   0.89910   4.58018   0.00119   0.00322  -0.00003
   S     -0.00577   3.60903   4.58029  -0.00362  -0.00083  -0.00015
   S     -1.56945   6.30807   4.55559   0.00465  -0.00958   0.00191
   S      4.68089   0.90318   4.57058   0.00073   0.00947  -0.01050
   S      3.12329   3.60920   4.58019   0.00213  -0.00266   0.00008
   S      1.55869   6.31109   4.57062  -0.00555   0.00411   0.01231
   S      7.80388   0.90317   4.57049  -0.00664   0.01191  -0.00158
   S      6.24243   3.61374   4.55547   0.00447  -0.00769  -0.01476
   S      4.68683   6.30810   4.55547   0.00304  -0.00905   0.01278
freq: 139.21 cm-1
PRIMCOORD 25
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00021   0.00004  -0.00020
   Mo    -0.00641   1.80219   3.00958  -0.00551  -0.00554  -0.01048
   Mo    -1.56975   4.51200   2.99262   0.00742  -0.00284  -0.00778
   Mo    -3.12506   7.20582   2.99260   0.00294   0.00057  -0.00053
   Mo     3.12369   1.80223   3.00958  -0.00490   0.00566   0.00964
   Mo     1.55868   4.51300   3.00958   0.00351  -0.00047   0.00055
   Mo    -0.00408   7.21191   3.01147  -0.00317   0.00133  -0.00004
   Mo     6.24237   1.80616   3.01134  -0.00573  -0.00018  -0.00000
   Mo     4.68716   4.51206   2.99247   0.00783   0.00333   0.00877
   Mo     3.12140   7.21191   3.01139  -0.00331  -0.00193  -0.00038
   Mo     1.55875   0.90020   9.08602   0.00754  -0.00076  -0.00143
   Mo    -0.00487   3.60850   9.08608  -0.00550   0.00870  -0.02190
   Mo    -1.56202   6.31226   9.06569  -0.00639   0.00055  -0.01159
   Mo     4.68059   0.90335   9.06180   0.01152  -0.00558   0.01290
   Mo     3.12240   3.60851   9.08602  -0.00660  -0.00841   0.02345
   Mo     1.55879   6.31054   9.06191   0.00205   0.00097   0.00071
   Mo     7.80440   0.90335   9.06179   0.01224   0.00636  -0.01363
   Mo     6.24251   3.60519   9.06556  -0.00756  -0.00029   0.00094
   Mo     4.67961   6.31227   9.06560  -0.00661  -0.00149   0.01088
   S      0.03456   1.82577   7.50711   0.01742   0.00338  -0.01454
   S     -1.55869   4.50561   7.51460  -0.01924   0.00309  -0.01518
   S     -3.12496   7.21852   7.51464  -0.01340  -0.00139  -0.00100
   S      3.08287   1.82579   7.50702   0.01699  -0.00179   0.01370
   S      1.55874   4.46573   7.50711   0.01391   0.00106   0.00088
   S     -0.00458   7.21148   7.50678   0.00437   0.00312   0.00109
   S      6.24249   1.80681   7.50665  -0.00107   0.00048   0.00007
   S      4.67620   4.50562   7.51451  -0.01969  -0.00501   0.01641
   S      3.12212   7.21149   7.50675   0.00415  -0.00274  -0.00109
   S      1.55864   0.90642   1.45529   0.00358   0.00061  -0.00059
   S      0.00036   3.60549   1.45534   0.00835  -0.00317  -0.00761
   S     -1.56085   6.31303   1.44466   0.00162   0.00065  -0.00375
   S      4.68058   0.90336   1.45834  -0.01141   0.00504   0.00452
   S      3.11696   3.60551   1.45529   0.00898   0.00390   0.00817
   S      1.55862   6.31082   1.45839  -0.00306  -0.00089   0.00009
   S      7.80408   0.90337   1.45827  -0.01202  -0.00560  -0.00507
   S      6.24244   3.60380   1.44454  -0.00011   0.00016   0.00044
   S      4.67818   6.31310   1.44453   0.00174  -0.00086   0.00354
   S     -0.01026   1.79984  10.62947   0.00647   0.01451  -0.01634
   S     -1.57164   4.51308  10.62700  -0.00246   0.00294  -0.01394
   S     -3.12492   7.20352  10.62703   0.00138  -0.00043  -0.00093
   S      3.12781   1.79984  10.62941   0.00460  -0.01585   0.01544
   S      1.55879   4.51750  10.62947  -0.01952   0.00096   0.00099
   S      0.00260   7.21560  10.61538  -0.00385  -0.01281   0.00063
   S      6.24250   1.79852  10.61526   0.02006  -0.00060   0.00009
   S      4.68921   4.51308  10.62690  -0.00305  -0.00294   0.01508
   S      3.11503   7.21558  10.61535  -0.00243   0.01428  -0.00068
   S      1.55861   0.89910   4.58018  -0.01069   0.00051  -0.00063
   S     -0.00577   3.60903   4.58029   0.00263  -0.00892  -0.00829
   S     -1.56945   6.30807   4.55559   0.00176  -0.00554  -0.00295
   S      4.68089   0.90318   4.57058  -0.00467   0.00057   0.00405
   S      3.12329   3.60920   4.58019   0.00345   0.00818   0.00883
   S      1.55869   6.31109   4.57062  -0.00366  -0.00025   0.00006
   S      7.80388   0.90317   4.57049  -0.00465  -0.00121  -0.00458
   S      6.24243   3.61374   4.55547   0.01224  -0.00023   0.00041
   S      4.68683   6.30810   4.55547   0.00233   0.00683   0.00281
freq: 139.25 cm-1
PRIMCOORD 26
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003   0.00037   0.00051
   Mo    -0.00641   1.80219   3.00958  -0.00445   0.00154  -0.00503
   Mo    -1.56975   4.51200   2.99262  -0.00361   0.00384   0.00501
   Mo    -3.12506   7.20582   2.99260  -0.00017   0.00922  -0.01094
   Mo     3.12369   1.80223   3.00958   0.00505   0.00090  -0.00625
   Mo     1.55868   4.51300   3.00958  -0.00021  -0.00712   0.01191
   Mo    -0.00408   7.21191   3.01147   0.00098  -0.00492   0.00025
   Mo     6.24237   1.80616   3.01134   0.00033  -0.00329   0.00085
   Mo     4.68716   4.51206   2.99247   0.00274   0.00348   0.00410
   Mo     3.12140   7.21191   3.01139  -0.00061  -0.00474   0.00036
   Mo     1.55875   0.90020   9.08602  -0.00045  -0.01260  -0.02572
   Mo    -0.00487   3.60850   9.08608   0.00911   0.00210   0.01417
   Mo    -1.56202   6.31226   9.06569   0.00206  -0.00764  -0.00632
   Mo     4.68059   0.90335   9.06180  -0.00631   0.00646  -0.00786
   Mo     3.12240   3.60851   9.08602  -0.00845   0.00308   0.01144
   Mo     1.55879   6.31054   9.06191  -0.00009   0.01588   0.01460
   Mo     7.80440   0.90335   9.06179   0.00493   0.00578  -0.00617
   Mo     6.24251   3.60519   9.06556   0.00042  -0.00488   0.01297
   Mo     4.67961   6.31227   9.06560  -0.00126  -0.00754  -0.00758
   S      0.03456   1.82577   7.50711   0.00167   0.01355  -0.00697
   S     -1.55869   4.50561   7.51460   0.00568  -0.01581   0.00973
   S     -3.12496   7.21852   7.51464   0.00078  -0.02305  -0.01839
   S      3.08287   1.82579   7.50702  -0.00375   0.01382  -0.00870
   S      1.55874   4.46573   7.50711  -0.00086   0.01867   0.01579
   S     -0.00458   7.21148   7.50678   0.00307   0.00194   0.00031
   S      6.24249   1.80681   7.50665   0.00011   0.00708  -0.00072
   S      4.67620   4.50562   7.51451  -0.00342  -0.01531   0.00787
   S      3.12212   7.21149   7.50675  -0.00349   0.00234   0.00052
   S      1.55864   0.90642   1.45529  -0.00023   0.01127  -0.00962
   S      0.00036   3.60549   1.45534  -0.00319   0.00579   0.00512
   S     -1.56085   6.31303   1.44466   0.00094  -0.00030  -0.00253
   S      4.68058   0.90336   1.45834   0.00540  -0.00597  -0.00247
   S      3.11696   3.60551   1.45529   0.00220   0.00543   0.00421
   S      1.55862   6.31082   1.45839   0.00020  -0.01350   0.00585
   S      7.80408   0.90337   1.45827  -0.00403  -0.00539  -0.00184
   S      6.24244   3.60380   1.44454  -0.00001   0.00029   0.00441
   S      4.67818   6.31310   1.44453  -0.00117  -0.00021  -0.00289
   S     -0.01026   1.79984  10.62947   0.01511  -0.01263  -0.00780
   S     -1.57164   4.51308  10.62700   0.00377   0.00001   0.00891
   S     -3.12492   7.20352  10.62703  -0.00004  -0.00648  -0.01696
   S      3.12781   1.79984  10.62941  -0.01572  -0.01088  -0.00975
   S      1.55879   4.51750  10.62947   0.00115   0.01470   0.01773
   S      0.00260   7.21560  10.61538  -0.01278   0.01350   0.00007
   S      6.24250   1.79852  10.61526  -0.00123  -0.00931  -0.00012
   S      4.68921   4.51308  10.62690  -0.00352   0.00030   0.00721
   S      3.11503   7.21558  10.61535   0.01319   0.01188   0.00023
   S      1.55861   0.89910   4.58018   0.00064   0.00764  -0.01005
   S     -0.00577   3.60903   4.58029  -0.00818  -0.00516   0.00554
   S     -1.56945   6.30807   4.55559  -0.00719   0.00881  -0.00219
   S      4.68089   0.90318   4.57058  -0.00015  -0.00413  -0.00219
   S      3.12329   3.60920   4.58019   0.00782  -0.00617   0.00454
   S      1.55869   6.31109   4.57062   0.00017  -0.00386   0.00529
   S      7.80388   0.90317   4.57049   0.00066  -0.00401  -0.00163
   S      6.24243   3.61374   4.55547  -0.00069  -0.00225   0.00365
   S      4.68683   6.30810   4.55547   0.00699   0.00810  -0.00246
freq: 140.17 cm-1
PRIMCOORD 27
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00063  -0.00000   0.00004
   Mo    -0.00641   1.80219   3.00958  -0.01449  -0.00627   0.00659
   Mo    -1.56975   4.51200   2.99262   0.00174   0.00024   0.00639
   Mo    -3.12506   7.20582   2.99260   0.01743   0.00002  -0.00006
   Mo     3.12369   1.80223   3.00958  -0.01448   0.00628  -0.00656
   Mo     1.55868   4.51300   3.00958  -0.00511   0.00000   0.00003
   Mo    -0.00408   7.21191   3.01147   0.01233   0.00571  -0.00065
   Mo     6.24237   1.80616   3.01134  -0.01071  -0.00001   0.00005
   Mo     4.68716   4.51206   2.99247   0.00175  -0.00025  -0.00647
   Mo     3.12140   7.21191   3.01139   0.01233  -0.00572   0.00074
   Mo     1.55875   0.90020   9.08602   0.00689  -0.00001  -0.00002
   Mo    -0.00487   3.60850   9.08608   0.01502   0.00050   0.00340
   Mo    -1.56202   6.31226   9.06569  -0.01802  -0.00597   0.00179
   Mo     4.68059   0.90335   9.06180   0.00294  -0.00613  -0.00047
   Mo     3.12240   3.60851   9.08602   0.01502  -0.00050  -0.00340
   Mo     1.55879   6.31054   9.06191  -0.01485  -0.00000   0.00002
   Mo     7.80440   0.90335   9.06179   0.00293   0.00613   0.00050
   Mo     6.24251   3.60519   9.06556   0.00775   0.00001  -0.00002
   Mo     4.67961   6.31227   9.06560  -0.01802   0.00598  -0.00186
   S      0.03456   1.82577   7.50711   0.01083   0.00309   0.00214
   S     -1.55869   4.50561   7.51460   0.00975  -0.00543   0.00232
   S     -3.12496   7.21852   7.51464  -0.01565   0.00001  -0.00004
   S      3.08287   1.82579   7.50702   0.01085  -0.00310  -0.00214
   S      1.55874   4.46573   7.50711   0.01185   0.00000   0.00001
   S     -0.00458   7.21148   7.50678  -0.02001  -0.00742   0.00048
   S      6.24249   1.80681   7.50665   0.00338  -0.00001   0.00001
   S      4.67620   4.50562   7.51451   0.00973   0.00542  -0.00236
   S      3.12212   7.21149   7.50675  -0.02005   0.00744  -0.00048
   S      1.55864   0.90642   1.45529  -0.01460   0.00004  -0.00002
   S      0.00036   3.60549   1.45534  -0.00774  -0.00694   0.00561
   S     -1.56085   6.31303   1.44466   0.01837  -0.00164   0.00209
   S      4.68058   0.90336   1.45834  -0.01018   0.00568  -0.00304
   S      3.11696   3.60551   1.45529  -0.00778   0.00694  -0.00561
   S      1.55862   6.31082   1.45839   0.01113   0.00001   0.00005
   S      7.80408   0.90337   1.45827  -0.01021  -0.00570   0.00312
   S      6.24244   3.60380   1.44454   0.00428  -0.00005  -0.00002
   S      4.67818   6.31310   1.44453   0.01831   0.00167  -0.00214
   S     -0.01026   1.79984  10.62947   0.01066   0.00040   0.00151
   S     -1.57164   4.51308  10.62700   0.00727  -0.00540   0.00226
   S     -3.12492   7.20352  10.62703  -0.01811  -0.00001  -0.00004
   S      3.12781   1.79984  10.62941   0.01065  -0.00041  -0.00151
   S      1.55879   4.51750  10.62947   0.01628  -0.00001   0.00001
   S      0.00260   7.21560  10.61538  -0.01862  -0.00648   0.00085
   S      6.24250   1.79852  10.61526   0.00270   0.00002   0.00001
   S      4.68921   4.51308  10.62690   0.00729   0.00543  -0.00230
   S      3.11503   7.21558  10.61535  -0.01859   0.00646  -0.00085
   S      1.55861   0.89910   4.58018  -0.00598  -0.00000  -0.00001
   S     -0.00577   3.60903   4.58029  -0.00407  -0.00401   0.00485
   S     -1.56945   6.30807   4.55559   0.01860   0.00424   0.00315
   S      4.68089   0.90318   4.57058  -0.01505   0.00825  -0.00347
   S      3.12329   3.60920   4.58019  -0.00404   0.00402  -0.00483
   S      1.55869   6.31109   4.57062   0.01056  -0.00001   0.00005
   S      7.80388   0.90317   4.57049  -0.01502  -0.00825   0.00355
   S      6.24243   3.61374   4.55547  -0.00565   0.00003  -0.00002
   S      4.68683   6.30810   4.55547   0.01869  -0.00427  -0.00321
freq: 140.21 cm-1
PRIMCOORD 28
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00050  -0.00037
   Mo    -0.00641   1.80219   3.00958   0.00636   0.00852  -0.00396
   Mo    -1.56975   4.51200   2.99262  -0.00494  -0.01039   0.00432
   Mo    -3.12506   7.20582   2.99260  -0.00003  -0.00207  -0.00604
   Mo     3.12369   1.80223   3.00958  -0.00637   0.00852  -0.00396
   Mo     1.55868   4.51300   3.00958  -0.00001   0.01962   0.00747
   Mo    -0.00408   7.21191   3.01147  -0.01030   0.00110  -0.00013
   Mo     6.24237   1.80616   3.01134   0.00003  -0.01672  -0.00228
   Mo     4.68716   4.51206   2.99247   0.00497  -0.01045   0.00432
   Mo     3.12140   7.21191   3.01139   0.01028   0.00104  -0.00012
   Mo     1.55875   0.90020   9.08602   0.00002  -0.01367  -0.00295
   Mo    -0.00487   3.60850   9.08608   0.00115  -0.01152   0.00149
   Mo    -1.56202   6.31226   9.06569   0.01042   0.00430   0.00023
   Mo     4.68059   0.90335   9.06180   0.00900   0.00713  -0.00086
   Mo     3.12240   3.60851   9.08602  -0.00116  -0.01154   0.00150
   Mo     1.55879   6.31054   9.06191   0.00003  -0.00828  -0.00012
   Mo     7.80440   0.90335   9.06179  -0.00900   0.00720  -0.00086
   Mo     6.24251   3.60519   9.06556  -0.00004   0.02245   0.00185
   Mo     4.67961   6.31227   9.06560  -0.01042   0.00436   0.00024
   S      0.03456   1.82577   7.50711  -0.00180  -0.01108  -0.00125
   S     -1.55869   4.50561   7.51460   0.00958   0.00621   0.00152
   S     -3.12496   7.21852   7.51464   0.00002  -0.01158  -0.00112
   S      3.08287   1.82579   7.50702   0.00183  -0.01111  -0.00124
   S      1.55874   4.46573   7.50711   0.00000  -0.01468   0.00200
   S     -0.00458   7.21148   7.50678   0.01045   0.00511  -0.00033
   S      6.24249   1.80681   7.50665  -0.00002   0.02504  -0.00005
   S      4.67620   4.50562   7.51451  -0.00965   0.00626   0.00153
   S      3.12212   7.21149   7.50675  -0.01042   0.00518  -0.00033
   S      1.55864   0.90642   1.45529  -0.00001   0.00302  -0.00596
   S      0.00036   3.60549   1.45534   0.00562   0.01405   0.00339
   S     -1.56085   6.31303   1.44466  -0.00434  -0.01257  -0.00058
   S      4.68058   0.90336   1.45834  -0.01032  -0.00215  -0.00271
   S      3.11696   3.60551   1.45529  -0.00563   0.01404   0.00338
   S      1.55862   6.31082   1.45839  -0.00002   0.01475   0.00306
   S      7.80408   0.90337   1.45827   0.01034  -0.00221  -0.00271
   S      6.24244   3.60380   1.44454   0.00004  -0.01791   0.00231
   S      4.67818   6.31310   1.44453   0.00431  -0.01264  -0.00058
   S     -0.01026   1.79984  10.62947  -0.00011  -0.01328  -0.00093
   S     -1.57164   4.51308  10.62700   0.00985   0.00726   0.00157
   S     -3.12492   7.20352  10.62703   0.00002  -0.00885  -0.00111
   S      3.12781   1.79984  10.62941   0.00014  -0.01331  -0.00092
   S      1.55879   4.51750  10.62947  -0.00000  -0.01270   0.00099
   S      0.00260   7.21560  10.61538   0.01085   0.00567  -0.00048
   S      6.24250   1.79852  10.61526  -0.00002   0.02276   0.00030
   S      4.68921   4.51308  10.62690  -0.00990   0.00731   0.00158
   S      3.11503   7.21558  10.61535  -0.01082   0.00575  -0.00048
   S      1.55861   0.89910   4.58018  -0.00001   0.00196  -0.00526
   S     -0.00577   3.60903   4.58029   0.00310   0.00682   0.00281
   S     -1.56945   6.30807   4.55559  -0.00887  -0.00588  -0.00116
   S      4.68089   0.90318   4.57058  -0.01181   0.00005  -0.00294
   S      3.12329   3.60920   4.58019  -0.00310   0.00682   0.00281
   S      1.55869   6.31109   4.57062  -0.00003   0.02153   0.00355
   S      7.80388   0.90317   4.57049   0.01183  -0.00000  -0.00294
   S      6.24243   3.61374   4.55547   0.00003  -0.02339   0.00367
   S      4.68683   6.30810   4.55547   0.00885  -0.00595  -0.00115
freq: 140.36 cm-1
PRIMCOORD 29
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00038   0.00000   0.00018
   Mo    -0.00641   1.80219   3.00958  -0.00552   0.00004   0.00183
   Mo    -1.56975   4.51200   2.99262   0.00999   0.01568   0.00125
   Mo    -3.12506   7.20582   2.99260  -0.01307   0.00002  -0.00027
   Mo     3.12369   1.80223   3.00958  -0.00552  -0.00006  -0.00167
   Mo     1.55868   4.51300   3.00958   0.00103  -0.00002   0.00005
   Mo    -0.00408   7.21191   3.01147  -0.00416   0.01477  -0.00016
   Mo     6.24237   1.80616   3.01134   0.01187   0.00002   0.00023
   Mo     4.68716   4.51206   2.99247   0.00994  -0.01568  -0.00182
   Mo     3.12140   7.21191   3.01139  -0.00418  -0.01477   0.00061
   Mo     1.55875   0.90020   9.08602   0.01153   0.00002   0.00002
   Mo    -0.00487   3.60850   9.08608   0.00021  -0.00828   0.00056
   Mo    -1.56202   6.31226   9.06569   0.00417  -0.01849  -0.00001
   Mo     4.68059   0.90335   9.06180  -0.00494  -0.01113   0.00008
   Mo     3.12240   3.60851   9.08602   0.00023   0.00831  -0.00058
   Mo     1.55879   6.31054   9.06191   0.00601   0.00001   0.00012
   Mo     7.80440   0.90335   9.06179  -0.00493   0.01111   0.00021
   Mo     6.24251   3.60519   9.06556  -0.01665  -0.00003  -0.00018
   Mo     4.67961   6.31227   9.06560   0.00419   0.01849  -0.00035
   S      0.03456   1.82577   7.50711   0.00608  -0.00468   0.00045
   S     -1.55869   4.50561   7.51460  -0.00649  -0.01877   0.00023
   S     -3.12496   7.21852   7.51464   0.01457   0.00010  -0.00014
   S      3.08287   1.82579   7.50702   0.00616   0.00464  -0.00035
   S      1.55874   4.46573   7.50711  -0.00166   0.00005   0.00003
   S     -0.00458   7.21148   7.50678   0.00131  -0.01482   0.00002
   S      6.24249   1.80681   7.50665  -0.01428  -0.00017   0.00005
   S      4.67620   4.50562   7.51451  -0.00659   0.01869  -0.00054
   S      3.12212   7.21149   7.50675   0.00110   0.01495   0.00008
   S      1.55864   0.90642   1.45529  -0.01095   0.00014  -0.00005
   S      0.00036   3.60549   1.45534   0.00165   0.00349   0.00134
   S     -1.56085   6.31303   1.44466  -0.00458   0.01695   0.00024
   S      4.68058   0.90336   1.45834   0.00332   0.01306  -0.00066
   S      3.11696   3.60551   1.45529   0.00141  -0.00368  -0.00148
   S      1.55862   6.31082   1.45839  -0.00983   0.00007   0.00022
   S      7.80408   0.90337   1.45827   0.00316  -0.01312   0.00112
   S      6.24244   3.60380   1.44454   0.02138  -0.00019  -0.00014
   S      4.67818   6.31310   1.44453  -0.00495  -0.01671  -0.00052
   S     -0.01026   1.79984  10.62947   0.00594  -0.00498   0.00026
   S     -1.57164   4.51308  10.62700  -0.00705  -0.01862   0.00011
   S     -3.12492   7.20352  10.62703   0.01437  -0.00007  -0.00014
   S      3.12781   1.79984  10.62941   0.00587   0.00507  -0.00013
   S      1.55879   4.51750  10.62947  -0.00090  -0.00004   0.00004
   S      0.00260   7.21560  10.61538   0.00097  -0.01443   0.00021
   S      6.24250   1.79852  10.61526  -0.01377   0.00010   0.00005
   S      4.68921   4.51308  10.62690  -0.00688   0.01868  -0.00043
   S      3.11503   7.21558  10.61535   0.00120   0.01428  -0.00011
   S      1.55861   0.89910   4.58018  -0.00856  -0.00007  -0.00000
   S     -0.00577   3.60903   4.58029   0.00225   0.00441   0.00116
   S     -1.56945   6.30807   4.55559  -0.00470   0.01823   0.00055
   S      4.68089   0.90318   4.57058   0.00179   0.01348  -0.00081
   S      3.12329   3.60920   4.58019   0.00237  -0.00435  -0.00121
   S      1.55869   6.31109   4.57062  -0.01010  -0.00010   0.00021
   S      7.80388   0.90317   4.57049   0.00189  -0.01341   0.00127
   S      6.24243   3.61374   4.55547   0.01896   0.00025  -0.00017
   S      4.68683   6.30810   4.55547  -0.00434  -0.01845  -0.00087
freq: 141.11 cm-1
PRIMCOORD 30
     55   1
   Ni     1.55913   2.70553   5.87946   0.00006   0.00016   0.00830
   Mo    -0.00641   1.80219   3.00958   0.00120   0.00061   0.00148
   Mo    -1.56975   4.51200   2.99262   0.00143  -0.00184  -0.02111
   Mo    -3.12506   7.20582   2.99260   0.00015   0.00171  -0.02145
   Mo     3.12369   1.80223   3.00958  -0.00094   0.00084   0.00167
   Mo     1.55868   4.51300   3.00958  -0.00013   0.00016   0.00156
   Mo    -0.00408   7.21191   3.01147  -0.00054   0.00007   0.01513
   Mo     6.24237   1.80616   3.01134  -0.00007  -0.00061   0.01568
   Mo     4.68716   4.51206   2.99247  -0.00165  -0.00136  -0.02072
   Mo     3.12140   7.21191   3.01139   0.00050   0.00029   0.01537
   Mo     1.55875   0.90020   9.08602  -0.00013   0.00001   0.00295
   Mo    -0.00487   3.60850   9.08608  -0.00001  -0.00053   0.00194
   Mo    -1.56202   6.31226   9.06569   0.00050   0.00079  -0.01337
   Mo     4.68059   0.90335   9.06180   0.00027   0.00061   0.01410
   Mo     3.12240   3.60851   9.08602  -0.00020  -0.00114   0.00217
   Mo     1.55879   6.31054   9.06191   0.00003  -0.00156   0.01328
   Mo     7.80440   0.90335   9.06179   0.00020   0.00057   0.01428
   Mo     6.24251   3.60519   9.06556   0.00011   0.00115  -0.01331
   Mo     4.67961   6.31227   9.06560  -0.00075   0.00017  -0.01296
   S      0.03456   1.82577   7.50711  -0.00234  -0.00198   0.00573
   S     -1.55869   4.50561   7.51460   0.00649  -0.00272  -0.01097
   S     -3.12496   7.21852   7.51464  -0.00041   0.00745  -0.01029
   S      3.08287   1.82579   7.50702   0.00235  -0.00239   0.00574
   S      1.55874   4.46573   7.50711   0.00009   0.00108   0.00510
   S     -0.00458   7.21148   7.50678   0.01063   0.00629   0.00630
   S      6.24249   1.80681   7.50665   0.00034  -0.01047   0.00676
   S      4.67620   4.50562   7.51451  -0.00677  -0.00333  -0.01067
   S      3.12212   7.21149   7.50675  -0.01036   0.00608   0.00657
   S      1.55864   0.90642   1.45529   0.00030   0.00966  -0.00791
   S      0.00036   3.60549   1.45534   0.00855  -0.00455  -0.00783
   S     -1.56085   6.31303   1.44466   0.01312   0.00679  -0.01117
   S      4.68058   0.90336   1.45834   0.00530  -0.00314   0.01459
   S      3.11696   3.60551   1.45529  -0.00854  -0.00422  -0.00756
   S      1.55862   6.31082   1.45839   0.00010   0.00759   0.01442
   S      7.80408   0.90337   1.45827  -0.00536  -0.00314   0.01461
   S      6.24244   3.60380   1.44454  -0.00036  -0.01625  -0.01070
   S      4.67818   6.31310   1.44453  -0.01314   0.00714  -0.01091
   S     -0.01026   1.79984  10.62947   0.00356   0.00229   0.00820
   S     -1.57164   4.51308  10.62700  -0.00565   0.00438  -0.01122
   S     -3.12492   7.20352  10.62703  -0.00015  -0.00737  -0.01066
   S      3.12781   1.79984  10.62941  -0.00344   0.00161   0.00821
   S      1.55879   4.51750  10.62947  -0.00009  -0.00551   0.00737
   S      0.00260   7.21560  10.61538  -0.00865  -0.00562   0.00590
   S      6.24250   1.79852  10.61526   0.00023   0.01246   0.00639
   S      4.68921   4.51308  10.62690   0.00556   0.00354  -0.01095
   S      3.11503   7.21558  10.61535   0.00863  -0.00579   0.00616
   S      1.55861   0.89910   4.58018   0.00017  -0.00353  -0.00388
   S     -0.00577   3.60903   4.58029  -0.00270   0.00186  -0.00390
   S     -1.56945   6.30807   4.55559  -0.01391  -0.00851  -0.01283
   S      4.68089   0.90318   4.57058  -0.00661   0.00329   0.01425
   S      3.12329   3.60920   4.58019   0.00248   0.00223  -0.00370
   S      1.55869   6.31109   4.57062  -0.00010  -0.00588   0.01406
   S      7.80388   0.90317   4.57049   0.00669   0.00358   0.01426
   S      6.24243   3.61374   4.55547  -0.00009   0.01491  -0.01211
   S      4.68683   6.30810   4.55547   0.01407  -0.00794  -0.01253
freq: 141.66 cm-1
PRIMCOORD 31
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00002  -0.00001   0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00875   0.01410  -0.00005
   Mo    -1.56975   4.51200   2.99262   0.00393   0.00705  -0.00031
   Mo    -3.12506   7.20582   2.99260  -0.00749   0.00003  -0.00011
   Mo     3.12369   1.80223   3.00958  -0.00876  -0.01407   0.00004
   Mo     1.55868   4.51300   3.00958   0.01647   0.00000  -0.00000
   Mo    -0.00408   7.21191   3.01147   0.00461  -0.00677  -0.00018
   Mo     6.24237   1.80616   3.01134  -0.00865  -0.00002   0.00007
   Mo     4.68716   4.51206   2.99247   0.00393  -0.00707   0.00012
   Mo     3.12140   7.21191   3.01139   0.00463   0.00676   0.00030
   Mo     1.55875   0.90020   9.08602   0.01736  -0.00000   0.00001
   Mo    -0.00487   3.60850   9.08608  -0.00874  -0.01457  -0.00017
   Mo    -1.56202   6.31226   9.06569  -0.00075   0.00103  -0.00036
   Mo     4.68059   0.90335   9.06180   0.00962   0.01579   0.00004
   Mo     3.12240   3.60851   9.08602  -0.00875   0.01455   0.00022
   Mo     1.55879   6.31054   9.06191  -0.01823  -0.00002   0.00007
   Mo     7.80440   0.90335   9.06179   0.00961  -0.01578   0.00011
   Mo     6.24251   3.60519   9.06556   0.00073   0.00002  -0.00005
   Mo     4.67961   6.31227   9.06560  -0.00076  -0.00102   0.00023
   S      0.03456   1.82577   7.50711   0.01016  -0.01675   0.00000
   S     -1.55869   4.50561   7.51460  -0.00208  -0.00275  -0.00024
   S     -3.12496   7.21852   7.51464   0.00278   0.00003  -0.00005
   S      3.08287   1.82579   7.50702   0.01018   0.01674   0.00006
   S      1.55874   4.46573   7.50711  -0.01952  -0.00001   0.00004
   S     -0.00458   7.21148   7.50678  -0.00820   0.01461  -0.00008
   S      6.24249   1.80681   7.50665   0.01727  -0.00003   0.00004
   S      4.67620   4.50562   7.51451  -0.00215   0.00271   0.00016
   S      3.12212   7.21149   7.50675  -0.00832  -0.01454   0.00015
   S      1.55864   0.90642   1.45529  -0.01711   0.00007  -0.00005
   S      0.00036   3.60549   1.45534   0.00826   0.01437  -0.00010
   S     -1.56085   6.31303   1.44466  -0.00199   0.00478  -0.00025
   S      4.68058   0.90336   1.45834  -0.00617  -0.00949  -0.00005
   S      3.11696   3.60551   1.45529   0.00820  -0.01438   0.00001
   S      1.55862   6.31082   1.45839   0.01211   0.00003   0.00006
   S      7.80408   0.90337   1.45827  -0.00622   0.00945   0.00018
   S      6.24244   3.60380   1.44454   0.00488  -0.00009  -0.00004
   S      4.67818   6.31310   1.44453  -0.00209  -0.00472   0.00014
   S     -0.01026   1.79984  10.62947   0.01049  -0.01715  -0.00003
   S     -1.57164   4.51308  10.62700  -0.00208  -0.00272  -0.00028
   S     -3.12492   7.20352  10.62703   0.00339  -0.00004  -0.00006
   S      3.12781   1.79984  10.62941   0.01045   0.01715   0.00012
   S      1.55879   4.51750  10.62947  -0.02044  -0.00003   0.00005
   S      0.00260   7.21560  10.61538  -0.00846   0.01436  -0.00013
   S      6.24250   1.79852  10.61526   0.01715   0.00007   0.00004
   S      4.68921   4.51308  10.62690  -0.00203   0.00278   0.00019
   S      3.11503   7.21558  10.61535  -0.00838  -0.01441   0.00020
   S      1.55861   0.89910   4.58018  -0.01810   0.00000  -0.00003
   S     -0.00577   3.60903   4.58029   0.00856   0.01517  -0.00018
   S     -1.56945   6.30807   4.55559  -0.00191   0.00459  -0.00026
   S      4.68089   0.90318   4.57058  -0.00622  -0.00971   0.00001
   S      3.12329   3.60920   4.58019   0.00859  -0.01514   0.00014
   S      1.55869   6.31109   4.57062   0.01176  -0.00003   0.00005
   S      7.80388   0.90317   4.57049  -0.00614   0.00972   0.00011
   S      6.24243   3.61374   4.55547   0.00514   0.00005  -0.00005
   S      4.68683   6.30810   4.55547  -0.00175  -0.00465   0.00013
freq: 149.67 cm-1
PRIMCOORD 32
     55   1
   Ni     1.55913   2.70553   5.87946  -0.01789   0.00104   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00214  -0.01193   0.01185
   Mo    -1.56975   4.51200   2.99262   0.01930  -0.01036   0.01640
   Mo    -3.12506   7.20582   2.99260   0.00105  -0.00139  -0.00109
   Mo     3.12369   1.80223   3.00958  -0.00347   0.01075  -0.01270
   Mo     1.55868   4.51300   3.00958   0.01718   0.00053   0.00078
   Mo    -0.00408   7.21191   3.01147  -0.01481  -0.00245   0.00711
   Mo     6.24237   1.80616   3.01134  -0.00946   0.00095   0.00050
   Mo     4.68716   4.51206   2.99247   0.01813   0.00953  -0.01545
   Mo     3.12140   7.21191   3.01139  -0.01517   0.00375  -0.00758
   Mo     1.55875   0.90020   9.08602  -0.00035   0.00040  -0.00034
   Mo    -0.00487   3.60850   9.08608  -0.00549   0.00284   0.00573
   Mo    -1.56202   6.31226   9.06569   0.00101   0.00325   0.00565
   Mo     4.68059   0.90335   9.06180   0.00322   0.00019  -0.00101
   Mo     3.12240   3.60851   9.08602  -0.00519  -0.00262  -0.00532
   Mo     1.55879   6.31054   9.06191   0.00353  -0.00019   0.00010
   Mo     7.80440   0.90335   9.06179   0.00327  -0.00058   0.00102
   Mo     6.24251   3.60519   9.06556  -0.00413  -0.00016   0.00039
   Mo     4.67961   6.31227   9.06560   0.00136  -0.00297  -0.00604
   S      0.03456   1.82577   7.50711   0.00026   0.00482   0.00266
   S     -1.55869   4.50561   7.51460  -0.00354   0.00429   0.00533
   S     -3.12496   7.21852   7.51464   0.00432   0.00035  -0.00034
   S      3.08287   1.82579   7.50702   0.00076  -0.00426  -0.00281
   S      1.55874   4.46573   7.50711  -0.00768  -0.00020   0.00020
   S     -0.00458   7.21148   7.50678   0.00234  -0.00090   0.00265
   S      6.24249   1.80681   7.50665   0.00388  -0.00012   0.00021
   S      4.67620   4.50562   7.51451  -0.00308  -0.00451  -0.00498
   S      3.12212   7.21149   7.50675   0.00221   0.00054  -0.00278
   S      1.55864   0.90642   1.45529  -0.00720  -0.00142  -0.00091
   S      0.00036   3.60549   1.45534   0.01792  -0.01385   0.01377
   S     -1.56085   6.31303   1.44466  -0.00055  -0.01789   0.00857
   S      4.68058   0.90336   1.45834  -0.00837  -0.00454  -0.00197
   S      3.11696   3.60551   1.45529   0.01630   0.01372  -0.01298
   S      1.55862   6.31082   1.45839  -0.01814   0.00034   0.00013
   S      7.80408   0.90337   1.45827  -0.00900   0.00625   0.00186
   S      6.24244   3.60380   1.44454   0.02813   0.00061   0.00056
   S      4.67818   6.31310   1.44453  -0.00253   0.01584  -0.00921
   S     -0.01026   1.79984  10.62947   0.00068   0.00031   0.00281
   S     -1.57164   4.51308  10.62700  -0.00761   0.00249   0.00499
   S     -3.12492   7.20352  10.62703  -0.00368   0.00049  -0.00032
   S      3.12781   1.79984  10.62941   0.00071  -0.00032  -0.00293
   S      1.55879   4.51750  10.62947  -0.00017  -0.00006   0.00023
   S      0.00260   7.21560  10.61538   0.00577   0.00242   0.00198
   S      6.24250   1.79852  10.61526   0.00176  -0.00040   0.00016
   S      4.68921   4.51308  10.62690  -0.00736  -0.00191  -0.00467
   S      3.11503   7.21558  10.61535   0.00608  -0.00279  -0.00207
   S      1.55861   0.89910   4.58018   0.01136  -0.00135  -0.00037
   S     -0.00577   3.60903   4.58029   0.02116  -0.00602   0.00549
   S     -1.56945   6.30807   4.55559  -0.00760  -0.00536   0.01191
   S      4.68089   0.90318   4.57058  -0.01836   0.00741  -0.00367
   S      3.12329   3.60920   4.58019   0.02050   0.00434  -0.00517
   S      1.55869   6.31109   4.57062  -0.00620   0.00123   0.00023
   S      7.80388   0.90317   4.57049  -0.01754  -0.00623   0.00345
   S      6.24243   3.61374   4.55547   0.00190   0.00065   0.00078
   S      4.68683   6.30810   4.55547  -0.00820   0.00549  -0.01280
freq: 149.88 cm-1
PRIMCOORD 33
     55   1
   Ni     1.55913   2.70553   5.87946   0.00105   0.01871   0.00006
   Mo    -0.00641   1.80219   3.00958   0.01161  -0.00985  -0.00767
   Mo    -1.56975   4.51200   2.99262   0.00899  -0.00659   0.00837
   Mo    -3.12506   7.20582   2.99260  -0.00006  -0.02446  -0.01809
   Mo     3.12369   1.80223   3.00958  -0.01131  -0.01116  -0.00626
   Mo     1.55868   4.51300   3.00958  -0.00098   0.00937   0.01420
   Mo    -0.00408   7.21191   3.01147   0.00407   0.01157  -0.00464
   Mo     6.24237   1.80616   3.01134   0.00053   0.01681   0.00866
   Mo     4.68716   4.51206   2.99247  -0.01113  -0.00773   0.01019
   Mo     3.12140   7.21191   3.01139  -0.00234   0.01122  -0.00380
   Mo     1.55875   0.90020   9.08602   0.00002   0.00666  -0.00641
   Mo    -0.00487   3.60850   9.08608  -0.00235   0.00187   0.00273
   Mo    -1.56202   6.31226   9.06569  -0.00307   0.00211  -0.00369
   Mo     4.68059   0.90335   9.06180  -0.00049  -0.00345  -0.00069
   Mo     3.12240   3.60851   9.08602   0.00295   0.00218   0.00335
   Mo     1.55879   6.31054   9.06191  -0.00020  -0.00287   0.00103
   Mo     7.80440   0.90335   9.06179   0.00013  -0.00341  -0.00081
   Mo     6.24251   3.60519   9.06556   0.00023  -0.00291   0.00658
   Mo     4.67961   6.31227   9.06560   0.00293   0.00247  -0.00305
   S      0.03456   1.82577   7.50711  -0.00451   0.00451  -0.00182
   S     -1.55869   4.50561   7.51460  -0.00407  -0.00202   0.00258
   S     -3.12496   7.21852   7.51464  -0.00024   0.00557  -0.00594
   S      3.08287   1.82579   7.50702   0.00446   0.00502  -0.00151
   S      1.55874   4.46573   7.50711   0.00043  -0.00300   0.00294
   S     -0.00458   7.21148   7.50678   0.00064  -0.00319  -0.00184
   S      6.24249   1.80681   7.50665  -0.00022  -0.00178   0.00294
   S      4.67620   4.50562   7.51451   0.00444  -0.00152   0.00315
   S      3.12212   7.21149   7.50675  -0.00090  -0.00327  -0.00154
   S      1.55864   0.90642   1.45529   0.00040  -0.02525  -0.01527
   S      0.00036   3.60549   1.45534   0.01297  -0.00026   0.00703
   S     -1.56085   6.31303   1.44466   0.01703  -0.01723  -0.00544
   S      4.68058   0.90336   1.45834   0.00594   0.01536  -0.00090
   S      3.11696   3.60551   1.45529  -0.01493  -0.00186   0.00856
   S      1.55862   6.31082   1.45839   0.00104   0.00559   0.00220
   S      7.80408   0.90337   1.45827  -0.00497   0.01475  -0.00112
   S      6.24244   3.60380   1.44454  -0.00161   0.01119   0.01035
   S      4.67818   6.31310   1.44453  -0.01685  -0.01917  -0.00443
   S     -0.01026   1.79984  10.62947  -0.00035  -0.00024  -0.00194
   S     -1.57164   4.51308  10.62700  -0.00164   0.00470   0.00242
   S     -3.12492   7.20352  10.62703   0.00021   0.00851  -0.00555
   S      3.12781   1.79984  10.62941   0.00028  -0.00020  -0.00161
   S      1.55879   4.51750  10.62947   0.00001  -0.00072   0.00317
   S      0.00260   7.21560  10.61538  -0.00279  -0.00310  -0.00136
   S      6.24250   1.79852  10.61526  -0.00009  -0.00732   0.00215
   S      4.68921   4.51308  10.62690   0.00247   0.00496   0.00296
   S      3.11503   7.21558  10.61535   0.00213  -0.00280  -0.00114
   S      1.55861   0.89910   4.58018  -0.00066  -0.02374  -0.00590
   S     -0.00577   3.60903   4.58029   0.00412  -0.01430   0.00279
   S     -1.56945   6.30807   4.55559   0.00617   0.00166  -0.00776
   S      4.68089   0.90318   4.57058  -0.00578   0.00972  -0.00173
   S      3.12329   3.60920   4.58019  -0.00649  -0.01489   0.00339
   S      1.55869   6.31109   4.57062   0.00036   0.02193   0.00412
   S      7.80388   0.90317   4.57049   0.00782   0.01051  -0.00214
   S      6.24243   3.61374   4.55547  -0.00011   0.01100   0.01446
   S      4.68683   6.30810   4.55547  -0.00526   0.00104  -0.00635
freq: 178.83 cm-1
PRIMCOORD 34
     55   1
   Ni     1.55913   2.70553   5.87946   0.00471  -0.00001  -0.00002
   Mo    -0.00641   1.80219   3.00958   0.00252   0.00833   0.01813
   Mo    -1.56975   4.51200   2.99262   0.00636  -0.00896  -0.02324
   Mo    -3.12506   7.20582   2.99260  -0.00917  -0.00003   0.00008
   Mo     3.12369   1.80223   3.00958   0.00256  -0.00828  -0.01822
   Mo     1.55868   4.51300   3.00958  -0.01176  -0.00003   0.00006
   Mo    -0.00408   7.21191   3.01147   0.00520   0.00890   0.02412
   Mo     6.24237   1.80616   3.01134  -0.01019  -0.00003   0.00008
   Mo     4.68716   4.51206   2.99247   0.00630   0.00898   0.02314
   Mo     3.12140   7.21191   3.01139   0.00525  -0.00886  -0.02422
   Mo     1.55875   0.90020   9.08602   0.00006   0.00001   0.00001
   Mo    -0.00487   3.60850   9.08608   0.00012  -0.00004   0.00081
   Mo    -1.56202   6.31226   9.06569   0.00041   0.00032  -0.00055
   Mo     4.68059   0.90335   9.06180  -0.00042  -0.00015  -0.00007
   Mo     3.12240   3.60851   9.08602   0.00010   0.00003  -0.00078
   Mo     1.55879   6.31054   9.06191  -0.00070  -0.00001   0.00001
   Mo     7.80440   0.90335   9.06179  -0.00040   0.00016   0.00010
   Mo     6.24251   3.60519   9.06556  -0.00012  -0.00000   0.00000
   Mo     4.67961   6.31227   9.06560   0.00042  -0.00032   0.00057
   S      0.03456   1.82577   7.50711   0.00003   0.00032  -0.00111
   S     -1.55869   4.50561   7.51460   0.00025  -0.00015   0.00141
   S     -3.12496   7.21852   7.51464  -0.00002   0.00000   0.00001
   S      3.08287   1.82579   7.50702   0.00002  -0.00030   0.00112
   S      1.55874   4.46573   7.50711  -0.00051  -0.00001   0.00000
   S     -0.00458   7.21148   7.50678  -0.00011  -0.00002  -0.00199
   S      6.24249   1.80681   7.50665  -0.00004  -0.00000   0.00001
   S      4.67620   4.50562   7.51451   0.00023   0.00014  -0.00139
   S      3.12212   7.21149   7.50675  -0.00011   0.00003   0.00202
   S      1.55864   0.90642   1.45529  -0.01584  -0.00005   0.00003
   S      0.00036   3.60549   1.45534   0.00819  -0.01377  -0.01061
   S     -1.56085   6.31303   1.44466   0.01049   0.01557   0.00836
   S      4.68058   0.90336   1.45834   0.00513  -0.01366  -0.00453
   S      3.11696   3.60551   1.45529   0.00809   0.01382   0.01054
   S      1.55862   6.31082   1.45839  -0.01859  -0.00004   0.00001
   S      7.80408   0.90337   1.45827   0.00505   0.01373   0.00450
   S      6.24244   3.60380   1.44454  -0.01641  -0.00006   0.00002
   S      4.67818   6.31310   1.44453   0.01058  -0.01552  -0.00841
   S     -0.01026   1.79984  10.62947  -0.00024  -0.00059  -0.00078
   S     -1.57164   4.51308  10.62700  -0.00024   0.00069   0.00096
   S     -3.12492   7.20352  10.62703   0.00096   0.00000   0.00000
   S      3.12781   1.79984  10.62941  -0.00026   0.00060   0.00082
   S      1.55879   4.51750  10.62947   0.00077  -0.00000   0.00001
   S      0.00260   7.21560  10.61538  -0.00031   0.00018  -0.00105
   S      6.24250   1.79852  10.61526  -0.00061   0.00000   0.00000
   S      4.68921   4.51308  10.62690  -0.00023  -0.00070  -0.00094
   S      3.11503   7.21558  10.61535  -0.00031  -0.00018   0.00107
   S      1.55861   0.89910   4.58018   0.01453   0.00005  -0.00004
   S     -0.00577   3.60903   4.58029  -0.00801   0.01300   0.01049
   S     -1.56945   6.30807   4.55559  -0.00751  -0.01608  -0.00740
   S      4.68089   0.90318   4.57058  -0.00824   0.01537   0.01012
   S      3.12329   3.60920   4.58019  -0.00793  -0.01305  -0.01047
   S      1.55869   6.31109   4.57062   0.01851   0.00005  -0.00005
   S      7.80388   0.90317   4.57049  -0.00813  -0.01542  -0.01010
   S      6.24243   3.61374   4.55547   0.02018   0.00005  -0.00003
   S      4.68683   6.30810   4.55547  -0.00761   0.01601   0.00741
freq: 178.91 cm-1
PRIMCOORD 35
     55   1
   Ni     1.55913   2.70553   5.87946   0.00002   0.00506  -0.00002
   Mo    -0.00641   1.80219   3.00958   0.00808  -0.00684   0.01058
   Mo    -1.56975   4.51200   2.99262  -0.00891  -0.00411   0.01338
   Mo    -3.12506   7.20582   2.99260  -0.00003   0.01119  -0.02693
   Mo     3.12369   1.80223   3.00958  -0.00807  -0.00689   0.01046
   Mo     1.55868   4.51300   3.00958  -0.00004   0.00705  -0.02105
   Mo    -0.00408   7.21191   3.01147   0.00867  -0.00487   0.01409
   Mo     6.24237   1.80616   3.01134  -0.00003   0.01036  -0.02800
   Mo     4.68716   4.51206   2.99247   0.00895  -0.00406   0.01353
   Mo     3.12140   7.21191   3.01139  -0.00863  -0.00493   0.01394
   Mo     1.55875   0.90020   9.08602  -0.00000   0.00032   0.00087
   Mo    -0.00487   3.60850   9.08608  -0.00017  -0.00017  -0.00042
   Mo    -1.56202   6.31226   9.06569   0.00029   0.00002  -0.00027
   Mo     4.68059   0.90335   9.06180  -0.00027  -0.00046   0.00005
   Mo     3.12240   3.60851   9.08602   0.00018  -0.00016  -0.00042
   Mo     1.55879   6.31054   9.06191  -0.00000  -0.00019  -0.00016
   Mo     7.80440   0.90335   9.06179   0.00027  -0.00046   0.00006
   Mo     6.24251   3.60519   9.06556  -0.00000   0.00053   0.00056
   Mo     4.67961   6.31227   9.06560  -0.00028   0.00002  -0.00027
   S      0.03456   1.82577   7.50711   0.00031  -0.00033  -0.00079
   S     -1.55869   4.50561   7.51460  -0.00016   0.00002  -0.00082
   S     -3.12496   7.21852   7.51464   0.00000   0.00040   0.00170
   S      3.08287   1.82579   7.50702  -0.00031  -0.00033  -0.00078
   S      1.55874   4.46573   7.50711   0.00000   0.00001   0.00148
   S     -0.00458   7.21148   7.50678  -0.00016   0.00005  -0.00114
   S      6.24249   1.80681   7.50665   0.00000  -0.00014   0.00228
   S      4.67620   4.50562   7.51451   0.00016   0.00001  -0.00083
   S      3.12212   7.21149   7.50675   0.00016   0.00005  -0.00113
   S      1.55864   0.90642   1.45529  -0.00005   0.01616  -0.01200
   S      0.00036   3.60549   1.45534  -0.01392  -0.00793   0.00596
   S     -1.56085   6.31303   1.44466   0.01566  -0.00758   0.00478
   S      4.68058   0.90336   1.45834  -0.01368  -0.01067   0.00250
   S      3.11696   3.60551   1.45529   0.01397  -0.00784   0.00603
   S      1.55862   6.31082   1.45839  -0.00005   0.01308  -0.00495
   S      7.80408   0.90337   1.45827   0.01372  -0.01058   0.00253
   S      6.24244   3.60380   1.44454  -0.00005   0.01955  -0.00964
   S      4.67818   6.31310   1.44453  -0.01559  -0.00768   0.00473
   S     -0.01026   1.79984  10.62947  -0.00057   0.00040  -0.00032
   S     -1.57164   4.51308  10.62700   0.00060   0.00042  -0.00054
   S     -3.12492   7.20352  10.62703   0.00000  -0.00050   0.00107
   S      3.12781   1.79984  10.62941   0.00057   0.00041  -0.00032
   S      1.55879   4.51750  10.62947   0.00000  -0.00066   0.00075
   S      0.00260   7.21560  10.61538   0.00016  -0.00040  -0.00064
   S      6.24250   1.79852  10.61526  -0.00000  -0.00016   0.00118
   S      4.68921   4.51308  10.62690  -0.00060   0.00042  -0.00054
   S      3.11503   7.21558  10.61535  -0.00016  -0.00040  -0.00064
   S      1.55861   0.89910   4.58018   0.00005  -0.01545   0.01190
   S     -0.00577   3.60903   4.58029   0.01290   0.00706  -0.00591
   S     -1.56945   6.30807   4.55559  -0.01621   0.01084  -0.00425
   S      4.68089   0.90318   4.57058   0.01541   0.00980  -0.00573
   S      3.12329   3.60920   4.58019  -0.01295   0.00698  -0.00598
   S      1.55869   6.31109   4.57062   0.00006  -0.01710   0.01148
   S      7.80388   0.90317   4.57049  -0.01546   0.00971  -0.00579
   S      6.24243   3.61374   4.55547   0.00006  -0.01689   0.00857
   S      4.68683   6.30810   4.55547   0.01616   0.01094  -0.00420
freq: 182.25 cm-1
PRIMCOORD 36
     55   1
   Ni     1.55913   2.70553   5.87946   0.00004   0.00261   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00078   0.00093   0.00084
   Mo    -1.56975   4.51200   2.99262   0.00137   0.00096  -0.00006
   Mo    -3.12506   7.20582   2.99260   0.00002  -0.00133   0.00020
   Mo     3.12369   1.80223   3.00958   0.00078   0.00095   0.00080
   Mo     1.55868   4.51300   3.00958   0.00002  -0.00050  -0.00159
   Mo    -0.00408   7.21191   3.01147  -0.00133   0.00043   0.00026
   Mo     6.24237   1.80616   3.01134   0.00002  -0.00190  -0.00047
   Mo     4.68716   4.51206   2.99247  -0.00139   0.00093  -0.00006
   Mo     3.12140   7.21191   3.01139   0.00130   0.00046   0.00025
   Mo     1.55875   0.90020   9.08602   0.00011  -0.00486   0.02729
   Mo    -0.00487   3.60850   9.08608   0.00525   0.00439  -0.01334
   Mo    -1.56202   6.31226   9.06569  -0.00316   0.00152  -0.01446
   Mo     4.68059   0.90335   9.06180   0.00587   0.00226  -0.01264
   Mo     3.12240   3.60851   9.08602  -0.00530   0.00423  -0.01402
   Mo     1.55879   6.31054   9.06191   0.00009  -0.00795   0.02587
   Mo     7.80440   0.90335   9.06179  -0.00601   0.00208  -0.01328
   Mo     6.24251   3.60519   9.06556   0.00005  -0.00396   0.02819
   Mo     4.67961   6.31227   9.06560   0.00309   0.00162  -0.01377
   S      0.03456   1.82577   7.50711   0.01537  -0.00954   0.00540
   S     -1.55869   4.50561   7.51460  -0.01540  -0.00953   0.00179
   S     -3.12496   7.21852   7.51464  -0.00026   0.01757  -0.00371
   S      3.08287   1.82579   7.50702  -0.01515  -0.00998   0.00514
   S      1.55874   4.46573   7.50711  -0.00027   0.01677  -0.01056
   S     -0.00458   7.21148   7.50678   0.01696  -0.00967   0.00177
   S      6.24249   1.80681   7.50665  -0.00028   0.01916  -0.00357
   S      4.67620   4.50562   7.51451   0.01565  -0.00908   0.00188
   S      3.12212   7.21149   7.50675  -0.01669  -0.01014   0.00168
   S      1.55864   0.90642   1.45529  -0.00001   0.00034   0.00056
   S      0.00036   3.60549   1.45534  -0.00033  -0.00030  -0.00028
   S     -1.56085   6.31303   1.44466  -0.00008   0.00024   0.00014
   S      4.68058   0.90336   1.45834  -0.00102  -0.00023   0.00036
   S      3.11696   3.60551   1.45529   0.00033  -0.00029  -0.00029
   S      1.55862   6.31082   1.45839  -0.00001   0.00150  -0.00069
   S      7.80408   0.90337   1.45827   0.00105  -0.00020   0.00038
   S      6.24244   3.60380   1.44454  -0.00000   0.00009  -0.00016
   S      4.67818   6.31310   1.44453   0.00008   0.00024   0.00013
   S     -0.01026   1.79984  10.62947  -0.01624   0.00933  -0.00314
   S     -1.57164   4.51308  10.62700   0.01656   0.01008  -0.00165
   S     -3.12492   7.20352  10.62703   0.00028  -0.01905   0.00332
   S      3.12781   1.79984  10.62941   0.01598   0.00979  -0.00299
   S      1.55879   4.51750  10.62947   0.00027  -0.01826   0.00600
   S      0.00260   7.21560  10.61538  -0.01419   0.00670  -0.00300
   S      6.24250   1.79852  10.61526   0.00021  -0.01750   0.00588
   S      4.68921   4.51308  10.62690  -0.01683   0.00960  -0.00173
   S      3.11503   7.21558  10.61535   0.01393   0.00711  -0.00285
   S      1.55861   0.89910   4.58018   0.00002  -0.00023  -0.00242
   S     -0.00577   3.60903   4.58029   0.00057   0.00073   0.00122
   S     -1.56945   6.30807   4.55559   0.00004  -0.00025   0.00179
   S      4.68089   0.90318   4.57058   0.00010  -0.00014   0.00129
   S      3.12329   3.60920   4.58019  -0.00057   0.00071   0.00128
   S      1.55869   6.31109   4.57062  -0.00000  -0.00038  -0.00261
   S      7.80388   0.90317   4.57049  -0.00011  -0.00014   0.00135
   S      6.24243   3.61374   4.55547  -0.00000  -0.00026  -0.00346
   S      4.68683   6.30810   4.55547  -0.00004  -0.00025   0.00171
freq: 182.28 cm-1
PRIMCOORD 37
     55   1
   Ni     1.55913   2.70553   5.87946   0.00259  -0.00003  -0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00004  -0.00089   0.00136
   Mo    -1.56975   4.51200   2.99262  -0.00067   0.00142   0.00017
   Mo    -3.12506   7.20582   2.99260   0.00189   0.00002  -0.00001
   Mo     3.12369   1.80223   3.00958  -0.00007   0.00086  -0.00139
   Mo     1.55868   4.51300   3.00958   0.00144   0.00001   0.00002
   Mo    -0.00408   7.21191   3.01147  -0.00115  -0.00147   0.00039
   Mo     6.24237   1.80616   3.01134   0.00136   0.00003   0.00000
   Mo     4.68716   4.51206   2.99247  -0.00063  -0.00146  -0.00017
   Mo     3.12140   7.21191   3.01139  -0.00120   0.00145  -0.00041
   Mo     1.55875   0.90020   9.08602   0.00765   0.00008  -0.00039
   Mo    -0.00487   3.60850   9.08608  -0.00200   0.00545   0.02380
   Mo    -1.56202   6.31226   9.06569  -0.00220  -0.00342  -0.02415
   Mo     4.68059   0.90335   9.06180  -0.00482   0.00606   0.02253
   Mo     3.12240   3.60851   9.08602  -0.00186  -0.00558  -0.02340
   Mo     1.55879   6.31054   9.06191   0.00589   0.00011  -0.00037
   Mo     7.80440   0.90335   9.06179  -0.00464  -0.00612  -0.02215
   Mo     6.24251   3.60519   9.06556   0.00361   0.00006  -0.00040
   Mo     4.67961   6.31227   9.06560  -0.00229   0.00338   0.02456
   S      0.03456   1.82577   7.50711   0.00767   0.01540   0.00930
   S     -1.55869   4.50561   7.51460   0.00881  -0.01537  -0.00341
   S     -3.12496   7.21852   7.51464  -0.01824  -0.00025   0.00006
   S      3.08287   1.82579   7.50702   0.00810  -0.01512  -0.00945
   S      1.55874   4.46573   7.50711  -0.01855  -0.00024   0.00016
   S     -0.00458   7.21148   7.50678   0.00923   0.01684   0.00324
   S      6.24249   1.80681   7.50665  -0.01954  -0.00027   0.00005
   S      4.67620   4.50562   7.51451   0.00836   0.01563   0.00337
   S      3.12212   7.21149   7.50675   0.00971  -0.01656  -0.00328
   S      1.55864   0.90642   1.45529  -0.00049  -0.00000  -0.00002
   S      0.00036   3.60549   1.45534   0.00009  -0.00033   0.00056
   S     -1.56085   6.31303   1.44466   0.00014  -0.00011   0.00006
   S      4.68058   0.90336   1.45834   0.00097  -0.00102  -0.00052
   S      3.11696   3.60551   1.45529   0.00008   0.00034  -0.00056
   S      1.55862   6.31082   1.45839  -0.00083  -0.00002   0.00000
   S      7.80408   0.90337   1.45827   0.00095   0.00103   0.00050
   S      6.24244   3.60380   1.44454   0.00028   0.00000  -0.00000
   S      4.67818   6.31310   1.44453   0.00014   0.00010  -0.00007
   S     -0.01026   1.79984  10.62947  -0.00871  -0.01617  -0.00539
   S     -1.57164   4.51308  10.62700  -0.00965   0.01646   0.00313
   S     -3.12492   7.20352  10.62703   0.01938   0.00028  -0.00005
   S      3.12781   1.79984  10.62941  -0.00917   0.01589   0.00550
   S      1.55879   4.51750  10.62947   0.01881   0.00026  -0.00008
   S      0.00260   7.21560  10.61538  -0.00913  -0.01415  -0.00526
   S      6.24250   1.79852  10.61526   0.01493   0.00025  -0.00008
   S      4.68921   4.51308  10.62690  -0.00918  -0.01675  -0.00308
   S      3.11503   7.21558  10.61535  -0.00953   0.01395   0.00535
   S      1.55861   0.89910   4.58018   0.00102   0.00000   0.00004
   S     -0.00577   3.60903   4.58029   0.00006   0.00052  -0.00221
   S     -1.56945   6.30807   4.55559  -0.00022   0.00002   0.00308
   S      4.68089   0.90318   4.57058  -0.00026   0.00010  -0.00239
   S      3.12329   3.60920   4.58019   0.00007  -0.00055   0.00216
   S      1.55869   6.31109   4.57062  -0.00011   0.00000   0.00004
   S      7.80388   0.90317   4.57049  -0.00025  -0.00009   0.00234
   S      6.24243   3.61374   4.55547  -0.00026   0.00000   0.00005
   S      4.68683   6.30810   4.55547  -0.00022  -0.00001  -0.00314
freq: 185.51 cm-1
PRIMCOORD 38
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00036  -0.00001   0.00003
   Mo    -0.00641   1.80219   3.00958   0.00100   0.00187  -0.00051
   Mo    -1.56975   4.51200   2.99262   0.00145  -0.00202   0.00075
   Mo    -3.12506   7.20582   2.99260  -0.00197   0.00001   0.00002
   Mo     3.12369   1.80223   3.00958   0.00101  -0.00191   0.00055
   Mo     1.55868   4.51300   3.00958  -0.00227   0.00004   0.00003
   Mo    -0.00408   7.21191   3.01147   0.00093   0.00132  -0.00108
   Mo     6.24237   1.80616   3.01134  -0.00138   0.00002   0.00002
   Mo     4.68716   4.51206   2.99247   0.00152   0.00202  -0.00073
   Mo     3.12140   7.21191   3.01139   0.00091  -0.00134   0.00110
   Mo     1.55875   0.90020   9.08602   0.02685  -0.00016  -0.00006
   Mo    -0.00487   3.60850   9.08608  -0.01019   0.02146  -0.00613
   Mo    -1.56202   6.31226   9.06569  -0.01120  -0.01824   0.00681
   Mo     4.68059   0.90335   9.06180  -0.01338   0.02035  -0.00821
   Mo     3.12240   3.60851   9.08602  -0.01039  -0.02127   0.00613
   Mo     1.55879   6.31054   9.06191   0.02176  -0.00012  -0.00007
   Mo     7.80440   0.90335   9.06179  -0.01366  -0.02026   0.00821
   Mo     6.24251   3.60519   9.06556   0.02052  -0.00013  -0.00006
   Mo     4.67961   6.31227   9.06560  -0.01099   0.01836  -0.00680
   S      0.03456   1.82577   7.50711  -0.00206  -0.00454   0.02121
   S     -1.55869   4.50561   7.51460  -0.00312   0.00499  -0.01688
   S     -3.12496   7.21852   7.51464   0.00563  -0.00005  -0.00014
   S      3.08287   1.82579   7.50702  -0.00197   0.00455  -0.02107
   S      1.55874   4.46573   7.50711   0.00574   0.00000  -0.00014
   S     -0.00458   7.21148   7.50678  -0.00274  -0.00457   0.01724
   S      6.24249   1.80681   7.50665   0.00503  -0.00003  -0.00014
   S      4.67620   4.50562   7.51451  -0.00314  -0.00494   0.01695
   S      3.12212   7.21149   7.50675  -0.00269   0.00460  -0.01718
   S      1.55864   0.90642   1.45529   0.00017  -0.00001   0.00002
   S      0.00036   3.60549   1.45534   0.00025  -0.00004  -0.00157
   S     -1.56085   6.31303   1.44466  -0.00023  -0.00060   0.00102
   S      4.68058   0.90336   1.45834   0.00035   0.00008  -0.00120
   S      3.11696   3.60551   1.45529   0.00025   0.00006   0.00165
   S      1.55862   6.31082   1.45839   0.00049   0.00001  -0.00000
   S      7.80408   0.90337   1.45827   0.00034  -0.00008   0.00124
   S      6.24244   3.60380   1.44454   0.00076  -0.00000  -0.00000
   S      4.67818   6.31310   1.44453  -0.00021   0.00060  -0.00098
   S     -0.01026   1.79984  10.62947   0.00408   0.00416  -0.02025
   S     -1.57164   4.51308  10.62700   0.00159  -0.00397   0.01773
   S     -3.12492   7.20352  10.62703  -0.00506   0.00001   0.00011
   S      3.12781   1.79984  10.62941   0.00406  -0.00418   0.02004
   S      1.55879   4.51750  10.62947  -0.00329   0.00005   0.00010
   S      0.00260   7.21560  10.61538   0.00192   0.00620  -0.01860
   S      6.24250   1.79852  10.61526  -0.00908   0.00002   0.00011
   S      4.68921   4.51308  10.62690   0.00164   0.00394  -0.01787
   S      3.11503   7.21558  10.61535   0.00185  -0.00625   0.01845
   S      1.55861   0.89910   4.58018  -0.00121  -0.00001   0.00003
   S     -0.00577   3.60903   4.58029  -0.00018  -0.00061   0.00243
   S     -1.56945   6.30807   4.55559   0.00041   0.00057  -0.00219
   S      4.68089   0.90318   4.57058   0.00052  -0.00099   0.00154
   S      3.12329   3.60920   4.58019  -0.00015   0.00062  -0.00243
   S      1.55869   6.31109   4.57062  -0.00118   0.00003   0.00004
   S      7.80388   0.90317   4.57049   0.00050   0.00096  -0.00152
   S      6.24243   3.61374   4.55547  -0.00060   0.00001   0.00004
   S      4.68683   6.30810   4.55547   0.00040  -0.00058   0.00221
freq: 185.61 cm-1
PRIMCOORD 39
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00026  -0.00004
   Mo    -0.00641   1.80219   3.00958   0.00181  -0.00100  -0.00022
   Mo    -1.56975   4.51200   2.99262  -0.00189  -0.00086  -0.00030
   Mo    -3.12506   7.20582   2.99260   0.00001   0.00251   0.00063
   Mo     3.12369   1.80223   3.00958  -0.00182  -0.00098  -0.00022
   Mo     1.55868   4.51300   3.00958   0.00001   0.00191   0.00041
   Mo    -0.00408   7.21191   3.01147   0.00129  -0.00064  -0.00051
   Mo     6.24237   1.80616   3.01134   0.00000   0.00168   0.00105
   Mo     4.68716   4.51206   2.99247   0.00188  -0.00087  -0.00030
   Mo     3.12140   7.21191   3.01139  -0.00130  -0.00063  -0.00052
   Mo     1.55875   0.90020   9.08602  -0.00015  -0.02286  -0.00673
   Mo    -0.00487   3.60850   9.08608   0.02141   0.01421   0.00340
   Mo    -1.56202   6.31226   9.06569  -0.01846   0.01025   0.00372
   Mo     4.68059   0.90335   9.06180   0.02049   0.01000   0.00463
   Mo     3.12240   3.60851   9.08602  -0.02129   0.01445   0.00333
   Mo     1.55879   6.31054   9.06191  -0.00012  -0.02536  -0.00914
   Mo     7.80440   0.90335   9.06179  -0.02033   0.01024   0.00453
   Mo     6.24251   3.60519   9.06556  -0.00012  -0.02163  -0.00753
   Mo     4.67961   6.31227   9.06560   0.01859   0.01003   0.00380
   S      0.03456   1.82577   7.50711  -0.00429   0.00297   0.01212
   S     -1.55869   4.50561   7.51460   0.00480   0.00263   0.00990
   S     -3.12496   7.21852   7.51464  -0.00003  -0.00573  -0.01975
   S      3.08287   1.82579   7.50702   0.00431   0.00292   0.01236
   S      1.55874   4.46573   7.50711  -0.00003  -0.00461  -0.02441
   S     -0.00458   7.21148   7.50678  -0.00435   0.00244   0.00995
   S      6.24249   1.80681   7.50665  -0.00003  -0.00497  -0.01995
   S      4.67620   4.50562   7.51451  -0.00477   0.00269   0.00971
   S      3.12212   7.21149   7.50675   0.00439   0.00239   0.01014
   S      1.55864   0.90642   1.45529   0.00000   0.00047  -0.00176
   S      0.00036   3.60549   1.45534  -0.00014   0.00017   0.00083
   S     -1.56085   6.31303   1.44466  -0.00042   0.00029   0.00057
   S      4.68058   0.90336   1.45834  -0.00005   0.00041   0.00071
   S      3.11696   3.60551   1.45529   0.00014   0.00017   0.00082
   S      1.55862   6.31082   1.45839  -0.00000   0.00033  -0.00134
   S      7.80408   0.90337   1.45827   0.00004   0.00041   0.00070
   S      6.24244   3.60380   1.44454  -0.00000  -0.00039  -0.00109
   S      4.67818   6.31310   1.44453   0.00042   0.00029   0.00057
   S     -0.01026   1.79984  10.62947   0.00400  -0.00084  -0.01153
   S     -1.57164   4.51308  10.62700  -0.00373  -0.00264  -0.01045
   S     -3.12492   7.20352  10.62703   0.00003   0.00368   0.02080
   S      3.12781   1.79984  10.62941  -0.00404  -0.00079  -0.01177
   S      1.55879   4.51750  10.62947   0.00002   0.00605   0.02325
   S      0.00260   7.21560  10.61538   0.00604  -0.00529  -0.01070
   S      6.24250   1.79852  10.61526   0.00005   0.00543   0.02150
   S      4.68921   4.51308  10.62690   0.00371  -0.00269  -0.01024
   S      3.11503   7.21558  10.61535  -0.00607  -0.00521  -0.01092
   S      1.55861   0.89910   4.58018   0.00001   0.00017   0.00265
   S     -0.00577   3.60903   4.58029  -0.00050  -0.00074  -0.00130
   S     -1.56945   6.30807   4.55559   0.00047  -0.00026  -0.00122
   S      4.68089   0.90318   4.57058  -0.00088  -0.00050  -0.00089
   S      3.12329   3.60920   4.58019   0.00050  -0.00075  -0.00128
   S      1.55869   6.31109   4.57062   0.00000   0.00081   0.00169
   S      7.80388   0.90317   4.57049   0.00087  -0.00051  -0.00088
   S      6.24243   3.61374   4.55547   0.00000   0.00059   0.00249
   S      4.68683   6.30810   4.55547  -0.00048  -0.00026  -0.00124
freq: 187.47 cm-1
PRIMCOORD 40
     55   1
   Ni     1.55913   2.70553   5.87946   0.00789  -0.00006  -0.00003
   Mo    -0.00641   1.80219   3.00958  -0.01003  -0.01734   0.00983
   Mo    -1.56975   4.51200   2.99262  -0.01404   0.02003  -0.01480
   Mo    -3.12506   7.20582   2.99260   0.02096   0.00023   0.00013
   Mo     3.12369   1.80223   3.00958  -0.01036   0.01720  -0.00998
   Mo     1.55868   4.51300   3.00958   0.01964   0.00015   0.00008
   Mo    -0.00408   7.21191   3.01147  -0.00929  -0.01757   0.01111
   Mo     6.24237   1.80616   3.01134   0.02079   0.00017   0.00010
   Mo     4.68716   4.51206   2.99247  -0.01372  -0.02021   0.01462
   Mo     3.12140   7.21191   3.01139  -0.00961   0.01739  -0.01125
   Mo     1.55875   0.90020   9.08602   0.00162   0.00003   0.00004
   Mo    -0.00487   3.60850   9.08608  -0.00062   0.00130  -0.00228
   Mo    -1.56202   6.31226   9.06569  -0.00050  -0.00160   0.00191
   Mo     4.68059   0.90335   9.06180  -0.00117   0.00130  -0.00278
   Mo     3.12240   3.60851   9.08602  -0.00066  -0.00133   0.00230
   Mo     1.55879   6.31054   9.06191   0.00113  -0.00002   0.00005
   Mo     7.80440   0.90335   9.06179  -0.00111  -0.00127   0.00279
   Mo     6.24251   3.60519   9.06556   0.00223   0.00001   0.00003
   Mo     4.67961   6.31227   9.06560  -0.00052   0.00158  -0.00190
   S      0.03456   1.82577   7.50711  -0.00070  -0.00115   0.00035
   S     -1.55869   4.50561   7.51460  -0.00032   0.00109  -0.00095
   S     -3.12496   7.21852   7.51464   0.00159   0.00003   0.00003
   S      3.08287   1.82579   7.50702  -0.00076   0.00116  -0.00033
   S      1.55874   4.46573   7.50711   0.00130  -0.00001  -0.00000
   S     -0.00458   7.21148   7.50678  -0.00087  -0.00153  -0.00004
   S      6.24249   1.80681   7.50665   0.00171   0.00001   0.00002
   S      4.67620   4.50562   7.51451  -0.00033  -0.00112   0.00099
   S      3.12212   7.21149   7.50675  -0.00090   0.00151   0.00010
   S      1.55864   0.90642   1.45529  -0.00812  -0.00003  -0.00020
   S      0.00036   3.60549   1.45534   0.00133  -0.00541   0.01645
   S     -1.56085   6.31303   1.44466   0.00434   0.01162  -0.01870
   S      4.68058   0.90336   1.45834   0.00488  -0.00731   0.01751
   S      3.11696   3.60551   1.45529   0.00122   0.00549  -0.01635
   S      1.55862   6.31082   1.45839  -0.00786  -0.00009  -0.00019
   S      7.80408   0.90337   1.45827   0.00476   0.00738  -0.01736
   S      6.24244   3.60380   1.44454  -0.01556  -0.00010  -0.00020
   S      4.67818   6.31310   1.44453   0.00452  -0.01147   0.01886
   S     -0.01026   1.79984  10.62947   0.00109   0.00185  -0.00176
   S     -1.57164   4.51308  10.62700   0.00152  -0.00178   0.00193
   S     -3.12492   7.20352  10.62703  -0.00158  -0.00001  -0.00000
   S      3.12781   1.79984  10.62941   0.00109  -0.00181   0.00185
   S      1.55879   4.51750  10.62947  -0.00207  -0.00003   0.00003
   S      0.00260   7.21560  10.61538   0.00079   0.00208  -0.00220
   S      6.24250   1.79852  10.61526  -0.00282  -0.00001  -0.00001
   S      4.68921   4.51308  10.62690   0.00147   0.00178  -0.00189
   S      3.11503   7.21558  10.61535   0.00083  -0.00206   0.00224
   S      1.55861   0.89910   4.58018   0.00838   0.00005   0.00015
   S     -0.00577   3.60903   4.58029  -0.00132   0.00547  -0.01650
   S     -1.56945   6.30807   4.55559  -0.00379  -0.00827   0.01529
   S      4.68089   0.90318   4.57058  -0.00350   0.00721  -0.01571
   S      3.12329   3.60920   4.58019  -0.00124  -0.00557   0.01632
   S      1.55869   6.31109   4.57062   0.00911   0.00005   0.00014
   S      7.80388   0.90317   4.57049  -0.00334  -0.00727   0.01551
   S      6.24243   3.61374   4.55547   0.01039   0.00007   0.00014
   S      4.68683   6.30810   4.55547  -0.00393   0.00817  -0.01549
freq: 187.71 cm-1
PRIMCOORD 41
     55   1
   Ni     1.55913   2.70553   5.87946   0.00008   0.00822   0.00003
   Mo    -0.00641   1.80219   3.00958  -0.01723   0.00942   0.00573
   Mo    -1.56975   4.51200   2.99262   0.02005   0.00963   0.00829
   Mo    -3.12506   7.20582   2.99260   0.00018  -0.02550  -0.01671
   Mo     3.12369   1.80223   3.00958   0.01705   0.00972   0.00556
   Mo     1.55868   4.51300   3.00958   0.00017  -0.02049  -0.01120
   Mo    -0.00408   7.21191   3.01147  -0.01791   0.01077   0.00646
   Mo     6.24237   1.80616   3.01134   0.00018  -0.01965  -0.01260
   Mo     4.68716   4.51206   2.99247  -0.02029   0.00928   0.00854
   Mo     3.12140   7.21191   3.01139   0.01775   0.01107   0.00627
   Mo     1.55875   0.90020   9.08602   0.00002  -0.00134  -0.00249
   Mo    -0.00487   3.60850   9.08608   0.00124   0.00076   0.00117
   Mo    -1.56202   6.31226   9.06569  -0.00157   0.00132   0.00100
   Mo     4.68059   0.90335   9.06180   0.00111   0.00033   0.00142
   Mo     3.12240   3.60851   9.08602  -0.00126   0.00072   0.00121
   Mo     1.55879   6.31054   9.06191   0.00002  -0.00174  -0.00304
   Mo     7.80440   0.90335   9.06179  -0.00114   0.00029   0.00147
   Mo     6.24251   3.60519   9.06556   0.00003  -0.00131  -0.00205
   Mo     4.67961   6.31227   9.06560   0.00155   0.00136   0.00096
   S      0.03456   1.82577   7.50711  -0.00100   0.00047   0.00012
   S     -1.55869   4.50561   7.51460   0.00101   0.00093   0.00050
   S     -3.12496   7.21852   7.51464   0.00001  -0.00080  -0.00113
   S      3.08287   1.82579   7.50702   0.00099   0.00050   0.00009
   S      1.55874   4.46573   7.50711   0.00001  -0.00130  -0.00036
   S     -0.00458   7.21148   7.50678  -0.00145   0.00077  -0.00012
   S      6.24249   1.80681   7.50665   0.00001  -0.00164   0.00014
   S      4.67620   4.50562   7.51451  -0.00101   0.00091   0.00053
   S      3.12212   7.21149   7.50675   0.00144   0.00079  -0.00013
   S      1.55864   0.90642   1.45529  -0.00007   0.00412   0.01891
   S      0.00036   3.60549   1.45534  -0.00533  -0.00513  -0.00932
   S     -1.56085   6.31303   1.44466   0.01135  -0.00869  -0.01107
   S      4.68058   0.90336   1.45834  -0.00727  -0.00355  -0.00994
   S      3.11696   3.60551   1.45529   0.00535  -0.00504  -0.00960
   S      1.55862   6.31082   1.45839  -0.00006   0.00896   0.02048
   S      7.80408   0.90337   1.45827   0.00735  -0.00342  -0.01025
   S      6.24244   3.60380   1.44454  -0.00014   0.01097   0.02185
   S      4.67818   6.31310   1.44453  -0.01127  -0.00889  -0.01074
   S     -0.01026   1.79984  10.62947   0.00177  -0.00098  -0.00103
   S     -1.57164   4.51308  10.62700  -0.00163  -0.00049  -0.00109
   S     -3.12492   7.20352  10.62703  -0.00001   0.00243   0.00213
   S      3.12781   1.79984  10.62941  -0.00175  -0.00102  -0.00098
   S      1.55879   4.51750  10.62947  -0.00002   0.00200   0.00192
   S      0.00260   7.21560  10.61538   0.00194  -0.00148  -0.00128
   S      6.24250   1.79852  10.61526  -0.00002   0.00185   0.00234
   S      4.68921   4.51308  10.62690   0.00165  -0.00046  -0.00114
   S      3.11503   7.21558  10.61535  -0.00193  -0.00151  -0.00123
   S      1.55861   0.89910   4.58018   0.00007  -0.00440  -0.01885
   S     -0.00577   3.60903   4.58029   0.00532   0.00495   0.00939
   S     -1.56945   6.30807   4.55559  -0.00822   0.00556   0.00916
   S      4.68089   0.90318   4.57058   0.00693   0.00497   0.00902
   S      3.12329   3.60920   4.58019  -0.00534   0.00486   0.00967
   S      1.55869   6.31109   4.57062   0.00008  -0.00740  -0.01836
   S      7.80388   0.90317   4.57049  -0.00698   0.00485   0.00929
   S      6.24243   3.61374   4.55547   0.00009  -0.00837  -0.01785
   S      4.68683   6.30810   4.55547   0.00816   0.00570   0.00890
freq: 207.36 cm-1
PRIMCOORD 42
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00056   0.00000   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00518   0.00934  -0.00039
   Mo    -1.56975   4.51200   2.99262   0.01109   0.00077   0.00074
   Mo    -3.12506   7.20582   2.99260   0.01292  -0.00011   0.00000
   Mo     3.12369   1.80223   3.00958  -0.00489  -0.00925   0.00044
   Mo     1.55868   4.51300   3.00958  -0.02089   0.00012   0.00002
   Mo    -0.00408   7.21191   3.01147  -0.00652  -0.01032  -0.00069
   Mo     6.24237   1.80616   3.01134   0.01119   0.00002   0.00001
   Mo     4.68716   4.51206   2.99247   0.01113  -0.00084  -0.00072
   Mo     3.12140   7.21191   3.01139  -0.00674   0.01027   0.00072
   Mo     1.55875   0.90020   9.08602   0.02816  -0.00011  -0.00001
   Mo    -0.00487   3.60850   9.08608   0.00745   0.01166  -0.00087
   Mo    -1.56202   6.31226   9.06569   0.00946   0.01502   0.00054
   Mo     4.68059   0.90335   9.06180  -0.01409  -0.00253  -0.00141
   Mo     3.12240   3.60851   9.08602   0.00781  -0.01182   0.00083
   Mo     1.55879   6.31054   9.06191  -0.01907   0.00017  -0.00000
   Mo     7.80440   0.90335   9.06179  -0.01430   0.00270   0.00137
   Mo     6.24251   3.60519   9.06556  -0.01607  -0.00010  -0.00001
   Mo     4.67961   6.31227   9.06560   0.00969  -0.01497  -0.00058
   S      0.03456   1.82577   7.50711   0.00669  -0.00116   0.01691
   S     -1.55869   4.50561   7.51460  -0.00468   0.00823   0.00847
   S     -3.12496   7.21852   7.51464   0.00937  -0.00001  -0.00011
   S      3.08287   1.82579   7.50702   0.00678   0.00101  -0.01694
   S      1.55874   4.46573   7.50711   0.00858   0.00001   0.00018
   S     -0.00458   7.21148   7.50678  -0.00447   0.00682  -0.01305
   S      6.24249   1.80681   7.50665  -0.01597   0.00002  -0.00015
   S      4.67620   4.50562   7.51451  -0.00446  -0.00824  -0.00853
   S      3.12212   7.21149   7.50675  -0.00438  -0.00667   0.01309
   S      1.55864   0.90642   1.45529  -0.00463   0.00002   0.00015
   S      0.00036   3.60549   1.45534  -0.00551   0.00069  -0.01216
   S     -1.56085   6.31303   1.44466   0.00253  -0.00636  -0.00751
   S      4.68058   0.90336   1.45834   0.00335  -0.00528   0.00598
   S      3.11696   3.60551   1.45529  -0.00550  -0.00061   0.01221
   S      1.55862   6.31082   1.45839  -0.00607   0.00002  -0.00008
   S      7.80408   0.90337   1.45827   0.00319   0.00524  -0.00599
   S      6.24244   3.60380   1.44454   0.01291  -0.00001  -0.00002
   S      4.67818   6.31310   1.44453   0.00241   0.00628   0.00758
   S     -0.01026   1.79984  10.62947   0.00891   0.00113  -0.01523
   S     -1.57164   4.51308  10.62700  -0.00372   0.00708  -0.00912
   S     -3.12492   7.20352  10.62703   0.00840  -0.00001   0.00008
   S      3.12781   1.79984  10.62941   0.00902  -0.00127   0.01519
   S      1.55879   4.51750  10.62947   0.00670  -0.00002  -0.00020
   S      0.00260   7.21560  10.61538  -0.00345   0.00833   0.01113
   S      6.24250   1.79852  10.61526  -0.01752   0.00001   0.00010
   S      4.68921   4.51308  10.62690  -0.00352  -0.00709   0.00910
   S      3.11503   7.21558  10.61535  -0.00332  -0.00817  -0.01121
   S      1.55861   0.89910   4.58018  -0.00713   0.00003  -0.00012
   S     -0.00577   3.60903   4.58029  -0.00717   0.00039   0.01346
   S     -1.56945   6.30807   4.55559   0.00325  -0.00506   0.00834
   S      4.68089   0.90318   4.57058   0.00329  -0.00592  -0.00592
   S      3.12329   3.60920   4.58019  -0.00717  -0.00027  -0.01341
   S      1.55869   6.31109   4.57062  -0.00696   0.00003   0.00012
   S      7.80388   0.90317   4.57049   0.00310   0.00587   0.00600
   S      6.24243   3.61374   4.55547   0.01162  -0.00001   0.00005
   S      4.68683   6.30810   4.55547   0.00315   0.00498  -0.00837
freq: 207.55 cm-1
PRIMCOORD 43
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00055   0.00003
   Mo    -0.00641   1.80219   3.00958  -0.00785   0.01466   0.00011
   Mo    -1.56975   4.51200   2.99262   0.00123  -0.00884   0.00038
   Mo    -3.12506   7.20582   2.99260  -0.00009  -0.01137  -0.00095
   Mo     3.12369   1.80223   3.00958   0.00791   0.01478   0.00011
   Mo     1.55868   4.51300   3.00958   0.00014   0.00254  -0.00012
   Mo    -0.00408   7.21191   3.01147   0.01072  -0.00749   0.00034
   Mo     6.24237   1.80616   3.01134  -0.00007   0.01010  -0.00070
   Mo     4.68716   4.51206   2.99247  -0.00138  -0.00882   0.00039
   Mo     3.12140   7.21191   3.01139  -0.01063  -0.00763   0.00033
   Mo     1.55875   0.90020   9.08602  -0.00019   0.00098   0.00088
   Mo    -0.00487   3.60850   9.08608  -0.01313  -0.02159  -0.00044
   Mo    -1.56202   6.31226   9.06569  -0.01447   0.00527  -0.00032
   Mo     4.68059   0.90335   9.06180   0.00417   0.01965  -0.00074
   Mo     3.12240   3.60851   9.08602   0.01303  -0.02144  -0.00045
   Mo     1.55879   6.31054   9.06191   0.00012   0.01213   0.00147
   Mo     7.80440   0.90335   9.06179  -0.00399   0.01961  -0.00075
   Mo     6.24251   3.60519   9.06556   0.00011  -0.01922   0.00080
   Mo     4.67961   6.31227   9.06560   0.01435   0.00547  -0.00032
   S      0.03456   1.82577   7.50711   0.00033  -0.00725  -0.01027
   S     -1.55869   4.50561   7.51460  -0.00871  -0.00620   0.00398
   S     -3.12496   7.21852   7.51464  -0.00006   0.00876  -0.00814
   S      3.08287   1.82579   7.50702  -0.00041  -0.00727  -0.01005
   S      1.55874   4.46573   7.50711  -0.00005  -0.00673   0.02023
   S     -0.00458   7.21148   7.50678  -0.00640   0.01261   0.00867
   S      6.24249   1.80681   7.50665   0.00011   0.00169  -0.01682
   S      4.67620   4.50562   7.51451   0.00877  -0.00609   0.00409
   S      3.12212   7.21149   7.50675   0.00646   0.01269   0.00850
   S      1.55864   0.90642   1.45529   0.00003   0.00444   0.01332
   S      0.00036   3.60549   1.45534   0.00079   0.00573  -0.00627
   S     -1.56085   6.31303   1.44466   0.00646  -0.00853   0.00286
   S      4.68058   0.90336   1.45834   0.00472   0.00076   0.00402
   S      3.11696   3.60551   1.45529  -0.00071   0.00574  -0.00643
   S      1.55862   6.31082   1.45839   0.00004  -0.00640  -0.00882
   S      7.80408   0.90337   1.45827  -0.00476   0.00069   0.00410
   S      6.24244   3.60380   1.44454  -0.00008   0.00211  -0.00568
   S      4.67818   6.31310   1.44453  -0.00650  -0.00861   0.00276
   S     -0.01026   1.79984  10.62947  -0.00211  -0.00667   0.00917
   S     -1.57164   4.51308  10.62700  -0.00781  -0.00568  -0.00415
   S     -3.12492   7.20352  10.62703  -0.00006   0.00765   0.00875
   S      3.12781   1.79984  10.62941   0.00199  -0.00666   0.00897
   S      1.55879   4.51750  10.62947  -0.00004  -0.01046  -0.01811
   S      0.00260   7.21560  10.61538  -0.00781   0.01316  -0.00761
   S      6.24250   1.79852  10.61526   0.00011  -0.00022   0.01479
   S      4.68921   4.51308  10.62690   0.00785  -0.00558  -0.00427
   S      3.11503   7.21558  10.61535   0.00785   0.01327  -0.00747
   S      1.55861   0.89910   4.58018   0.00004   0.00630  -0.01476
   S     -0.00577   3.60903   4.58029   0.00105   0.00808   0.00700
   S     -1.56945   6.30807   4.55559   0.00536  -0.00754  -0.00344
   S      4.68089   0.90318   4.57058   0.00508   0.00168  -0.00413
   S      3.12329   3.60920   4.58019  -0.00096   0.00809   0.00718
   S      1.55869   6.31109   4.57062   0.00005  -0.00610   0.00910
   S      7.80388   0.90317   4.57049  -0.00512   0.00160  -0.00420
   S      6.24243   3.61374   4.55547  -0.00008   0.00111   0.00644
   S      4.68683   6.30810   4.55547  -0.00540  -0.00760  -0.00333
freq: 209.38 cm-1
PRIMCOORD 44
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00118   0.00000   0.00000
   Mo    -0.00641   1.80219   3.00958  -0.00661  -0.01345   0.00095
   Mo    -1.56975   4.51200   2.99262  -0.00752  -0.01223   0.00074
   Mo    -3.12506   7.20582   2.99260  -0.02917   0.00001   0.00000
   Mo     3.12369   1.80223   3.00958  -0.00575   0.01283  -0.00084
   Mo     1.55868   4.51300   3.00958   0.01616   0.00054   0.00005
   Mo    -0.00408   7.21191   3.01147   0.01484   0.00120   0.00010
   Mo     6.24237   1.80616   3.01134   0.01251  -0.00047   0.00002
   Mo     4.68716   4.51206   2.99247  -0.00753   0.01235  -0.00072
   Mo     3.12140   7.21191   3.01139   0.01415  -0.00077  -0.00006
   Mo     1.55875   0.90020   9.08602   0.01119  -0.00037  -0.00003
   Mo    -0.00487   3.60850   9.08608  -0.00713   0.01057   0.00038
   Mo    -1.56202   6.31226   9.06569   0.01229  -0.00045  -0.00019
   Mo     4.68059   0.90335   9.06180  -0.00517  -0.01151   0.00040
   Mo     3.12240   3.60851   9.08602  -0.00639  -0.01018  -0.00044
   Mo     1.55879   6.31054   9.06191  -0.02535   0.00009  -0.00002
   Mo     7.80440   0.90335   9.06179  -0.00539   0.01148  -0.00043
   Mo     6.24251   3.60519   9.06556   0.01297   0.00027  -0.00003
   Mo     4.67961   6.31227   9.06560   0.01279   0.00008   0.00013
   S      0.03456   1.82577   7.50711   0.00239   0.00597   0.00650
   S     -1.55869   4.50561   7.51460   0.00340   0.00570  -0.00888
   S     -3.12496   7.21852   7.51464   0.01340  -0.00024  -0.00024
   S      3.08287   1.82579   7.50702   0.00251  -0.00600  -0.00621
   S      1.55874   4.46573   7.50711  -0.00784   0.00004   0.00016
   S     -0.00458   7.21148   7.50678  -0.00682  -0.00017  -0.01471
   S      6.24249   1.80681   7.50665  -0.00649   0.00017   0.00001
   S      4.67620   4.50562   7.51451   0.00382  -0.00552   0.00833
   S      3.12212   7.21149   7.50675  -0.00656   0.00004   0.01483
   S      1.55864   0.90642   1.45529  -0.00736   0.00002   0.00019
   S      0.00036   3.60549   1.45534   0.00490  -0.00731   0.00893
   S     -1.56085   6.31303   1.44466  -0.00701   0.00038   0.01654
   S      4.68058   0.90336   1.45834   0.00376   0.00679   0.00756
   S      3.11696   3.60551   1.45529   0.00483   0.00726  -0.00841
   S      1.55862   6.31082   1.45839   0.01601   0.00030  -0.00026
   S      7.80408   0.90337   1.45827   0.00331  -0.00711  -0.00811
   S      6.24244   3.60380   1.44454  -0.00734  -0.00022   0.00017
   S      4.67818   6.31310   1.44453  -0.00738  -0.00010  -0.01632
   S     -0.01026   1.79984  10.62947   0.00322   0.00609  -0.00541
   S     -1.57164   4.51308  10.62700   0.00279   0.00632   0.00881
   S     -3.12492   7.20352  10.62703   0.01380  -0.00022   0.00016
   S      3.12781   1.79984  10.62941   0.00333  -0.00612   0.00502
   S      1.55879   4.51750  10.62947  -0.00740   0.00004  -0.00020
   S      0.00260   7.21560  10.61538  -0.00646  -0.00062   0.01422
   S      6.24250   1.79852  10.61526  -0.00527   0.00019  -0.00005
   S      4.68921   4.51308  10.62690   0.00319  -0.00615  -0.00841
   S      3.11503   7.21558  10.61535  -0.00617   0.00047  -0.01441
   S      1.55861   0.89910   4.58018  -0.00671   0.00001  -0.00011
   S     -0.00577   3.60903   4.58029   0.00373  -0.00643  -0.00955
   S     -1.56945   6.30807   4.55559  -0.00805   0.00096  -0.01693
   S      4.68089   0.90318   4.57058   0.00316   0.00723  -0.00867
   S      3.12329   3.60920   4.58019   0.00366   0.00637   0.00919
   S      1.55869   6.31109   4.57062   0.01599   0.00035   0.00034
   S      7.80388   0.90317   4.57049   0.00262  -0.00759   0.00937
   S      6.24243   3.61374   4.55547  -0.00909  -0.00021  -0.00016
   S      4.68683   6.30810   4.55547  -0.00839  -0.00068   0.01673
freq: 209.77 cm-1
PRIMCOORD 45
     55   1
   Ni     1.55913   2.70553   5.87946   0.00001  -0.00118  -0.00059
   Mo    -0.00641   1.80219   3.00958  -0.01786   0.00789   0.00080
   Mo    -1.56975   4.51200   2.99262  -0.01030  -0.02313  -0.00037
   Mo    -3.12506   7.20582   2.99260   0.00010   0.00006   0.00076
   Mo     3.12369   1.80223   3.00958   0.01791   0.00781   0.00081
   Mo     1.55868   4.51300   3.00958  -0.00005  -0.00816  -0.00067
   Mo    -0.00408   7.21191   3.01147   0.00762   0.01500   0.00009
   Mo     6.24237   1.80616   3.01134  -0.00005   0.00957  -0.00025
   Mo     4.68716   4.51206   2.99247   0.01035  -0.02322  -0.00036
   Mo     3.12140   7.21191   3.01139  -0.00772   0.01500   0.00009
   Mo     1.55875   0.90020   9.08602  -0.00007  -0.01622   0.00047
   Mo    -0.00487   3.60850   9.08608   0.00506   0.00370  -0.00040
   Mo    -1.56202   6.31226   9.06569  -0.00683   0.01094  -0.00021
   Mo     4.68059   0.90335   9.06180  -0.01196  -0.01479  -0.00038
   Mo     3.12240   3.60851   9.08602  -0.00504   0.00380  -0.00040
   Mo     1.55879   6.31054   9.06191   0.00010   0.00195   0.00069
   Mo     7.80440   0.90335   9.06179   0.01204  -0.01487  -0.00038
   Mo     6.24251   3.60519   9.06556  -0.00002   0.01444   0.00015
   Mo     4.67961   6.31227   9.06560   0.00673   0.01097  -0.00021
   S      0.03456   1.82577   7.50711   0.00662  -0.00515   0.00317
   S     -1.55869   4.50561   7.51460   0.00246   0.01014   0.00241
   S     -3.12496   7.21852   7.51464  -0.00005  -0.00046  -0.01417
   S      3.08287   1.82579   7.50702  -0.00664  -0.00512   0.00326
   S      1.55874   4.46573   7.50711   0.00001   0.00419  -0.00296
   S     -0.00458   7.21148   7.50678  -0.00348  -0.00597  -0.00509
   S      6.24249   1.80681   7.50665   0.00004  -0.00368   0.01631
   S      4.67620   4.50562   7.51451  -0.00247   0.01019   0.00238
   S      3.12212   7.21149   7.50675   0.00353  -0.00596  -0.00521
   S      1.55864   0.90642   1.45529   0.00003   0.01083   0.01288
   S      0.00036   3.60549   1.45534  -0.00572  -0.00315  -0.00419
   S     -1.56085   6.31303   1.44466   0.00377  -0.00647   0.01194
   S      4.68058   0.90336   1.45834   0.00955   0.01006  -0.00753
   S      3.11696   3.60551   1.45529   0.00569  -0.00320  -0.00414
   S      1.55862   6.31082   1.45839  -0.00005   0.00124   0.00422
   S      7.80408   0.90337   1.45827  -0.00958   0.01010  -0.00747
   S      6.24244   3.60380   1.44454   0.00002  -0.01010  -0.01678
   S      4.67818   6.31310   1.44453  -0.00372  -0.00648   0.01205
   S     -0.01026   1.79984  10.62947   0.00649  -0.00440  -0.00257
   S     -1.57164   4.51308  10.62700   0.00320   0.01028  -0.00277
   S     -3.12492   7.20352  10.62703  -0.00006  -0.00142   0.01399
   S      3.12781   1.79984  10.62941  -0.00653  -0.00436  -0.00264
   S      1.55879   4.51750  10.62947   0.00001   0.00447   0.00217
   S      0.00260   7.21560  10.61538  -0.00416  -0.00501   0.00503
   S      6.24250   1.79852  10.61526   0.00004  -0.00382  -0.01620
   S      4.68921   4.51308  10.62690  -0.00321   0.01033  -0.00273
   S      3.11503   7.21558  10.61535   0.00420  -0.00499   0.00514
   S      1.55861   0.89910   4.58018   0.00003   0.00903  -0.01380
   S     -0.00577   3.60903   4.58029  -0.00504  -0.00275   0.00480
   S     -1.56945   6.30807   4.55559   0.00430  -0.00772  -0.01225
   S      4.68089   0.90318   4.57058   0.01050   0.00981   0.00840
   S      3.12329   3.60920   4.58019   0.00502  -0.00279   0.00475
   S      1.55869   6.31109   4.57062  -0.00005   0.00078  -0.00516
   S      7.80388   0.90317   4.57049  -0.01053   0.00985   0.00833
   S      6.24243   3.61374   4.55547   0.00003  -0.01065   0.01714
   S      4.68683   6.30810   4.55547  -0.00425  -0.00772  -0.01236
freq: 210.00 cm-1
PRIMCOORD 46
     55   1
   Ni     1.55913   2.70553   5.87946   0.00002   0.00014  -0.00017
   Mo    -0.00641   1.80219   3.00958  -0.01515  -0.01461   0.00116
   Mo    -1.56975   4.51200   2.99262   0.00448   0.00523  -0.00046
   Mo    -3.12506   7.20582   2.99260   0.00056   0.00354  -0.00090
   Mo     3.12369   1.80223   3.00958   0.01541  -0.01508   0.00119
   Mo     1.55868   4.51300   3.00958  -0.00030   0.02472   0.00150
   Mo    -0.00408   7.21191   3.01147   0.01596   0.00841  -0.00026
   Mo     6.24237   1.80616   3.01134  -0.00027  -0.02528  -0.00028
   Mo     4.68716   4.51206   2.99247  -0.00420   0.00473  -0.00041
   Mo     3.12140   7.21191   3.01139  -0.01652   0.00845  -0.00028
   Mo     1.55875   0.90020   9.08602  -0.00032  -0.00534  -0.00032
   Mo    -0.00487   3.60850   9.08608  -0.01025   0.00374  -0.00007
   Mo    -1.56202   6.31226   9.06569  -0.01423  -0.01262  -0.00009
   Mo     4.68059   0.90335   9.06180  -0.00351   0.00885  -0.00000
   Mo     3.12240   3.60851   9.08602   0.01044   0.00423  -0.00007
   Mo     1.55879   6.31054   9.06191   0.00055  -0.00889  -0.00020
   Mo     7.80440   0.90335   9.06179   0.00384   0.00842   0.00000
   Mo     6.24251   3.60519   9.06556  -0.00018   0.01406  -0.00012
   Mo     4.67961   6.31227   9.06560   0.01368  -0.01254  -0.00008
   S      0.03456   1.82577   7.50711   0.00180   0.00365   0.00094
   S     -1.55869   4.50561   7.51460  -0.00594  -0.00035  -0.01077
   S     -3.12496   7.21852   7.51464  -0.00028  -0.00579  -0.00595
   S      3.08287   1.82579   7.50702  -0.00193   0.00387   0.00132
   S      1.55874   4.46573   7.50711   0.00010  -0.00561   0.00294
   S     -0.00458   7.21148   7.50678  -0.00766  -0.00344   0.01051
   S      6.24249   1.80681   7.50665   0.00017   0.01131   0.00378
   S      4.67620   4.50562   7.51451   0.00584  -0.00008  -0.01103
   S      3.12212   7.21149   7.50675   0.00796  -0.00338   0.00987
   S      1.55864   0.90642   1.45529   0.00016   0.00054   0.00423
   S      0.00036   3.60549   1.45534   0.00387  -0.00137   0.00997
   S     -1.56085   6.31303   1.44466   0.00896   0.00821   0.00285
   S      4.68058   0.90336   1.45834   0.00782  -0.00871  -0.01323
   S      3.11696   3.60551   1.45529  -0.00404  -0.00163   0.01028
   S      1.55862   6.31082   1.45839  -0.00029   0.01265  -0.01445
   S      7.80408   0.90337   1.45827  -0.00798  -0.00842  -0.01291
   S      6.24244   3.60380   1.44454   0.00015  -0.00981   0.01081
   S      4.67818   6.31310   1.44453  -0.00869   0.00818   0.00349
   S     -0.01026   1.79984  10.62947   0.00210   0.00359  -0.00028
   S     -1.57164   4.51308  10.62700  -0.00574  -0.00054   0.01031
   S     -3.12492   7.20352  10.62703  -0.00030  -0.00515   0.00538
   S      3.12781   1.79984  10.62941  -0.00228   0.00383  -0.00061
   S      1.55879   4.51750  10.62947   0.00010  -0.00610  -0.00178
   S      0.00260   7.21560  10.61538  -0.00734  -0.00353  -0.01059
   S      6.24250   1.79852  10.61526   0.00016   0.01114  -0.00398
   S      4.68921   4.51308  10.62690   0.00566  -0.00028   0.01057
   S      3.11503   7.21558  10.61535   0.00760  -0.00348  -0.00996
   S      1.55861   0.89910   4.58018   0.00016   0.00014  -0.00354
   S     -0.00577   3.60903   4.58029   0.00343  -0.00137  -0.00958
   S     -1.56945   6.30807   4.55559   0.00867   0.00834  -0.00462
   S      4.68089   0.90318   4.57058   0.00944  -0.00954   0.01398
   S      3.12329   3.60920   4.58019  -0.00357  -0.00160  -0.00990
   S      1.55869   6.31109   4.57062  -0.00029   0.01466   0.01564
   S      7.80388   0.90317   4.57049  -0.00959  -0.00925   0.01361
   S      6.24243   3.61374   4.55547   0.00018  -0.00934  -0.01270
   S      4.68683   6.30810   4.55547  -0.00838   0.00836  -0.00527
freq: 212.48 cm-1
PRIMCOORD 47
     55   1
   Ni     1.55913   2.70553   5.87946   0.00001  -0.00003   0.00858
   Mo    -0.00641   1.80219   3.00958  -0.00773  -0.00312   0.00103
   Mo    -1.56975   4.51200   2.99262  -0.01426   0.00644  -0.00133
   Mo    -3.12506   7.20582   2.99260  -0.00016  -0.01619  -0.00113
   Mo     3.12369   1.80223   3.00958   0.00782  -0.00292   0.00104
   Mo     1.55868   4.51300   3.00958   0.00027   0.00741   0.00109
   Mo    -0.00408   7.21191   3.01147  -0.01020  -0.00570   0.00001
   Mo     6.24237   1.80616   3.01134  -0.00009   0.01336   0.00019
   Mo     4.68716   4.51206   2.99247   0.01399   0.00653  -0.00136
   Mo     3.12140   7.21191   3.01139   0.01037  -0.00597   0.00004
   Mo     1.55875   0.90020   9.08602   0.00028   0.01899   0.00007
   Mo    -0.00487   3.60850   9.08608   0.01742  -0.00896  -0.00003
   Mo    -1.56202   6.31226   9.06569  -0.00512  -0.00275   0.00042
   Mo     4.68059   0.90335   9.06180  -0.02180   0.01140  -0.00127
   Mo     3.12240   3.60851   9.08602  -0.01726  -0.00922  -0.00001
   Mo     1.55879   6.31054   9.06191  -0.00019  -0.02477  -0.00125
   Mo     7.80440   0.90335   9.06179   0.02148   0.01143  -0.00125
   Mo     6.24251   3.60519   9.06556  -0.00016   0.00705   0.00055
   Mo     4.67961   6.31227   9.06560   0.00533  -0.00299   0.00039
   S      0.03456   1.82577   7.50711   0.01032   0.00589  -0.01332
   S     -1.55869   4.50561   7.51460   0.00933  -0.00479   0.00403
   S     -3.12496   7.21852   7.51464   0.00009   0.01040   0.00363
   S      3.08287   1.82579   7.50702  -0.01021   0.00589  -0.01365
   S      1.55874   4.46573   7.50711   0.00009  -0.01123  -0.01442
   S     -0.00458   7.21148   7.50678  -0.00395  -0.00277   0.00896
   S      6.24249   1.80681   7.50665  -0.00013   0.00454   0.01035
   S      4.67620   4.50562   7.51451  -0.00941  -0.00493   0.00389
   S      3.12212   7.21149   7.50675   0.00384  -0.00291   0.00920
   S      1.55864   0.90642   1.45529   0.00003  -0.00698   0.00947
   S      0.00036   3.60549   1.45534  -0.00659   0.00379   0.00816
   S     -1.56085   6.31303   1.44466  -0.00540  -0.00385  -0.01080
   S      4.68058   0.90336   1.45834   0.00501  -0.00191   0.00216
   S      3.11696   3.60551   1.45529   0.00673   0.00377   0.00789
   S      1.55862   6.31082   1.45839   0.00006   0.00483   0.00241
   S      7.80408   0.90337   1.45827  -0.00506  -0.00209   0.00226
   S      6.24244   3.60380   1.44454  -0.00017   0.00615  -0.01254
   S      4.67818   6.31310   1.44453   0.00533  -0.00392  -0.01102
   S     -0.01026   1.79984  10.62947   0.01168   0.00665   0.01394
   S     -1.57164   4.51308  10.62700   0.01006  -0.00520  -0.00315
   S     -3.12492   7.20352  10.62703   0.00011   0.01098  -0.00285
   S      3.12781   1.79984  10.62941  -0.01153   0.00661   0.01427
   S      1.55879   4.51750  10.62947   0.00008  -0.01283   0.01486
   S      0.00260   7.21560  10.61538  -0.00160  -0.00134  -0.01203
   S      6.24250   1.79852  10.61526  -0.00017   0.00184  -0.01320
   S      4.68921   4.51308  10.62690  -0.01012  -0.00530  -0.00302
   S      3.11503   7.21558  10.61535   0.00154  -0.00152  -0.01225
   S      1.55861   0.89910   4.58018   0.00004  -0.00367  -0.00829
   S     -0.00577   3.60903   4.58029  -0.00393   0.00236  -0.00691
   S     -1.56945   6.30807   4.55559  -0.00691  -0.00479   0.00753
   S      4.68089   0.90318   4.57058   0.00541  -0.00224  -0.00099
   S      3.12329   3.60920   4.58019   0.00411   0.00234  -0.00662
   S      1.55869   6.31109   4.57062   0.00006   0.00558  -0.00140
   S      7.80388   0.90317   4.57049  -0.00544  -0.00239  -0.00109
   S      6.24243   3.61374   4.55547  -0.00016   0.00794   0.00939
   S      4.68683   6.30810   4.55547   0.00687  -0.00490   0.00777
freq: 212.65 cm-1
PRIMCOORD 48
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000   0.00283  -0.00005
   Mo    -0.00641   1.80219   3.00958  -0.00600   0.02094  -0.00012
   Mo    -1.56975   4.51200   2.99262   0.00816  -0.00439   0.00082
   Mo    -3.12506   7.20582   2.99260   0.00000  -0.01714  -0.00150
   Mo     3.12369   1.80223   3.00958   0.00600   0.02094  -0.00012
   Mo     1.55868   4.51300   3.00958  -0.00001   0.00930   0.00015
   Mo    -0.00408   7.21191   3.01147   0.01627  -0.01826   0.00024
   Mo     6.24237   1.80616   3.01134   0.00001   0.00887  -0.00027
   Mo     4.68716   4.51206   2.99247  -0.00815  -0.00439   0.00082
   Mo     3.12140   7.21191   3.01139  -0.01627  -0.01825   0.00024
   Mo     1.55875   0.90020   9.08602  -0.00001   0.00620  -0.00129
   Mo    -0.00487   3.60850   9.08608   0.00331   0.01705   0.00053
   Mo    -1.56202   6.31226   9.06569   0.01125  -0.01488   0.00022
   Mo     4.68059   0.90335   9.06180   0.00458  -0.00426   0.00079
   Mo     3.12240   3.60851   9.08602  -0.00333   0.01705   0.00053
   Mo     1.55879   6.31054   9.06191  -0.00000  -0.01258  -0.00155
   Mo     7.80440   0.90335   9.06179  -0.00457  -0.00425   0.00078
   Mo     6.24251   3.60519   9.06556   0.00001   0.01010  -0.00054
   Mo     4.67961   6.31227   9.06560  -0.01125  -0.01487   0.00022
   S      0.03456   1.82577   7.50711  -0.00407   0.00964   0.00672
   S     -1.55869   4.50561   7.51460   0.00287  -0.00128  -0.00780
   S     -3.12496   7.21852   7.51464   0.00000  -0.00925   0.01188
   S      3.08287   1.82579   7.50702   0.00406   0.00963   0.00673
   S      1.55874   4.46573   7.50711  -0.00001   0.00224  -0.01154
   S     -0.00458   7.21148   7.50678   0.00495  -0.00735  -0.00099
   S      6.24249   1.80681   7.50665   0.00000   0.00432   0.00372
   S      4.67620   4.50562   7.51451  -0.00287  -0.00128  -0.00778
   S      3.12212   7.21149   7.50675  -0.00495  -0.00734  -0.00099
   S      1.55864   0.90642   1.45529  -0.00000   0.00390   0.01562
   S      0.00036   3.60549   1.45534   0.00463   0.01131  -0.00825
   S     -1.56085   6.31303   1.44466   0.00949  -0.01019   0.00040
   S      4.68058   0.90336   1.45834   0.00382  -0.00312   0.00821
   S      3.11696   3.60551   1.45529  -0.00463   0.01131  -0.00824
   S      1.55862   6.31082   1.45839  -0.00000  -0.01047  -0.01637
   S      7.80408   0.90337   1.45827  -0.00381  -0.00311   0.00821
   S      6.24244   3.60380   1.44454   0.00001   0.00583   0.00042
   S      4.67818   6.31310   1.44453  -0.00949  -0.01019   0.00040
   S     -0.01026   1.79984  10.62947  -0.00235   0.00883  -0.00657
   S     -1.57164   4.51308  10.62700   0.00190  -0.00149   0.00791
   S     -3.12492   7.20352  10.62703   0.00000  -0.00746  -0.01258
   S      3.12781   1.79984  10.62941   0.00235   0.00882  -0.00658
   S      1.55879   4.51750  10.62947  -0.00001   0.00441   0.01127
   S      0.00260   7.21560  10.61538   0.00640  -0.00839   0.00007
   S      6.24250   1.79852  10.61526   0.00001   0.00590  -0.00172
   S      4.68921   4.51308  10.62690  -0.00189  -0.00149   0.00789
   S      3.11503   7.21558  10.61535  -0.00640  -0.00839   0.00007
   S      1.55861   0.89910   4.58018  -0.00000   0.00646  -0.01693
   S     -0.00577   3.60903   4.58029   0.00438   0.01404   0.00882
   S     -1.56945   6.30807   4.55559   0.00821  -0.00827  -0.00128
   S      4.68089   0.90318   4.57058   0.00390  -0.00250  -0.00877
   S      3.12329   3.60920   4.58019  -0.00438   0.01404   0.00881
   S      1.55869   6.31109   4.57062   0.00000  -0.01025   0.01772
   S      7.80388   0.90317   4.57049  -0.00390  -0.00250  -0.00876
   S      6.24243   3.61374   4.55547   0.00000   0.00514   0.00185
   S      4.68683   6.30810   4.55547  -0.00820  -0.00826  -0.00129
freq: 213.19 cm-1
PRIMCOORD 49
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00274   0.00000   0.00009
   Mo    -0.00641   1.80219   3.00958  -0.01396   0.00640   0.00026
   Mo    -1.56975   4.51200   2.99262   0.01337  -0.00759   0.00108
   Mo    -3.12506   7.20582   2.99260  -0.00028  -0.00019  -0.00001
   Mo     3.12369   1.80223   3.00958  -0.01379  -0.00649  -0.00023
   Mo     1.55868   4.51300   3.00958  -0.02495   0.00008   0.00002
   Mo    -0.00408   7.21191   3.01147  -0.00019  -0.01669  -0.00019
   Mo     6.24237   1.80616   3.01134   0.02839   0.00016   0.00001
   Mo     4.68716   4.51206   2.99247   0.01372   0.00776  -0.00110
   Mo     3.12140   7.21191   3.01139   0.00009   0.01655   0.00020
   Mo     1.55875   0.90020   9.08602  -0.01808   0.00013  -0.00000
   Mo    -0.00487   3.60850   9.08608  -0.01030  -0.00466   0.00094
   Mo    -1.56202   6.31226   9.06569  -0.00074  -0.01232  -0.00036
   Mo     4.68059   0.90335   9.06180   0.00927  -0.00446   0.00125
   Mo     3.12240   3.60851   9.08602  -0.01054   0.00453  -0.00095
   Mo     1.55879   6.31054   9.06191   0.00133  -0.00014  -0.00002
   Mo     7.80440   0.90335   9.06179   0.00952   0.00459  -0.00128
   Mo     6.24251   3.60519   9.06556   0.02061   0.00002  -0.00000
   Mo     4.67961   6.31227   9.06560  -0.00070   0.01232   0.00035
   S      0.03456   1.82577   7.50711  -0.00435   0.00391  -0.01020
   S     -1.55869   4.50561   7.51460   0.00580  -0.00356  -0.01096
   S     -3.12496   7.21852   7.51464  -0.00012   0.00007   0.00003
   S      3.08287   1.82579   7.50702  -0.00447  -0.00385   0.01000
   S      1.55874   4.46573   7.50711  -0.01149  -0.00006  -0.00010
   S     -0.00458   7.21148   7.50678  -0.00012  -0.00567   0.00253
   S      6.24249   1.80681   7.50665   0.00980   0.00001   0.00005
   S      4.67620   4.50562   7.51451   0.00568   0.00350   0.01103
   S      3.12212   7.21149   7.50675  -0.00009   0.00565  -0.00245
   S      1.55864   0.90642   1.45529  -0.01427  -0.00009   0.00011
   S      0.00036   3.60549   1.45534  -0.00642  -0.00463  -0.01414
   S     -1.56085   6.31303   1.44466  -0.00074  -0.00938  -0.00039
   S      4.68058   0.90336   1.45834   0.00800  -0.00414   0.01485
   S      3.11696   3.60551   1.45529  -0.00626   0.00472   0.01435
   S      1.55862   6.31082   1.45839   0.00095   0.00006   0.00005
   S      7.80408   0.90337   1.45827   0.00789   0.00409  -0.01477
   S      6.24244   3.60380   1.44454   0.01606   0.00008  -0.00014
   S      4.67818   6.31310   1.44453  -0.00059   0.00929   0.00014
   S     -0.01026   1.79984  10.62947  -0.00562   0.00241   0.00990
   S     -1.57164   4.51308  10.62700   0.00478  -0.00239   0.01140
   S     -3.12492   7.20352  10.62703   0.00051   0.00008  -0.00003
   S      3.12781   1.79984  10.62941  -0.00575  -0.00234  -0.00973
   S      1.55879   4.51750  10.62947  -0.00984  -0.00007   0.00009
   S      0.00260   7.21560  10.61538  -0.00060  -0.00694  -0.00092
   S      6.24250   1.79852  10.61526   0.01152  -0.00000  -0.00008
   S      4.68921   4.51308  10.62690   0.00464   0.00232  -0.01148
   S      3.11503   7.21558  10.61535  -0.00060   0.00693   0.00077
   S      1.55861   0.89910   4.58018  -0.01677  -0.00005  -0.00008
   S     -0.00577   3.60903   4.58029  -0.00913  -0.00428   0.01518
   S     -1.56945   6.30807   4.55559  -0.00100  -0.00820   0.00204
   S      4.68089   0.90318   4.57058   0.00758  -0.00434  -0.01590
   S      3.12329   3.60920   4.58019  -0.00903   0.00432  -0.01532
   S      1.55869   6.31109   4.57062   0.00074   0.00007  -0.00002
   S      7.80388   0.90317   4.57049   0.00746   0.00428   0.01588
   S      6.24243   3.61374   4.55547   0.01340   0.00010   0.00012
   S      4.68683   6.30810   4.55547  -0.00081   0.00809  -0.00183
freq: 214.28 cm-1
PRIMCOORD 50
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001   0.00052   0.00011
   Mo    -0.00641   1.80219   3.00958   0.01539   0.00668  -0.00089
   Mo    -1.56975   4.51200   2.99262   0.00121   0.00504   0.00013
   Mo    -3.12506   7.20582   2.99260  -0.00008  -0.00237   0.00019
   Mo     3.12369   1.80223   3.00958  -0.01547   0.00673  -0.00090
   Mo     1.55868   4.51300   3.00958   0.00000  -0.01166  -0.00066
   Mo    -0.00408   7.21191   3.01147  -0.01177  -0.01081   0.00031
   Mo     6.24237   1.80616   3.01134   0.00008   0.01179   0.00051
   Mo     4.68716   4.51206   2.99247  -0.00121   0.00514   0.00013
   Mo     3.12140   7.21191   3.01139   0.01185  -0.01076   0.00031
   Mo     1.55875   0.90020   9.08602   0.00001  -0.02279   0.00001
   Mo    -0.00487   3.60850   9.08608  -0.01515   0.00696  -0.00046
   Mo    -1.56202   6.31226   9.06569  -0.02381  -0.00670   0.00002
   Mo     4.68059   0.90335   9.06180  -0.00847   0.00013  -0.00019
   Mo     3.12240   3.60851   9.08602   0.01525   0.00701  -0.00045
   Mo     1.55879   6.31054   9.06191   0.00009  -0.00319   0.00001
   Mo     7.80440   0.90335   9.06179   0.00846   0.00003  -0.00019
   Mo     6.24251   3.60519   9.06556  -0.00010   0.02530   0.00026
   Mo     4.67961   6.31227   9.06560   0.02372  -0.00676   0.00002
   S      0.03456   1.82577   7.50711   0.00452  -0.00131   0.00581
   S     -1.55869   4.50561   7.51460  -0.00907   0.00787  -0.01188
   S     -3.12496   7.21852   7.51464  -0.00005  -0.00895  -0.01876
   S      3.08287   1.82579   7.50702  -0.00451  -0.00125   0.00579
   S      1.55874   4.46573   7.50711   0.00006  -0.00215   0.00792
   S     -0.00458   7.21148   7.50678  -0.01288  -0.00654   0.00764
   S      6.24249   1.80681   7.50665  -0.00001   0.01133   0.01177
   S      4.67620   4.50562   7.51451   0.00902   0.00790  -0.01199
   S      3.12212   7.21149   7.50675   0.01293  -0.00657   0.00755
   S      1.55864   0.90642   1.45529  -0.00005  -0.00396  -0.00646
   S      0.00036   3.60549   1.45534  -0.00024   0.00224  -0.00475
   S     -1.56085   6.31303   1.44466  -0.00617  -0.00255  -0.00542
   S      4.68058   0.90336   1.45834  -0.00799   0.00146   0.01031
   S      3.11696   3.60551   1.45529   0.00024   0.00229  -0.00475
   S      1.55862   6.31082   1.45839   0.00004  -0.00829   0.00615
   S      7.80408   0.90337   1.45827   0.00803   0.00144   0.01021
   S      6.24244   3.60380   1.44454   0.00000   0.00912  -0.00037
   S      4.67818   6.31310   1.44453   0.00613  -0.00253  -0.00550
   S     -0.01026   1.79984  10.62947   0.00486  -0.00085  -0.00425
   S     -1.57164   4.51308  10.62700  -0.00789   0.00722   0.01115
   S     -3.12492   7.20352  10.62703  -0.00005  -0.00870   0.01810
   S      3.12781   1.79984  10.62941  -0.00485  -0.00080  -0.00423
   S      1.55879   4.51750  10.62947   0.00005  -0.00319  -0.00658
   S      0.00260   7.21560  10.61538  -0.01283  -0.00631  -0.00732
   S      6.24250   1.79852  10.61526  -0.00000   0.01125  -0.01129
   S      4.68921   4.51308  10.62690   0.00784   0.00725   0.01126
   S      3.11503   7.21558  10.61535   0.01287  -0.00635  -0.00723
   S      1.55861   0.89910   4.58018  -0.00005  -0.00300   0.00645
   S     -0.00577   3.60903   4.58029  -0.00021   0.00221   0.00461
   S     -1.56945   6.30807   4.55559  -0.00629  -0.00254   0.00664
   S      4.68089   0.90318   4.57058  -0.00943   0.00210  -0.01073
   S      3.12329   3.60920   4.58019   0.00020   0.00226   0.00460
   S      1.55869   6.31109   4.57062   0.00005  -0.00946  -0.00641
   S      7.80388   0.90317   4.57049   0.00948   0.00208  -0.01063
   S      6.24243   3.61374   4.55547   0.00000   0.00951   0.00111
   S      4.68683   6.30810   4.55547   0.00624  -0.00251   0.00672
freq: 214.54 cm-1
PRIMCOORD 51
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00248   0.00000  -0.00002
   Mo    -0.00641   1.80219   3.00958  -0.01059  -0.00748   0.00052
   Mo    -1.56975   4.51200   2.99262  -0.00042  -0.01212   0.00016
   Mo    -3.12506   7.20582   2.99260  -0.02210   0.00008   0.00000
   Mo     3.12369   1.80223   3.00958  -0.01056   0.00748  -0.00053
   Mo     1.55868   4.51300   3.00958   0.00165   0.00003  -0.00000
   Mo    -0.00408   7.21191   3.01147   0.01106  -0.00631   0.00021
   Mo     6.24237   1.80616   3.01134   0.02126  -0.00013  -0.00001
   Mo     4.68716   4.51206   2.99247  -0.00060   0.01205  -0.00016
   Mo     3.12140   7.21191   3.01139   0.01083   0.00640  -0.00023
   Mo     1.55875   0.90020   9.08602   0.00230   0.00008   0.00000
   Mo    -0.00487   3.60850   9.08608   0.01413  -0.00676  -0.00088
   Mo    -1.56202   6.31226   9.06569  -0.01178   0.00914   0.00010
   Mo     4.68059   0.90335   9.06180  -0.00089   0.01406  -0.00012
   Mo     3.12240   3.60851   9.08602   0.01396   0.00668   0.00089
   Mo     1.55879   6.31054   9.06191   0.02356  -0.00000   0.00000
   Mo     7.80440   0.90335   9.06179  -0.00086  -0.01409   0.00013
   Mo     6.24251   3.60519   9.06556  -0.02739  -0.00007   0.00001
   Mo     4.67961   6.31227   9.06560  -0.01192  -0.00903  -0.00009
   S      0.03456   1.82577   7.50711   0.00066  -0.00858   0.00202
   S     -1.55869   4.50561   7.51460  -0.00763  -0.00315   0.01586
   S     -3.12496   7.21852   7.51464  -0.01346   0.00005   0.00005
   S      3.08287   1.82579   7.50702   0.00066   0.00858  -0.00207
   S      1.55874   4.46573   7.50711   0.01546   0.00000  -0.00003
   S     -0.00458   7.21148   7.50678   0.00654   0.00455   0.01215
   S      6.24249   1.80681   7.50665  -0.00155  -0.00005  -0.00001
   S      4.67620   4.50562   7.51451  -0.00773   0.00312  -0.01573
   S      3.12212   7.21149   7.50675   0.00646  -0.00452  -0.01220
   S      1.55864   0.90642   1.45529  -0.01133   0.00005  -0.00002
   S      0.00036   3.60549   1.45534   0.00090  -0.00746  -0.00001
   S     -1.56085   6.31303   1.44466  -0.00553  -0.00281   0.01087
   S      4.68058   0.90336   1.45834   0.00580   0.00317   0.01212
   S      3.11696   3.60551   1.45529   0.00081   0.00743  -0.00004
   S      1.55862   6.31082   1.45839   0.01226  -0.00000  -0.00007
   S      7.80408   0.90337   1.45827   0.00579  -0.00319  -0.01221
   S      6.24244   3.60380   1.44454  -0.00004  -0.00006   0.00007
   S      4.67818   6.31310   1.44453  -0.00565   0.00287  -0.01075
   S     -0.01026   1.79984  10.62947   0.00124  -0.00766  -0.00273
   S     -1.57164   4.51308  10.62700  -0.00631  -0.00387  -0.01631
   S     -3.12492   7.20352  10.62703  -0.01337   0.00005  -0.00004
   S      3.12781   1.79984  10.62941   0.00123   0.00765   0.00279
   S      1.55879   4.51750  10.62947   0.01444   0.00001   0.00004
   S      0.00260   7.21560  10.61538   0.00621   0.00434  -0.01163
   S      6.24250   1.79852  10.61526  -0.00142  -0.00005   0.00001
   S      4.68921   4.51308  10.62690  -0.00641   0.00383   0.01621
   S      3.11503   7.21558  10.61535   0.00613  -0.00431   0.01169
   S      1.55861   0.89910   4.58018  -0.01167   0.00003   0.00000
   S     -0.00577   3.60903   4.58029  -0.00100  -0.00679   0.00009
   S     -1.56945   6.30807   4.55559  -0.00663  -0.00285  -0.01171
   S      4.68089   0.90318   4.57058   0.00535   0.00377  -0.01290
   S      3.12329   3.60920   4.58019  -0.00106   0.00677  -0.00008
   S      1.55869   6.31109   4.57062   0.01252   0.00000   0.00006
   S      7.80388   0.90317   4.57049   0.00535  -0.00380   0.01297
   S      6.24243   3.61374   4.55547  -0.00059  -0.00007  -0.00008
   S      4.68683   6.30810   4.55547  -0.00677   0.00293   0.01158
freq: 214.88 cm-1
PRIMCOORD 52
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001  -0.00279   0.00006
   Mo    -0.00641   1.80219   3.00958  -0.00407  -0.00049   0.00006
   Mo    -1.56975   4.51200   2.99262  -0.01326  -0.01398  -0.00017
   Mo    -3.12506   7.20582   2.99260  -0.00003   0.00536   0.00044
   Mo     3.12369   1.80223   3.00958   0.00403  -0.00047   0.00006
   Mo     1.55868   4.51300   3.00958   0.00001  -0.01848  -0.00063
   Mo    -0.00408   7.21191   3.01147  -0.01026   0.01576   0.00017
   Mo     6.24237   1.80616   3.01134   0.00003   0.01208  -0.00008
   Mo     4.68716   4.51206   2.99247   0.01326  -0.01394  -0.00017
   Mo     3.12140   7.21191   3.01139   0.01030   0.01578   0.00017
   Mo     1.55875   0.90020   9.08602   0.00000   0.01212  -0.00110
   Mo    -0.00487   3.60850   9.08608  -0.01094   0.00777   0.00034
   Mo    -1.56202   6.31226   9.06569   0.00396  -0.02348   0.00008
   Mo     4.68059   0.90335   9.06180   0.01312   0.01526   0.00003
   Mo     3.12240   3.60851   9.08602   0.01100   0.00779   0.00035
   Mo     1.55879   6.31054   9.06191   0.00005  -0.00890  -0.00016
   Mo     7.80440   0.90335   9.06179  -0.01312   0.01520   0.00003
   Mo     6.24251   3.60519   9.06556  -0.00005  -0.00195   0.00002
   Mo     4.67961   6.31227   9.06560  -0.00400  -0.02351   0.00008
   S      0.03456   1.82577   7.50711  -0.00769   0.00997   0.00268
   S     -1.55869   4.50561   7.51460  -0.00586  -0.00980  -0.01168
   S     -3.12496   7.21852   7.51464  -0.00003  -0.00834   0.01396
   S      3.08287   1.82579   7.50702   0.00769   0.01001   0.00268
   S      1.55874   4.46573   7.50711   0.00003  -0.00449  -0.00000
   S     -0.00458   7.21148   7.50678   0.00186   0.00000   0.00845
   S      6.24249   1.80681   7.50665  -0.00000   0.01108  -0.01222
   S      4.67620   4.50562   7.51451   0.00583  -0.00979  -0.01174
   S      3.12212   7.21149   7.50675  -0.00183  -0.00001   0.00841
   S      1.55864   0.90642   1.45529  -0.00002   0.00424  -0.00107
   S      0.00036   3.60549   1.45534  -0.00798  -0.00682  -0.00106
   S     -1.56085   6.31303   1.44466  -0.00534  -0.00300   0.00471
   S      4.68058   0.90336   1.45834   0.00206   0.01074  -0.00444
   S      3.11696   3.60551   1.45529   0.00799  -0.00679  -0.00106
   S      1.55862   6.31082   1.45839   0.00002   0.00203   0.01678
   S      7.80408   0.90337   1.45827  -0.00204   0.01074  -0.00448
   S      6.24244   3.60380   1.44454   0.00000  -0.00490  -0.01408
   S      4.67818   6.31310   1.44453   0.00532  -0.00300   0.00468
   S     -0.01026   1.79984  10.62947  -0.00708   0.00951  -0.00302
   S     -1.57164   4.51308  10.62700  -0.00633  -0.00913   0.01183
   S     -3.12492   7.20352  10.62703  -0.00003  -0.00630  -0.01464
   S      3.12781   1.79984  10.62941   0.00708   0.00954  -0.00301
   S      1.55879   4.51750  10.62947   0.00003  -0.00390   0.00094
   S      0.00260   7.21560  10.61538   0.00171  -0.00004  -0.00800
   S      6.24250   1.79852  10.61526  -0.00000   0.01104   0.01181
   S      4.68921   4.51308  10.62690   0.00631  -0.00912   0.01190
   S      3.11503   7.21558  10.61535  -0.00169  -0.00005  -0.00796
   S      1.55861   0.89910   4.58018  -0.00002   0.00211   0.00132
   S     -0.00577   3.60903   4.58029  -0.00687  -0.00798   0.00118
   S     -1.56945   6.30807   4.55559  -0.00548  -0.00405  -0.00488
   S      4.68089   0.90318   4.57058   0.00209   0.01107   0.00476
   S      3.12329   3.60920   4.58019   0.00687  -0.00796   0.00119
   S      1.55869   6.31109   4.57062   0.00002   0.00120  -0.01772
   S      7.80388   0.90317   4.57049  -0.00208   0.01106   0.00480
   S      6.24243   3.61374   4.55547  -0.00000  -0.00552   0.01510
   S      4.68683   6.30810   4.55547   0.00545  -0.00404  -0.00485
freq: 219.42 cm-1
PRIMCOORD 53
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00011   0.00250
   Mo    -0.00641   1.80219   3.00958  -0.01682  -0.00948   0.00046
   Mo    -1.56975   4.51200   2.99262  -0.01872   0.01146  -0.00247
   Mo    -3.12506   7.20582   2.99260   0.00001  -0.02244  -0.00251
   Mo     3.12369   1.80223   3.00958   0.01705  -0.00930   0.00044
   Mo     1.55868   4.51300   3.00958  -0.00004   0.02002   0.00048
   Mo    -0.00408   7.21191   3.01147  -0.01218  -0.00777   0.00043
   Mo     6.24237   1.80616   3.01134  -0.00023   0.01457   0.00039
   Mo     4.68716   4.51206   2.99247   0.01876   0.01113  -0.00238
   Mo     3.12140   7.21191   3.01139   0.01212  -0.00768   0.00036
   Mo     1.55875   0.90020   9.08602  -0.00007  -0.01446   0.00073
   Mo    -0.00487   3.60850   9.08608  -0.01117   0.00661   0.00062
   Mo    -1.56202   6.31226   9.06569   0.00358   0.00335  -0.00051
   Mo     4.68059   0.90335   9.06180   0.01379  -0.00929   0.00107
   Mo     3.12240   3.60851   9.08602   0.01128   0.00694   0.00061
   Mo     1.55879   6.31054   9.06191   0.00032   0.01672   0.00109
   Mo     7.80440   0.90335   9.06179  -0.01361  -0.00945   0.00109
   Mo     6.24251   3.60519   9.06556  -0.00011  -0.00417  -0.00056
   Mo     4.67961   6.31227   9.06560  -0.00396   0.00316  -0.00044
   S      0.03456   1.82577   7.50711  -0.00486  -0.00349   0.00782
   S     -1.55869   4.50561   7.51460  -0.00576   0.00401  -0.00161
   S     -3.12496   7.21852   7.51464  -0.00016  -0.00671  -0.00285
   S      3.08287   1.82579   7.50702   0.00492  -0.00327   0.00799
   S      1.55874   4.46573   7.50711   0.00003   0.00619   0.00754
   S     -0.00458   7.21148   7.50678   0.00307   0.00152  -0.00633
   S      6.24249   1.80681   7.50665  -0.00005  -0.00410  -0.00517
   S      4.67620   4.50562   7.51451   0.00569   0.00404  -0.00182
   S      3.12212   7.21149   7.50675  -0.00281   0.00158  -0.00660
   S      1.55864   0.90642   1.45529   0.00018  -0.00965   0.01327
   S      0.00036   3.60549   1.45534  -0.00817   0.00505   0.01290
   S     -1.56085   6.31303   1.44466  -0.00674  -0.00408  -0.01522
   S      4.68058   0.90336   1.45834   0.01146  -0.00706   0.00020
   S      3.11696   3.60551   1.45529   0.00815   0.00517   0.01284
   S      1.55862   6.31082   1.45839   0.00011   0.01325  -0.00047
   S      7.80408   0.90337   1.45827  -0.01166  -0.00683   0.00032
   S      6.24244   3.60380   1.44454   0.00012   0.00827  -0.01481
   S      4.67818   6.31310   1.44453   0.00670  -0.00437  -0.01505
   S     -0.01026   1.79984  10.62947  -0.00761  -0.00504  -0.00867
   S     -1.57164   4.51308  10.62700  -0.00693   0.00483   0.00112
   S     -3.12492   7.20352  10.62703  -0.00027  -0.00824   0.00258
   S      3.12781   1.79984  10.62941   0.00765  -0.00485  -0.00884
   S      1.55879   4.51750  10.62947   0.00003   0.00942  -0.00853
   S      0.00260   7.21560  10.61538   0.00138   0.00059   0.00852
   S      6.24250   1.79852  10.61526   0.00001  -0.00203   0.00738
   S      4.68921   4.51308  10.62690   0.00686   0.00476   0.00139
   S      3.11503   7.21558  10.61535  -0.00123   0.00066   0.00887
   S      1.55861   0.89910   4.58018   0.00025  -0.00265  -0.01108
   S     -0.00577   3.60903   4.58029  -0.00229   0.00171  -0.01058
   S     -1.56945   6.30807   4.55559  -0.00971  -0.00577   0.01013
   S      4.68089   0.90318   4.57058   0.01112  -0.00678   0.00120
   S      3.12329   3.60920   4.58019   0.00218   0.00185  -0.01047
   S      1.55869   6.31109   4.57062   0.00007   0.01287   0.00191
   S      7.80388   0.90317   4.57049  -0.01135  -0.00662   0.00103
   S      6.24243   3.61374   4.55547   0.00007   0.01172   0.00979
   S      4.68683   6.30810   4.55547   0.00960  -0.00591   0.00999
freq: 230.82 cm-1
PRIMCOORD 54
     55   1
   Ni     1.55913   2.70553   5.87946   0.00004  -0.00000   0.00003
   Mo    -0.00641   1.80219   3.00958   0.00594  -0.00970   0.00001
   Mo    -1.56975   4.51200   2.99262   0.00627   0.01084   0.00003
   Mo    -3.12506   7.20582   2.99260  -0.01206   0.00006   0.00003
   Mo     3.12369   1.80223   3.00958   0.00574   0.00982   0.00002
   Mo     1.55868   4.51300   3.00958  -0.01142  -0.00012   0.00002
   Mo    -0.00408   7.21191   3.01147   0.00614  -0.01066   0.00002
   Mo     6.24237   1.80616   3.01134  -0.01275  -0.00007   0.00002
   Mo     4.68716   4.51206   2.99247   0.00618  -0.01090   0.00003
   Mo     3.12140   7.21191   3.01139   0.00601   0.01074   0.00001
   Mo     1.55875   0.90020   9.08602   0.01261   0.00010  -0.00002
   Mo    -0.00487   3.60850   9.08608  -0.00629  -0.01091  -0.00002
   Mo    -1.56202   6.31226   9.06569  -0.00652   0.01139  -0.00001
   Mo     4.68059   0.90335   9.06180  -0.00656  -0.01121  -0.00003
   Mo     3.12240   3.60851   9.08602  -0.00645   0.01081  -0.00003
   Mo     1.55879   6.31054   9.06191   0.01273  -0.00009  -0.00003
   Mo     7.80440   0.90335   9.06179  -0.00641   0.01131  -0.00002
   Mo     6.24251   3.60519   9.06556   0.01328   0.00003  -0.00002
   Mo     4.67961   6.31227   9.06560  -0.00648  -0.01143  -0.00002
   S      0.03456   1.82577   7.50711   0.00772  -0.01332  -0.00008
   S     -1.55869   4.50561   7.51460   0.00734   0.01265  -0.00007
   S     -3.12496   7.21852   7.51464  -0.01452   0.00005   0.00000
   S      3.08287   1.82579   7.50702   0.00772   0.01333  -0.00006
   S      1.55874   4.46573   7.50711  -0.01552  -0.00000  -0.00007
   S     -0.00458   7.21148   7.50678   0.00686  -0.01197  -0.00008
   S      6.24249   1.80681   7.50665  -0.01386   0.00003   0.00001
   S      4.67620   4.50562   7.51451   0.00727  -0.01270   0.00006
   S      3.12212   7.21149   7.50675   0.00690   0.01195   0.00011
   S      1.55864   0.90642   1.45529   0.01180   0.00000  -0.00003
   S      0.00036   3.60549   1.45534  -0.00582  -0.01001  -0.00005
   S     -1.56085   6.31303   1.44466  -0.00665   0.01178  -0.00009
   S      4.68058   0.90336   1.45834  -0.00732  -0.01240  -0.00017
   S      3.11696   3.60551   1.45529  -0.00582   0.01000  -0.00003
   S      1.55862   6.31082   1.45839   0.01419  -0.00010   0.00003
   S      7.80408   0.90337   1.45827  -0.00715   0.01251   0.00023
   S      6.24244   3.60380   1.44454   0.01358  -0.00006   0.00008
   S      4.67818   6.31310   1.44453  -0.00674  -0.01172   0.00026
   S     -0.01026   1.79984  10.62947   0.00668  -0.01146   0.00004
   S     -1.57164   4.51308  10.62700   0.00782   0.01344   0.00003
   S     -3.12492   7.20352  10.62703  -0.01541   0.00007  -0.00004
   S      3.12781   1.79984  10.62941   0.00660   0.01150   0.00003
   S      1.55879   4.51750  10.62947  -0.01337  -0.00005   0.00003
   S      0.00260   7.21560  10.61538   0.00677  -0.01175   0.00001
   S      6.24250   1.79852  10.61526  -0.01366   0.00001  -0.00007
   S      4.68921   4.51308  10.62690   0.00771  -0.01352  -0.00011
   S      3.11503   7.21558  10.61535   0.00679   0.01174  -0.00017
   S      1.55861   0.89910   4.58018   0.01656  -0.00003   0.00007
   S     -0.00577   3.60903   4.58029  -0.00822  -0.01413   0.00009
   S     -1.56945   6.30807   4.55559  -0.00621   0.01104   0.00017
   S      4.68089   0.90318   4.57058  -0.00714  -0.01215   0.00023
   S      3.12329   3.60920   4.58019  -0.00815   0.01417   0.00005
   S      1.55869   6.31109   4.57062   0.01388  -0.00008   0.00000
   S      7.80388   0.90317   4.57049  -0.00699   0.01224  -0.00022
   S      6.24243   3.61374   4.55547   0.01274  -0.00007  -0.00002
   S      4.68683   6.30810   4.55547  -0.00632  -0.01098  -0.00022
freq: 233.69 cm-1
PRIMCOORD 55
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00004   0.00000  -0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00633   0.01054  -0.00000
   Mo    -1.56975   4.51200   2.99262  -0.00670  -0.01165  -0.00001
   Mo    -3.12506   7.20582   2.99260   0.01296  -0.00001  -0.00001
   Mo     3.12369   1.80223   3.00958  -0.00626  -0.01058  -0.00001
   Mo     1.55868   4.51300   3.00958   0.01244   0.00005  -0.00001
   Mo    -0.00408   7.21191   3.01147  -0.00652   0.01147  -0.00001
   Mo     6.24237   1.80616   3.01134   0.01360   0.00003  -0.00001
   Mo     4.68716   4.51206   2.99247  -0.00670   0.01166  -0.00001
   Mo     3.12140   7.21191   3.01139  -0.00647  -0.01151  -0.00001
   Mo     1.55875   0.90020   9.08602   0.01218  -0.00003   0.00001
   Mo    -0.00487   3.60850   9.08608  -0.00615  -0.01069   0.00001
   Mo    -1.56202   6.31226   9.06569  -0.00640   0.01104   0.00001
   Mo     4.68059   0.90335   9.06180  -0.00615  -0.01076   0.00001
   Mo     3.12240   3.60851   9.08602  -0.00609   0.01072   0.00001
   Mo     1.55879   6.31054   9.06191   0.01257   0.00003   0.00001
   Mo     7.80440   0.90335   9.06179  -0.00620   0.01073   0.00001
   Mo     6.24251   3.60519   9.06556   0.01272  -0.00001   0.00001
   Mo     4.67961   6.31227   9.06560  -0.00642  -0.01103   0.00000
   S      0.03456   1.82577   7.50711   0.00727  -0.01263  -0.00005
   S     -1.55869   4.50561   7.51460   0.00685   0.01192   0.00002
   S     -3.12496   7.21852   7.51464  -0.01381  -0.00001   0.00000
   S      3.08287   1.82579   7.50702   0.00727   0.01263   0.00010
   S      1.55874   4.46573   7.50711  -0.01457   0.00000   0.00002
   S     -0.00458   7.21148   7.50678   0.00653  -0.01122   0.00006
   S      6.24249   1.80681   7.50665  -0.01296  -0.00001  -0.00000
   S      4.67620   4.50562   7.51451   0.00688  -0.01191  -0.00002
   S      3.12212   7.21149   7.50675   0.00651   0.01123  -0.00007
   S      1.55864   0.90642   1.45529  -0.01239   0.00001   0.00001
   S      0.00036   3.60549   1.45534   0.00615   0.01056   0.00007
   S     -1.56085   6.31303   1.44466   0.00686  -0.01207   0.00018
   S      4.68058   0.90336   1.45834   0.00753   0.01292   0.00017
   S      3.11696   3.60551   1.45529   0.00614  -0.01057  -0.00005
   S      1.55862   6.31082   1.45839  -0.01474   0.00004  -0.00001
   S      7.80408   0.90337   1.45827   0.00746  -0.01297  -0.00019
   S      6.24244   3.60380   1.44454  -0.01396   0.00003  -0.00002
   S      4.67818   6.31310   1.44453   0.00690   0.01204  -0.00023
   S     -0.01026   1.79984  10.62947   0.00629  -0.01100   0.00005
   S     -1.57164   4.51308  10.62700   0.00724   0.01258  -0.00001
   S     -3.12492   7.20352  10.62703  -0.01455  -0.00002   0.00001
   S      3.12781   1.79984  10.62941   0.00632   0.01099  -0.00007
   S      1.55879   4.51750  10.62947  -0.01268   0.00002  -0.00001
   S      0.00260   7.21560  10.61538   0.00627  -0.01077  -0.00003
   S      6.24250   1.79852  10.61526  -0.01243  -0.00000   0.00003
   S      4.68921   4.51308  10.62690   0.00728  -0.01256   0.00003
   S      3.11503   7.21558  10.61535   0.00627   0.01078   0.00008
   S      1.55861   0.89910   4.58018  -0.01744   0.00002  -0.00002
   S     -0.00577   3.60903   4.58029   0.00868   0.01494  -0.00010
   S     -1.56945   6.30807   4.55559   0.00654  -0.01154  -0.00022
   S      4.68089   0.90318   4.57058   0.00746   0.01284  -0.00020
   S      3.12329   3.60920   4.58019   0.00864  -0.01496   0.00005
   S      1.55869   6.31109   4.57062  -0.01461   0.00003   0.00000
   S      7.80388   0.90317   4.57049   0.00740  -0.01287   0.00019
   S      6.24243   3.61374   4.55547  -0.01337   0.00003   0.00000
   S      4.68683   6.30810   4.55547   0.00660   0.01152   0.00023
freq: 235.11 cm-1
PRIMCOORD 56
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000  -0.00001   0.00626
   Mo    -0.00641   1.80219   3.00958   0.00496   0.00287  -0.00005
   Mo    -1.56975   4.51200   2.99262  -0.00946   0.00550  -0.00078
   Mo    -3.12506   7.20582   2.99260   0.00001  -0.01096  -0.00079
   Mo     3.12369   1.80223   3.00958  -0.00497   0.00285  -0.00005
   Mo     1.55868   4.51300   3.00958   0.00001  -0.00568  -0.00004
   Mo    -0.00408   7.21191   3.01147   0.00672   0.00386   0.00022
   Mo     6.24237   1.80616   3.01134   0.00001  -0.00777   0.00023
   Mo     4.68716   4.51206   2.99247   0.00946   0.00551  -0.00078
   Mo     3.12140   7.21191   3.01139  -0.00673   0.00384   0.00022
   Mo     1.55875   0.90020   9.08602  -0.00000  -0.01543  -0.00025
   Mo    -0.00487   3.60850   9.08608  -0.01327   0.00769  -0.00025
   Mo    -1.56202   6.31226   9.06569   0.01381   0.00810   0.00031
   Mo     4.68059   0.90335   9.06180  -0.01416   0.00804  -0.00045
   Mo     3.12240   3.60851   9.08602   0.01327   0.00769  -0.00025
   Mo     1.55879   6.31054   9.06191   0.00000  -0.01627  -0.00044
   Mo     7.80440   0.90335   9.06179   0.01416   0.00804  -0.00045
   Mo     6.24251   3.60519   9.06556  -0.00000  -0.01592   0.00032
   Mo     4.67961   6.31227   9.06560  -0.01382   0.00810   0.00031
   S      0.03456   1.82577   7.50711   0.01433   0.00823   0.00096
   S     -1.55869   4.50561   7.51460  -0.01564   0.00911   0.00009
   S     -3.12496   7.21852   7.51464   0.00000  -0.01803  -0.00004
   S      3.08287   1.82579   7.50702  -0.01432   0.00822   0.00097
   S      1.55874   4.46573   7.50711  -0.00000  -0.01655   0.00093
   S     -0.00458   7.21148   7.50678   0.01494   0.00857  -0.00063
   S      6.24249   1.80681   7.50665   0.00000  -0.01729  -0.00049
   S      4.67620   4.50562   7.51451   0.01564   0.00911   0.00009
   S      3.12212   7.21149   7.50675  -0.01493   0.00857  -0.00063
   S      1.55864   0.90642   1.45529  -0.00001  -0.01109   0.00165
   S      0.00036   3.60549   1.45534  -0.00956   0.00553   0.00165
   S     -1.56085   6.31303   1.44466   0.00865   0.00497  -0.00209
   S      4.68058   0.90336   1.45834  -0.00661   0.00381  -0.00051
   S      3.11696   3.60551   1.45529   0.00956   0.00552   0.00166
   S      1.55862   6.31082   1.45839  -0.00001  -0.00763  -0.00055
   S      7.80408   0.90337   1.45827   0.00662   0.00379  -0.00051
   S      6.24244   3.60380   1.44454  -0.00001  -0.01001  -0.00204
   S      4.67818   6.31310   1.44453  -0.00865   0.00499  -0.00209
   S     -0.01026   1.79984  10.62947   0.01550   0.00891   0.00051
   S     -1.57164   4.51308  10.62700  -0.01489   0.00868  -0.00017
   S     -3.12492   7.20352  10.62703  -0.00000  -0.01716  -0.00005
   S      3.12781   1.79984  10.62941  -0.01551   0.00891   0.00051
   S      1.55879   4.51750  10.62947   0.00000  -0.01790   0.00054
   S      0.00260   7.21560  10.61538   0.01617   0.00931  -0.00115
   S      6.24250   1.79852  10.61526  -0.00000  -0.01871  -0.00130
   S      4.68921   4.51308  10.62690   0.01488   0.00868  -0.00017
   S      3.11503   7.21558  10.61535  -0.01617   0.00931  -0.00115
   S      1.55861   0.89910   4.58018  -0.00001  -0.00748  -0.00052
   S     -0.00577   3.60903   4.58029  -0.00643   0.00375  -0.00052
   S     -1.56945   6.30807   4.55559   0.00750   0.00431   0.00047
   S      4.68089   0.90318   4.57058  -0.00703   0.00406   0.00053
   S      3.12329   3.60920   4.58019   0.00644   0.00373  -0.00052
   S      1.55869   6.31109   4.57062  -0.00001  -0.00811   0.00057
   S      7.80388   0.90317   4.57049   0.00704   0.00405   0.00053
   S      6.24243   3.61374   4.55547  -0.00001  -0.00864   0.00043
   S      4.68683   6.30810   4.55547  -0.00749   0.00432   0.00047
freq: 239.96 cm-1
PRIMCOORD 57
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00005  -0.00730
   Mo    -0.00641   1.80219   3.00958  -0.00915  -0.00532   0.00046
   Mo    -1.56975   4.51200   2.99262   0.01968  -0.01121   0.00220
   Mo    -3.12506   7.20582   2.99260  -0.00004   0.02256   0.00220
   Mo     3.12369   1.80223   3.00958   0.00918  -0.00527   0.00046
   Mo     1.55868   4.51300   3.00958  -0.00003   0.01070   0.00046
   Mo    -0.00408   7.21191   3.01147  -0.01289  -0.00765  -0.00038
   Mo     6.24237   1.80616   3.01134  -0.00003   0.01493  -0.00038
   Mo     4.68716   4.51206   2.99247  -0.01965  -0.01125   0.00219
   Mo     3.12140   7.21191   3.01139   0.01295  -0.00758  -0.00037
   Mo     1.55875   0.90020   9.08602   0.00002  -0.00734  -0.00050
   Mo    -0.00487   3.60850   9.08608  -0.00631   0.00366  -0.00049
   Mo    -1.56202   6.31226   9.06569   0.00722   0.00422   0.00015
   Mo     4.68059   0.90335   9.06180  -0.00919   0.00519  -0.00070
   Mo     3.12240   3.60851   9.08602   0.00629   0.00366  -0.00049
   Mo     1.55879   6.31054   9.06191  -0.00001  -0.01052  -0.00070
   Mo     7.80440   0.90335   9.06179   0.00915   0.00522  -0.00070
   Mo     6.24251   3.60519   9.06556   0.00002  -0.00830   0.00016
   Mo     4.67961   6.31227   9.06560  -0.00720   0.00421   0.00014
   S      0.03456   1.82577   7.50711   0.00690   0.00392   0.00079
   S     -1.55869   4.50561   7.51460  -0.00804   0.00470   0.00012
   S     -3.12496   7.21852   7.51464  -0.00002  -0.00929   0.00004
   S      3.08287   1.82579   7.50702  -0.00689   0.00393   0.00078
   S      1.55874   4.46573   7.50711  -0.00002  -0.00795   0.00078
   S     -0.00458   7.21148   7.50678   0.00751   0.00429  -0.00014
   S      6.24249   1.80681   7.50665   0.00000  -0.00869  -0.00003
   S      4.67620   4.50562   7.51451   0.00806   0.00467   0.00013
   S      3.12212   7.21149   7.50675  -0.00752   0.00431  -0.00013
   S      1.55864   0.90642   1.45529   0.00002   0.02197  -0.00347
   S      0.00036   3.60549   1.45534   0.01903  -0.01096  -0.00352
   S     -1.56085   6.31303   1.44466  -0.01662  -0.00952   0.00521
   S      4.68058   0.90336   1.45834   0.01183  -0.00691   0.00121
   S      3.11696   3.60551   1.45529  -0.01909  -0.01091  -0.00352
   S      1.55862   6.31082   1.45839   0.00002   0.01368   0.00104
   S      7.80408   0.90337   1.45827  -0.01186  -0.00684   0.00121
   S      6.24244   3.60380   1.44454   0.00002   0.01929   0.00533
   S      4.67818   6.31310   1.44453   0.01658  -0.00957   0.00520
   S     -0.01026   1.79984  10.62947   0.00915   0.00527   0.00074
   S     -1.57164   4.51308  10.62700  -0.00713   0.00416  -0.00038
   S     -3.12492   7.20352  10.62703   0.00001  -0.00824  -0.00034
   S      3.12781   1.79984  10.62941  -0.00915   0.00529   0.00076
   S      1.55879   4.51750  10.62947  -0.00001  -0.01053   0.00076
   S      0.00260   7.21560  10.61538   0.00850   0.00485  -0.00148
   S      6.24250   1.79852  10.61526  -0.00002  -0.00980  -0.00158
   S      4.68921   4.51308  10.62690   0.00716   0.00415  -0.00041
   S      3.11503   7.21558  10.61535  -0.00848   0.00487  -0.00151
   S      1.55861   0.89910   4.58018   0.00003   0.01231   0.00001
   S     -0.00577   3.60903   4.58029   0.01064  -0.00617   0.00004
   S     -1.56945   6.30807   4.55559  -0.01375  -0.00783  -0.00054
   S      4.68089   0.90318   4.57058   0.01335  -0.00784  -0.00129
   S      3.12329   3.60920   4.58019  -0.01066  -0.00607   0.00003
   S      1.55869   6.31109   4.57062   0.00004   0.01544  -0.00109
   S      7.80388   0.90317   4.57049  -0.01338  -0.00776  -0.00127
   S      6.24243   3.61374   4.55547   0.00004   0.01588  -0.00069
   S      4.68683   6.30810   4.55547   0.01373  -0.00790  -0.00052
freq: 281.80 cm-1
PRIMCOORD 58
     55   1
   Ni     1.55913   2.70553   5.87946   0.00057   0.00001  -0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00113  -0.00004  -0.00114
   Mo    -1.56975   4.51200   2.99262   0.00028  -0.00055   0.00048
   Mo    -3.12506   7.20582   2.99260  -0.00066   0.00001   0.00001
   Mo     3.12369   1.80223   3.00958  -0.00112   0.00001   0.00112
   Mo     1.55868   4.51300   3.00958  -0.00110  -0.00001   0.00002
   Mo    -0.00408   7.21191   3.01147   0.00038   0.00006  -0.00019
   Mo     6.24237   1.80616   3.01134   0.00028   0.00001   0.00000
   Mo     4.68716   4.51206   2.99247   0.00030   0.00055  -0.00049
   Mo     3.12140   7.21191   3.01139   0.00038  -0.00005   0.00018
   Mo     1.55875   0.90020   9.08602  -0.00087  -0.00001   0.00001
   Mo    -0.00487   3.60850   9.08608  -0.00051  -0.00021   0.00045
   Mo    -1.56202   6.31226   9.06569   0.00052   0.00029   0.00008
   Mo     4.68059   0.90335   9.06180  -0.00197   0.00111  -0.00176
   Mo     3.12240   3.60851   9.08602  -0.00050   0.00019  -0.00046
   Mo     1.55879   6.31054   9.06191  -0.00005  -0.00003  -0.00003
   Mo     7.80440   0.90335   9.06179  -0.00202  -0.00114   0.00179
   Mo     6.24251   3.60519   9.06556   0.00003   0.00001  -0.00000
   Mo     4.67961   6.31227   9.06560   0.00051  -0.00028  -0.00007
   S      0.03456   1.82577   7.50711   0.03039   0.00871  -0.00708
   S     -1.55869   4.50561   7.51460   0.01385  -0.00006   0.00118
   S     -3.12496   7.21852   7.51464   0.01343   0.00020   0.00002
   S      3.08287   1.82579   7.50702   0.03013  -0.00812   0.00696
   S      1.55874   4.46573   7.50711   0.01562   0.00049   0.00012
   S     -0.00458   7.21148   7.50678   0.01517  -0.00297  -0.00130
   S      6.24249   1.80681   7.50665   0.02080   0.00019   0.00002
   S      4.67620   4.50562   7.51451   0.01385   0.00044  -0.00120
   S      3.12212   7.21149   7.50675   0.01526   0.00350   0.00128
   S      1.55864   0.90642   1.45529  -0.01414  -0.00016  -0.00002
   S      0.00036   3.60549   1.45534  -0.01256  -0.00111  -0.00136
   S     -1.56085   6.31303   1.44466  -0.01209  -0.00160   0.00129
   S      4.68058   0.90336   1.45834  -0.01491   0.00165   0.00093
   S      3.11696   3.60551   1.45529  -0.01253   0.00075   0.00138
   S      1.55862   6.31082   1.45839  -0.01183  -0.00021   0.00001
   S      7.80408   0.90337   1.45827  -0.01497  -0.00200  -0.00095
   S      6.24244   3.60380   1.44454  -0.00950  -0.00017  -0.00003
   S      4.67818   6.31310   1.44453  -0.01205   0.00133  -0.00127
   S     -0.01026   1.79984  10.62947  -0.02288  -0.00422  -0.00237
   S     -1.57164   4.51308  10.62700  -0.01362  -0.00000   0.00074
   S     -3.12492   7.20352  10.62703  -0.01331  -0.00019   0.00001
   S      3.12781   1.79984  10.62941  -0.02275   0.00371   0.00233
   S      1.55879   4.51750  10.62947  -0.01588  -0.00035   0.00004
   S      0.00260   7.21560  10.61538  -0.01503   0.00455  -0.00137
   S      6.24250   1.79852  10.61526  -0.02347  -0.00017   0.00003
   S      4.68921   4.51308  10.62690  -0.01362  -0.00037  -0.00075
   S      3.11503   7.21558  10.61535  -0.01517  -0.00514   0.00136
   S      1.55861   0.89910   4.58018   0.01859   0.00017  -0.00002
   S     -0.00577   3.60903   4.58029   0.01414   0.00283  -0.00090
   S     -1.56945   6.30807   4.55559   0.01188   0.00044   0.00067
   S      4.68089   0.90318   4.57058   0.01394  -0.00058  -0.00035
   S      3.12329   3.60920   4.58019   0.01406  -0.00238   0.00091
   S      1.55869   6.31109   4.57062   0.01269   0.00019  -0.00001
   S      7.80388   0.90317   4.57049   0.01396   0.00094   0.00036
   S      6.24243   3.61374   4.55547   0.01133   0.00016  -0.00001
   S      4.68683   6.30810   4.55547   0.01186  -0.00014  -0.00066
freq: 281.83 cm-1
PRIMCOORD 59
     55   1
   Ni     1.55913   2.70553   5.87946   0.00001  -0.00058   0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00001   0.00113   0.00061
   Mo    -1.56975   4.51200   2.99262   0.00054   0.00031   0.00027
   Mo    -3.12506   7.20582   2.99260  -0.00001  -0.00065  -0.00057
   Mo     3.12369   1.80223   3.00958  -0.00002   0.00114   0.00065
   Mo     1.55868   4.51300   3.00958  -0.00002   0.00113  -0.00130
   Mo    -0.00408   7.21191   3.01147  -0.00004  -0.00032   0.00009
   Mo     6.24237   1.80616   3.01134   0.00000  -0.00038  -0.00023
   Mo     4.68716   4.51206   2.99247  -0.00053   0.00033   0.00026
   Mo     3.12140   7.21191   3.01139   0.00005  -0.00032   0.00009
   Mo     1.55875   0.90020   9.08602  -0.00001   0.00042  -0.00051
   Mo    -0.00487   3.60850   9.08608   0.00021   0.00075   0.00028
   Mo    -1.56202   6.31226   9.06569  -0.00028  -0.00023  -0.00003
   Mo     4.68059   0.90335   9.06180  -0.00116   0.00074  -0.00104
   Mo     3.12240   3.60851   9.08602  -0.00022   0.00075   0.00027
   Mo     1.55879   6.31054   9.06191  -0.00000   0.00263   0.00207
   Mo     7.80440   0.90335   9.06179   0.00111   0.00071  -0.00099
   Mo     6.24251   3.60519   9.06556   0.00000  -0.00066   0.00010
   Mo     4.67961   6.31227   9.06560   0.00029  -0.00024  -0.00003
   S      0.03456   1.82577   7.50711  -0.00804  -0.02051   0.00396
   S     -1.55869   4.50561   7.51460   0.00045  -0.01364   0.00069
   S     -3.12496   7.21852   7.51464   0.00018  -0.01407  -0.00133
   S      3.08287   1.82579   7.50702   0.00886  -0.02074   0.00415
   S      1.55874   4.46573   7.50711   0.00022  -0.03524  -0.00817
   S     -0.00458   7.21148   7.50678   0.00351  -0.01908   0.00079
   S      6.24249   1.80681   7.50665   0.00028  -0.01336  -0.00147
   S      4.67620   4.50562   7.51451  -0.00007  -0.01364   0.00066
   S      3.12212   7.21149   7.50675  -0.00308  -0.01899   0.00082
   S      1.55864   0.90642   1.45529  -0.00019   0.01188   0.00163
   S      0.00036   3.60549   1.45534   0.00074   0.01347  -0.00083
   S     -1.56085   6.31303   1.44466   0.00128   0.01026  -0.00074
   S      4.68058   0.90336   1.45834  -0.00202   0.01277   0.00054
   S      3.11696   3.60551   1.45529  -0.00111   0.01350  -0.00080
   S      1.55862   6.31082   1.45839  -0.00017   0.01588  -0.00111
   S      7.80408   0.90337   1.45827   0.00160   0.01271   0.00051
   S      6.24244   3.60380   1.44454  -0.00014   0.01272   0.00141
   S      4.67818   6.31310   1.44453  -0.00162   0.01030  -0.00077
   S     -0.01026   1.79984  10.62947   0.00370   0.01821   0.00138
   S     -1.57164   4.51308  10.62700  -0.00041   0.01346   0.00049
   S     -3.12492   7.20352  10.62703  -0.00018   0.01387  -0.00087
   S      3.12781   1.79984  10.62941  -0.00432   0.01832   0.00144
   S      1.55879   4.51750  10.62947  -0.00022   0.02526  -0.00268
   S      0.00260   7.21560  10.61538  -0.00506   0.02083   0.00075
   S      6.24250   1.79852  10.61526  -0.00032   0.01234  -0.00157
   S      4.68921   4.51308  10.62690   0.00003   0.01345   0.00047
   S      3.11503   7.21558  10.61535   0.00465   0.02071   0.00079
   S      1.55861   0.89910   4.58018   0.00026  -0.01251   0.00092
   S     -0.00577   3.60903   4.58029  -0.00232  -0.01689  -0.00051
   S     -1.56945   6.30807   4.55559  -0.00011  -0.01136  -0.00039
   S      4.68089   0.90318   4.57058   0.00096  -0.01301  -0.00025
   S      3.12329   3.60920   4.58019   0.00274  -0.01697  -0.00049
   S      1.55869   6.31109   4.57062   0.00018  -0.01431   0.00044
   S      7.80388   0.90317   4.57049  -0.00057  -0.01298  -0.00024
   S      6.24243   3.61374   4.55547   0.00017  -0.01187   0.00081
   S      4.68683   6.30810   4.55547   0.00045  -0.01138  -0.00041
freq: 286.80 cm-1
PRIMCOORD 60
     55   1
   Ni     1.55913   2.70553   5.87946   0.00199  -0.00003   0.00001
   Mo    -0.00641   1.80219   3.00958   0.00116   0.00019   0.00119
   Mo    -1.56975   4.51200   2.99262  -0.00064   0.00066  -0.00055
   Mo    -3.12506   7.20582   2.99260   0.00052   0.00003   0.00002
   Mo     3.12369   1.80223   3.00958   0.00115  -0.00022  -0.00121
   Mo     1.55868   4.51300   3.00958   0.00081  -0.00003   0.00003
   Mo    -0.00408   7.21191   3.01147  -0.00018  -0.00005   0.00011
   Mo     6.24237   1.80616   3.01134  -0.00009   0.00000   0.00001
   Mo     4.68716   4.51206   2.99247  -0.00064  -0.00067   0.00055
   Mo     3.12140   7.21191   3.01139  -0.00019   0.00005  -0.00010
   Mo     1.55875   0.90020   9.08602  -0.00073   0.00000  -0.00000
   Mo    -0.00487   3.60850   9.08608  -0.00011  -0.00033  -0.00009
   Mo    -1.56202   6.31226   9.06569   0.00029   0.00019   0.00000
   Mo     4.68059   0.90335   9.06180  -0.00095   0.00051  -0.00087
   Mo     3.12240   3.60851   9.08602  -0.00013   0.00035   0.00008
   Mo     1.55879   6.31054   9.06191  -0.00006   0.00001   0.00001
   Mo     7.80440   0.90335   9.06179  -0.00092  -0.00049   0.00084
   Mo     6.24251   3.60519   9.06556  -0.00005  -0.00001  -0.00001
   Mo     4.67961   6.31227   9.06560   0.00029  -0.00020  -0.00002
   S      0.03456   1.82577   7.50711   0.01986   0.00470  -0.00307
   S     -1.55869   4.50561   7.51460   0.01012  -0.00022   0.00053
   S     -3.12496   7.21852   7.51464   0.01004  -0.00018  -0.00001
   S      3.08287   1.82579   7.50702   0.02006  -0.00521   0.00312
   S      1.55874   4.46573   7.50711   0.01133  -0.00039  -0.00007
   S     -0.00458   7.21148   7.50678   0.01124  -0.00208  -0.00086
   S      6.24249   1.80681   7.50665   0.01440  -0.00018  -0.00002
   S      4.67620   4.50562   7.51451   0.01013  -0.00012  -0.00053
   S      3.12212   7.21149   7.50675   0.01117   0.00162   0.00087
   S      1.55864   0.90642   1.45529   0.01944  -0.00026  -0.00002
   S      0.00036   3.60549   1.45534   0.01655   0.00137   0.00119
   S     -1.56085   6.31303   1.44466   0.01919   0.00263  -0.00144
   S      4.68058   0.90336   1.45834   0.02148  -0.00181  -0.00064
   S      3.11696   3.60551   1.45529   0.01660  -0.00202  -0.00117
   S      1.55862   6.31082   1.45839   0.01908  -0.00039   0.00002
   S      7.80408   0.90337   1.45827   0.02144   0.00114   0.00064
   S      6.24244   3.60380   1.44454   0.01403  -0.00035  -0.00001
   S      4.67818   6.31310   1.44453   0.01929  -0.00319   0.00151
   S     -0.01026   1.79984  10.62947  -0.01589  -0.00204  -0.00132
   S     -1.57164   4.51308  10.62700  -0.00956  -0.00033  -0.00022
   S     -3.12492   7.20352  10.62703  -0.01045   0.00017  -0.00000
   S      3.12781   1.79984  10.62941  -0.01598   0.00251   0.00135
   S      1.55879   4.51750  10.62947  -0.01195   0.00030  -0.00002
   S      0.00260   7.21560  10.61538  -0.01113   0.00273  -0.00085
   S      6.24250   1.79852  10.61526  -0.01538   0.00016  -0.00003
   S      4.68921   4.51308  10.62690  -0.00958   0.00068   0.00020
   S      3.11503   7.21558  10.61535  -0.01105  -0.00224   0.00084
   S      1.55861   0.89910   4.58018  -0.02560   0.00024   0.00000
   S     -0.00577   3.60903   4.58029  -0.01748  -0.00430   0.00090
   S     -1.56945   6.30807   4.55559  -0.01903  -0.00067  -0.00108
   S      4.68089   0.90318   4.57058  -0.02039   0.00066   0.00024
   S      3.12329   3.60920   4.58019  -0.01760   0.00510  -0.00087
   S      1.55869   6.31109   4.57062  -0.02002   0.00035  -0.00000
   S      7.80388   0.90317   4.57049  -0.02039   0.00003  -0.00023
   S      6.24243   3.61374   4.55547  -0.01718   0.00033  -0.00002
   S      4.68683   6.30810   4.55547  -0.01906   0.00128   0.00111
freq: 286.83 cm-1
PRIMCOORD 61
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00004  -0.00203  -0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00018  -0.00097  -0.00072
   Mo    -1.56975   4.51200   2.99262  -0.00063  -0.00010  -0.00034
   Mo    -3.12506   7.20582   2.99260  -0.00001   0.00110   0.00064
   Mo     3.12369   1.80223   3.00958   0.00014  -0.00096  -0.00068
   Mo     1.55868   4.51300   3.00958  -0.00001  -0.00126   0.00137
   Mo    -0.00408   7.21191   3.01147   0.00004   0.00012  -0.00008
   Mo     6.24237   1.80616   3.01134   0.00000   0.00016   0.00012
   Mo     4.68716   4.51206   2.99247   0.00065  -0.00007  -0.00036
   Mo     3.12140   7.21191   3.01139  -0.00003   0.00012  -0.00007
   Mo     1.55875   0.90020   9.08602   0.00001  -0.00008   0.00011
   Mo    -0.00487   3.60850   9.08608   0.00039   0.00056  -0.00004
   Mo    -1.56202   6.31226   9.06569  -0.00017  -0.00007   0.00001
   Mo     4.68059   0.90335   9.06180  -0.00050   0.00030  -0.00046
   Mo     3.12240   3.60851   9.08602  -0.00038   0.00055  -0.00004
   Mo     1.55879   6.31054   9.06191   0.00000   0.00120   0.00099
   Mo     7.80440   0.90335   9.06179   0.00053   0.00032  -0.00049
   Mo     6.24251   3.60519   9.06556   0.00000  -0.00037   0.00002
   Mo     4.67961   6.31227   9.06560   0.00016  -0.00006   0.00001
   S      0.03456   1.82577   7.50711  -0.00530  -0.01416   0.00188
   S     -1.55869   4.50561   7.51460  -0.00015  -0.00998   0.00030
   S     -3.12496   7.21852   7.51464  -0.00017  -0.01000  -0.00054
   S      3.08287   1.82579   7.50702   0.00464  -0.01400   0.00178
   S      1.55874   4.46573   7.50711  -0.00019  -0.02271  -0.00367
   S     -0.00458   7.21148   7.50678   0.00168  -0.01312   0.00050
   S      6.24249   1.80681   7.50665  -0.00024  -0.00995  -0.00092
   S      4.67620   4.50562   7.51451  -0.00019  -0.00998   0.00032
   S      3.12212   7.21149   7.50675  -0.00206  -0.01318   0.00047
   S      1.55864   0.90642   1.45529  -0.00035  -0.01561  -0.00151
   S      0.00036   3.60549   1.45534  -0.00204  -0.01863   0.00068
   S     -1.56085   6.31303   1.44466  -0.00331  -0.01593   0.00084
   S      4.68058   0.90336   1.45834   0.00106  -0.01996  -0.00035
   S      3.11696   3.60551   1.45529   0.00148  -0.01858   0.00073
   S      1.55862   6.31082   1.45839  -0.00033  -0.02244   0.00072
   S      7.80408   0.90337   1.45827  -0.00181  -0.02000  -0.00037
   S      6.24244   3.60380   1.44454  -0.00024  -0.02093  -0.00162
   S      4.67818   6.31310   1.44453   0.00263  -0.01583   0.00079
   S     -0.01026   1.79984  10.62947   0.00255   0.01319   0.00076
   S     -1.57164   4.51308  10.62700   0.00066   0.01002  -0.00011
   S     -3.12492   7.20352  10.62703   0.00018   0.00914   0.00023
   S      3.12781   1.79984  10.62941  -0.00202   0.01311   0.00072
   S      1.55879   4.51750  10.62947   0.00020   0.01715  -0.00143
   S      0.00260   7.21560  10.61538  -0.00230   0.01374   0.00056
   S      6.24250   1.79852  10.61526   0.00026   0.00952  -0.00104
   S      4.68921   4.51308  10.62690  -0.00033   0.01001  -0.00011
   S      3.11503   7.21558  10.61535   0.00267   0.01382   0.00053
   S      1.55861   0.89910   4.58018   0.00046   0.01493  -0.00087
   S     -0.00577   3.60903   4.58029   0.00495   0.02303   0.00042
   S     -1.56945   6.30807   4.55559   0.00139   0.01787   0.00066
   S      4.68089   0.90318   4.57058   0.00005   0.02029   0.00015
   S      3.12329   3.60920   4.58019  -0.00436   0.02288   0.00047
   S      1.55869   6.31109   4.57062   0.00035   0.02079  -0.00033
   S      7.80388   0.90317   4.57049   0.00067   0.02029   0.00016
   S      6.24243   3.61374   4.55547   0.00029   0.01964  -0.00144
   S      4.68683   6.30810   4.55547  -0.00072   0.01784   0.00062
freq: 296.88 cm-1
PRIMCOORD 62
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00179  -0.00085   0.00001
   Mo    -0.00641   1.80219   3.00958   0.00041   0.00018   0.00050
   Mo    -1.56975   4.51200   2.99262   0.00006   0.00011  -0.00008
   Mo    -3.12506   7.20582   2.99260   0.00017  -0.00001  -0.00005
   Mo     3.12369   1.80223   3.00958   0.00040   0.00018  -0.00027
   Mo     1.55868   4.51300   3.00958   0.00028   0.00017  -0.00020
   Mo    -0.00408   7.21191   3.01147   0.00005   0.00004   0.00018
   Mo     6.24237   1.80616   3.01134  -0.00008   0.00005  -0.00006
   Mo     4.68716   4.51206   2.99247   0.00002  -0.00005   0.00017
   Mo     3.12140   7.21191   3.01139   0.00000  -0.00005  -0.00009
   Mo     1.55875   0.90020   9.08602   0.00108  -0.00021   0.00002
   Mo    -0.00487   3.60850   9.08608   0.00020   0.00099   0.00002
   Mo    -1.56202   6.31226   9.06569  -0.00033  -0.00020   0.00002
   Mo     4.68059   0.90335   9.06180   0.00144  -0.00092   0.00112
   Mo     3.12240   3.60851   9.08602  -0.00042  -0.00035  -0.00007
   Mo     1.55879   6.31054   9.06191  -0.00011   0.00126   0.00084
   Mo     7.80440   0.90335   9.06179   0.00257   0.00154  -0.00200
   Mo     6.24251   3.60519   9.06556  -0.00021  -0.00017  -0.00002
   Mo     4.67961   6.31227   9.06560  -0.00030  -0.00011  -0.00003
   S      0.03456   1.82577   7.50711  -0.03097  -0.01863   0.00996
   S     -1.55869   4.50561   7.51460   0.02049   0.01175  -0.00093
   S     -3.12496   7.21852   7.51464   0.02243   0.00899  -0.00059
   S      3.08287   1.82579   7.50702  -0.01412   0.01684  -0.00569
   S      1.55874   4.46573   7.50711   0.00860  -0.01542  -0.00427
   S     -0.00458   7.21148   7.50678   0.02533   0.01500   0.00389
   S      6.24249   1.80681   7.50665  -0.00512   0.01262  -0.00172
   S      4.67620   4.50562   7.51451   0.01909   0.00865   0.00150
   S      3.12212   7.21149   7.50675   0.01234  -0.01220  -0.00217
   S      1.55864   0.90642   1.45529   0.00418  -0.00135   0.00036
   S      0.00036   3.60549   1.45534  -0.00013   0.00339   0.00043
   S     -1.56085   6.31303   1.44466  -0.00751  -0.00386  -0.00031
   S      4.68058   0.90336   1.45834   0.00284  -0.00432  -0.00033
   S      3.11696   3.60551   1.45529  -0.00282  -0.00145  -0.00075
   S      1.55862   6.31082   1.45839  -0.00313   0.00345  -0.00021
   S      7.80408   0.90337   1.45827   0.00699   0.00404   0.00060
   S      6.24244   3.60380   1.44454  -0.00543  -0.00356   0.00011
   S      4.67818   6.31310   1.44453  -0.00661  -0.00170   0.00024
   S     -0.01026   1.79984  10.62947   0.02044   0.01217   0.00400
   S     -1.57164   4.51308  10.62700  -0.02060  -0.01225  -0.00111
   S     -3.12492   7.20352  10.62703  -0.02296  -0.00877  -0.00093
   S      3.12781   1.79984  10.62941   0.00910  -0.01137  -0.00232
   S      1.55879   4.51750  10.62947  -0.00606   0.01019  -0.00173
   S      0.00260   7.21560  10.61538  -0.02625  -0.01585   0.00422
   S      6.24250   1.79852  10.61526   0.00812  -0.01314  -0.00181
   S      4.68921   4.51308  10.62690  -0.01877  -0.00846   0.00201
   S      3.11503   7.21558  10.61535  -0.01161   0.01494  -0.00252
   S      1.55861   0.89910   4.58018  -0.00575   0.00153   0.00045
   S     -0.00577   3.60903   4.58029  -0.00033  -0.00467   0.00066
   S     -1.56945   6.30807   4.55559   0.00700   0.00359  -0.00012
   S      4.68089   0.90318   4.57058  -0.00272   0.00429   0.00025
   S      3.12329   3.60920   4.58019   0.00313   0.00177  -0.00108
   S      1.55869   6.31109   4.57062   0.00327  -0.00336   0.00015
   S      7.80388   0.90317   4.57049  -0.00681  -0.00396  -0.00039
   S      6.24243   3.61374   4.55547   0.00561   0.00333   0.00011
   S      4.68683   6.30810   4.55547   0.00632   0.00195   0.00005
freq: 296.88 cm-1
PRIMCOORD 63
     55   1
   Ni     1.55913   2.70553   5.87946   0.00084  -0.00180  -0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00018   0.00036   0.00005
   Mo    -1.56975   4.51200   2.99262   0.00002   0.00003   0.00014
   Mo    -3.12506   7.20582   2.99260  -0.00008  -0.00002  -0.00013
   Mo     3.12369   1.80223   3.00958  -0.00018   0.00038   0.00042
   Mo     1.55868   4.51300   3.00958  -0.00015   0.00037  -0.00043
   Mo    -0.00408   7.21191   3.01147   0.00004  -0.00003   0.00002
   Mo     6.24237   1.80616   3.01134   0.00003   0.00011  -0.00014
   Mo     4.68716   4.51206   2.99247  -0.00006   0.00011   0.00002
   Mo     3.12140   7.21191   3.01139  -0.00006   0.00002   0.00015
   Mo     1.55875   0.90020   9.08602  -0.00051  -0.00045   0.00004
   Mo    -0.00487   3.60850   9.08608   0.00069   0.00037  -0.00006
   Mo    -1.56202   6.31226   9.06569   0.00011  -0.00031  -0.00001
   Mo     4.68059   0.90335   9.06180  -0.00212   0.00123  -0.00165
   Mo     3.12240   3.60851   9.08602  -0.00059   0.00101  -0.00002
   Mo     1.55879   6.31054   9.06191   0.00005   0.00269   0.00179
   Mo     7.80440   0.90335   9.06179   0.00023   0.00007  -0.00018
   Mo     6.24251   3.60519   9.06556   0.00010  -0.00036  -0.00003
   Mo     4.67961   6.31227   9.06560   0.00018  -0.00035   0.00001
   S      0.03456   1.82577   7.50711  -0.00716   0.00652   0.00082
   S     -1.55869   4.50561   7.51460  -0.00784   0.02086   0.00119
   S     -3.12496   7.21852   7.51464  -0.01061   0.01904  -0.00125
   S      3.08287   1.82579   7.50702   0.02843  -0.01029   0.00821
   S      1.55874   4.46573   7.50711  -0.00402  -0.03271  -0.00904
   S     -0.00458   7.21148   7.50678   0.00486  -0.00349   0.00040
   S      6.24249   1.80681   7.50665   0.00240   0.02672  -0.00362
   S      4.67620   4.50562   7.51451  -0.01084   0.02231   0.00004
   S      3.12212   7.21149   7.50675  -0.02263   0.00939   0.00326
   S      1.55864   0.90642   1.45529  -0.00182  -0.00288   0.00076
   S      0.00036   3.60549   1.45534   0.00347   0.00077  -0.00061
   S     -1.56085   6.31303   1.44466   0.00241  -0.00541   0.00003
   S      4.68058   0.90336   1.45834  -0.00668   0.00175   0.00049
   S      3.11696   3.60551   1.45529  -0.00224   0.00334  -0.00006
   S      1.55862   6.31082   1.45839   0.00140   0.00734  -0.00045
   S      7.80408   0.90337   1.45827   0.00210  -0.00233   0.00005
   S      6.24244   3.60380   1.44454   0.00252  -0.00753   0.00021
   S      4.67818   6.31310   1.44453   0.00431  -0.00635  -0.00023
   S     -0.01026   1.79984  10.62947   0.00502  -0.00475   0.00029
   S     -1.57164   4.51308  10.62700   0.00734  -0.02103   0.00170
   S     -3.12492   7.20352  10.62703   0.01086  -0.01857  -0.00196
   S      3.12781   1.79984  10.62941  -0.01894   0.00643   0.00327
   S      1.55879   4.51750  10.62947   0.00282   0.02160  -0.00368
   S      0.00260   7.21560  10.61538  -0.00658   0.00631   0.00025
   S      6.24250   1.79852  10.61526  -0.00382  -0.02780  -0.00378
   S      4.68921   4.51308  10.62690   0.01123  -0.02280   0.00023
   S      3.11503   7.21558  10.61535   0.02444  -0.00826   0.00343
   S      1.55861   0.89910   4.58018   0.00255   0.00329   0.00093
   S     -0.00577   3.60903   4.58029  -0.00424  -0.00141  -0.00088
   S     -1.56945   6.30807   4.55559  -0.00246   0.00554  -0.00004
   S      4.68089   0.90318   4.57058   0.00655  -0.00169  -0.00030
   S      3.12329   3.60920   4.58019   0.00307  -0.00477  -0.00006
   S      1.55869   6.31109   4.57062  -0.00146  -0.00715   0.00032
   S      7.80388   0.90317   4.57049  -0.00211   0.00236   0.00001
   S      6.24243   3.61374   4.55547  -0.00259   0.00704   0.00023
   S      4.68683   6.30810   4.55547  -0.00389   0.00620  -0.00012
freq: 297.05 cm-1
PRIMCOORD 64
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003   0.00001  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.00157  -0.00273   0.00000
   Mo    -1.56975   4.51200   2.99262   0.00001   0.00008  -0.00001
   Mo    -3.12506   7.20582   2.99260  -0.00011  -0.00000  -0.00000
   Mo     3.12369   1.80223   3.00958   0.00158   0.00273  -0.00001
   Mo     1.55868   4.51300   3.00958  -0.00310  -0.00000   0.00000
   Mo    -0.00408   7.21191   3.01147   0.00043  -0.00071  -0.00001
   Mo     6.24237   1.80616   3.01134  -0.00087   0.00000  -0.00000
   Mo     4.68716   4.51206   2.99247   0.00002  -0.00007   0.00000
   Mo     3.12140   7.21191   3.01139   0.00044   0.00070   0.00000
   Mo     1.55875   0.90020   9.08602   0.00016   0.00000   0.00000
   Mo    -0.00487   3.60850   9.08608  -0.00009  -0.00017   0.00000
   Mo    -1.56202   6.31226   9.06569  -0.00008   0.00014   0.00000
   Mo     4.68059   0.90335   9.06180  -0.00006  -0.00004  -0.00002
   Mo     3.12240   3.60851   9.08602  -0.00008   0.00017   0.00000
   Mo     1.55879   6.31054   9.06191   0.00008  -0.00001  -0.00001
   Mo     7.80440   0.90335   9.06179  -0.00008   0.00003   0.00003
   Mo     6.24251   3.60519   9.06556   0.00014   0.00000   0.00000
   Mo     4.67961   6.31227   9.06560  -0.00008  -0.00013   0.00000
   S      0.03456   1.82577   7.50711  -0.00286   0.00602  -0.00016
   S     -1.55869   4.50561   7.51460   0.00081   0.00181   0.00003
   S     -3.12496   7.21852   7.51464  -0.00259  -0.00009   0.00001
   S      3.08287   1.82579   7.50702  -0.00305  -0.00600   0.00012
   S      1.55874   4.46573   7.50711   0.00649   0.00015   0.00004
   S     -0.00458   7.21148   7.50678   0.00165  -0.00373  -0.00003
   S      6.24249   1.80681   7.50665  -0.00395  -0.00013   0.00002
   S      4.67620   4.50562   7.51451   0.00082  -0.00202  -0.00003
   S      3.12212   7.21149   7.50675   0.00179   0.00371   0.00002
   S      1.55864   0.90642   1.45529   0.03304   0.00001   0.00001
   S      0.00036   3.60549   1.45534  -0.01666  -0.02873   0.00005
   S     -1.56085   6.31303   1.44466   0.00484  -0.00786   0.00002
   S      4.68058   0.90336   1.45834   0.00777   0.01352  -0.00005
   S      3.11696   3.60551   1.45529  -0.01662   0.02871  -0.00005
   S      1.55862   6.31082   1.45839  -0.01552  -0.00004   0.00000
   S      7.80408   0.90337   1.45827   0.00773  -0.01355   0.00004
   S      6.24244   3.60380   1.44454  -0.00911   0.00001  -0.00000
   S      4.67818   6.31310   1.44453   0.00484   0.00789  -0.00004
   S     -0.01026   1.79984  10.62947   0.00304  -0.00598  -0.00005
   S     -1.57164   4.51308  10.62700  -0.00077  -0.00172   0.00002
   S     -3.12492   7.20352  10.62703   0.00255   0.00009   0.00001
   S      3.12781   1.79984  10.62941   0.00317   0.00596   0.00003
   S      1.55879   4.51750  10.62947  -0.00660  -0.00010   0.00002
   S      0.00260   7.21560  10.61538  -0.00163   0.00368  -0.00007
   S      6.24250   1.79852  10.61526   0.00385   0.00013   0.00003
   S      4.68921   4.51308  10.62690  -0.00078   0.00194  -0.00002
   S      3.11503   7.21558  10.61535  -0.00177  -0.00368   0.00007
   S      1.55861   0.89910   4.58018  -0.03588  -0.00001   0.00001
   S     -0.00577   3.60903   4.58029   0.01810   0.03115  -0.00012
   S     -1.56945   6.30807   4.55559  -0.00640   0.01071  -0.00006
   S      4.68089   0.90318   4.57058  -0.00888  -0.01555   0.00001
   S      3.12329   3.60920   4.58019   0.01805  -0.03113   0.00010
   S      1.55869   6.31109   4.57062   0.01765   0.00004   0.00000
   S      7.80388   0.90317   4.57049  -0.00884   0.01558  -0.00002
   S      6.24243   3.61374   4.55547   0.01238  -0.00002   0.00000
   S      4.68683   6.30810   4.55547  -0.00640  -0.01075   0.00005
freq: 302.55 cm-1
PRIMCOORD 65
     55   1
   Ni     1.55913   2.70553   5.87946   0.00059  -0.00002  -0.00001
   Mo    -0.00641   1.80219   3.00958   0.00094   0.00016   0.00094
   Mo    -1.56975   4.51200   2.99262  -0.00023   0.00033  -0.00035
   Mo    -3.12506   7.20582   2.99260   0.00038   0.00001   0.00001
   Mo     3.12369   1.80223   3.00958   0.00097  -0.00023  -0.00100
   Mo     1.55868   4.51300   3.00958   0.00062  -0.00005   0.00005
   Mo    -0.00408   7.21191   3.01147   0.00028   0.00016   0.00009
   Mo     6.24237   1.80616   3.01134   0.00000  -0.00002   0.00000
   Mo     4.68716   4.51206   2.99247  -0.00019  -0.00035   0.00033
   Mo     3.12140   7.21191   3.01139   0.00030  -0.00016  -0.00010
   Mo     1.55875   0.90020   9.08602  -0.00052  -0.00003   0.00001
   Mo    -0.00487   3.60850   9.08608   0.00028  -0.00043  -0.00015
   Mo    -1.56202   6.31226   9.06569   0.00027   0.00004   0.00006
   Mo     4.68059   0.90335   9.06180  -0.00037   0.00025  -0.00037
   Mo     3.12240   3.60851   9.08602   0.00024   0.00045   0.00015
   Mo     1.55879   6.31054   9.06191   0.00005   0.00003   0.00002
   Mo     7.80440   0.90335   9.06179  -0.00036  -0.00025   0.00036
   Mo     6.24251   3.60519   9.06556   0.00017  -0.00002   0.00001
   Mo     4.67961   6.31227   9.06560   0.00027  -0.00005  -0.00006
   S      0.03456   1.82577   7.50711   0.00373   0.01058  -0.00107
   S     -1.55869   4.50561   7.51460  -0.01891   0.01050  -0.00003
   S     -3.12496   7.21852   7.51464   0.00053   0.00114   0.00000
   S      3.08287   1.82579   7.50702   0.00466  -0.00985   0.00113
   S      1.55874   4.46573   7.50711  -0.01367  -0.00048  -0.00005
   S     -0.00458   7.21148   7.50678   0.01048   0.00041  -0.00073
   S      6.24249   1.80681   7.50665   0.00800  -0.00051  -0.00004
   S      4.67620   4.50562   7.51451  -0.01793  -0.00994   0.00004
   S      3.12212   7.21149   7.50675   0.01059  -0.00126   0.00078
   S      1.55864   0.90642   1.45529   0.01662  -0.00037  -0.00004
   S      0.00036   3.60549   1.45534   0.00989   0.00308   0.00091
   S     -1.56085   6.31303   1.44466  -0.02694  -0.01058  -0.00100
   S      4.68058   0.90336   1.45834   0.01368  -0.01564  -0.00089
   S      3.11696   3.60551   1.45529   0.01024  -0.00440  -0.00086
   S      1.55862   6.31082   1.45839  -0.01564  -0.00102   0.00005
   S      7.80408   0.90337   1.45827   0.01217   0.01620   0.00082
   S      6.24244   3.60380   1.44454  -0.00711   0.00157  -0.00007
   S      4.67818   6.31310   1.44453  -0.02802   0.01189   0.00104
   S     -0.01026   1.79984  10.62947  -0.00208  -0.00910  -0.00045
   S     -1.57164   4.51308  10.62700   0.01830  -0.00995   0.00056
   S     -3.12492   7.20352  10.62703  -0.00018  -0.00110  -0.00002
   S      3.12781   1.79984  10.62941  -0.00288   0.00838   0.00047
   S      1.55879   4.51750  10.62947   0.01283   0.00036  -0.00003
   S      0.00260   7.21560  10.61538  -0.01116  -0.00039  -0.00040
   S      6.24250   1.79852  10.61526  -0.00866   0.00055  -0.00001
   S      4.68921   4.51308  10.62690   0.01738   0.00939  -0.00053
   S      3.11503   7.21558  10.61535  -0.01127   0.00129   0.00045
   S      1.55861   0.89910   4.58018  -0.02230   0.00030  -0.00002
   S     -0.00577   3.60903   4.58029  -0.01011  -0.00595   0.00028
   S     -1.56945   6.30807   4.55559   0.02511   0.01071   0.00026
   S      4.68089   0.90318   4.57058  -0.01301   0.01554  -0.00001
   S      3.12329   3.60920   4.58019  -0.01077   0.00765  -0.00027
   S      1.55869   6.31109   4.57062   0.01617   0.00098  -0.00000
   S      7.80388   0.90317   4.57049  -0.01150  -0.01615   0.00001
   S      6.24243   3.61374   4.55547   0.00519  -0.00149   0.00002
   S      4.68683   6.30810   4.55547   0.02619  -0.01185  -0.00028
freq: 302.58 cm-1
PRIMCOORD 66
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003   0.00057   0.00002
   Mo    -0.00641   1.80219   3.00958   0.00030   0.00074   0.00061
   Mo    -1.56975   4.51200   2.99262   0.00036   0.00027   0.00017
   Mo    -3.12506   7.20582   2.99260   0.00002  -0.00042  -0.00038
   Mo     3.12369   1.80223   3.00958  -0.00021   0.00072   0.00052
   Mo     1.55868   4.51300   3.00958   0.00003   0.00109  -0.00113
   Mo    -0.00408   7.21191   3.01147   0.00015   0.00004   0.00007
   Mo     6.24237   1.80616   3.01134  -0.00000   0.00040  -0.00009
   Mo     4.68716   4.51206   2.99247  -0.00038   0.00024   0.00021
   Mo     3.12140   7.21191   3.01139  -0.00013   0.00003   0.00006
   Mo     1.55875   0.90020   9.08602  -0.00002   0.00051  -0.00019
   Mo    -0.00487   3.60850   9.08608  -0.00042  -0.00024   0.00008
   Mo    -1.56202   6.31226   9.06569   0.00006   0.00018   0.00004
   Mo     4.68059   0.90335   9.06180   0.00020  -0.00009   0.00018
   Mo     3.12240   3.60851   9.08602   0.00045  -0.00020   0.00009
   Mo     1.55879   6.31054   9.06191   0.00000  -0.00054  -0.00042
   Mo     7.80440   0.90335   9.06179  -0.00023  -0.00011   0.00021
   Mo     6.24251   3.60519   9.06556   0.00001   0.00034  -0.00008
   Mo     4.67961   6.31227   9.06560  -0.00003   0.00018   0.00003
   S      0.03456   1.82577   7.50711   0.01041  -0.00729  -0.00064
   S     -1.55869   4.50561   7.51460   0.00981  -0.00550  -0.00004
   S     -3.12496   7.21852   7.51464   0.00002  -0.02441  -0.00002
   S      3.08287   1.82579   7.50702  -0.01003  -0.00825  -0.00053
   S      1.55874   4.46573   7.50711  -0.00063   0.01003   0.00113
   S     -0.00458   7.21148   7.50678   0.00172   0.00923  -0.00044
   S      6.24249   1.80681   7.50665   0.00038   0.01120   0.00089
   S      4.67620   4.50562   7.51451  -0.01152  -0.00648  -0.00004
   S      3.12212   7.21149   7.50675  -0.00074   0.00914  -0.00037
   S      1.55864   0.90642   1.45529   0.00076   0.00773   0.00096
   S      0.00036   3.60549   1.45534   0.00425   0.01443  -0.00045
   S     -1.56085   6.31303   1.44466  -0.01270  -0.01463  -0.00074
   S      4.68058   0.90336   1.45834  -0.01560  -0.00667   0.00062
   S      3.11696   3.60551   1.45529  -0.00331   0.01406  -0.00053
   S      1.55862   6.31082   1.45839  -0.00070   0.02218  -0.00106
   S      7.80408   0.90337   1.45827   0.01679  -0.00516   0.00069
   S      6.24244   3.60380   1.44454  -0.00034  -0.03385   0.00127
   S      4.67818   6.31310   1.44453   0.01016  -0.01359  -0.00065
   S     -0.01026   1.79984  10.62947  -0.00891   0.00734  -0.00030
   S     -1.57164   4.51308  10.62700  -0.00929   0.00553  -0.00023
   S     -3.12492   7.20352  10.62703   0.00000   0.02356   0.00060
   S      3.12781   1.79984  10.62941   0.00869   0.00816  -0.00026
   S      1.55879   4.51750  10.62947   0.00059  -0.00754   0.00060
   S      0.00260   7.21560  10.61538  -0.00177  -0.00982  -0.00029
   S      6.24250   1.79852  10.61526  -0.00041  -0.01193   0.00040
   S      4.68921   4.51308  10.62690   0.01094   0.00646  -0.00028
   S      3.11503   7.21558  10.61535   0.00072  -0.00972  -0.00025
   S      1.55861   0.89910   4.58018  -0.00103  -0.00622   0.00035
   S     -0.00577   3.60903   4.58029  -0.00747  -0.01863  -0.00018
   S     -1.56945   6.30807   4.55559   0.01270   0.01276   0.00030
   S      4.68089   0.90318   4.57058   0.01557   0.00728  -0.00007
   S      3.12329   3.60920   4.58019   0.00650  -0.01797  -0.00021
   S      1.55869   6.31109   4.57062   0.00073  -0.02129   0.00001
   S      7.80388   0.90317   4.57049  -0.01670   0.00577  -0.00007
   S      6.24243   3.61374   4.55547   0.00025   0.03197  -0.00043
   S      4.68683   6.30810   4.55547  -0.01033   0.01171   0.00027
freq: 303.03 cm-1
PRIMCOORD 67
     55   1
   Ni     1.55913   2.70553   5.87946   0.00001   0.00000   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00005   0.00009   0.00001
   Mo    -1.56975   4.51200   2.99262  -0.00002  -0.00003   0.00003
   Mo    -3.12506   7.20582   2.99260  -0.00003   0.00001   0.00001
   Mo     3.12369   1.80223   3.00958  -0.00006  -0.00009   0.00000
   Mo     1.55868   4.51300   3.00958   0.00015  -0.00000   0.00000
   Mo    -0.00408   7.21191   3.01147  -0.00006   0.00014   0.00001
   Mo     6.24237   1.80616   3.01134   0.00012  -0.00000   0.00001
   Mo     4.68716   4.51206   2.99247  -0.00004   0.00002  -0.00001
   Mo     3.12140   7.21191   3.01139  -0.00006  -0.00014   0.00001
   Mo     1.55875   0.90020   9.08602  -0.00029   0.00001  -0.00001
   Mo    -0.00487   3.60850   9.08608   0.00019   0.00031  -0.00001
   Mo    -1.56202   6.31226   9.06569   0.00022  -0.00037  -0.00000
   Mo     4.68059   0.90335   9.06180   0.00014   0.00031  -0.00000
   Mo     3.12240   3.60851   9.08602   0.00018  -0.00032  -0.00000
   Mo     1.55879   6.31054   9.06191  -0.00034  -0.00001  -0.00001
   Mo     7.80440   0.90335   9.06179   0.00016  -0.00030  -0.00002
   Mo     6.24251   3.60519   9.06556  -0.00051   0.00000  -0.00001
   Mo     4.67961   6.31227   9.06560   0.00022   0.00037  -0.00001
   S      0.03456   1.82577   7.50711   0.00507  -0.00899   0.00006
   S     -1.55869   4.50561   7.51460  -0.01259  -0.02262   0.00005
   S     -3.12496   7.21852   7.51464   0.02571  -0.00003  -0.00001
   S      3.08287   1.82579   7.50702   0.00511   0.00894  -0.00007
   S      1.55874   4.46573   7.50711  -0.00999   0.00003  -0.00000
   S     -0.00458   7.21148   7.50678   0.00747  -0.01356  -0.00000
   S      6.24249   1.80681   7.50665  -0.01560   0.00001  -0.00001
   S      4.67620   4.50562   7.51451  -0.01259   0.02262  -0.00006
   S      3.12212   7.21149   7.50675   0.00746   0.01358  -0.00001
   S      1.55864   0.90642   1.45529  -0.00140   0.00001  -0.00000
   S      0.00036   3.60549   1.45534   0.00027   0.00113   0.00006
   S     -1.56085   6.31303   1.44466  -0.00833   0.01557   0.00013
   S      4.68058   0.90336   1.45834   0.00883   0.01559  -0.00002
   S      3.11696   3.60551   1.45529   0.00026  -0.00112  -0.00006
   S      1.55862   6.31082   1.45839  -0.01743   0.00000   0.00001
   S      7.80408   0.90337   1.45827   0.00886  -0.01559   0.00004
   S      6.24244   3.60380   1.44454   0.01759  -0.00001   0.00002
   S      4.67818   6.31310   1.44453  -0.00831  -0.01559  -0.00008
   S     -0.01026   1.79984  10.62947  -0.00510   0.00891  -0.00007
   S     -1.57164   4.51308  10.62700   0.01271   0.02273  -0.00008
   S     -3.12492   7.20352  10.62703  -0.02591   0.00003  -0.00001
   S      3.12781   1.79984  10.62941  -0.00511  -0.00888   0.00009
   S      1.55879   4.51750  10.62947   0.00990  -0.00001   0.00001
   S      0.00260   7.21560  10.61538  -0.00777   0.01413  -0.00001
   S      6.24250   1.79852  10.61526   0.01637  -0.00002  -0.00003
   S      4.68921   4.51308  10.62690   0.01270  -0.02273   0.00006
   S      3.11503   7.21558  10.61535  -0.00778  -0.01414  -0.00004
   S      1.55861   0.89910   4.58018   0.00145  -0.00003   0.00001
   S     -0.00577   3.60903   4.58029  -0.00028  -0.00111  -0.00006
   S     -1.56945   6.30807   4.55559   0.00867  -0.01603  -0.00002
   S      4.68089   0.90318   4.57058  -0.00890  -0.01577  -0.00001
   S      3.12329   3.60920   4.58019  -0.00023   0.00111   0.00008
   S      1.55869   6.31109   4.57062   0.01744  -0.00000   0.00000
   S      7.80388   0.90317   4.57049  -0.00893   0.01577   0.00002
   S      6.24243   3.61374   4.55547  -0.01801   0.00002   0.00000
   S      4.68683   6.30810   4.55547   0.00866   0.01603   0.00003
freq: 304.20 cm-1
PRIMCOORD 68
     55   1
   Ni     1.55913   2.70553   5.87946   0.00069  -0.00320  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.00054  -0.00017   0.00033
   Mo    -1.56975   4.51200   2.99262  -0.00056  -0.00017  -0.00051
   Mo    -3.12506   7.20582   2.99260   0.00012   0.00063   0.00074
   Mo     3.12369   1.80223   3.00958  -0.00090   0.00014   0.00074
   Mo     1.55868   4.51300   3.00958   0.00010   0.00122  -0.00108
   Mo    -0.00408   7.21191   3.01147   0.00014   0.00011  -0.00003
   Mo     6.24237   1.80616   3.01134  -0.00000   0.00046   0.00008
   Mo     4.68716   4.51206   2.99247   0.00043  -0.00038  -0.00024
   Mo     3.12140   7.21191   3.01139  -0.00029   0.00019  -0.00007
   Mo     1.55875   0.90020   9.08602   0.00005  -0.00027  -0.00015
   Mo    -0.00487   3.60850   9.08608   0.00008  -0.00030   0.00011
   Mo    -1.56202   6.31226   9.06569   0.00006  -0.00012   0.00003
   Mo     4.68059   0.90335   9.06180   0.00039  -0.00013   0.00028
   Mo     3.12240   3.60851   9.08602   0.00004  -0.00028   0.00005
   Mo     1.55879   6.31054   9.06191  -0.00001  -0.00057  -0.00040
   Mo     7.80440   0.90335   9.06179  -0.00020  -0.00002   0.00013
   Mo     6.24251   3.60519   9.06556   0.00003  -0.00007  -0.00006
   Mo     4.67961   6.31227   9.06560  -0.00004  -0.00010   0.00005
   S      0.03456   1.82577   7.50711  -0.00550   0.01231  -0.00049
   S     -1.55869   4.50561   7.51460  -0.01707   0.00130  -0.00008
   S     -3.12496   7.21852   7.51464   0.00222   0.02227   0.00020
   S      3.08287   1.82579   7.50702   0.00239   0.01039  -0.00098
   S      1.55874   4.46573   7.50711  -0.00297   0.00453   0.00141
   S     -0.00458   7.21148   7.50678  -0.00270  -0.01066  -0.00009
   S      6.24249   1.80681   7.50665   0.00163  -0.02489   0.00033
   S      4.67620   4.50562   7.51451   0.01067  -0.00479  -0.00002
   S      3.12212   7.21149   7.50675   0.01199  -0.01369  -0.00027
   S      1.55864   0.90642   1.45529  -0.00196  -0.02132  -0.00184
   S      0.00036   3.60549   1.45534   0.01598  -0.00160   0.00126
   S     -1.56085   6.31303   1.44466   0.00459  -0.01450   0.00092
   S      4.68058   0.90336   1.45834  -0.01492   0.00984   0.00198
   S      3.11696   3.60551   1.45529  -0.00999   0.00406   0.00055
   S      1.55862   6.31082   1.45839  -0.00031   0.02583  -0.00293
   S      7.80408   0.90337   1.45827   0.00627   0.00519   0.00090
   S      6.24244   3.60380   1.44454   0.00332  -0.01068  -0.00275
   S      4.67818   6.31310   1.44453   0.00065  -0.01371   0.00192
   S     -0.01026   1.79984  10.62947   0.00672  -0.01259  -0.00013
   S     -1.57164   4.51308  10.62700   0.01567  -0.00116   0.00028
   S     -3.12492   7.20352  10.62703  -0.00202  -0.02050  -0.00044
   S      3.12781   1.79984  10.62941  -0.00447  -0.00996  -0.00035
   S      1.55879   4.51750  10.62947   0.00315  -0.00156   0.00052
   S      0.00260   7.21560  10.61538   0.00351   0.01017  -0.00035
   S      6.24250   1.79852  10.61526  -0.00145   0.02646   0.00116
   S      4.68921   4.51308  10.62690  -0.00977   0.00440   0.00011
   S      3.11503   7.21558  10.61535  -0.01325   0.01367  -0.00075
   S      1.55861   0.89910   4.58018   0.00275   0.02378  -0.00372
   S     -0.00577   3.60903   4.58029  -0.01886   0.00005   0.00255
   S     -1.56945   6.30807   4.55559  -0.00627   0.01671   0.00053
   S      4.68089   0.90318   4.57058   0.01472  -0.01031   0.00120
   S      3.12329   3.60920   4.58019   0.01246  -0.00675   0.00118
   S      1.55869   6.31109   4.57062   0.00041  -0.02594  -0.00174
   S      7.80388   0.90317   4.57049  -0.00595  -0.00571   0.00055
   S      6.24243   3.61374   4.55547  -0.00394   0.00960  -0.00188
   S      4.68683   6.30810   4.55547   0.00113   0.01516   0.00123
freq: 304.22 cm-1
PRIMCOORD 69
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00312  -0.00070  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.00096   0.00070   0.00103
   Mo    -1.56975   4.51200   2.99262   0.00020  -0.00054   0.00052
   Mo    -3.12506   7.20582   2.99260  -0.00052   0.00013   0.00016
   Mo     3.12369   1.80223   3.00958   0.00066  -0.00071  -0.00080
   Mo     1.55868   4.51300   3.00958  -0.00044   0.00027  -0.00024
   Mo    -0.00408   7.21191   3.01147   0.00039   0.00021  -0.00009
   Mo     6.24237   1.80616   3.01134   0.00002   0.00010   0.00002
   Mo     4.68716   4.51206   2.99247   0.00043   0.00043  -0.00069
   Mo     3.12140   7.21191   3.01139   0.00029  -0.00015   0.00006
   Mo     1.55875   0.90020   9.08602  -0.00023  -0.00006  -0.00003
   Mo    -0.00487   3.60850   9.08608  -0.00029  -0.00002  -0.00011
   Mo    -1.56202   6.31226   9.06569  -0.00004   0.00002   0.00006
   Mo     4.68059   0.90335   9.06180  -0.00036   0.00025  -0.00030
   Mo     3.12240   3.60851   9.08602  -0.00029  -0.00010   0.00015
   Mo     1.55879   6.31054   9.06191   0.00004  -0.00012  -0.00008
   Mo     7.80440   0.90335   9.06179  -0.00049  -0.00029   0.00040
   Mo     6.24251   3.60519   9.06556  -0.00015  -0.00002  -0.00001
   Mo     4.67961   6.31227   9.06560  -0.00006  -0.00007  -0.00004
   S      0.03456   1.82577   7.50711   0.00620  -0.00192  -0.00126
   S     -1.55869   4.50561   7.51460   0.01153  -0.01429   0.00013
   S     -3.12496   7.21852   7.51464  -0.01002   0.00495   0.00005
   S      3.08287   1.82579   7.50702   0.00794   0.00697   0.00094
   S      1.55874   4.46573   7.50711   0.01353   0.00098   0.00031
   S     -0.00458   7.21148   7.50678  -0.02275  -0.00958  -0.00045
   S      6.24249   1.80681   7.50665  -0.00742  -0.00550   0.00008
   S      4.67620   4.50562   7.51451   0.01767   0.01353  -0.00015
   S      3.12212   7.21149   7.50675  -0.01950   0.00419   0.00038
   S      1.55864   0.90642   1.45529   0.00893  -0.00466  -0.00040
   S      0.00036   3.60549   1.45534  -0.01059   0.01304  -0.00140
   S     -1.56085   6.31303   1.44466  -0.01155  -0.00142   0.00255
   S      4.68058   0.90336   1.45834   0.01721  -0.00892  -0.00213
   S      3.11696   3.60551   1.45529  -0.01627  -0.01246   0.00181
   S      1.55862   6.31082   1.45839   0.00131   0.00569  -0.00065
   S      7.80408   0.90337   1.45827   0.02188   0.01219   0.00274
   S      6.24244   3.60380   1.44454  -0.01497  -0.00239  -0.00062
   S      4.67818   6.31310   1.44453  -0.01239  -0.00479  -0.00196
   S     -0.01026   1.79984  10.62947  -0.00388   0.00352  -0.00055
   S     -1.57164   4.51308  10.62700  -0.01065   0.01306  -0.00034
   S     -3.12492   7.20352  10.62703   0.00910  -0.00455  -0.00009
   S      3.12781   1.79984  10.62941  -0.00636  -0.00853   0.00044
   S      1.55879   4.51750  10.62947  -0.01437  -0.00033   0.00011
   S      0.00260   7.21560  10.61538   0.02400   0.01060  -0.00104
   S      6.24250   1.79852  10.61526   0.00666   0.00586   0.00027
   S      4.68921   4.51308  10.62690  -0.01628  -0.01236   0.00044
   S      3.11503   7.21558  10.61535   0.02030  -0.00532   0.00082
   S      1.55861   0.89910   4.58018  -0.01247   0.00521  -0.00082
   S     -0.00577   3.60903   4.58029   0.01092  -0.01606  -0.00269
   S     -1.56945   6.30807   4.55559   0.01094   0.00009   0.00176
   S      4.68089   0.90318   4.57058  -0.01753   0.00873  -0.00127
   S      3.12329   3.60920   4.58019   0.01774   0.01453   0.00351
   S      1.55869   6.31109   4.57062  -0.00173  -0.00571  -0.00038
   S      7.80388   0.90317   4.57049  -0.02210  -0.01221   0.00165
   S      6.24243   3.61374   4.55547   0.01778   0.00214  -0.00042
   S      4.68683   6.30810   4.55547   0.01252   0.00692  -0.00138
freq: 305.05 cm-1
PRIMCOORD 70
     55   1
   Ni     1.55913   2.70553   5.87946   0.00005   0.00000  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.00036  -0.00065  -0.00001
   Mo    -1.56975   4.51200   2.99262  -0.00005  -0.00005  -0.00002
   Mo    -3.12506   7.20582   2.99260   0.00008  -0.00000  -0.00000
   Mo     3.12369   1.80223   3.00958   0.00037   0.00065   0.00001
   Mo     1.55868   4.51300   3.00958  -0.00071   0.00000  -0.00000
   Mo    -0.00408   7.21191   3.01147   0.00011  -0.00019  -0.00000
   Mo     6.24237   1.80616   3.01134  -0.00024   0.00000  -0.00000
   Mo     4.68716   4.51206   2.99247  -0.00005   0.00005   0.00002
   Mo     3.12140   7.21191   3.01139   0.00011   0.00019  -0.00000
   Mo     1.55875   0.90020   9.08602  -0.00057  -0.00000   0.00000
   Mo    -0.00487   3.60850   9.08608   0.00030   0.00052   0.00001
   Mo    -1.56202   6.31226   9.06569   0.00028  -0.00047  -0.00000
   Mo     4.68059   0.90335   9.06180  -0.00005  -0.00011   0.00000
   Mo     3.12240   3.60851   9.08602   0.00031  -0.00052  -0.00000
   Mo     1.55879   6.31054   9.06191   0.00009   0.00000   0.00000
   Mo     7.80440   0.90335   9.06179  -0.00006   0.00010   0.00000
   Mo     6.24251   3.60519   9.06556  -0.00055  -0.00000   0.00000
   Mo     4.67961   6.31227   9.06560   0.00028   0.00047   0.00000
   S      0.03456   1.82577   7.50711   0.01575  -0.02747   0.00010
   S     -1.55869   4.50561   7.51460  -0.00527  -0.00853  -0.00000
   S     -3.12496   7.21852   7.51464   0.01024   0.00001   0.00000
   S      3.08287   1.82579   7.50702   0.01575   0.02748  -0.00010
   S      1.55874   4.46573   7.50711  -0.03201  -0.00001  -0.00000
   S     -0.00458   7.21148   7.50678  -0.01037   0.01882  -0.00003
   S      6.24249   1.80681   7.50665   0.02159  -0.00000   0.00000
   S      4.67620   4.50562   7.51451  -0.00527   0.00853   0.00000
   S      3.12212   7.21149   7.50675  -0.01037  -0.01883   0.00003
   S      1.55864   0.90642   1.45529   0.00728   0.00002   0.00001
   S      0.00036   3.60549   1.45534  -0.00345  -0.00658   0.00005
   S     -1.56085   6.31303   1.44466   0.00444  -0.00769  -0.00006
   S      4.68058   0.90336   1.45834  -0.00237  -0.00361   0.00001
   S      3.11696   3.60551   1.45529  -0.00344   0.00659  -0.00005
   S      1.55862   6.31082   1.45839   0.00409  -0.00001   0.00000
   S      7.80408   0.90337   1.45827  -0.00237   0.00359  -0.00002
   S      6.24244   3.60380   1.44454  -0.00854  -0.00001   0.00000
   S      4.67818   6.31310   1.44453   0.00445   0.00769   0.00004
   S     -0.01026   1.79984  10.62947  -0.01534   0.02671   0.00000
   S     -1.57164   4.51308  10.62700   0.00501   0.00801   0.00000
   S     -3.12492   7.20352  10.62703  -0.00979  -0.00001   0.00000
   S      3.12781   1.79984  10.62941  -0.01534  -0.02671  -0.00000
   S      1.55879   4.51750  10.62947   0.03109   0.00001  -0.00000
   S      0.00260   7.21560  10.61538   0.00933  -0.01693   0.00005
   S      6.24250   1.79852  10.61526  -0.01947   0.00000   0.00000
   S      4.68921   4.51308  10.62690   0.00501  -0.00801   0.00000
   S      3.11503   7.21558  10.61535   0.00933   0.01694  -0.00003
   S      1.55861   0.89910   4.58018  -0.00830  -0.00002   0.00001
   S     -0.00577   3.60903   4.58029   0.00396   0.00749   0.00000
   S     -1.56945   6.30807   4.55559  -0.00503   0.00876  -0.00005
   S      4.68089   0.90318   4.57058   0.00220   0.00326   0.00004
   S      3.12329   3.60920   4.58019   0.00393  -0.00751  -0.00002
   S      1.55869   6.31109   4.57062  -0.00374   0.00001   0.00000
   S      7.80388   0.90317   4.57049   0.00220  -0.00324  -0.00005
   S      6.24243   3.61374   4.55547   0.00971   0.00001   0.00000
   S      4.68683   6.30810   4.55547  -0.00505  -0.00877   0.00005
freq: 306.17 cm-1
PRIMCOORD 71
     55   1
   Ni     1.55913   2.70553   5.87946   0.00006  -0.00000  -0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00010   0.00011  -0.00001
   Mo    -1.56975   4.51200   2.99262  -0.00000   0.00003   0.00000
   Mo    -3.12506   7.20582   2.99260  -0.00009  -0.00000  -0.00000
   Mo     3.12369   1.80223   3.00958  -0.00010  -0.00012   0.00000
   Mo     1.55868   4.51300   3.00958   0.00020   0.00000  -0.00000
   Mo    -0.00408   7.21191   3.01147  -0.00011   0.00022   0.00000
   Mo     6.24237   1.80616   3.01134   0.00027   0.00000  -0.00001
   Mo     4.68716   4.51206   2.99247   0.00001  -0.00002  -0.00001
   Mo     3.12140   7.21191   3.01139  -0.00010  -0.00022  -0.00001
   Mo     1.55875   0.90020   9.08602   0.00015  -0.00000   0.00000
   Mo    -0.00487   3.60850   9.08608  -0.00005  -0.00010  -0.00000
   Mo    -1.56202   6.31226   9.06569  -0.00006   0.00012  -0.00000
   Mo     4.68059   0.90335   9.06180  -0.00017  -0.00028   0.00001
   Mo     3.12240   3.60851   9.08602  -0.00004   0.00011   0.00001
   Mo     1.55879   6.31054   9.06191   0.00034   0.00001   0.00001
   Mo     7.80440   0.90335   9.06179  -0.00018   0.00028   0.00000
   Mo     6.24251   3.60519   9.06556   0.00010  -0.00000   0.00000
   Mo     4.67961   6.31227   9.06560  -0.00006  -0.00012   0.00001
   S      0.03456   1.82577   7.50711   0.00117  -0.00198   0.00005
   S     -1.55869   4.50561   7.51460   0.00892   0.01577   0.00002
   S     -3.12496   7.21852   7.51464  -0.01795  -0.00000   0.00000
   S      3.08287   1.82579   7.50702   0.00113   0.00199  -0.00004
   S      1.55874   4.46573   7.50711  -0.00263  -0.00002   0.00000
   S     -0.00458   7.21148   7.50678  -0.00989   0.01759  -0.00001
   S      6.24249   1.80681   7.50665   0.02035   0.00001   0.00001
   S      4.67620   4.50562   7.51451   0.00890  -0.01578  -0.00001
   S      3.12212   7.21149   7.50675  -0.00989  -0.01758   0.00002
   S      1.55864   0.90642   1.45529  -0.00186  -0.00002  -0.00000
   S      0.00036   3.60549   1.45534   0.00110   0.00153   0.00008
   S     -1.56085   6.31303   1.44466  -0.01039   0.01827   0.00007
   S      4.68058   0.90336   1.45834   0.01053   0.01858   0.00007
   S      3.11696   3.60551   1.45529   0.00109  -0.00154  -0.00008
   S      1.55862   6.31082   1.45839  -0.02130   0.00002  -0.00001
   S      7.80408   0.90337   1.45827   0.01052  -0.01856  -0.00008
   S      6.24244   3.60380   1.44454   0.02112   0.00000  -0.00002
   S      4.67818   6.31310   1.44453  -0.01040  -0.01828  -0.00009
   S     -0.01026   1.79984  10.62947  -0.00107   0.00179  -0.00006
   S     -1.57164   4.51308  10.62700  -0.00908  -0.01612  -0.00005
   S     -3.12492   7.20352  10.62703   0.01822   0.00000   0.00001
   S      3.12781   1.79984  10.62941  -0.00105  -0.00179   0.00005
   S      1.55879   4.51750  10.62947   0.00234   0.00001  -0.00000
   S      0.00260   7.21560  10.61538   0.00979  -0.01738   0.00002
   S      6.24250   1.79852  10.61526  -0.02007  -0.00000   0.00002
   S      4.68921   4.51308  10.62690  -0.00906   0.01613   0.00006
   S      3.11503   7.21558  10.61535   0.00980   0.01737   0.00002
   S      1.55861   0.89910   4.58018   0.00208   0.00004  -0.00001
   S     -0.00577   3.60903   4.58029  -0.00116  -0.00160   0.00003
   S     -1.56945   6.30807   4.55559   0.01090  -0.01900  -0.00007
   S      4.68089   0.90318   4.57058  -0.01062  -0.01872  -0.00002
   S      3.12329   3.60920   4.58019  -0.00117   0.00160  -0.00003
   S      1.55869   6.31109   4.57062   0.02133  -0.00002  -0.00000
   S      7.80388   0.90317   4.57049  -0.01061   0.01870   0.00002
   S      6.24243   3.61374   4.55547  -0.02207  -0.00001  -0.00001
   S      4.68683   6.30810   4.55547   0.01091   0.01902   0.00007
freq: 306.71 cm-1
PRIMCOORD 72
     55   1
   Ni     1.55913   2.70553   5.87946   0.00138  -0.00383  -0.00002
   Mo    -0.00641   1.80219   3.00958   0.00072  -0.00111   0.00008
   Mo    -1.56975   4.51200   2.99262  -0.00118  -0.00011  -0.00103
   Mo    -3.12506   7.20582   2.99260   0.00034   0.00118   0.00127
   Mo     3.12369   1.80223   3.00958  -0.00076  -0.00055   0.00034
   Mo     1.55868   4.51300   3.00958   0.00046   0.00050  -0.00042
   Mo    -0.00408   7.21191   3.01147   0.00003   0.00013  -0.00004
   Mo     6.24237   1.80616   3.01134  -0.00003   0.00031   0.00010
   Mo     4.68716   4.51206   2.99247   0.00071  -0.00077  -0.00025
   Mo     3.12140   7.21191   3.01139  -0.00021   0.00019  -0.00012
   Mo     1.55875   0.90020   9.08602   0.00003   0.00025  -0.00005
   Mo    -0.00487   3.60850   9.08608  -0.00022   0.00008   0.00005
   Mo    -1.56202   6.31226   9.06569   0.00002   0.00002   0.00005
   Mo     4.68059   0.90335   9.06180   0.00021  -0.00022   0.00031
   Mo     3.12240   3.60851   9.08602   0.00011  -0.00003   0.00002
   Mo     1.55879   6.31054   9.06191   0.00005  -0.00036  -0.00035
   Mo     7.80440   0.90335   9.06179  -0.00001  -0.00015   0.00008
   Mo     6.24251   3.60519   9.06556  -0.00002   0.00024  -0.00023
   Mo     4.67961   6.31227   9.06560  -0.00014   0.00008   0.00019
   S      0.03456   1.82577   7.50711   0.00721  -0.01182  -0.00021
   S     -1.55869   4.50561   7.51460   0.01549  -0.00609   0.00012
   S     -3.12496   7.21852   7.51464  -0.00121  -0.02033  -0.00022
   S      3.08287   1.82579   7.50702  -0.00577  -0.00724  -0.00105
   S      1.55874   4.46573   7.50711   0.00465   0.00152   0.00133
   S     -0.00458   7.21148   7.50678  -0.00041   0.00661   0.00022
   S      6.24249   1.80681   7.50665  -0.00203   0.01517  -0.00078
   S      4.67620   4.50562   7.51451  -0.00531   0.00131  -0.00003
   S      3.12212   7.21149   7.50675  -0.00858   0.00954   0.00071
   S      1.55864   0.90642   1.45529   0.00196  -0.03251  -0.00474
   S      0.00036   3.60549   1.45534   0.02083  -0.01663   0.00391
   S     -1.56085   6.31303   1.44466   0.00853  -0.00749   0.00112
   S      4.68058   0.90336   1.45834  -0.00221   0.01368   0.00254
   S      3.11696   3.60551   1.45529  -0.00239  -0.00814   0.00092
   S      1.55862   6.31082   1.45839  -0.00559   0.01059  -0.00328
   S      7.80408   0.90337   1.45827  -0.00644   0.01499   0.00055
   S      6.24244   3.60380   1.44454   0.00371   0.01814  -0.00563
   S      4.67818   6.31310   1.44453  -0.01621   0.00121   0.00455
   S     -0.01026   1.79984  10.62947  -0.00696   0.01200  -0.00015
   S     -1.57164   4.51308  10.62700  -0.01412   0.00605  -0.00055
   S     -3.12492   7.20352  10.62703   0.00086   0.01896   0.00073
   S      3.12781   1.79984  10.62941   0.00469   0.00786  -0.00046
   S      1.55879   4.51750  10.62947  -0.00469  -0.00010   0.00053
   S      0.00260   7.21560  10.61538   0.00059  -0.00722   0.00014
   S      6.24250   1.79852  10.61526   0.00227  -0.01604  -0.00077
   S      4.68921   4.51308  10.62690   0.00455  -0.00059  -0.00006
   S      3.11503   7.21558  10.61535   0.00896  -0.01021   0.00063
   S      1.55861   0.89910   4.58018  -0.00234   0.03374  -0.00767
   S     -0.00577   3.60903   4.58029  -0.02128   0.01772   0.00614
   S     -1.56945   6.30807   4.55559  -0.01127   0.01243   0.00052
   S      4.68089   0.90318   4.57058   0.00188  -0.01498   0.00233
   S      3.12329   3.60920   4.58019   0.00201   0.00918   0.00144
   S      1.55869   6.31109   4.57062   0.00617  -0.01112  -0.00284
   S      7.80388   0.90317   4.57049   0.00737  -0.01660   0.00056
   S      6.24243   3.61374   4.55547  -0.00565  -0.01771  -0.00292
   S      4.68683   6.30810   4.55547   0.01784   0.00213   0.00232
freq: 306.72 cm-1
PRIMCOORD 73
     55   1
   Ni     1.55913   2.70553   5.87946   0.00388   0.00137   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00032  -0.00049  -0.00044
   Mo    -1.56975   4.51200   2.99262  -0.00032   0.00109  -0.00086
   Mo    -3.12506   7.20582   2.99260   0.00095  -0.00042  -0.00046
   Mo     3.12369   1.80223   3.00958   0.00021   0.00108   0.00029
   Mo     1.55868   4.51300   3.00958   0.00130  -0.00018   0.00015
   Mo    -0.00408   7.21191   3.01147  -0.00030  -0.00015   0.00014
   Mo     6.24237   1.80616   3.01134  -0.00010  -0.00011  -0.00004
   Mo     4.68716   4.51206   2.99247  -0.00101  -0.00078   0.00133
   Mo     3.12140   7.21191   3.01139  -0.00021   0.00003  -0.00009
   Mo     1.55875   0.90020   9.08602   0.00010  -0.00009   0.00002
   Mo    -0.00487   3.60850   9.08608  -0.00009   0.00014   0.00003
   Mo    -1.56202   6.31226   9.06569  -0.00021  -0.00009  -0.00025
   Mo     4.68059   0.90335   9.06180   0.00025  -0.00003   0.00025
   Mo     3.12240   3.60851   9.08602  -0.00021  -0.00016  -0.00005
   Mo     1.55879   6.31054   9.06191   0.00014   0.00013   0.00013
   Mo     7.80440   0.90335   9.06179   0.00033   0.00016  -0.00039
   Mo     6.24251   3.60519   9.06556  -0.00005  -0.00008   0.00008
   Mo     4.67961   6.31227   9.06560  -0.00015   0.00006   0.00016
   S      0.03456   1.82577   7.50711  -0.00031  -0.00298   0.00141
   S     -1.55869   4.50561   7.51460   0.01054  -0.00943   0.00020
   S     -3.12496   7.21852   7.51464  -0.00341   0.00720   0.00008
   S      3.08287   1.82579   7.50702   0.00429   0.00974  -0.00096
   S      1.55874   4.46573   7.50711   0.01304  -0.00054  -0.00048
   S     -0.00458   7.21148   7.50678  -0.01397  -0.00695  -0.00085
   S      6.24249   1.80681   7.50665  -0.00565  -0.00538   0.00028
   S      4.67620   4.50562   7.51451   0.01790   0.01113  -0.00023
   S      3.12212   7.21149   7.50675  -0.01108   0.00123   0.00052
   S      1.55864   0.90642   1.45529   0.00545   0.01163   0.00170
   S      0.00036   3.60549   1.45534   0.02181  -0.00751   0.00336
   S     -1.56085   6.31303   1.44466  -0.01517  -0.01102  -0.00585
   S      4.68058   0.90336   1.45834  -0.01293  -0.00689   0.00227
   S      3.11696   3.60551   1.45529   0.03011   0.01635  -0.00510
   S      1.55862   6.31082   1.45839  -0.01573  -0.00381   0.00118
   S      7.80408   0.90337   1.45827  -0.01145  -0.00335  -0.00337
   S      6.24244   3.60380   1.44454   0.01052  -0.00645   0.00203
   S      4.67818   6.31310   1.44453  -0.00635   0.01329   0.00383
   S     -0.01026   1.79984  10.62947  -0.00110   0.00221   0.00054
   S     -1.57164   4.51308  10.62700  -0.01006   0.00825  -0.00058
   S     -3.12492   7.20352  10.62703   0.00243  -0.00672  -0.00026
   S      3.12781   1.79984  10.62941  -0.00522  -0.00925  -0.00033
   S      1.55879   4.51750  10.62947  -0.01314   0.00003  -0.00019
   S      0.00260   7.21560  10.61538   0.01480   0.00724  -0.00083
   S      6.24250   1.79852  10.61526   0.00634   0.00568   0.00027
   S      4.68921   4.51308  10.62690  -0.01667  -0.01019   0.00080
   S      3.11503   7.21558  10.61535   0.01184  -0.00107   0.00056
   S      1.55861   0.89910   4.58018  -0.00653  -0.01207   0.00275
   S     -0.00577   3.60903   4.58029  -0.02296   0.00718   0.00529
   S     -1.56945   6.30807   4.55559   0.01439   0.01180  -0.00305
   S      4.68089   0.90318   4.57058   0.01402   0.00785   0.00198
   S      3.12329   3.60920   4.58019  -0.03125  -0.01677  -0.00803
   S      1.55869   6.31109   4.57062   0.01737   0.00400   0.00102
   S      7.80388   0.90317   4.57049   0.01209   0.00343  -0.00302
   S      6.24243   3.61374   4.55547  -0.01599   0.00630   0.00105
   S      4.68683   6.30810   4.55547   0.00401  -0.01704   0.00204
freq: 325.43 cm-1
PRIMCOORD 74
     55   1
   Ni     1.55913   2.70553   5.87946   0.00240   0.00032   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00022   0.00050  -0.00045
   Mo    -1.56975   4.51200   2.99262   0.00009  -0.00008  -0.00011
   Mo    -3.12506   7.20582   2.99260  -0.00003   0.00002  -0.00002
   Mo     3.12369   1.80223   3.00958  -0.00038  -0.00078   0.00038
   Mo     1.55868   4.51300   3.00958  -0.00142   0.00000   0.00007
   Mo    -0.00408   7.21191   3.01147   0.00013   0.00008  -0.00057
   Mo     6.24237   1.80616   3.01134  -0.00002   0.00002   0.00008
   Mo     4.68716   4.51206   2.99247   0.00010   0.00008   0.00014
   Mo     3.12140   7.21191   3.01139   0.00011  -0.00007   0.00050
   Mo     1.55875   0.90020   9.08602  -0.00073   0.00003  -0.00013
   Mo    -0.00487   3.60850   9.08608  -0.00008  -0.00047  -0.00079
   Mo    -1.56202   6.31226   9.06569   0.00014   0.00009  -0.00008
   Mo     4.68059   0.90335   9.06180  -0.00188   0.00155  -0.00180
   Mo     3.12240   3.60851   9.08602   0.00002   0.00034   0.00091
   Mo     1.55879   6.31054   9.06191   0.00065  -0.00039  -0.00029
   Mo     7.80440   0.90335   9.06179  -0.00229  -0.00161   0.00208
   Mo     6.24251   3.60519   9.06556  -0.00002   0.00003   0.00001
   Mo     4.67961   6.31227   9.06560   0.00012  -0.00009   0.00007
   S      0.03456   1.82577   7.50711  -0.00117   0.00511  -0.03390
   S     -1.55869   4.50561   7.51460   0.00781   0.00119   0.01497
   S     -3.12496   7.21852   7.51464   0.00816   0.00097   0.00244
   S      3.08287   1.82579   7.50702  -0.00279  -0.00747   0.02917
   S      1.55874   4.46573   7.50711  -0.01287   0.00020   0.00469
   S     -0.00458   7.21148   7.50678  -0.00097   0.00356  -0.02424
   S      6.24249   1.80681   7.50665  -0.00919   0.00013   0.00338
   S      4.67620   4.50562   7.51451   0.00776   0.00087  -0.01740
   S      3.12212   7.21149   7.50675  -0.00212  -0.00526   0.02087
   S      1.55864   0.90642   1.45529  -0.00288   0.00033  -0.00252
   S      0.00036   3.60549   1.45534   0.00088  -0.00246  -0.01564
   S     -1.56085   6.31303   1.44466   0.00136  -0.00239   0.00708
   S      4.68058   0.90336   1.45834   0.00121  -0.00430  -0.00915
   S      3.11696   3.60551   1.45529   0.00146   0.00209   0.01813
   S      1.55862   6.31082   1.45839  -0.00526   0.00050  -0.00142
   S      7.80408   0.90337   1.45827   0.00222   0.00358   0.01059
   S      6.24244   3.60380   1.44454   0.00706  -0.00002  -0.00094
   S      4.67818   6.31310   1.44453   0.00220   0.00375  -0.00609
   S     -0.01026   1.79984  10.62947   0.01344   0.00509  -0.02569
   S     -1.57164   4.51308  10.62700  -0.00594  -0.00313   0.01397
   S     -3.12492   7.20352  10.62703  -0.00936  -0.00057   0.00227
   S      3.12781   1.79984  10.62941   0.01243  -0.00296   0.02211
   S      1.55879   4.51750  10.62947   0.00597   0.00197   0.00357
   S      0.00260   7.21560  10.61538   0.00189  -0.00038  -0.02520
   S      6.24250   1.79852  10.61526   0.00331   0.00020   0.00350
   S      4.68921   4.51308  10.62690  -0.00540   0.00105  -0.01626
   S      3.11503   7.21558  10.61535   0.00211   0.00113   0.02169
   S      1.55861   0.89910   4.58018   0.00193  -0.00002  -0.00289
   S     -0.00577   3.60903   4.58029   0.00072   0.00092  -0.01821
   S     -1.56945   6.30807   4.55559   0.00044   0.00555   0.00754
   S      4.68089   0.90318   4.57058  -0.00053   0.00185  -0.01122
   S      3.12329   3.60920   4.58019   0.00055  -0.00046   0.02110
   S      1.55869   6.31109   4.57062   0.00230  -0.00025  -0.00178
   S      7.80388   0.90317   4.57049  -0.00103  -0.00153   0.01299
   S      6.24243   3.61374   4.55547  -0.01177   0.00044  -0.00102
   S      4.68683   6.30810   4.55547  -0.00127  -0.00763  -0.00650
freq: 325.44 cm-1
PRIMCOORD 75
     55   1
   Ni     1.55913   2.70553   5.87946   0.00031  -0.00243  -0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00068   0.00116   0.00021
   Mo    -1.56975   4.51200   2.99262   0.00009  -0.00004  -0.00009
   Mo    -3.12506   7.20582   2.99260  -0.00000  -0.00016   0.00017
   Mo     3.12369   1.80223   3.00958   0.00061   0.00099   0.00031
   Mo     1.55868   4.51300   3.00958  -0.00018  -0.00004  -0.00052
   Mo    -0.00408   7.21191   3.01147  -0.00005  -0.00002   0.00024
   Mo     6.24237   1.80616   3.01134  -0.00000  -0.00016  -0.00062
   Mo     4.68716   4.51206   2.99247  -0.00007  -0.00001  -0.00006
   Mo     3.12140   7.21191   3.01139   0.00009  -0.00004   0.00038
   Mo     1.55875   0.90020   9.08602  -0.00009  -0.00020   0.00097
   Mo    -0.00487   3.60850   9.08608   0.00039   0.00045  -0.00059
   Mo    -1.56202   6.31226   9.06569  -0.00009  -0.00003   0.00002
   Mo     4.68059   0.90335   9.06180  -0.00186   0.00047  -0.00139
   Mo     3.12240   3.60851   9.08602  -0.00040   0.00055  -0.00037
   Mo     1.55879   6.31054   9.06191   0.00008   0.00299   0.00224
   Mo     7.80440   0.90335   9.06179   0.00132   0.00006  -0.00089
   Mo     6.24251   3.60519   9.06556  -0.00000  -0.00018  -0.00008
   Mo     4.67961   6.31227   9.06560   0.00012  -0.00005   0.00004
   S      0.03456   1.82577   7.50711  -0.00659   0.00991   0.01419
   S     -1.55869   4.50561   7.51460   0.00077  -0.00793   0.01146
   S     -3.12496   7.21852   7.51464   0.00105  -0.00757  -0.01887
   S      3.08287   1.82579   7.50702   0.00608   0.00828   0.02231
   S      1.55874   4.46573   7.50711  -0.00166  -0.00148  -0.03634
   S     -0.00458   7.21148   7.50678  -0.00459   0.00718   0.01013
   S      6.24249   1.80681   7.50665  -0.00118  -0.00099  -0.02619
   S      4.67620   4.50562   7.51451   0.00124  -0.00798   0.00730
   S      3.12212   7.21149   7.50675   0.00419   0.00605   0.01593
   S      1.55864   0.90642   1.45529  -0.00038  -0.00242   0.01960
   S      0.00036   3.60549   1.45534   0.00238   0.00119  -0.01195
   S     -1.56085   6.31303   1.44466   0.00343  -0.00570  -0.00289
   S      4.68058   0.90336   1.45834   0.00418   0.00227  -0.00694
   S      3.11696   3.60551   1.45529  -0.00210   0.00177  -0.00757
   S      1.55862   6.31082   1.45839  -0.00068  -0.00393   0.01117
   S      7.80408   0.90337   1.45827  -0.00374   0.00331  -0.00436
   S      6.24244   3.60380   1.44454   0.00092   0.00011   0.00752
   S      4.67818   6.31310   1.44453  -0.00297  -0.00493  -0.00461
   S     -0.01026   1.79984  10.62947  -0.00224  -0.00772   0.01079
   S     -1.57164   4.51308  10.62700   0.00142   0.00776   0.01075
   S     -3.12492   7.20352  10.62703  -0.00121   0.00447  -0.01752
   S      3.12781   1.79984  10.62941   0.00557  -0.00875   0.01694
   S      1.55879   4.51750  10.62947   0.00077  -0.01523  -0.02762
   S      0.00260   7.21560  10.61538   0.00112  -0.00300   0.01048
   S      6.24250   1.79852  10.61526   0.00042  -0.00153  -0.02718
   S      4.68921   4.51308  10.62690  -0.00288   0.00830   0.00687
   S      3.11503   7.21558  10.61535  -0.00060  -0.00281   0.01652
   S      1.55861   0.89910   4.58018   0.00025  -0.00020   0.02268
   S     -0.00577   3.60903   4.58029  -0.00078  -0.00158  -0.01380
   S     -1.56945   6.30807   4.55559  -0.00668   0.00886  -0.00310
   S      4.68089   0.90318   4.57058  -0.00199  -0.00103  -0.00852
   S      3.12329   3.60920   4.58019   0.00095  -0.00175  -0.00869
   S      1.55869   6.31109   4.57062   0.00029   0.00192   0.01388
   S      7.80388   0.90317   4.57049   0.00180  -0.00147  -0.00537
   S      6.24243   3.61374   4.55547  -0.00152  -0.00335   0.00802
   S      4.68683   6.30810   4.55547   0.00658   0.00718  -0.00493
freq: 327.64 cm-1
PRIMCOORD 76
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00143   0.00022  -0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00094  -0.00111  -0.00224
   Mo    -1.56975   4.51200   2.99262   0.00058  -0.00046   0.00163
   Mo    -3.12506   7.20582   2.99260  -0.00030  -0.00012  -0.00026
   Mo     3.12369   1.80223   3.00958  -0.00127   0.00107   0.00267
   Mo     1.55868   4.51300   3.00958   0.00076   0.00026  -0.00043
   Mo    -0.00408   7.21191   3.01147   0.00020  -0.00009   0.00000
   Mo     6.24237   1.80616   3.01134   0.00027  -0.00003  -0.00000
   Mo     4.68716   4.51206   2.99247   0.00044   0.00046  -0.00136
   Mo     3.12140   7.21191   3.01139   0.00019   0.00002  -0.00001
   Mo     1.55875   0.90020   9.08602  -0.00059   0.00010  -0.00017
   Mo    -0.00487   3.60850   9.08608  -0.00065   0.00013   0.00109
   Mo    -1.56202   6.31226   9.06569   0.00011  -0.00013  -0.00043
   Mo     4.68059   0.90335   9.06180  -0.00096   0.00069  -0.00013
   Mo     3.12240   3.60851   9.08602  -0.00064   0.00006  -0.00091
   Mo     1.55879   6.31054   9.06191   0.00030   0.00018   0.00001
   Mo     7.80440   0.90335   9.06179  -0.00074  -0.00065   0.00009
   Mo     6.24251   3.60519   9.06556   0.00027  -0.00001  -0.00009
   Mo     4.67961   6.31227   9.06560   0.00007   0.00007   0.00050
   S      0.03456   1.82577   7.50711   0.00019   0.00026  -0.01452
   S     -1.55869   4.50561   7.51460  -0.00062   0.00007   0.01594
   S     -3.12496   7.21852   7.51464  -0.00059   0.00006  -0.00257
   S      3.08287   1.82579   7.50702   0.00048  -0.00036   0.01742
   S      1.55874   4.46573   7.50711  -0.00022   0.00003  -0.00278
   S     -0.00458   7.21148   7.50678   0.00073   0.00350  -0.01148
   S      6.24249   1.80681   7.50665  -0.00425  -0.00046  -0.00227
   S      4.67620   4.50562   7.51451  -0.00055   0.00014  -0.01334
   S      3.12212   7.21149   7.50675   0.00168  -0.00276   0.01362
   S      1.55864   0.90642   1.45529   0.00649   0.00103  -0.00419
   S      0.00036   3.60549   1.45534  -0.00450   0.00530   0.02593
   S     -1.56085   6.31303   1.44466  -0.00518  -0.00158  -0.01358
   S      4.68058   0.90336   1.45834   0.00001   0.00542   0.02845
   S      3.11696   3.60551   1.45529  -0.00272  -0.00621  -0.02166
   S      1.55862   6.31082   1.45839   0.01288   0.00046  -0.00463
   S      7.80408   0.90337   1.45827   0.00202  -0.00815  -0.02386
   S      6.24244   3.60380   1.44454  -0.00188   0.00100  -0.00266
   S      4.67818   6.31310   1.44453  -0.00585   0.00258   0.01624
   S     -0.01026   1.79984  10.62947   0.00450   0.00165  -0.01073
   S     -1.57164   4.51308  10.62700  -0.00001   0.00042   0.01610
   S     -3.12492   7.20352  10.62703   0.00094   0.00007  -0.00262
   S      3.12781   1.79984  10.62941   0.00499  -0.00236   0.01291
   S      1.55879   4.51750  10.62947   0.00129  -0.00095  -0.00205
   S      0.00260   7.21560  10.61538  -0.00121  -0.00240  -0.01106
   S      6.24250   1.79852  10.61526   0.00234   0.00043  -0.00219
   S      4.68921   4.51308  10.62690   0.00009  -0.00064  -0.01349
   S      3.11503   7.21558  10.61535  -0.00190   0.00207   0.01311
   S      1.55861   0.89910   4.58018   0.01047   0.00072  -0.00482
   S     -0.00577   3.60903   4.58029  -0.00185   0.00562   0.02986
   S     -1.56945   6.30807   4.55559   0.00228  -0.00792  -0.01554
   S      4.68089   0.90318   4.57058  -0.00853   0.00274   0.02715
   S      3.12329   3.60920   4.58019   0.00006  -0.00766  -0.02491
   S      1.55869   6.31109   4.57062  -0.00528   0.00138  -0.00443
   S      7.80388   0.90317   4.57049  -0.00797  -0.00083  -0.02277
   S      6.24243   3.61374   4.55547   0.01263   0.00040  -0.00303
   S      4.68683   6.30810   4.55547   0.00035   0.00519   0.01854
freq: 327.66 cm-1
PRIMCOORD 77
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00022  -0.00150   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00125  -0.00001  -0.00176
   Mo    -1.56975   4.51200   2.99262  -0.00038  -0.00008  -0.00065
   Mo    -3.12506   7.20582   2.99260  -0.00005   0.00077   0.00171
   Mo     3.12369   1.80223   3.00958   0.00091   0.00032  -0.00102
   Mo     1.55868   4.51300   3.00958   0.00012  -0.00171   0.00280
   Mo    -0.00408   7.21191   3.01147  -0.00001   0.00022   0.00001
   Mo     6.24237   1.80616   3.01134   0.00004   0.00017   0.00001
   Mo     4.68716   4.51206   2.99247   0.00054   0.00007  -0.00111
   Mo     3.12140   7.21191   3.01139   0.00007   0.00024   0.00001
   Mo     1.55875   0.90020   9.08602  -0.00009  -0.00068   0.00114
   Mo    -0.00487   3.60850   9.08608  -0.00007  -0.00060  -0.00043
   Mo    -1.56202   6.31226   9.06569  -0.00010   0.00020  -0.00033
   Mo     4.68059   0.90335   9.06180   0.00055   0.00001   0.00007
   Mo     3.12240   3.60851   9.08602  -0.00013  -0.00062  -0.00074
   Mo     1.55879   6.31054   9.06191   0.00005  -0.00121  -0.00010
   Mo     7.80440   0.90335   9.06179  -0.00081  -0.00020   0.00010
   Mo     6.24251   3.60519   9.06556   0.00004   0.00004   0.00054
   Mo     4.67961   6.31227   9.06560   0.00013   0.00023  -0.00019
   S      0.03456   1.82577   7.50711   0.00063   0.00024  -0.01169
   S     -1.55869   4.50561   7.51460  -0.00000  -0.00069  -0.00624
   S     -3.12496   7.21852   7.51464  -0.00010  -0.00060   0.01678
   S      3.08287   1.82579   7.50702  -0.00053   0.00016  -0.00683
   S      1.55874   4.46573   7.50711  -0.00002   0.00018   0.01821
   S     -0.00458   7.21148   7.50678   0.00331  -0.00195  -0.00899
   S      6.24249   1.80681   7.50665  -0.00065   0.00302   0.01461
   S      4.67620   4.50562   7.51451  -0.00019  -0.00067  -0.01072
   S      3.12212   7.21149   7.50675  -0.00293  -0.00292  -0.00517
   S      1.55864   0.90642   1.45529   0.00099  -0.00687   0.02761
   S      0.00036   3.60549   1.45534   0.00525   0.00391  -0.01027
   S     -1.56085   6.31303   1.44466  -0.00295  -0.00362  -0.01098
   S      4.68058   0.90336   1.45834   0.00680   0.00989  -0.01098
   S      3.11696   3.60551   1.45529  -0.00637   0.00213  -0.01759
   S      1.55862   6.31082   1.45839   0.00198  -0.00300   0.03019
   S      7.80408   0.90337   1.45827  -0.00651   0.00781  -0.01898
   S      6.24244   3.60380   1.44454  -0.00030  -0.00650   0.01732
   S      4.67818   6.31310   1.44453   0.00126  -0.00301  -0.00642
   S     -0.01026   1.79984  10.62947   0.00249   0.00266  -0.00868
   S     -1.57164   4.51308  10.62700   0.00049   0.00079  -0.00629
   S     -3.12492   7.20352  10.62703   0.00015  -0.00028   0.01706
   S      3.12781   1.79984  10.62941  -0.00105   0.00204  -0.00509
   S      1.55879   4.51750  10.62947   0.00019   0.00601   0.01342
   S      0.00260   7.21560  10.61538  -0.00248   0.00072  -0.00866
   S      6.24250   1.79852  10.61526   0.00036  -0.00288   0.01404
   S      4.68921   4.51308  10.62690  -0.00047   0.00062  -0.01082
   S      3.11503   7.21558  10.61535   0.00199   0.00141  -0.00498
   S      1.55861   0.89910   4.58018   0.00159  -0.00451   0.03170
   S     -0.00577   3.60903   4.58029   0.00621   0.00752  -0.01188
   S     -1.56945   6.30807   4.55559  -0.00624   0.00800  -0.01245
   S      4.68089   0.90318   4.57058   0.00047  -0.00591  -0.01049
   S      3.12329   3.60920   4.58019  -0.00649   0.00550  -0.02029
   S      1.55869   6.31109   4.57062  -0.00082  -0.00899   0.02896
   S      7.80388   0.90317   4.57049  -0.00297  -0.00645  -0.01813
   S      6.24243   3.61374   4.55547   0.00196  -0.00263   0.01971
   S      4.68683   6.30810   4.55547   0.00665   0.01005  -0.00724
freq: 329.64 cm-1
PRIMCOORD 78
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001  -0.00006  -0.00301
   Mo    -0.00641   1.80219   3.00958  -0.00068  -0.00033  -0.00053
   Mo    -1.56975   4.51200   2.99262   0.00014  -0.00009   0.00009
   Mo    -3.12506   7.20582   2.99260   0.00001   0.00017   0.00015
   Mo     3.12369   1.80223   3.00958   0.00069  -0.00033  -0.00055
   Mo     1.55868   4.51300   3.00958  -0.00001   0.00080  -0.00059
   Mo    -0.00408   7.21191   3.01147   0.00039   0.00025  -0.00082
   Mo     6.24237   1.80616   3.01134  -0.00000  -0.00041  -0.00077
   Mo     4.68716   4.51206   2.99247  -0.00015  -0.00010   0.00011
   Mo     3.12140   7.21191   3.01139  -0.00042   0.00024  -0.00082
   Mo     1.55875   0.90020   9.08602  -0.00001  -0.00047   0.00145
   Mo    -0.00487   3.60850   9.08608  -0.00035   0.00022   0.00138
   Mo    -1.56202   6.31226   9.06569   0.00028   0.00012  -0.00052
   Mo     4.68059   0.90335   9.06180  -0.00117   0.00068  -0.00179
   Mo     3.12240   3.60851   9.08602   0.00036   0.00023   0.00138
   Mo     1.55879   6.31054   9.06191   0.00000  -0.00138  -0.00177
   Mo     7.80440   0.90335   9.06179   0.00120   0.00066  -0.00177
   Mo     6.24251   3.60519   9.06556   0.00001  -0.00031  -0.00056
   Mo     4.67961   6.31227   9.06560  -0.00030   0.00011  -0.00050
   S      0.03456   1.82577   7.50711  -0.02660  -0.01493   0.01419
   S     -1.55869   4.50561   7.51460  -0.00907   0.00515   0.00157
   S     -3.12496   7.21852   7.51464   0.00009  -0.01067   0.00292
   S      3.08287   1.82579   7.50702   0.02669  -0.01508   0.01411
   S      1.55874   4.46573   7.50711  -0.00002   0.03027   0.01438
   S     -0.00458   7.21148   7.50678   0.00111   0.00082  -0.01352
   S      6.24249   1.80681   7.50665  -0.00008  -0.00126  -0.01286
   S      4.67620   4.50562   7.51451   0.00907   0.00508   0.00175
   S      3.12212   7.21149   7.50675  -0.00124   0.00072  -0.01349
   S      1.55864   0.90642   1.45529   0.00005  -0.00657   0.01050
   S      0.00036   3.60549   1.45534  -0.00569   0.00335   0.00969
   S     -1.56085   6.31303   1.44466   0.00460   0.00237  -0.00335
   S      4.68058   0.90336   1.45834   0.01372  -0.00824  -0.00649
   S      3.11696   3.60551   1.45529   0.00563   0.00336   0.00974
   S      1.55862   6.31082   1.45839   0.00001   0.01590  -0.00655
   S      7.80408   0.90337   1.45827  -0.01381  -0.00817  -0.00638
   S      6.24244   3.60380   1.44454   0.00009  -0.00479  -0.00332
   S      4.67818   6.31310   1.44453  -0.00462   0.00236  -0.00327
   S     -0.01026   1.79984  10.62947   0.01640   0.00920   0.01268
   S     -1.57164   4.51308  10.62700   0.00974  -0.00536   0.00106
   S     -3.12492   7.20352  10.62703  -0.00006   0.01131   0.00217
   S      3.12781   1.79984  10.62941  -0.01642   0.00927   0.01255
   S      1.55879   4.51750  10.62947   0.00000  -0.01899   0.01313
   S      0.00260   7.21560  10.61538  -0.00043  -0.00000  -0.01326
   S      6.24250   1.79852  10.61526  -0.00003  -0.00004  -0.01261
   S      4.68921   4.51308  10.62690  -0.00976  -0.00527   0.00123
   S      3.11503   7.21558  10.61535   0.00057   0.00003  -0.01320
   S      1.55861   0.89910   4.58018  -0.00007   0.00455   0.01643
   S     -0.00577   3.60903   4.58029   0.00360  -0.00250   0.01578
   S     -1.56945   6.30807   4.55559  -0.00691  -0.00376  -0.00576
   S      4.68089   0.90318   4.57058  -0.01209   0.00693  -0.00659
   S      3.12329   3.60920   4.58019  -0.00351  -0.00252   0.01583
   S      1.55869   6.31109   4.57062   0.00007  -0.01343  -0.00655
   S      7.80388   0.90317   4.57049   0.01218   0.00678  -0.00650
   S      6.24243   3.61374   4.55547  -0.00007   0.00779  -0.00556
   S      4.68683   6.30810   4.55547   0.00689  -0.00369  -0.00573
freq: 330.53 cm-1
PRIMCOORD 79
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00017   0.00405  -0.00008
   Mo    -0.00641   1.80219   3.00958  -0.00003  -0.00255  -0.00198
   Mo    -1.56975   4.51200   2.99262  -0.00035   0.00031   0.00067
   Mo    -3.12506   7.20582   2.99260  -0.00000   0.00088  -0.00141
   Mo     3.12369   1.80223   3.00958   0.00024  -0.00257  -0.00227
   Mo     1.55868   4.51300   3.00958   0.00010  -0.00284   0.00425
   Mo    -0.00408   7.21191   3.01147  -0.00048   0.00087   0.00066
   Mo     6.24237   1.80616   3.01134  -0.00005   0.00010  -0.00140
   Mo     4.68716   4.51206   2.99247   0.00030   0.00028   0.00059
   Mo     3.12140   7.21191   3.01139   0.00045   0.00084   0.00076
   Mo     1.55875   0.90020   9.08602  -0.00002   0.00023  -0.00071
   Mo    -0.00487   3.60850   9.08608   0.00005   0.00033   0.00044
   Mo    -1.56202   6.31226   9.06569  -0.00005  -0.00002   0.00001
   Mo     4.68059   0.90335   9.06180   0.00013  -0.00017  -0.00049
   Mo     3.12240   3.60851   9.08602  -0.00008   0.00033   0.00038
   Mo     1.55879   6.31054   9.06191   0.00000  -0.00048   0.00088
   Mo     7.80440   0.90335   9.06179  -0.00010  -0.00016  -0.00043
   Mo     6.24251   3.60519   9.06556   0.00000  -0.00013  -0.00005
   Mo     4.67961   6.31227   9.06560   0.00006  -0.00003   0.00001
   S      0.03456   1.82577   7.50711   0.00189  -0.00952  -0.00270
   S     -1.55869   4.50561   7.51460  -0.00504   0.00045   0.00593
   S     -3.12496   7.21852   7.51464   0.00012   0.00758  -0.01117
   S      3.08287   1.82579   7.50702  -0.00133  -0.00936  -0.00315
   S      1.55874   4.46573   7.50711   0.00042  -0.00512   0.00679
   S     -0.00458   7.21148   7.50678  -0.00724   0.00944   0.00758
   S      6.24249   1.80681   7.50665  -0.00055  -0.00316  -0.01682
   S      4.67620   4.50562   7.51451   0.00461   0.00005   0.00518
   S      3.12212   7.21149   7.50675   0.00714   0.00886   0.00877
   S      1.55864   0.90642   1.45529   0.00044  -0.00128  -0.02108
   S      0.00036   3.60549   1.45534  -0.00426  -0.00805   0.01141
   S     -1.56085   6.31303   1.44466  -0.01313   0.00830  -0.00203
   S      4.68058   0.90336   1.45834   0.00002   0.01229  -0.01210
   S      3.11696   3.60551   1.45529   0.00453  -0.00839   0.00990
   S      1.55862   6.31082   1.45839  -0.00053   0.01248   0.02325
   S      7.80408   0.90337   1.45827  -0.00101   0.01232  -0.01054
   S      6.24244   3.60380   1.44454  -0.00061  -0.01448   0.00343
   S      4.67818   6.31310   1.44453   0.01373   0.00728  -0.00217
   S     -0.01026   1.79984  10.62947  -0.00169   0.00884  -0.00185
   S     -1.57164   4.51308  10.62700   0.00602   0.00048   0.00625
   S     -3.12492   7.20352  10.62703  -0.00017  -0.00848  -0.01200
   S      3.12781   1.79984  10.62941   0.00113   0.00874  -0.00218
   S      1.55879   4.51750  10.62947  -0.00037   0.00569   0.00505
   S      0.00260   7.21560  10.61538   0.00681  -0.00917   0.00723
   S      6.24250   1.79852  10.61526   0.00053   0.00251  -0.01623
   S      4.68921   4.51308  10.62690  -0.00559   0.00093   0.00543
   S      3.11503   7.21558  10.61535  -0.00669  -0.00862   0.00837
   S      1.55861   0.89910   4.58018  -0.00144  -0.00752  -0.01977
   S     -0.00577   3.60903   4.58029   0.01885   0.02395   0.01091
   S     -1.56945   6.30807   4.55559   0.01173  -0.00984  -0.00272
   S      4.68089   0.90318   4.57058   0.00779  -0.01171  -0.00944
   S      3.12329   3.60920   4.58019  -0.01905   0.02550   0.00946
   S      1.55869   6.31109   4.57062   0.00034  -0.02416   0.01776
   S      7.80388   0.90317   4.57049  -0.00619  -0.01117  -0.00824
   S      6.24243   3.61374   4.55547   0.00063   0.01017   0.00489
   S      4.68683   6.30810   4.55547  -0.01207  -0.00894  -0.00298
freq: 330.57 cm-1
PRIMCOORD 80
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00412  -0.00016   0.00000
   Mo    -0.00641   1.80219   3.00958   0.00271   0.00028   0.00375
   Mo    -1.56975   4.51200   2.99262  -0.00062   0.00032   0.00109
   Mo    -3.12506   7.20582   2.99260  -0.00003  -0.00004   0.00006
   Mo     3.12369   1.80223   3.00958   0.00270  -0.00007  -0.00358
   Mo     1.55868   4.51300   3.00958   0.00242   0.00011  -0.00017
   Mo    -0.00408   7.21191   3.01147  -0.00037   0.00039  -0.00127
   Mo     6.24237   1.80616   3.01134  -0.00112  -0.00000   0.00005
   Mo     4.68716   4.51206   2.99247  -0.00064  -0.00034  -0.00116
   Mo     3.12140   7.21191   3.01139  -0.00040  -0.00046   0.00121
   Mo     1.55875   0.90020   9.08602  -0.00040  -0.00001   0.00003
   Mo    -0.00487   3.60850   9.08608  -0.00029  -0.00008   0.00066
   Mo    -1.56202   6.31226   9.06569   0.00011   0.00003  -0.00003
   Mo     4.68059   0.90335   9.06180   0.00038  -0.00016  -0.00076
   Mo     3.12240   3.60851   9.08602  -0.00029   0.00005  -0.00070
   Mo     1.55879   6.31054   9.06191   0.00009   0.00002  -0.00003
   Mo     7.80440   0.90335   9.06179   0.00039   0.00017   0.00080
   Mo     6.24251   3.60519   9.06556   0.00004   0.00000   0.00000
   Mo     4.67961   6.31227   9.06560   0.00010  -0.00003   0.00004
   S      0.03456   1.82577   7.50711   0.00679  -0.00188   0.00575
   S     -1.55869   4.50561   7.51460  -0.00537   0.00482   0.00944
   S     -3.12496   7.21852   7.51464   0.00272  -0.00030   0.00046
   S      3.08287   1.82579   7.50702   0.00688   0.00269  -0.00552
   S      1.55874   4.46573   7.50711   0.01083   0.00016  -0.00029
   S     -0.00458   7.21148   7.50678  -0.00078   0.00671  -0.01491
   S      6.24249   1.80681   7.50665  -0.01328   0.00014   0.00068
   S      4.67620   4.50562   7.51451  -0.00577  -0.00487  -0.00991
   S      3.12212   7.21149   7.50675  -0.00134  -0.00743   0.01428
   S      1.55864   0.90642   1.45529   0.01090   0.00003   0.00083
   S      0.00036   3.60549   1.45534   0.00342   0.00475   0.01785
   S     -1.56085   6.31303   1.44466   0.00765   0.01269   0.00280
   S      4.68058   0.90336   1.45834  -0.01225  -0.00072  -0.01937
   S      3.11696   3.60551   1.45529   0.00306  -0.00408  -0.01867
   S      1.55862   6.31082   1.45839  -0.01250  -0.00051  -0.00095
   S      7.80408   0.90337   1.45827  -0.01223  -0.00024   0.02031
   S      6.24244   3.60380   1.44454  -0.01539   0.00058  -0.00020
   S      4.67818   6.31310   1.44453   0.00656  -0.01335  -0.00263
   S     -0.01026   1.79984  10.62947  -0.00698   0.00097   0.00427
   S     -1.57164   4.51308  10.62700   0.00527  -0.00541   0.01022
   S     -3.12492   7.20352  10.62703  -0.00381   0.00033   0.00049
   S      3.12781   1.79984  10.62941  -0.00707  -0.00171  -0.00412
   S      1.55879   4.51750  10.62947  -0.00940  -0.00022  -0.00022
   S      0.00260   7.21560  10.61538   0.00089  -0.00654  -0.01427
   S      6.24250   1.79852  10.61526   0.01305  -0.00011   0.00066
   S      4.68921   4.51308  10.62690   0.00574   0.00539  -0.01070
   S      3.11503   7.21558  10.61535   0.00144   0.00725   0.01370
   S      1.55861   0.89910   4.58018  -0.03551   0.00031   0.00077
   S     -0.00577   3.60903   4.58029  -0.00357  -0.01986   0.01717
   S     -1.56945   6.30807   4.55559  -0.00448  -0.01120   0.00432
   S      4.68089   0.90318   4.57058   0.01944  -0.00629  -0.01491
   S      3.12329   3.60920   4.58019  -0.00212   0.01784  -0.01797
   S      1.55869   6.31109   4.57062   0.00786   0.00096  -0.00073
   S      7.80388   0.90317   4.57049   0.02001   0.00719   0.01565
   S      6.24243   3.61374   4.55547   0.01610  -0.00043  -0.00025
   S      4.68683   6.30810   4.55547  -0.00352   0.01201  -0.00406
freq: 333.17 cm-1
PRIMCOORD 81
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00173   0.00020   0.00000
   Mo    -0.00641   1.80219   3.00958   0.00047   0.00040   0.00095
   Mo    -1.56975   4.51200   2.99262   0.00036  -0.00020  -0.00076
   Mo    -3.12506   7.20582   2.99260   0.00003  -0.00005   0.00010
   Mo     3.12369   1.80223   3.00958   0.00053  -0.00039  -0.00107
   Mo     1.55868   4.51300   3.00958  -0.00015  -0.00010   0.00014
   Mo    -0.00408   7.21191   3.01147   0.00012   0.00028  -0.00123
   Mo     6.24237   1.80616   3.01134  -0.00032  -0.00004  -0.00016
   Mo     4.68716   4.51206   2.99247   0.00031   0.00016   0.00065
   Mo     3.12140   7.21191   3.01139   0.00018  -0.00025   0.00145
   Mo     1.55875   0.90020   9.08602  -0.00085  -0.00011   0.00012
   Mo    -0.00487   3.60850   9.08608   0.00060  -0.00074  -0.00098
   Mo    -1.56202   6.31226   9.06569   0.00035  -0.00015  -0.00181
   Mo     4.68059   0.90335   9.06180  -0.00118   0.00080  -0.00140
   Mo     3.12240   3.60851   9.08602   0.00041   0.00083   0.00085
   Mo     1.55879   6.31054   9.06191   0.00023   0.00017   0.00018
   Mo     7.80440   0.90335   9.06179  -0.00099  -0.00074   0.00121
   Mo     6.24251   3.60519   9.06556   0.00052  -0.00003  -0.00027
   Mo     4.67961   6.31227   9.06560   0.00034   0.00004   0.00206
   S      0.03456   1.82577   7.50711   0.00324   0.01574   0.00039
   S     -1.55869   4.50561   7.51460   0.00741   0.00471  -0.02481
   S     -3.12496   7.21852   7.51464   0.01962  -0.00051   0.00311
   S      3.08287   1.82579   7.50702   0.00659  -0.01298  -0.00052
   S      1.55874   4.46573   7.50711  -0.01991  -0.00159   0.00008
   S     -0.00458   7.21148   7.50678  -0.00909   0.00343  -0.00571
   S      6.24249   1.80681   7.50665  -0.01251   0.00096  -0.00082
   S      4.67620   4.50562   7.51451   0.00896  -0.00845   0.02150
   S      3.12212   7.21149   7.50675  -0.00845  -0.00083   0.00670
   S      1.55864   0.90642   1.45529   0.00104   0.00153  -0.00077
   S      0.00036   3.60549   1.45534  -0.01022   0.00646   0.00556
   S     -1.56085   6.31303   1.44466   0.00922  -0.00560  -0.02167
   S      4.68058   0.90336   1.45834  -0.00106  -0.00727  -0.00066
   S      3.11696   3.60551   1.45529  -0.00872  -0.00589  -0.00505
   S      1.55862   6.31082   1.45839  -0.01738  -0.00053   0.00021
   S      7.80408   0.90337   1.45827  -0.00285   0.01032   0.00080
   S      6.24244   3.60380   1.44454   0.01551  -0.00067  -0.00317
   S      4.67818   6.31310   1.44453   0.00841   0.00233   0.02485
   S     -0.01026   1.79984  10.62947   0.00318  -0.00719   0.00278
   S     -1.57164   4.51308  10.62700  -0.00616  -0.00768  -0.02359
   S     -3.12492   7.20352  10.62703  -0.02456   0.00017   0.00296
   S      3.12781   1.79984  10.62941   0.00182   0.00491  -0.00317
   S      1.55879   4.51750  10.62947   0.01294   0.00019   0.00042
   S      0.00260   7.21560  10.61538   0.01042   0.00255  -0.00661
   S      6.24250   1.79852  10.61526   0.00496  -0.00162  -0.00095
   S      4.68921   4.51308  10.62690  -0.00855   0.01218   0.02047
   S      3.11503   7.21558  10.61535   0.01102  -0.00411   0.00763
   S      1.55861   0.89910   4.58018  -0.00442  -0.00138  -0.00040
   S     -0.00577   3.60903   4.58029   0.00872  -0.00723   0.00224
   S     -1.56945   6.30807   4.55559  -0.00920   0.00187  -0.02181
   S      4.68089   0.90318   4.57058   0.00178   0.00682   0.00051
   S      3.12329   3.60920   4.58019   0.00700   0.00721  -0.00220
   S      1.55869   6.31109   4.57062   0.01735   0.00045   0.00007
   S      7.80388   0.90317   4.57049   0.00354  -0.00995  -0.00027
   S      6.24243   3.61374   4.55547  -0.01014   0.00095  -0.00320
   S      4.68683   6.30810   4.55547  -0.00921   0.00060   0.02502
freq: 333.18 cm-1
PRIMCOORD 82
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00021  -0.00174   0.00004
   Mo    -0.00641   1.80219   3.00958   0.00041   0.00007   0.00068
   Mo    -1.56975   4.51200   2.99262  -0.00014   0.00010   0.00036
   Mo    -3.12506   7.20582   2.99260   0.00000   0.00047  -0.00079
   Mo     3.12369   1.80223   3.00958  -0.00028  -0.00002   0.00043
   Mo     1.55868   4.51300   3.00958  -0.00002   0.00074  -0.00118
   Mo    -0.00408   7.21191   3.01147   0.00028  -0.00012  -0.00098
   Mo     6.24237   1.80616   3.01134  -0.00004   0.00029   0.00150
   Mo     4.68716   4.51206   2.99247   0.00022   0.00015   0.00052
   Mo     3.12140   7.21191   3.01139  -0.00025  -0.00018  -0.00066
   Mo     1.55875   0.90020   9.08602  -0.00010   0.00094  -0.00104
   Mo    -0.00487   3.60850   9.08608  -0.00069  -0.00049   0.00041
   Mo    -1.56202   6.31226   9.06569  -0.00003   0.00048  -0.00133
   Mo     4.68059   0.90335   9.06180   0.00064  -0.00014   0.00061
   Mo     3.12240   3.60851   9.08602   0.00081  -0.00030   0.00062
   Mo     1.55879   6.31054   9.06191   0.00003  -0.00150  -0.00155
   Mo     7.80440   0.90335   9.06179  -0.00090  -0.00032   0.00092
   Mo     6.24251   3.60519   9.06556   0.00006   0.00029   0.00227
   Mo     4.67961   6.31227   9.06560   0.00011   0.00050  -0.00087
   S      0.03456   1.82577   7.50711   0.01491  -0.00971   0.00042
   S     -1.55869   4.50561   7.51460   0.00761   0.01651   0.01086
   S     -3.12496   7.21852   7.51464   0.00234   0.00426  -0.02638
   S      3.08287   1.82579   7.50702  -0.01372  -0.01313   0.00030
   S      1.55874   4.46573   7.50711  -0.00235   0.01321  -0.00094
   S     -0.00458   7.21148   7.50678   0.00142  -0.01102  -0.00470
   S      6.24249   1.80681   7.50665  -0.00150  -0.00770   0.00743
   S      4.67620   4.50562   7.51451  -0.00568   0.01494   0.01634
   S      3.12212   7.21149   7.50675  -0.00351  -0.01155  -0.00319
   S      1.55864   0.90642   1.45529   0.00015  -0.01311   0.00618
   S      0.00036   3.60549   1.45534   0.00524  -0.00154  -0.00212
   S     -1.56085   6.31303   1.44466  -0.00262   0.01304  -0.01601
   S      4.68058   0.90336   1.45834  -0.00860  -0.01345   0.00002
   S      3.11696   3.60551   1.45529  -0.00750  -0.00303  -0.00342
   S      1.55862   6.31082   1.45839  -0.00206   0.00335  -0.00133
   S      7.80408   0.90337   1.45827   0.00811  -0.01135   0.00023
   S      6.24244   3.60380   1.44454   0.00184   0.00609   0.02680
   S      4.67818   6.31310   1.44453   0.00470   0.01394  -0.01049
   S     -0.01026   1.79984  10.62947  -0.00574   0.00861   0.00200
   S     -1.57164   4.51308  10.62700  -0.01110  -0.02012   0.01018
   S     -3.12492   7.20352  10.62703  -0.00293  -0.00152  -0.02521
   S      3.12781   1.79984  10.62941   0.00632   0.01005   0.00129
   S      1.55879   4.51750  10.62947   0.00153  -0.00131  -0.00364
   S      0.00260   7.21560  10.61538   0.00416   0.00734  -0.00508
   S      6.24250   1.79852  10.61526   0.00060   0.01311   0.00835
   S      4.68921   4.51308  10.62690   0.00937  -0.01775   0.01539
   S      3.11503   7.21558  10.61535  -0.00160   0.00657  -0.00335
   S      1.55861   0.89910   4.58018  -0.00055   0.01167   0.00291
   S     -0.00577   3.60903   4.58029  -0.00630  -0.00102  -0.00064
   S     -1.56945   6.30807   4.55559  -0.00097  -0.00999  -0.01619
   S      4.68089   0.90318   4.57058   0.00857   0.01374  -0.00039
   S      3.12329   3.60920   4.58019   0.00816   0.00070  -0.00120
   S      1.55869   6.31109   4.57062   0.00206  -0.00273  -0.00021
   S      7.80388   0.90317   4.57049  -0.00791   0.01173  -0.00045
   S      6.24243   3.61374   4.55547  -0.00118  -0.00857   0.02699
   S      4.68683   6.30810   4.55547  -0.00121  -0.01008  -0.01063
freq: 334.20 cm-1
PRIMCOORD 83
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001   0.00006   0.00463
   Mo    -0.00641   1.80219   3.00958  -0.00096  -0.00057  -0.00125
   Mo    -1.56975   4.51200   2.99262   0.00027  -0.00012   0.00144
   Mo    -3.12506   7.20582   2.99260  -0.00000   0.00025   0.00147
   Mo     3.12369   1.80223   3.00958   0.00097  -0.00057  -0.00125
   Mo     1.55868   4.51300   3.00958   0.00000   0.00111  -0.00117
   Mo    -0.00408   7.21191   3.01147  -0.00014  -0.00011  -0.00109
   Mo     6.24237   1.80616   3.01134  -0.00000   0.00018  -0.00114
   Mo     4.68716   4.51206   2.99247  -0.00026  -0.00012   0.00144
   Mo     3.12140   7.21191   3.01139   0.00015  -0.00012  -0.00108
   Mo     1.55875   0.90020   9.08602  -0.00000  -0.00029  -0.00050
   Mo    -0.00487   3.60850   9.08608  -0.00020   0.00012  -0.00050
   Mo    -1.56202   6.31226   9.06569  -0.00035  -0.00017   0.00139
   Mo     4.68059   0.90335   9.06180   0.00022  -0.00017  -0.00063
   Mo     3.12240   3.60851   9.08602   0.00021   0.00012  -0.00050
   Mo     1.55879   6.31054   9.06191   0.00000   0.00031  -0.00054
   Mo     7.80440   0.90335   9.06179  -0.00023  -0.00018  -0.00063
   Mo     6.24251   3.60519   9.06556   0.00000   0.00041   0.00133
   Mo     4.67961   6.31227   9.06560   0.00035  -0.00017   0.00140
   S      0.03456   1.82577   7.50711   0.00500   0.00306  -0.01221
   S     -1.55869   4.50561   7.51460   0.00956  -0.00613   0.01208
   S     -3.12496   7.21852   7.51464   0.00003   0.01151   0.01254
   S      3.08287   1.82579   7.50702  -0.00497   0.00301  -0.01221
   S      1.55874   4.46573   7.50711  -0.00007  -0.00633  -0.01167
   S     -0.00458   7.21148   7.50678   0.01576   0.00957  -0.00104
   S      6.24249   1.80681   7.50665  -0.00004  -0.01808  -0.00161
   S      4.67620   4.50562   7.51451  -0.00950  -0.00617   0.01220
   S      3.12212   7.21149   7.50675  -0.01578   0.00958  -0.00100
   S      1.55864   0.90642   1.45529  -0.00001   0.00923   0.00380
   S      0.00036   3.60549   1.45534   0.00721  -0.00462   0.00408
   S     -1.56085   6.31303   1.44466   0.01591   0.00891   0.00960
   S      4.68058   0.90336   1.45834   0.00800  -0.00425  -0.01471
   S      3.11696   3.60551   1.45529  -0.00727  -0.00469   0.00400
   S      1.55862   6.31082   1.45839  -0.00007   0.00947  -0.01421
   S      7.80408   0.90337   1.45827  -0.00800  -0.00424  -0.01472
   S      6.24244   3.60380   1.44454   0.00001  -0.01857   0.00923
   S      4.67818   6.31310   1.44453  -0.01583   0.00895   0.00974
   S     -0.01026   1.79984  10.62947  -0.00108  -0.00057  -0.01152
   S     -1.57164   4.51308  10.62700  -0.00845   0.00532   0.01210
   S     -3.12492   7.20352  10.62703  -0.00006  -0.01026   0.01288
   S      3.12781   1.79984  10.62941   0.00109  -0.00057  -0.01152
   S      1.55879   4.51750  10.62947   0.00004   0.00170  -0.01107
   S      0.00260   7.21560  10.61538  -0.01493  -0.00916  -0.00178
   S      6.24250   1.79852  10.61526   0.00003   0.01738  -0.00261
   S      4.68921   4.51308  10.62690   0.00840   0.00538   0.01221
   S      3.11503   7.21558  10.61535   0.01497  -0.00920  -0.00174
   S      1.55861   0.89910   4.58018  -0.00000  -0.01585   0.00837
   S     -0.00577   3.60903   4.58029  -0.01346   0.00793   0.00869
   S     -1.56945   6.30807   4.55559  -0.01550  -0.00897   0.00874
   S      4.68089   0.90318   4.57058  -0.00659   0.00329  -0.01537
   S      3.12329   3.60920   4.58019   0.01347   0.00801   0.00864
   S      1.55869   6.31109   4.57062   0.00006  -0.00730  -0.01468
   S      7.80388   0.90317   4.57049   0.00659   0.00329  -0.01540
   S      6.24243   3.61374   4.55547   0.00002   0.01847   0.00819
   S      4.68683   6.30810   4.55547   0.01543  -0.00897   0.00889
freq: 336.53 cm-1
PRIMCOORD 84
     55   1
   Ni     1.55913   2.70553   5.87946   0.00002  -0.00000  -0.00002
   Mo    -0.00641   1.80219   3.00958   0.00111  -0.00189   0.00001
   Mo    -1.56975   4.51200   2.99262  -0.00016  -0.00028   0.00004
   Mo    -3.12506   7.20582   2.99260   0.00030  -0.00000   0.00001
   Mo     3.12369   1.80223   3.00958   0.00108   0.00191  -0.00002
   Mo     1.55868   4.51300   3.00958  -0.00218  -0.00001  -0.00000
   Mo    -0.00408   7.21191   3.01147   0.00046  -0.00081   0.00003
   Mo     6.24237   1.80616   3.01134  -0.00092   0.00000   0.00002
   Mo     4.68716   4.51206   2.99247  -0.00016   0.00028  -0.00002
   Mo     3.12140   7.21191   3.01139   0.00047   0.00081  -0.00000
   Mo     1.55875   0.90020   9.08602   0.00050  -0.00001  -0.00000
   Mo    -0.00487   3.60850   9.08608  -0.00023  -0.00041  -0.00004
   Mo    -1.56202   6.31226   9.06569   0.00005  -0.00007  -0.00002
   Mo     4.68059   0.90335   9.06180  -0.00007  -0.00004  -0.00001
   Mo     3.12240   3.60851   9.08602  -0.00021   0.00042   0.00004
   Mo     1.55879   6.31054   9.06191   0.00005  -0.00001  -0.00001
   Mo     7.80440   0.90335   9.06179  -0.00005   0.00005  -0.00003
   Mo     6.24251   3.60519   9.06556  -0.00011   0.00000  -0.00000
   Mo     4.67961   6.31227   9.06560   0.00005   0.00007   0.00002
   S      0.03456   1.82577   7.50711  -0.00704   0.01180  -0.00020
   S     -1.55869   4.50561   7.51460  -0.00604  -0.01133  -0.00017
   S     -3.12496   7.21852   7.51464   0.01292   0.00022   0.00007
   S      3.08287   1.82579   7.50702  -0.00661  -0.01207   0.00004
   S      1.55874   4.46573   7.50711   0.01302   0.00022  -0.00003
   S     -0.00458   7.21148   7.50678  -0.00667   0.01137   0.00002
   S      6.24249   1.80681   7.50665   0.01336   0.00003  -0.00003
   S      4.67620   4.50562   7.51451  -0.00638   0.01111   0.00028
   S      3.12212   7.21149   7.50675  -0.00656  -0.01134  -0.00002
   S      1.55864   0.90642   1.45529   0.01403  -0.00004  -0.00011
   S      0.00036   3.60549   1.45534  -0.00685  -0.01208  -0.00002
   S     -1.56085   6.31303   1.44466  -0.01116   0.01987   0.00033
   S      4.68058   0.90336   1.45834  -0.01033  -0.01695   0.00006
   S      3.11696   3.60551   1.45529  -0.00674   0.01209  -0.00018
   S      1.55862   6.31082   1.45839   0.01998  -0.00033   0.00002
   S      7.80408   0.90337   1.45827  -0.00970   0.01727   0.00000
   S      6.24244   3.60380   1.44454   0.02240  -0.00020   0.00013
   S      4.67818   6.31310   1.44453  -0.01156  -0.01965  -0.00010
   S     -0.01026   1.79984  10.62947   0.00659  -0.01096  -0.00027
   S     -1.57164   4.51308  10.62700   0.00640   0.01155  -0.00026
   S     -3.12492   7.20352  10.62703  -0.01364  -0.00021   0.00006
   S      3.12781   1.79984  10.62941   0.00635   0.01114   0.00018
   S      1.55879   4.51750  10.62947  -0.01247  -0.00014   0.00001
   S      0.00260   7.21560  10.61538   0.00697  -0.01151   0.00003
   S      6.24250   1.79852  10.61526  -0.01366  -0.00010  -0.00006
   S      4.68921   4.51308  10.62690   0.00667  -0.01133   0.00036
   S      3.11503   7.21558  10.61535   0.00681   0.01156  -0.00010
   S      1.55861   0.89910   4.58018  -0.01814   0.00010  -0.00013
   S     -0.00577   3.60903   4.58029   0.00898   0.01562   0.00000
   S     -1.56945   6.30807   4.55559   0.01027  -0.01804   0.00027
   S      4.68089   0.90318   4.57058   0.01069   0.01758  -0.00008
   S      3.12329   3.60920   4.58019   0.00888  -0.01572  -0.00025
   S      1.55869   6.31109   4.57062  -0.02084   0.00038   0.00000
   S      7.80388   0.90317   4.57049   0.01009  -0.01794   0.00007
   S      6.24243   3.61374   4.55547  -0.02053   0.00020   0.00011
   S      4.68683   6.30810   4.55547   0.01057   0.01783  -0.00006
freq: 337.02 cm-1
PRIMCOORD 85
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00002   0.00018   0.00365
   Mo    -0.00641   1.80219   3.00958  -0.00096  -0.00068   0.00003
   Mo    -1.56975   4.51200   2.99262   0.00038  -0.00021  -0.00027
   Mo    -3.12506   7.20582   2.99260  -0.00000   0.00049  -0.00029
   Mo     3.12369   1.80223   3.00958   0.00100  -0.00064   0.00000
   Mo     1.55868   4.51300   3.00958  -0.00002   0.00094   0.00022
   Mo    -0.00408   7.21191   3.01147   0.00029   0.00020  -0.00042
   Mo     6.24237   1.80616   3.01134  -0.00002  -0.00043  -0.00042
   Mo     4.68716   4.51206   2.99247  -0.00038  -0.00020  -0.00028
   Mo     3.12140   7.21191   3.01139  -0.00027   0.00023  -0.00040
   Mo     1.55875   0.90020   9.08602   0.00001   0.00117  -0.00041
   Mo    -0.00487   3.60850   9.08608   0.00102  -0.00064  -0.00053
   Mo    -1.56202   6.31226   9.06569  -0.00004   0.00006  -0.00036
   Mo     4.68059   0.90335   9.06180   0.00049  -0.00024   0.00095
   Mo     3.12240   3.60851   9.08602  -0.00102  -0.00064  -0.00052
   Mo     1.55879   6.31054   9.06191  -0.00001   0.00056   0.00073
   Mo     7.80440   0.90335   9.06179  -0.00051  -0.00022   0.00092
   Mo     6.24251   3.60519   9.06556  -0.00001  -0.00004  -0.00030
   Mo     4.67961   6.31227   9.06560   0.00006   0.00007  -0.00037
   S      0.03456   1.82577   7.50711   0.01820   0.01138   0.00183
   S     -1.55869   4.50561   7.51460  -0.01462   0.00844  -0.00446
   S     -3.12496   7.21852   7.51464   0.00015  -0.01767  -0.00460
   S      3.08287   1.82579   7.50702  -0.01854   0.01109   0.00198
   S      1.55874   4.46573   7.50711   0.00011  -0.02044   0.00051
   S     -0.00458   7.21148   7.50678   0.00587   0.00209   0.00212
   S      6.24249   1.80681   7.50665   0.00034  -0.00564   0.00315
   S      4.67620   4.50562   7.51451   0.01451   0.00880  -0.00443
   S      3.12212   7.21149   7.50675  -0.00601   0.00195   0.00202
   S      1.55864   0.90642   1.45529   0.00008   0.00536   0.00399
   S      0.00036   3.60549   1.45534   0.00590  -0.00202   0.00509
   S     -1.56085   6.31303   1.44466  -0.01533  -0.00834  -0.00497
   S      4.68058   0.90336   1.45834   0.02135  -0.01141  -0.00099
   S      3.11696   3.60551   1.45529  -0.00610  -0.00163   0.00496
   S      1.55862   6.31082   1.45839   0.00009   0.02251  -0.00138
   S      7.80408   0.90337   1.45827  -0.02156  -0.01078  -0.00101
   S      6.24244   3.60380   1.44454   0.00029   0.01627  -0.00624
   S      4.67818   6.31310   1.44453   0.01519  -0.00893  -0.00478
   S     -0.01026   1.79984  10.62947  -0.01329  -0.00861   0.00141
   S     -1.57164   4.51308  10.62700   0.01180  -0.00728  -0.00486
   S     -3.12492   7.20352  10.62703  -0.00014   0.01492  -0.00465
   S      3.12781   1.79984  10.62941   0.01352  -0.00824   0.00162
   S      1.55879   4.51750  10.62947  -0.00008   0.01550  -0.00023
   S      0.00260   7.21560  10.61538  -0.00682  -0.00352   0.00269
   S      6.24250   1.79852  10.61526  -0.00021   0.00796   0.00343
   S      4.68921   4.51308  10.62690  -0.01171  -0.00772  -0.00482
   S      3.11503   7.21558  10.61535   0.00694  -0.00325   0.00258
   S      1.55861   0.89910   4.58018  -0.00035  -0.01378   0.00871
   S     -0.00577   3.60903   4.58029  -0.00966   0.00711   0.00872
   S     -1.56945   6.30807   4.55559   0.01156   0.00710  -0.00539
   S      4.68089   0.90318   4.57058  -0.01954   0.01236   0.00035
   S      3.12329   3.60920   4.58019   0.00998   0.00693   0.00868
   S      1.55869   6.31109   4.57062  -0.00029  -0.02499  -0.00102
   S      7.80388   0.90317   4.57049   0.01993   0.01201   0.00028
   S      6.24243   3.61374   4.55547  -0.00033  -0.01470  -0.00657
   S      4.68683   6.30810   4.55547  -0.01128   0.00747  -0.00517
freq: 338.48 cm-1
PRIMCOORD 86
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00262   0.00010  -0.00005
   Mo    -0.00641   1.80219   3.00958   0.00085   0.00002   0.00101
   Mo    -1.56975   4.51200   2.99262  -0.00022   0.00049  -0.00067
   Mo    -3.12506   7.20582   2.99260   0.00065   0.00001   0.00001
   Mo     3.12369   1.80223   3.00958   0.00086  -0.00009  -0.00107
   Mo     1.55868   4.51300   3.00958   0.00076  -0.00005   0.00007
   Mo    -0.00408   7.21191   3.01147  -0.00019   0.00002  -0.00154
   Mo     6.24237   1.80616   3.01134  -0.00020   0.00000  -0.00005
   Mo     4.68716   4.51206   2.99247  -0.00018  -0.00049   0.00065
   Mo     3.12140   7.21191   3.01139  -0.00017  -0.00001   0.00157
   Mo     1.55875   0.90020   9.08602   0.00191  -0.00000   0.00003
   Mo    -0.00487   3.60850   9.08608  -0.00012   0.00111  -0.00004
   Mo    -1.56202   6.31226   9.06569  -0.00026   0.00033   0.00067
   Mo     4.68059   0.90335   9.06180   0.00167  -0.00142   0.00290
   Mo     3.12240   3.60851   9.08602  -0.00005  -0.00116   0.00002
   Mo     1.55879   6.31054   9.06191  -0.00095  -0.00004  -0.00010
   Mo     7.80440   0.90335   9.06179   0.00160   0.00143  -0.00280
   Mo     6.24251   3.60519   9.06556  -0.00076  -0.00001   0.00004
   Mo     4.67961   6.31227   9.06560  -0.00024  -0.00028  -0.00067
   S      0.03456   1.82577   7.50711  -0.01569  -0.01791  -0.00741
   S     -1.55869   4.50561   7.51460  -0.00627   0.00641   0.00847
   S     -3.12496   7.21852   7.51464   0.00477   0.00026  -0.00016
   S      3.08287   1.82579   7.50702  -0.01627   0.01789   0.00788
   S      1.55874   4.46573   7.50711   0.01503   0.00085  -0.00044
   S     -0.00458   7.21148   7.50678  -0.00285  -0.02240   0.00240
   S      6.24249   1.80681   7.50665   0.03420   0.00047   0.00024
   S      4.67620   4.50562   7.51451  -0.00642  -0.00658  -0.00819
   S      3.12212   7.21149   7.50675  -0.00400   0.02095  -0.00273
   S      1.55864   0.90642   1.45529  -0.00643  -0.00006  -0.00015
   S      0.00036   3.60549   1.45534  -0.00526  -0.00046   0.00087
   S     -1.56085   6.31303   1.44466   0.00845   0.00031  -0.01423
   S      4.68058   0.90336   1.45834   0.00134  -0.01075  -0.00474
   S      3.11696   3.60551   1.45529  -0.00546   0.00099  -0.00063
   S      1.55862   6.31082   1.45839  -0.01795  -0.00035   0.00012
   S      7.80408   0.90337   1.45827   0.00070   0.01162   0.00457
   S      6.24244   3.60380   1.44454   0.00825  -0.00047  -0.00048
   S      4.67818   6.31310   1.44453   0.00852  -0.00050   0.01463
   S     -0.01026   1.79984  10.62947  -0.00944  -0.01579  -0.01367
   S     -1.57164   4.51308  10.62700  -0.00834   0.01835   0.00664
   S     -3.12492   7.20352  10.62703   0.02466   0.00047  -0.00009
   S      3.12781   1.79984  10.62941  -0.01044   0.01526   0.01422
   S      1.55879   4.51750  10.62947   0.01705   0.00017  -0.00062
   S      0.00260   7.21560  10.61538  -0.01036  -0.00923   0.00382
   S      6.24250   1.79852  10.61526   0.00543   0.00035   0.00028
   S      4.68921   4.51308  10.62690  -0.00701  -0.01901  -0.00640
   S      3.11503   7.21558  10.61535  -0.01070   0.00958  -0.00408
   S      1.55861   0.89910   4.58018  -0.01134  -0.00034  -0.00007
   S     -0.00577   3.60903   4.58029   0.00828  -0.01062  -0.00142
   S     -1.56945   6.30807   4.55559  -0.00466   0.00397  -0.01479
   S      4.68089   0.90318   4.57058   0.00604   0.00187  -0.00050
   S      3.12329   3.60920   4.58019   0.00709   0.01105   0.00141
   S      1.55869   6.31109   4.57062   0.00904  -0.00030  -0.00004
   S      7.80388   0.90317   4.57049   0.00571  -0.00224   0.00053
   S      6.24243   3.61374   4.55547  -0.01148   0.00003  -0.00047
   S      4.68683   6.30810   4.55547  -0.00423  -0.00360   0.01526
freq: 338.52 cm-1
PRIMCOORD 87
     55   1
   Ni     1.55913   2.70553   5.87946   0.00006   0.00301  -0.00024
   Mo    -0.00641   1.80219   3.00958  -0.00007  -0.00102  -0.00082
   Mo    -1.56975   4.51200   2.99262  -0.00047  -0.00020  -0.00028
   Mo    -3.12506   7.20582   2.99260  -0.00002   0.00051   0.00050
   Mo     3.12369   1.80223   3.00958   0.00005  -0.00103  -0.00080
   Mo     1.55868   4.51300   3.00958  -0.00002  -0.00120   0.00166
   Mo    -0.00408   7.21191   3.01147  -0.00008   0.00019   0.00094
   Mo     6.24237   1.80616   3.01134  -0.00000   0.00008  -0.00173
   Mo     4.68716   4.51206   2.99247   0.00047  -0.00018  -0.00033
   Mo     3.12140   7.21191   3.01139   0.00010   0.00018   0.00083
   Mo     1.55875   0.90020   9.08602  -0.00006   0.00045   0.00043
   Mo    -0.00487   3.60850   9.08608  -0.00104  -0.00116  -0.00017
   Mo    -1.56202   6.31226   9.06569  -0.00029   0.00064  -0.00036
   Mo     4.68059   0.90335   9.06180   0.00123   0.00017   0.00156
   Mo     3.12240   3.60851   9.08602   0.00105  -0.00108  -0.00015
   Mo     1.55879   6.31054   9.06191   0.00002  -0.00211  -0.00350
   Mo     7.80440   0.90335   9.06179  -0.00136   0.00008   0.00172
   Mo     6.24251   3.60519   9.06556   0.00002   0.00004   0.00089
   Mo     4.67961   6.31227   9.06560   0.00031   0.00065  -0.00033
   S      0.03456   1.82577   7.50711   0.01535  -0.00175   0.00600
   S     -1.55869   4.50561   7.51460  -0.00377  -0.00184   0.00432
   S     -3.12496   7.21852   7.51464  -0.00026   0.00829  -0.00756
   S      3.08287   1.82579   7.50702  -0.01446  -0.00299   0.00579
   S      1.55874   4.46573   7.50711  -0.00064   0.02692  -0.01207
   S     -0.00458   7.21148   7.50678   0.02210  -0.02184  -0.00324
   S      6.24249   1.80681   7.50665  -0.00096   0.01542   0.00539
   S      4.67620   4.50562   7.51451   0.00432  -0.00123   0.00489
   S      3.12212   7.21149   7.50675  -0.02178  -0.02313  -0.00334
   S      1.55864   0.90642   1.45529   0.00004   0.00315  -0.00348
   S      0.00036   3.60549   1.45534   0.00165   0.00637   0.00173
   S     -1.56085   6.31303   1.44466  -0.00178  -0.00668   0.00837
   S      4.68058   0.90336   1.45834   0.01094   0.01316  -0.00257
   S      3.11696   3.60551   1.45529  -0.00121   0.00661   0.00158
   S      1.55862   6.31082   1.45839   0.00047  -0.00837   0.00570
   S      7.80408   0.90337   1.45827  -0.01094   0.01268  -0.00291
   S      6.24244   3.60380   1.44454  -0.00036  -0.01079  -0.01585
   S      4.67818   6.31310   1.44453   0.00134  -0.00689   0.00751
   S     -0.01026   1.79984  10.62947   0.01591  -0.00877   0.00913
   S     -1.57164   4.51308  10.62700  -0.01964  -0.01375   0.00328
   S     -3.12492   7.20352  10.62703  -0.00072   0.01871  -0.00552
   S      3.12781   1.79984  10.62941  -0.01502  -0.00984   0.00850
   S      1.55879   4.51750  10.62947  -0.00047   0.01429  -0.01808
   S      0.00260   7.21560  10.61538   0.00752   0.00256  -0.00344
   S      6.24250   1.79852  10.61526  -0.00035   0.01503   0.00617
   S      4.68921   4.51308  10.62690   0.02005  -0.01266   0.00374
   S      3.11503   7.21558  10.61535  -0.00691   0.00177  -0.00341
   S      1.55861   0.89910   4.58018   0.00012  -0.01390  -0.00027
   S     -0.00577   3.60903   4.58029   0.01318   0.00718  -0.00024
   S     -1.56945   6.30807   4.55559  -0.00382   0.00765   0.00893
   S      4.68089   0.90318   4.57058   0.00072  -0.00782  -0.00008
   S      3.12329   3.60920   4.58019  -0.01355   0.00678  -0.00043
   S      1.55869   6.31109   4.57062  -0.00045  -0.00697   0.00065
   S      7.80388   0.90317   4.57049  -0.00084  -0.00743  -0.00023
   S      6.24243   3.61374   4.55547   0.00030   0.00170  -0.01677
   S      4.68683   6.30810   4.55547   0.00427   0.00778   0.00802
freq: 338.76 cm-1
PRIMCOORD 88
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003  -0.00238   0.00014
   Mo    -0.00641   1.80219   3.00958   0.00040   0.00133   0.00122
   Mo    -1.56975   4.51200   2.99262  -0.00018  -0.00066  -0.00067
   Mo    -3.12506   7.20582   2.99260   0.00001  -0.00027   0.00147
   Mo     3.12369   1.80223   3.00958  -0.00046   0.00135   0.00128
   Mo     1.55868   4.51300   3.00958  -0.00001   0.00225  -0.00255
   Mo    -0.00408   7.21191   3.01147   0.00069  -0.00036   0.00039
   Mo     6.24237   1.80616   3.01134   0.00001   0.00071  -0.00102
   Mo     4.68716   4.51206   2.99247   0.00019  -0.00067  -0.00063
   Mo     3.12140   7.21191   3.01139  -0.00070  -0.00035   0.00043
   Mo     1.55875   0.90020   9.08602   0.00002   0.00114  -0.00215
   Mo    -0.00487   3.60850   9.08608  -0.00079  -0.00050   0.00105
   Mo    -1.56202   6.31226   9.06569   0.00049  -0.00012   0.00002
   Mo     4.68059   0.90335   9.06180   0.00090  -0.00078  -0.00008
   Mo     3.12240   3.60851   9.08602   0.00078  -0.00054   0.00100
   Mo     1.55879   6.31054   9.06191   0.00000  -0.00218   0.00053
   Mo     7.80440   0.90335   9.06179  -0.00084  -0.00075  -0.00009
   Mo     6.24251   3.60519   9.06556   0.00000   0.00071  -0.00028
   Mo     4.67961   6.31227   9.06560  -0.00051  -0.00011   0.00002
   S      0.03456   1.82577   7.50711   0.01516  -0.01835  -0.00794
   S     -1.55869   4.50561   7.51460  -0.01422  -0.00212   0.00380
   S     -3.12496   7.21852   7.51464   0.00023   0.01815  -0.00961
   S      3.08287   1.82579   7.50702  -0.01523  -0.01777  -0.00833
   S      1.55874   4.46573   7.50711   0.00045   0.00473   0.01747
   S     -0.00458   7.21148   7.50678   0.00048   0.00396   0.00797
   S      6.24249   1.80681   7.50665   0.00009   0.00699  -0.01534
   S      4.67620   4.50562   7.51451   0.01382  -0.00264   0.00355
   S      3.12212   7.21149   7.50675  -0.00073   0.00423   0.00840
   S      1.55864   0.90642   1.45529   0.00027   0.01563   0.01545
   S      0.00036   3.60549   1.45534  -0.01399  -0.00844  -0.00742
   S     -1.56085   6.31303   1.44466   0.01193  -0.01095   0.00166
   S      4.68058   0.90336   1.45834  -0.00581  -0.00374  -0.00239
   S      3.11696   3.60551   1.45529   0.01371  -0.00892  -0.00702
   S      1.55862   6.31082   1.45839   0.00007   0.00844   0.00376
   S      7.80408   0.90337   1.45827   0.00566  -0.00389  -0.00221
   S      6.24244   3.60380   1.44454   0.00031   0.01046  -0.00365
   S      4.67818   6.31310   1.44453  -0.01199  -0.01057   0.00182
   S     -0.01026   1.79984  10.62947   0.00668   0.00884  -0.00589
   S     -1.57164   4.51308  10.62700   0.00004  -0.00435   0.00357
   S     -3.12492   7.20352  10.62703   0.00015  -0.00168  -0.00945
   S      3.12781   1.79984  10.62941  -0.00737   0.00926  -0.00610
   S      1.55879   4.51750  10.62947   0.00004   0.02415   0.01319
   S      0.00260   7.21560  10.61538   0.01431  -0.01456   0.00630
   S      6.24250   1.79852  10.61526   0.00040   0.00929  -0.01169
   S      4.68921   4.51308  10.62690  -0.00006  -0.00452   0.00336
   S      3.11503   7.21558  10.61535  -0.01443  -0.01403   0.00663
   S      1.55861   0.89910   4.58018   0.00033   0.00871   0.00884
   S     -0.00577   3.60903   4.58029  -0.01411  -0.01430  -0.00394
   S     -1.56945   6.30807   4.55559   0.00408   0.00517   0.00204
   S      4.68089   0.90318   4.57058  -0.01923  -0.00883  -0.00431
   S      3.12329   3.60920   4.58019   0.01408  -0.01469  -0.00371
   S      1.55869   6.31109   4.57062   0.00036   0.02124   0.00779
   S      7.80388   0.90317   4.57049   0.01890  -0.00943  -0.00406
   S      6.24243   3.61374   4.55547  -0.00005   0.01297  -0.00484
   S      4.68683   6.30810   4.55547  -0.00446   0.00534   0.00225
freq: 338.80 cm-1
PRIMCOORD 89
     55   1
   Ni     1.55913   2.70553   5.87946   0.00302   0.00006   0.00004
   Mo    -0.00641   1.80219   3.00958  -0.00210  -0.00060  -0.00246
   Mo    -1.56975   4.51200   2.99262   0.00041   0.00019  -0.00099
   Mo    -3.12506   7.20582   2.99260   0.00066   0.00001  -0.00002
   Mo     3.12369   1.80223   3.00958  -0.00208   0.00053   0.00240
   Mo     1.55868   4.51300   3.00958  -0.00113  -0.00005   0.00005
   Mo    -0.00408   7.21191   3.01147  -0.00035  -0.00064  -0.00055
   Mo     6.24237   1.80616   3.01134   0.00077  -0.00001   0.00001
   Mo     4.68716   4.51206   2.99247   0.00040  -0.00018   0.00102
   Mo     3.12140   7.21191   3.01139  -0.00033   0.00066   0.00057
   Mo     1.55875   0.90020   9.08602   0.00081  -0.00000   0.00004
   Mo    -0.00487   3.60850   9.08608  -0.00046   0.00074   0.00171
   Mo    -1.56202   6.31226   9.06569  -0.00043  -0.00047  -0.00043
   Mo     4.68059   0.90335   9.06180   0.00144  -0.00058  -0.00075
   Mo     3.12240   3.60851   9.08602  -0.00048  -0.00076  -0.00176
   Mo     1.55879   6.31054   9.06191   0.00042   0.00001  -0.00004
   Mo     7.80440   0.90335   9.06179   0.00146   0.00061   0.00077
   Mo     6.24251   3.60519   9.06556   0.00045  -0.00001   0.00000
   Mo     4.67961   6.31227   9.06560  -0.00040   0.00048   0.00041
   S      0.03456   1.82577   7.50711   0.00390  -0.01112   0.01575
   S     -1.55869   4.50561   7.51460  -0.01063   0.01284   0.00554
   S     -3.12496   7.21852   7.51464   0.01175  -0.00035   0.00010
   S      3.08287   1.82579   7.50702   0.00403   0.01178  -0.01540
   S      1.55874   4.46573   7.50711   0.02401   0.00008  -0.00042
   S     -0.00458   7.21148   7.50678  -0.00592   0.00065  -0.01458
   S      6.24249   1.80681   7.50665  -0.00749  -0.00003   0.00031
   S      4.67620   4.50562   7.51451  -0.01078  -0.01271  -0.00564
   S      3.12212   7.21149   7.50675  -0.00644  -0.00111   0.01428
   S      1.55864   0.90642   1.45529   0.01816  -0.00015  -0.00033
   S      0.00036   3.60549   1.45534  -0.00631   0.01413  -0.01323
   S     -1.56085   6.31303   1.44466  -0.00530  -0.01212  -0.00025
   S      4.68058   0.90336   1.45834  -0.00411   0.00862  -0.00284
   S      3.11696   3.60551   1.45529  -0.00683  -0.01383   0.01343
   S      1.55862   6.31082   1.45839   0.01067  -0.00015   0.00003
   S      7.80408   0.90337   1.45827  -0.00451  -0.00831   0.00288
   S      6.24244   3.60380   1.44454   0.01673  -0.00018  -0.00002
   S      4.67818   6.31310   1.44453  -0.00474   0.01230   0.00038
   S     -0.01026   1.79984  10.62947  -0.01773  -0.00724   0.01264
   S     -1.57164   4.51308  10.62700   0.00325  -0.00176   0.00510
   S     -3.12492   7.20352  10.62703   0.00020   0.00030   0.00010
   S      3.12781   1.79984  10.62941  -0.01761   0.00664  -0.01225
   S      1.55879   4.51750  10.62947  -0.00587  -0.00016  -0.00036
   S      0.00260   7.21560  10.61538  -0.00006  -0.01289  -0.01170
   S      6.24250   1.79852  10.61526   0.02262   0.00003   0.00022
   S      4.68921   4.51308  10.62690   0.00344   0.00160  -0.00524
   S      3.11503   7.21558  10.61535   0.00038   0.01333   0.01139
   S      1.55861   0.89910   4.58018   0.02473  -0.00038  -0.00015
   S     -0.00577   3.60903   4.58029  -0.00271   0.01662  -0.00718
   S     -1.56945   6.30807   4.55559  -0.00954  -0.00553  -0.00121
   S      4.68089   0.90318   4.57058  -0.01229   0.01820  -0.00668
   S      3.12329   3.60920   4.58019  -0.00314  -0.01586   0.00732
   S      1.55869   6.31109   4.57062   0.01845  -0.00042  -0.00010
   S      7.80388   0.90317   4.57049  -0.01288  -0.01804   0.00681
   S      6.24243   3.61374   4.55547  -0.00067  -0.00023  -0.00004
   S      4.68683   6.30810   4.55547  -0.00948   0.00549   0.00130
freq: 340.19 cm-1
PRIMCOORD 90
     55   1
   Ni     1.55913   2.70553   5.87946   0.00047  -0.00000   0.00001
   Mo    -0.00641   1.80219   3.00958   0.00059  -0.00174   0.00019
   Mo    -1.56975   4.51200   2.99262  -0.00028  -0.00003   0.00067
   Mo    -3.12506   7.20582   2.99260   0.00028   0.00000  -0.00001
   Mo     3.12369   1.80223   3.00958   0.00058   0.00173  -0.00020
   Mo     1.55868   4.51300   3.00958  -0.00102   0.00000   0.00000
   Mo    -0.00408   7.21191   3.01147   0.00016  -0.00071   0.00040
   Mo     6.24237   1.80616   3.01134  -0.00064  -0.00000   0.00001
   Mo     4.68716   4.51206   2.99247  -0.00028   0.00003  -0.00066
   Mo     3.12140   7.21191   3.01139   0.00016   0.00071  -0.00040
   Mo     1.55875   0.90020   9.08602  -0.00066   0.00000   0.00001
   Mo    -0.00487   3.60850   9.08608   0.00056   0.00074  -0.00095
   Mo    -1.56202   6.31226   9.06569  -0.00003  -0.00005  -0.00071
   Mo     4.68059   0.90335   9.06180  -0.00035   0.00033   0.00012
   Mo     3.12240   3.60851   9.08602   0.00055  -0.00075   0.00094
   Mo     1.55879   6.31054   9.06191   0.00010   0.00001   0.00000
   Mo     7.80440   0.90335   9.06179  -0.00034  -0.00033  -0.00012
   Mo     6.24251   3.60519   9.06556   0.00023   0.00000  -0.00001
   Mo     4.67961   6.31227   9.06560  -0.00003   0.00004   0.00072
   S      0.03456   1.82577   7.50711   0.00500  -0.01420  -0.00586
   S     -1.55869   4.50561   7.51460   0.01100   0.01906  -0.00729
   S     -3.12496   7.21852   7.51464  -0.00741  -0.00004   0.00009
   S      3.08287   1.82579   7.50702   0.00502   0.01433   0.00593
   S      1.55874   4.46573   7.50711  -0.02328   0.00000  -0.00007
   S     -0.00458   7.21148   7.50678   0.00396  -0.02215  -0.00030
   S      6.24249   1.80681   7.50665  -0.00983   0.00009  -0.00001
   S      4.67620   4.50562   7.51451   0.01115  -0.01920   0.00717
   S      3.12212   7.21149   7.50675   0.00380   0.02211   0.00032
   S      1.55864   0.90642   1.45529   0.01672  -0.00000  -0.00006
   S      0.00036   3.60549   1.45534  -0.00147  -0.00337   0.00227
   S     -1.56085   6.31303   1.44466  -0.01076   0.01243   0.00770
   S      4.68058   0.90336   1.45834  -0.00971  -0.00307  -0.00238
   S      3.11696   3.60551   1.45529  -0.00141   0.00321  -0.00225
   S      1.55862   6.31082   1.45839   0.02023   0.00009   0.00003
   S      7.80408   0.90337   1.45827  -0.00956   0.00297   0.00236
   S      6.24244   3.60380   1.44454   0.00816   0.00004   0.00012
   S      4.67818   6.31310   1.44453  -0.01073  -0.01231  -0.00778
   S     -0.01026   1.79984  10.62947  -0.00738   0.00635  -0.00443
   S     -1.57164   4.51308  10.62700  -0.01609  -0.01230  -0.00762
   S     -3.12492   7.20352  10.62703   0.01634   0.00012   0.00009
   S      3.12781   1.79984  10.62941  -0.00749  -0.00657   0.00450
   S      1.55879   4.51750  10.62947   0.02935   0.00006  -0.00004
   S      0.00260   7.21560  10.61538  -0.00844   0.01564   0.00004
   S      6.24250   1.79852  10.61526   0.01892  -0.00001  -0.00001
   S      4.68921   4.51308  10.62690  -0.01608   0.01238   0.00749
   S      3.11503   7.21558  10.61535  -0.00843  -0.01567  -0.00004
   S      1.55861   0.89910   4.58018  -0.01098   0.00006  -0.00007
   S     -0.00577   3.60903   4.58029  -0.00025   0.01312   0.00495
   S     -1.56945   6.30807   4.55559   0.00622  -0.01655   0.00763
   S      4.68089   0.90318   4.57058   0.00585   0.01076  -0.00288
   S      3.12329   3.60920   4.58019  -0.00013  -0.01302  -0.00488
   S      1.55869   6.31109   4.57062  -0.01250   0.00000   0.00003
   S      7.80388   0.90317   4.57049   0.00581  -0.01075   0.00284
   S      6.24243   3.61374   4.55547  -0.00127   0.00003   0.00011
   S      4.68683   6.30810   4.55547   0.00607   0.01636  -0.00772
freq: 340.22 cm-1
PRIMCOORD 91
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001  -0.00125   0.00002
   Mo    -0.00641   1.80219   3.00958   0.00093  -0.00047  -0.00010
   Mo    -1.56975   4.51200   2.99262  -0.00037  -0.00007   0.00074
   Mo    -3.12506   7.20582   2.99260  -0.00000   0.00052  -0.00167
   Mo     3.12369   1.80223   3.00958  -0.00093  -0.00049  -0.00011
   Mo     1.55868   4.51300   3.00958   0.00001   0.00100   0.00030
   Mo    -0.00408   7.21191   3.01147   0.00029   0.00007  -0.00043
   Mo     6.24237   1.80616   3.01134   0.00000   0.00057   0.00106
   Mo     4.68716   4.51206   2.99247   0.00037  -0.00007   0.00074
   Mo     3.12140   7.21191   3.01139  -0.00029   0.00006  -0.00042
   Mo     1.55875   0.90020   9.08602   0.00000  -0.00020   0.00227
   Mo    -0.00487   3.60850   9.08608   0.00000  -0.00029  -0.00105
   Mo    -1.56202   6.31226   9.06569   0.00029  -0.00030   0.00095
   Mo     4.68059   0.90335   9.06180  -0.00066   0.00001  -0.00000
   Mo     3.12240   3.60851   9.08602  -0.00001  -0.00028  -0.00106
   Mo     1.55879   6.31054   9.06191  -0.00000   0.00107  -0.00028
   Mo     7.80440   0.90335   9.06179   0.00066   0.00001  -0.00001
   Mo     6.24251   3.60519   9.06556  -0.00000   0.00021  -0.00177
   Mo     4.67961   6.31227   9.06560  -0.00029  -0.00030   0.00094
   S      0.03456   1.82577   7.50711  -0.00178   0.00979   0.00672
   S     -1.55869   4.50561   7.51460  -0.01058  -0.01590  -0.00840
   S     -3.12496   7.21852   7.51464   0.00002   0.00033   0.01839
   S      3.08287   1.82579   7.50702   0.00170   0.00962   0.00672
   S      1.55874   4.46573   7.50711   0.00010   0.00642  -0.01383
   S     -0.00458   7.21148   7.50678   0.01579  -0.00551   0.00040
   S      6.24249   1.80681   7.50665   0.00008   0.01781  -0.00201
   S      4.67620   4.50562   7.51451   0.01048  -0.01566  -0.00848
   S      3.12212   7.21149   7.50675  -0.01581  -0.00572   0.00035
   S      1.55864   0.90642   1.45529  -0.00009  -0.00034  -0.00502
   S      0.00036   3.60549   1.45534  -0.00838  -0.01501   0.00208
   S     -1.56085   6.31303   1.44466  -0.00141   0.00985  -0.00998
   S      4.68058   0.90336   1.45834  -0.01632  -0.01018  -0.00244
   S      3.11696   3.60551   1.45529   0.00839  -0.01503   0.00204
   S      1.55862   6.31082   1.45839  -0.00014   0.01732   0.00649
   S      7.80408   0.90337   1.45827   0.01641  -0.01017  -0.00244
   S      6.24244   3.60380   1.44454  -0.00005   0.00973   0.01929
   S      4.67818   6.31310   1.44453   0.00156   0.00994  -0.00986
   S     -0.01026   1.79984  10.62947   0.01583  -0.01916   0.00478
   S     -1.57164   4.51308  10.62700  -0.00613   0.00724  -0.00871
   S     -3.12492   7.20352  10.62703  -0.00007   0.01941   0.01877
   S      3.12781   1.79984  10.62941  -0.01570  -0.01911   0.00479
   S      1.55879   4.51750  10.62947  -0.00015   0.00880  -0.00960
   S      0.00260   7.21560  10.61538  -0.00041  -0.00299   0.00002
   S      6.24250   1.79852  10.61526  -0.00014   0.00035  -0.00117
   S      4.68921   4.51308  10.62690   0.00629   0.00709  -0.00879
   S      3.11503   7.21558  10.61535   0.00049  -0.00285  -0.00002
   S      1.55861   0.89910   4.58018   0.00000   0.01768  -0.01234
   S     -0.00577   3.60903   4.58029  -0.00839   0.00282   0.00553
   S     -1.56945   6.30807   4.55559   0.01425  -0.01495  -0.01000
   S      4.68089   0.90318   4.57058  -0.00101  -0.00006  -0.00319
   S      3.12329   3.60920   4.58019   0.00840   0.00302   0.00555
   S      1.55869   6.31109   4.57062   0.00007   0.00253   0.00775
   S      7.80388   0.90317   4.57049   0.00100   0.00008  -0.00321
   S      6.24243   3.61374   4.55547   0.00002   0.00707   0.01948
   S      4.68683   6.30810   4.55547  -0.01432  -0.01511  -0.00988
freq: 340.29 cm-1
PRIMCOORD 92
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00087  -0.00001  -0.00001
   Mo    -0.00641   1.80219   3.00958   0.00074   0.00007  -0.00035
   Mo    -1.56975   4.51200   2.99262   0.00029  -0.00040  -0.00127
   Mo    -3.12506   7.20582   2.99260  -0.00005  -0.00000  -0.00000
   Mo     3.12369   1.80223   3.00958   0.00074  -0.00006   0.00036
   Mo     1.55868   4.51300   3.00958  -0.00186   0.00000  -0.00000
   Mo    -0.00408   7.21191   3.01147   0.00053  -0.00010  -0.00079
   Mo     6.24237   1.80616   3.01134  -0.00043   0.00000   0.00000
   Mo     4.68716   4.51206   2.99247   0.00029   0.00040   0.00126
   Mo     3.12140   7.21191   3.01139   0.00053   0.00009   0.00079
   Mo     1.55875   0.90020   9.08602  -0.00072  -0.00000  -0.00000
   Mo    -0.00487   3.60850   9.08608  -0.00006   0.00035   0.00178
   Mo    -1.56202   6.31226   9.06569   0.00004   0.00020   0.00138
   Mo     4.68059   0.90335   9.06180   0.00067  -0.00058  -0.00022
   Mo     3.12240   3.60851   9.08602  -0.00006  -0.00035  -0.00177
   Mo     1.55879   6.31054   9.06191  -0.00032  -0.00000  -0.00000
   Mo     7.80440   0.90335   9.06179   0.00067   0.00058   0.00020
   Mo     6.24251   3.60519   9.06556  -0.00029   0.00000   0.00000
   Mo     4.67961   6.31227   9.06560   0.00004  -0.00020  -0.00137
   S      0.03456   1.82577   7.50711   0.01177  -0.00969   0.01129
   S     -1.55869   4.50561   7.51460  -0.00015  -0.00080   0.01381
   S     -3.12496   7.21852   7.51464  -0.02820   0.00003   0.00004
   S      3.08287   1.82579   7.50702   0.01179   0.00963  -0.01134
   S      1.55874   4.46573   7.50711   0.00133   0.00001   0.00002
   S     -0.00458   7.21148   7.50678   0.01392   0.00604   0.00050
   S      6.24249   1.80681   7.50665  -0.02325  -0.00006  -0.00004
   S      4.67620   4.50562   7.51451  -0.00014   0.00078  -0.01374
   S      3.12212   7.21149   7.50675   0.01385  -0.00593  -0.00052
   S      1.55864   0.90642   1.45529  -0.01210  -0.00001   0.00002
   S      0.00036   3.60549   1.45534  -0.00692  -0.01032  -0.00444
   S     -1.56085   6.31303   1.44466   0.00410   0.00498  -0.01485
   S      4.68058   0.90336   1.45834   0.00387  -0.01898   0.00452
   S      3.11696   3.60551   1.45529  -0.00691   0.01033   0.00441
   S      1.55862   6.31082   1.45839  -0.01016  -0.00002   0.00001
   S      7.80408   0.90337   1.45827   0.00393   0.01897  -0.00446
   S      6.24244   3.60380   1.44454   0.01750   0.00005  -0.00001
   S      4.67818   6.31310   1.44453   0.00412  -0.00501   0.01480
   S     -0.01026   1.79984  10.62947  -0.00497   0.02138   0.00828
   S     -1.57164   4.51308  10.62700   0.00903  -0.01438   0.01447
   S     -3.12492   7.20352  10.62703   0.01183  -0.00002   0.00004
   S      3.12781   1.79984  10.62941  -0.00501  -0.02133  -0.00833
   S      1.55879   4.51750  10.62947  -0.01738  -0.00000   0.00002
   S      0.00260   7.21560  10.61538  -0.00573   0.00851   0.00016
   S      6.24250   1.79852  10.61526   0.00769   0.00006  -0.00004
   S      4.68921   4.51308  10.62690   0.00901   0.01440  -0.01440
   S      3.11503   7.21558  10.61535  -0.00566  -0.00861  -0.00018
   S      1.55861   0.89910   4.58018  -0.00614   0.00005  -0.00001
   S     -0.00577   3.60903   4.58029   0.01401  -0.00133  -0.00941
   S     -1.56945   6.30807   4.55559   0.00284   0.00598  -0.01483
   S      4.68089   0.90318   4.57058   0.00391   0.00575   0.00517
   S      3.12329   3.60920   4.58019   0.01399   0.00125   0.00935
   S      1.55869   6.31109   4.57062  -0.00598   0.00003   0.00002
   S      7.80388   0.90317   4.57049   0.00391  -0.00574  -0.00511
   S      6.24243   3.61374   4.55547  -0.02712  -0.00004   0.00000
   S      4.68683   6.30810   4.55547   0.00280  -0.00593   0.01479
freq: 340.58 cm-1
PRIMCOORD 93
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00014  -0.00202
   Mo    -0.00641   1.80219   3.00958   0.00067   0.00051   0.00113
   Mo    -1.56975   4.51200   2.99262  -0.00077   0.00038  -0.00177
   Mo    -3.12506   7.20582   2.99260  -0.00000  -0.00086  -0.00156
   Mo     3.12369   1.80223   3.00958  -0.00067   0.00051   0.00113
   Mo     1.55868   4.51300   3.00958   0.00001  -0.00075   0.00105
   Mo    -0.00408   7.21191   3.01147  -0.00011  -0.00003   0.00136
   Mo     6.24237   1.80616   3.01134   0.00000   0.00008   0.00101
   Mo     4.68716   4.51206   2.99247   0.00076   0.00038  -0.00178
   Mo     3.12140   7.21191   3.01139   0.00011  -0.00003   0.00136
   Mo     1.55875   0.90020   9.08602   0.00000  -0.00060   0.00096
   Mo    -0.00487   3.60850   9.08608  -0.00059   0.00034   0.00115
   Mo    -1.56202   6.31226   9.06569  -0.00016  -0.00011   0.00130
   Mo     4.68059   0.90335   9.06180  -0.00042   0.00023  -0.00244
   Mo     3.12240   3.60851   9.08602   0.00059   0.00035   0.00117
   Mo     1.55879   6.31054   9.06191  -0.00000  -0.00049  -0.00254
   Mo     7.80440   0.90335   9.06179   0.00042   0.00023  -0.00244
   Mo     6.24251   3.60519   9.06556   0.00000   0.00028   0.00160
   Mo     4.67961   6.31227   9.06560   0.00016  -0.00012   0.00131
   S      0.03456   1.82577   7.50711  -0.00708  -0.00453  -0.00487
   S     -1.55869   4.50561   7.51460   0.00085   0.00179   0.01502
   S     -3.12496   7.21852   7.51464   0.00007  -0.00089   0.01296
   S      3.08287   1.82579   7.50702   0.00702  -0.00454  -0.00479
   S      1.55874   4.46573   7.50711  -0.00001   0.00776  -0.00413
   S     -0.00458   7.21148   7.50678   0.02270   0.01391  -0.01037
   S      6.24249   1.80681   7.50665   0.00007  -0.02933  -0.00922
   S      4.67620   4.50562   7.51451  -0.00084   0.00175   0.01509
   S      3.12212   7.21149   7.50675  -0.02277   0.01399  -0.01038
   S      1.55864   0.90642   1.45529  -0.00000   0.00154  -0.00308
   S      0.00036   3.60549   1.45534  -0.00119  -0.00077  -0.00411
   S     -1.56085   6.31303   1.44466  -0.01300  -0.00937  -0.00528
   S      4.68058   0.90336   1.45834  -0.00647   0.00411   0.00998
   S      3.11696   3.60551   1.45529   0.00125  -0.00077  -0.00415
   S      1.55862   6.31082   1.45839   0.00001  -0.00674   0.01099
   S      7.80408   0.90337   1.45827   0.00647   0.00407   0.01000
   S      6.24244   3.60380   1.44454  -0.00006   0.01672  -0.00711
   S      4.67818   6.31310   1.44453   0.01300  -0.00939  -0.00536
   S     -0.01026   1.79984  10.62947   0.00329   0.00394  -0.00377
   S     -1.57164   4.51308  10.62700   0.00150  -0.00146   0.01541
   S     -3.12492   7.20352  10.62703   0.00000   0.00017   0.01339
   S      3.12781   1.79984  10.62941  -0.00329   0.00405  -0.00371
   S      1.55879   4.51750  10.62947   0.00007  -0.00698  -0.00276
   S      0.00260   7.21560  10.61538  -0.02277  -0.01201  -0.01085
   S      6.24250   1.79852  10.61526  -0.00000   0.02567  -0.00969
   S      4.68921   4.51308  10.62690  -0.00158  -0.00153   0.01548
   S      3.11503   7.21558  10.61535   0.02277  -0.01198  -0.01086
   S      1.55861   0.89910   4.58018  -0.00002   0.00859  -0.00894
   S     -0.00577   3.60903   4.58029   0.00668  -0.00484  -0.00981
   S     -1.56945   6.30807   4.55559   0.01589   0.00959  -0.00314
   S      4.68089   0.90318   4.57058   0.00161  -0.00345   0.01076
   S      3.12329   3.60920   4.58019  -0.00672  -0.00481  -0.00986
   S      1.55869   6.31109   4.57062  -0.00002   0.00526   0.01212
   S      7.80388   0.90317   4.57049  -0.00160  -0.00337   0.01076
   S      6.24243   3.61374   4.55547   0.00005  -0.01633  -0.00484
   S      4.68683   6.30810   4.55547  -0.01586   0.00958  -0.00322
freq: 341.14 cm-1
PRIMCOORD 94
     55   1
   Ni     1.55913   2.70553   5.87946   0.00048   0.00002  -0.00001
   Mo    -0.00641   1.80219   3.00958   0.00002   0.00018   0.00123
   Mo    -1.56975   4.51200   2.99262  -0.00005   0.00040  -0.00086
   Mo    -3.12506   7.20582   2.99260   0.00057  -0.00002  -0.00005
   Mo     3.12369   1.80223   3.00958  -0.00000  -0.00019  -0.00116
   Mo     1.55868   4.51300   3.00958  -0.00022   0.00000  -0.00006
   Mo    -0.00408   7.21191   3.01147  -0.00026   0.00017  -0.00214
   Mo     6.24237   1.80616   3.01134  -0.00062  -0.00001   0.00011
   Mo     4.68716   4.51206   2.99247  -0.00007  -0.00036   0.00089
   Mo     3.12140   7.21191   3.01139  -0.00028  -0.00022   0.00205
   Mo     1.55875   0.90020   9.08602   0.00036  -0.00002  -0.00002
   Mo    -0.00487   3.60850   9.08608  -0.00023   0.00034  -0.00049
   Mo    -1.56202   6.31226   9.06569  -0.00013  -0.00011   0.00187
   Mo     4.68059   0.90335   9.06180  -0.00076   0.00052   0.00139
   Mo     3.12240   3.60851   9.08602  -0.00025  -0.00033   0.00052
   Mo     1.55879   6.31054   9.06191   0.00020  -0.00005   0.00006
   Mo     7.80440   0.90335   9.06179  -0.00082  -0.00053  -0.00148
   Mo     6.24251   3.60519   9.06556  -0.00000  -0.00001  -0.00009
   Mo     4.67961   6.31227   9.06560  -0.00012   0.00011  -0.00176
   S      0.03456   1.82577   7.50711  -0.00304   0.00339  -0.00928
   S     -1.55869   4.50561   7.51460   0.00381  -0.01632   0.00627
   S     -3.12496   7.21852   7.51464  -0.02243   0.00063   0.00036
   S      3.08287   1.82579   7.50702  -0.00333  -0.00412   0.00877
   S      1.55874   4.46573   7.50711  -0.00939   0.00003   0.00045
   S     -0.00458   7.21148   7.50678   0.01127   0.00290   0.01499
   S      6.24249   1.80681   7.50665   0.00716   0.00048  -0.00080
   S      4.67620   4.50562   7.51451   0.00520   0.01511  -0.00646
   S      3.12212   7.21149   7.50675   0.01085  -0.00211  -0.01432
   S      1.55864   0.90642   1.45529   0.02627  -0.00076   0.00003
   S      0.00036   3.60549   1.45534  -0.00579   0.01968   0.00088
   S     -1.56085   6.31303   1.44466   0.00026  -0.00780  -0.00712
   S      4.68058   0.90336   1.45834  -0.01232   0.00691  -0.01264
   S      3.11696   3.60551   1.45529  -0.00747  -0.01831  -0.00096
   S      1.55862   6.31082   1.45839  -0.00070  -0.00078  -0.00061
   S      7.80408   0.90337   1.45827  -0.01292  -0.00724   0.01338
   S      6.24244   3.60380   1.44454   0.01465  -0.00014   0.00031
   S      4.67818   6.31310   1.44453   0.00106   0.00859   0.00675
   S     -0.01026   1.79984  10.62947   0.01385   0.01175  -0.00589
   S     -1.57164   4.51308  10.62700   0.00413   0.00331   0.00433
   S     -3.12492   7.20352  10.62703   0.00892   0.00011   0.00027
   S      3.12781   1.79984  10.62941   0.01271  -0.01173   0.00558
   S      1.55879   4.51750  10.62947  -0.00735   0.00089   0.00027
   S      0.00260   7.21560  10.61538  -0.00376   0.00951   0.01497
   S      6.24250   1.79852  10.61526  -0.02227   0.00019  -0.00080
   S      4.68921   4.51308  10.62690   0.00391  -0.00269  -0.00443
   S      3.11503   7.21558  10.61535  -0.00457  -0.01106  -0.01430
   S      1.55861   0.89910   4.58018   0.00019  -0.00024   0.00015
   S     -0.00577   3.60903   4.58029  -0.00447   0.00257   0.00327
   S     -1.56945   6.30807   4.55559  -0.01600  -0.01334  -0.00564
   S      4.68089   0.90318   4.57058   0.00079   0.01838  -0.01404
   S      3.12329   3.60920   4.58019  -0.00478  -0.00274  -0.00354
   S      1.55869   6.31109   4.57062   0.03055  -0.00042  -0.00070
   S      7.80388   0.90317   4.57049  -0.00080  -0.01663   0.01487
   S      6.24243   3.61374   4.55547   0.00786  -0.00109   0.00024
   S      4.68683   6.30810   4.55547  -0.01492   0.01344   0.00538
freq: 341.18 cm-1
PRIMCOORD 95
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00002   0.00046  -0.00022
   Mo    -0.00641   1.80219   3.00958   0.00023  -0.00015   0.00075
   Mo    -1.56975   4.51200   2.99262   0.00029   0.00038   0.00042
   Mo    -3.12506   7.20582   2.99260  -0.00002  -0.00032  -0.00115
   Mo     3.12369   1.80223   3.00958  -0.00024  -0.00014   0.00086
   Mo     1.55868   4.51300   3.00958   0.00001   0.00009  -0.00132
   Mo    -0.00408   7.21191   3.01147   0.00019  -0.00053  -0.00100
   Mo     6.24237   1.80616   3.01134   0.00003  -0.00015   0.00240
   Mo     4.68716   4.51206   2.99247  -0.00028   0.00041   0.00034
   Mo     3.12140   7.21191   3.01139  -0.00016  -0.00051  -0.00119
   Mo     1.55875   0.90020   9.08602  -0.00002  -0.00054  -0.00053
   Mo    -0.00487   3.60850   9.08608   0.00023   0.00010   0.00038
   Mo    -1.56202   6.31226   9.06569  -0.00011  -0.00002   0.00108
   Mo     4.68059   0.90335   9.06180   0.00060  -0.00016  -0.00101
   Mo     3.12240   3.60851   9.08602  -0.00021   0.00013   0.00034
   Mo     1.55879   6.31054   9.06191  -0.00001  -0.00119   0.00139
   Mo     7.80440   0.90335   9.06179  -0.00053  -0.00011  -0.00089
   Mo     6.24251   3.60519   9.06556   0.00000  -0.00016  -0.00197
   Mo     4.67961   6.31227   9.06560   0.00012  -0.00003   0.00125
   S      0.03456   1.82577   7.50711   0.00359  -0.00825  -0.00529
   S     -1.55869   4.50561   7.51460  -0.01558  -0.01330  -0.00272
   S     -3.12496   7.21852   7.51464   0.00102   0.01476   0.00807
   S      3.08287   1.82579   7.50702  -0.00332  -0.00792  -0.00609
   S      1.55874   4.46573   7.50711   0.00042   0.00077   0.01007
   S     -0.00458   7.21148   7.50678   0.00395   0.00851   0.00722
   S      6.24249   1.80681   7.50665  -0.00031   0.01154  -0.01771
   S      4.67620   4.50562   7.51451   0.01517  -0.01470  -0.00214
   S      3.12212   7.21149   7.50675  -0.00496   0.00874   0.00853
   S      1.55864   0.90642   1.45529  -0.00117  -0.01718   0.00102
   S      0.00036   3.60549   1.45534   0.01898   0.01433  -0.00086
   S     -1.56085   6.31303   1.44466  -0.00889   0.00937  -0.00411
   S      4.68058   0.90336   1.45834   0.00730  -0.00444   0.00865
   S      3.11696   3.60551   1.45529  -0.01837   0.01599  -0.00076
   S      1.55862   6.31082   1.45839   0.00004  -0.01698  -0.01394
   S      7.80408   0.90337   1.45827  -0.00617  -0.00387   0.00749
   S      6.24244   3.60380   1.44454  -0.00066  -0.00285   0.00720
   S      4.67818   6.31310   1.44453   0.00883   0.00867  -0.00476
   S     -0.01026   1.79984  10.62947   0.01243  -0.00057  -0.00331
   S     -1.57164   4.51308  10.62700   0.00187   0.00714  -0.00153
   S     -3.12492   7.20352  10.62703  -0.00040   0.00228   0.00614
   S      3.12781   1.79984  10.62941  -0.01362   0.00050  -0.00382
   S      1.55879   4.51750  10.62947   0.00033   0.02018   0.00598
   S      0.00260   7.21560  10.61538   0.00983  -0.01769   0.00720
   S      6.24250   1.79852  10.61526   0.00099   0.00371  -0.01770
   S      4.68921   4.51308  10.62690  -0.00224   0.00739  -0.00112
   S      3.11503   7.21558  10.61535  -0.00945  -0.01675   0.00850
   S      1.55861   0.89910   4.58018   0.00001  -0.00523   0.00358
   S     -0.00577   3.60903   4.58029   0.00337  -0.00203  -0.00287
   S     -1.56945   6.30807   4.55559  -0.01144   0.00145  -0.00299
   S      4.68089   0.90318   4.57058   0.01728   0.01907   0.00968
   S      3.12329   3.60920   4.58019  -0.00299  -0.00179  -0.00256
   S      1.55869   6.31109   4.57062  -0.00134  -0.00970  -0.01565
   S      7.80388   0.90317   4.57049  -0.01731   0.02063   0.00840
   S      6.24243   3.61374   4.55547  -0.00033  -0.02417   0.00566
   S      4.68683   6.30810   4.55547   0.01280   0.00025  -0.00350
freq: 342.31 cm-1
PRIMCOORD 96
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001   0.00013   0.00026
   Mo    -0.00641   1.80219   3.00958   0.00047   0.00026  -0.00094
   Mo    -1.56975   4.51200   2.99262  -0.00002   0.00002   0.00085
   Mo    -3.12506   7.20582   2.99260   0.00000  -0.00004   0.00083
   Mo     3.12369   1.80223   3.00958  -0.00046   0.00025  -0.00095
   Mo     1.55868   4.51300   3.00958   0.00001  -0.00064  -0.00089
   Mo    -0.00408   7.21191   3.01147  -0.00032  -0.00014   0.00034
   Mo     6.24237   1.80616   3.01134  -0.00000   0.00036   0.00039
   Mo     4.68716   4.51206   2.99247   0.00001   0.00001   0.00086
   Mo     3.12140   7.21191   3.01139   0.00030  -0.00016   0.00034
   Mo     1.55875   0.90020   9.08602  -0.00000   0.00127   0.00104
   Mo    -0.00487   3.60850   9.08608   0.00111  -0.00068   0.00104
   Mo    -1.56202   6.31226   9.06569   0.00010   0.00008  -0.00127
   Mo     4.68059   0.90335   9.06180   0.00017  -0.00004   0.00015
   Mo     3.12240   3.60851   9.08602  -0.00111  -0.00067   0.00105
   Mo     1.55879   6.31054   9.06191  -0.00000   0.00008   0.00011
   Mo     7.80440   0.90335   9.06179  -0.00015  -0.00005   0.00015
   Mo     6.24251   3.60519   9.06556   0.00000  -0.00019  -0.00130
   Mo     4.67961   6.31227   9.06560  -0.00011   0.00008  -0.00127
   S      0.03456   1.82577   7.50711   0.00868   0.00499   0.00788
   S     -1.55869   4.50561   7.51460  -0.02551   0.01486  -0.00375
   S     -3.12496   7.21852   7.51464  -0.00001  -0.02950  -0.00398
   S      3.08287   1.82579   7.50702  -0.00871   0.00502   0.00796
   S      1.55874   4.46573   7.50711   0.00001  -0.00979   0.00820
   S     -0.00458   7.21148   7.50678   0.00900   0.00494  -0.00430
   S      6.24249   1.80681   7.50665   0.00003  -0.01027  -0.00459
   S      4.67620   4.50562   7.51451   0.02549   0.01484  -0.00378
   S      3.12212   7.21149   7.50675  -0.00900   0.00500  -0.00438
   S      1.55864   0.90642   1.45529  -0.00011  -0.00210  -0.00420
   S      0.00036   3.60549   1.45534  -0.00058   0.00144  -0.00405
   S     -1.56085   6.31303   1.44466   0.01434   0.00868   0.00672
   S      4.68058   0.90336   1.45834  -0.01246   0.00763  -0.00176
   S      3.11696   3.60551   1.45529   0.00063   0.00151  -0.00409
   S      1.55862   6.31082   1.45839  -0.00005  -0.01573  -0.00221
   S      7.80408   0.90337   1.45827   0.01254   0.00766  -0.00176
   S      6.24244   3.60380   1.44454  -0.00007  -0.01745   0.00633
   S      4.67818   6.31310   1.44453  -0.01428   0.00868   0.00677
   S     -0.01026   1.79984  10.62947  -0.00897  -0.00514   0.00838
   S     -1.57164   4.51308  10.62700   0.02156  -0.01229  -0.00411
   S     -3.12492   7.20352  10.62703   0.00009   0.02471  -0.00423
   S      3.12781   1.79984  10.62941   0.00899  -0.00513   0.00842
   S      1.55879   4.51750  10.62947   0.00003   0.01073   0.00798
   S      0.00260   7.21560  10.61538  -0.01043  -0.00619  -0.00358
   S      6.24250   1.79852  10.61526  -0.00006   0.01207  -0.00370
   S      4.68921   4.51308  10.62690  -0.02159  -0.01236  -0.00414
   S      3.11503   7.21558  10.61535   0.01038  -0.00620  -0.00362
   S      1.55861   0.89910   4.58018  -0.00007   0.00150  -0.00475
   S     -0.00577   3.60903   4.58029   0.00255  -0.00092  -0.00476
   S     -1.56945   6.30807   4.55559  -0.01236  -0.00650   0.00710
   S      4.68089   0.90318   4.57058   0.01614  -0.00871  -0.00354
   S      3.12329   3.60920   4.58019  -0.00252  -0.00075  -0.00477
   S      1.55869   6.31109   4.57062   0.00001   0.01726  -0.00421
   S      7.80388   0.90317   4.57049  -0.01608  -0.00857  -0.00360
   S      6.24243   3.61374   4.55547   0.00001   0.01306   0.00690
   S      4.68683   6.30810   4.55547   0.01238  -0.00661   0.00711
freq: 351.59 cm-1
PRIMCOORD 97
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00059   0.00022
   Mo    -0.00641   1.80219   3.00958  -0.00020  -0.00346  -0.00060
   Mo    -1.56975   4.51200   2.99262  -0.00098  -0.00043   0.00002
   Mo    -3.12506   7.20582   2.99260  -0.00001   0.00155  -0.00006
   Mo     3.12369   1.80223   3.00958   0.00019  -0.00346  -0.00059
   Mo     1.55868   4.51300   3.00958  -0.00000  -0.00304   0.00104
   Mo    -0.00408   7.21191   3.01147  -0.00116   0.00232  -0.00038
   Mo     6.24237   1.80616   3.01134   0.00001  -0.00051   0.00087
   Mo     4.68716   4.51206   2.99247   0.00098  -0.00043   0.00002
   Mo     3.12140   7.21191   3.01139   0.00116   0.00232  -0.00037
   Mo     1.55875   0.90020   9.08602  -0.00002   0.00137   0.00059
   Mo    -0.00487   3.60850   9.08608  -0.00324  -0.00433  -0.00030
   Mo    -1.56202   6.31226   9.06569  -0.00070  -0.00013   0.00087
   Mo     4.68059   0.90335   9.06180   0.00413   0.00246   0.00212
   Mo     3.12240   3.60851   9.08602   0.00323  -0.00431  -0.00030
   Mo     1.55879   6.31054   9.06191   0.00002  -0.00437  -0.00427
   Mo     7.80440   0.90335   9.06179  -0.00414   0.00243   0.00214
   Mo     6.24251   3.60519   9.06556  -0.00000  -0.00173  -0.00172
   Mo     4.67961   6.31227   9.06560   0.00069  -0.00012   0.00086
   S      0.03456   1.82577   7.50711   0.00266   0.01325  -0.00795
   S     -1.55869   4.50561   7.51460   0.01475   0.01106   0.00332
   S     -3.12496   7.21852   7.51464   0.00008  -0.01394  -0.00583
   S      3.08287   1.82579   7.50702  -0.00256   0.01323  -0.00785
   S      1.55874   4.46573   7.50711   0.00004   0.01639   0.01616
   S     -0.00458   7.21148   7.50678   0.00796  -0.02046   0.00759
   S      6.24249   1.80681   7.50665  -0.00009  -0.00491  -0.01643
   S      4.67620   4.50562   7.51451  -0.01479   0.01095   0.00335
   S      3.12212   7.21149   7.50675  -0.00805  -0.02051   0.00749
   S      1.55864   0.90642   1.45529   0.00005   0.00293  -0.00055
   S      0.00036   3.60549   1.45534   0.00621   0.01685  -0.00005
   S     -1.56085   6.31303   1.44466   0.00974  -0.00540   0.00331
   S      4.68058   0.90336   1.45834  -0.00652  -0.01286  -0.00316
   S      3.11696   3.60551   1.45529  -0.00619   0.01681  -0.00007
   S      1.55862   6.31082   1.45839  -0.00006  -0.00410   0.00531
   S      7.80408   0.90337   1.45827   0.00647  -0.01282  -0.00318
   S      6.24244   3.60380   1.44454  -0.00002   0.01530  -0.00523
   S      4.67818   6.31310   1.44453  -0.00968  -0.00545   0.00328
   S     -0.01026   1.79984  10.62947   0.00619   0.01181   0.01039
   S     -1.57164   4.51308  10.62700   0.01903   0.01730  -0.00218
   S     -3.12492   7.20352  10.62703   0.00011  -0.01645   0.00445
   S      3.12781   1.79984  10.62941  -0.00607   0.01176   0.01026
   S      1.55879   4.51750  10.62947   0.00002   0.01973  -0.02147
   S      0.00260   7.21560  10.61538  -0.00254  -0.01275   0.00004
   S      6.24250   1.79852  10.61526  -0.00004  -0.01517   0.00074
   S      4.68921   4.51308  10.62690  -0.01906   0.01715  -0.00220
   S      3.11503   7.21558  10.61535   0.00243  -0.01273   0.00005
   S      1.55861   0.89910   4.58018   0.00003   0.00406   0.00695
   S     -0.00577   3.60903   4.58029   0.00272   0.01048  -0.00312
   S     -1.56945   6.30807   4.55559   0.00793  -0.00636  -0.00518
   S      4.68089   0.90318   4.57058  -0.00211  -0.00749   0.00730
   S      3.12329   3.60920   4.58019  -0.00271   0.01046  -0.00313
   S      1.55869   6.31109   4.57062  -0.00003  -0.00513  -0.01302
   S      7.80388   0.90317   4.57049   0.00208  -0.00747   0.00736
   S      6.24243   3.61374   4.55547  -0.00001   0.01125   0.00818
   S      4.68683   6.30810   4.55547  -0.00789  -0.00639  -0.00512
freq: 351.81 cm-1
PRIMCOORD 98
     55   1
   Ni     1.55913   2.70553   5.87946   0.00075  -0.00000   0.00007
   Mo    -0.00641   1.80219   3.00958  -0.00327  -0.00021  -0.00102
   Mo    -1.56975   4.51200   2.99262   0.00075  -0.00131   0.00003
   Mo    -3.12506   7.20582   2.99260  -0.00131   0.00017  -0.00001
   Mo     3.12369   1.80223   3.00958  -0.00326   0.00024   0.00101
   Mo     1.55868   4.51300   3.00958  -0.00324   0.00002  -0.00001
   Mo    -0.00408   7.21191   3.01147   0.00094  -0.00140  -0.00076
   Mo     6.24237   1.80616   3.01134   0.00319  -0.00010   0.00001
   Mo     4.68716   4.51206   2.99247   0.00045   0.00115  -0.00005
   Mo     3.12140   7.21191   3.01139   0.00074   0.00149   0.00079
   Mo     1.55875   0.90020   9.08602  -0.00589   0.00001  -0.00003
   Mo    -0.00487   3.60850   9.08608  -0.00042  -0.00315   0.00049
   Mo    -1.56202   6.31226   9.06569  -0.00125  -0.00067   0.00145
   Mo     4.68059   0.90335   9.06180  -0.00217   0.00410  -0.00361
   Mo     3.12240   3.60851   9.08602  -0.00048   0.00316  -0.00054
   Mo     1.55879   6.31054   9.06191   0.00482  -0.00004   0.00000
   Mo     7.80440   0.90335   9.06179  -0.00203  -0.00407   0.00357
   Mo     6.24251   3.60519   9.06556   0.00001   0.00003   0.00003
   Mo     4.67961   6.31227   9.06560  -0.00121   0.00064  -0.00142
   S      0.03456   1.82577   7.50711   0.01500   0.00215  -0.01379
   S     -1.55869   4.50561   7.51460  -0.00523   0.01453  -0.00454
   S     -3.12496   7.21852   7.51464   0.02027   0.00004   0.00010
   S      3.08287   1.82579   7.50702   0.01505  -0.00225   0.01346
   S      1.55874   4.46573   7.50711   0.01115  -0.00006  -0.00026
   S     -0.00458   7.21148   7.50678  -0.01061   0.00781   0.01421
   S      6.24249   1.80681   7.50665  -0.02413  -0.00015   0.00021
   S      4.67620   4.50562   7.51451  -0.00510  -0.01461   0.00470
   S      3.12212   7.21149   7.50675  -0.01087  -0.00748  -0.01400
   S      1.55864   0.90642   1.45529   0.02103  -0.00128  -0.00027
   S      0.00036   3.60549   1.45534   0.00637   0.00858   0.00014
   S     -1.56085   6.31303   1.44466   0.00820   0.01048   0.00563
   S      4.68058   0.90336   1.45834  -0.00683  -0.00665   0.00487
   S      3.11696   3.60551   1.45529   0.00863  -0.00746  -0.00070
   S      1.55862   6.31082   1.45839  -0.01832   0.00023   0.00014
   S      7.80408   0.90337   1.45827  -0.00726   0.00656  -0.00451
   S      6.24244   3.60380   1.44454  -0.00934   0.00029   0.00009
   S      4.67818   6.31310   1.44453   0.00892  -0.01081  -0.00554
   S     -0.01026   1.79984  10.62947   0.01649   0.00547   0.01795
   S     -1.57164   4.51308  10.62700  -0.00495   0.01947   0.00343
   S     -3.12492   7.20352  10.62703   0.02904  -0.00015  -0.00004
   S      3.12781   1.79984  10.62941   0.01714  -0.00588  -0.01814
   S      1.55879   4.51750  10.62947   0.00725   0.00027   0.00003
   S      0.00260   7.21560  10.61538  -0.01497  -0.00242  -0.00067
   S      6.24250   1.79852  10.61526  -0.01087   0.00011  -0.00001
   S      4.68921   4.51308  10.62690  -0.00444  -0.01940  -0.00348
   S      3.11503   7.21558  10.61535  -0.01493   0.00247   0.00068
   S      1.55861   0.89910   4.58018   0.01247  -0.00034   0.00049
   S     -0.00577   3.60903   4.58029   0.00536   0.00430   0.00532
   S     -1.56945   6.30807   4.55559   0.00500   0.00836  -0.00901
   S      4.68089   0.90318   4.57058  -0.00580  -0.00240  -0.01185
   S      3.12329   3.60920   4.58019   0.00595  -0.00408  -0.00426
   S      1.55869   6.31109   4.57062  -0.01013   0.00047   0.00013
   S      7.80388   0.90317   4.57049  -0.00659   0.00203   0.01193
   S      6.24243   3.61374   4.55547  -0.00939   0.00038  -0.00051
   S      4.68683   6.30810   4.55547   0.00583  -0.00874   0.00811
freq: 351.86 cm-1
PRIMCOORD 99
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00003  -0.00005   0.00156
   Mo    -0.00641   1.80219   3.00958  -0.00016  -0.00011   0.00003
   Mo    -1.56975   4.51200   2.99262   0.00500  -0.00268  -0.00027
   Mo    -3.12506   7.20582   2.99260   0.00005   0.00569  -0.00026
   Mo     3.12369   1.80223   3.00958   0.00040  -0.00014  -0.00005
   Mo     1.55868   4.51300   3.00958   0.00011   0.00043  -0.00002
   Mo    -0.00408   7.21191   3.01147   0.00287   0.00163   0.00021
   Mo     6.24237   1.80616   3.01134  -0.00011  -0.00324   0.00017
   Mo     4.68716   4.51206   2.99247  -0.00505  -0.00278  -0.00025
   Mo     3.12140   7.21191   3.01139  -0.00295   0.00152   0.00015
   Mo     1.55875   0.90020   9.08602   0.00017   0.00052  -0.00083
   Mo    -0.00487   3.60850   9.08608   0.00063  -0.00020  -0.00086
   Mo    -1.56202   6.31226   9.06569  -0.00041  -0.00011   0.00074
   Mo     4.68059   0.90335   9.06180  -0.00139   0.00050  -0.00037
   Mo     3.12240   3.60851   9.08602  -0.00061  -0.00039  -0.00083
   Mo     1.55879   6.31054   9.06191  -0.00014  -0.00138  -0.00029
   Mo     7.80440   0.90335   9.06179   0.00153   0.00073  -0.00057
   Mo     6.24251   3.60519   9.06556   0.00001   0.00047   0.00087
   Mo     4.67961   6.31227   9.06560   0.00047  -0.00015   0.00082
   S      0.03456   1.82577   7.50711   0.00110   0.00106  -0.00469
   S     -1.55869   4.50561   7.51460  -0.00046  -0.00092   0.00336
   S     -3.12496   7.21852   7.51464  -0.00058  -0.00015   0.00295
   S      3.08287   1.82579   7.50702  -0.00196   0.00121  -0.00546
   S      1.55874   4.46573   7.50711  -0.00031  -0.00256  -0.00550
   S     -0.00458   7.21148   7.50678   0.00436   0.00262   0.00273
   S      6.24249   1.80681   7.50665   0.00068  -0.00414   0.00406
   S      4.67620   4.50562   7.51451   0.00073  -0.00010   0.00308
   S      3.12212   7.21149   7.50675  -0.00374   0.00307   0.00353
   S      1.55864   0.90642   1.45529  -0.00076  -0.04233  -0.00742
   S      0.00036   3.60549   1.45534  -0.03736   0.02067  -0.00729
   S     -1.56085   6.31303   1.44466  -0.00995  -0.00606   0.00062
   S      4.68058   0.90336   1.45834   0.00581  -0.00225   0.00477
   S      3.11696   3.60551   1.45529   0.03687   0.02125  -0.00724
   S      1.55862   6.31082   1.45839   0.00066   0.00611   0.00463
   S      7.80408   0.90337   1.45827  -0.00531  -0.00273   0.00509
   S      6.24244   3.60380   1.44454   0.00031   0.01040   0.00125
   S      4.67818   6.31310   1.44453   0.00934  -0.00530   0.00103
   S     -0.01026   1.79984  10.62947  -0.00904  -0.00468  -0.00318
   S     -1.57164   4.51308  10.62700  -0.00597   0.00191  -0.00093
   S     -3.12492   7.20352  10.62703  -0.00080  -0.00629  -0.00047
   S      3.12781   1.79984  10.62941   0.00807  -0.00436  -0.00215
   S      1.55879   4.51750  10.62947  -0.00020   0.00897  -0.00188
   S      0.00260   7.21560  10.61538  -0.00224  -0.00143   0.00130
   S      6.24250   1.79852  10.61526   0.00028   0.00412   0.00082
   S      4.68921   4.51308  10.62690   0.00623   0.00302  -0.00075
   S      3.11503   7.21558  10.61535   0.00309  -0.00156   0.00125
   S      1.55861   0.89910   4.58018  -0.00045  -0.00709   0.01644
   S     -0.00577   3.60903   4.58029  -0.00669   0.00317   0.01611
   S     -1.56945   6.30807   4.55559  -0.01383  -0.00819  -0.01590
   S      4.68089   0.90318   4.57058   0.01181  -0.00609   0.00318
   S      3.12329   3.60920   4.58019   0.00634   0.00352   0.01642
   S      1.55869   6.31109   4.57062   0.00040   0.01326   0.00319
   S      7.80388   0.90317   4.57049  -0.01137  -0.00625   0.00235
   S      6.24243   3.61374   4.55547   0.00030   0.01493  -0.01688
   S      4.68683   6.30810   4.55547   0.01344  -0.00764  -0.01650
freq: 354.55 cm-1
PRIMCOORD100
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003   0.00000   0.00027
   Mo    -0.00641   1.80219   3.00958  -0.00256  -0.00143   0.00040
   Mo    -1.56975   4.51200   2.99262   0.00011  -0.00044   0.00049
   Mo    -3.12506   7.20582   2.99260  -0.00023   0.00024   0.00062
   Mo     3.12369   1.80223   3.00958   0.00191  -0.00130   0.00065
   Mo     1.55868   4.51300   3.00958  -0.00020   0.00235   0.00074
   Mo    -0.00408   7.21191   3.01147   0.00129   0.00070  -0.00049
   Mo     6.24237   1.80616   3.01134   0.00030  -0.00154  -0.00024
   Mo     4.68716   4.51206   2.99247   0.00009  -0.00008   0.00032
   Mo     3.12140   7.21191   3.01139  -0.00106   0.00097  -0.00034
   Mo     1.55875   0.90020   9.08602   0.00022   0.00178  -0.00037
   Mo    -0.00487   3.60850   9.08608   0.00206  -0.00073  -0.00042
   Mo    -1.56202   6.31226   9.06569   0.00395   0.00257  -0.00014
   Mo     4.68059   0.90335   9.06180   0.00323  -0.00256   0.00009
   Mo     3.12240   3.60851   9.08602  -0.00208  -0.00099  -0.00042
   Mo     1.55879   6.31054   9.06191  -0.00021   0.00491   0.00058
   Mo     7.80440   0.90335   9.06179  -0.00312  -0.00216  -0.00024
   Mo     6.24251   3.60519   9.06556  -0.00000  -0.00449   0.00020
   Mo     4.67961   6.31227   9.06560  -0.00381   0.00256  -0.00003
   S      0.03456   1.82577   7.50711   0.01668   0.01059   0.00932
   S     -1.55869   4.50561   7.51460  -0.00192  -0.00206   0.00508
   S     -3.12496   7.21852   7.51464  -0.00091  -0.00062   0.00456
   S      3.08287   1.82579   7.50702  -0.01782   0.01097   0.00845
   S      1.55874   4.46573   7.50711  -0.00022  -0.02308   0.00772
   S     -0.00458   7.21148   7.50678  -0.01764  -0.00900  -0.01490
   S      6.24249   1.80681   7.50665   0.00095   0.02204  -0.01208
   S      4.67620   4.50562   7.51451   0.00215  -0.00089   0.00512
   S      3.12212   7.21149   7.50675   0.01861  -0.00860  -0.01394
   S      1.55864   0.90642   1.45529   0.00208  -0.00442   0.00453
   S      0.00036   3.60549   1.45534  -0.00293   0.00386   0.00469
   S     -1.56085   6.31303   1.44466  -0.00673  -0.00371   0.00371
   S      4.68058   0.90336   1.45834  -0.01221   0.00504  -0.00635
   S      3.11696   3.60551   1.45529   0.00386   0.00205   0.00441
   S      1.55862   6.31082   1.45839  -0.00177  -0.01283  -0.00641
   S      7.80408   0.90337   1.45827   0.01088   0.00630  -0.00720
   S      6.24244   3.60380   1.44454  -0.00083   0.01023   0.00257
   S      4.67818   6.31310   1.44453   0.00841  -0.00568   0.00249
   S     -0.01026   1.79984  10.62947   0.02063   0.01303  -0.00823
   S     -1.57164   4.51308  10.62700  -0.00211  -0.00237  -0.00255
   S     -3.12492   7.20352  10.62703  -0.00124  -0.00036  -0.00149
   S      3.12781   1.79984  10.62941  -0.02171   0.01366  -0.00705
   S      1.55879   4.51750  10.62947  -0.00004  -0.02765  -0.00544
   S      0.00260   7.21560  10.61538  -0.01694  -0.00997   0.00968
   S      6.24250   1.79852  10.61526   0.00031   0.02347   0.00838
   S      4.68921   4.51308  10.62690   0.00230  -0.00098  -0.00247
   S      3.11503   7.21558  10.61535   0.01818  -0.01046   0.00945
   S      1.55861   0.89910   4.58018   0.00146   0.00358  -0.00305
   S     -0.00577   3.60903   4.58029   0.00408  -0.00068  -0.00276
   S     -1.56945   6.30807   4.55559  -0.01124  -0.00629  -0.00754
   S      4.68089   0.90318   4.57058  -0.01125   0.00520   0.00669
   S      3.12329   3.60920   4.58019  -0.00360  -0.00208  -0.00334
   S      1.55869   6.31109   4.57062  -0.00128  -0.01254   0.00690
   S      7.80388   0.90317   4.57049   0.00994   0.00581   0.00877
   S      6.24243   3.61374   4.55547  -0.00041   0.01489  -0.00626
   S      4.68683   6.30810   4.55547   0.01256  -0.00749  -0.00614
freq: 354.91 cm-1
PRIMCOORD101
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00021   0.00001   0.00016
   Mo    -0.00641   1.80219   3.00958   0.00481   0.00064   0.00178
   Mo    -1.56975   4.51200   2.99262  -0.00176   0.00277  -0.00128
   Mo    -3.12506   7.20582   2.99260   0.00366   0.00019   0.00011
   Mo     3.12369   1.80223   3.00958   0.00523  -0.00136  -0.00198
   Mo     1.55868   4.51300   3.00958   0.00329  -0.00020   0.00014
   Mo    -0.00408   7.21191   3.01147  -0.00145   0.00229   0.00107
   Mo     6.24237   1.80616   3.01134  -0.00484  -0.00013   0.00013
   Mo     4.68716   4.51206   2.99247  -0.00129  -0.00296   0.00120
   Mo     3.12140   7.21191   3.01139  -0.00137  -0.00170  -0.00110
   Mo     1.55875   0.90020   9.08602  -0.00377   0.00001   0.00000
   Mo    -0.00487   3.60850   9.08608   0.00053  -0.00222  -0.00003
   Mo    -1.56202   6.31226   9.06569  -0.00062   0.00006   0.00095
   Mo     4.68059   0.90335   9.06180  -0.00180   0.00324  -0.00309
   Mo     3.12240   3.60851   9.08602  -0.00006   0.00237   0.00001
   Mo     1.55879   6.31054   9.06191   0.00395   0.00056   0.00026
   Mo     7.80440   0.90335   9.06179  -0.00170  -0.00380   0.00285
   Mo     6.24251   3.60519   9.06556  -0.00050  -0.00020   0.00007
   Mo     4.67961   6.31227   9.06560  -0.00107   0.00037  -0.00109
   S      0.03456   1.82577   7.50711   0.01059   0.00457  -0.00644
   S     -1.55869   4.50561   7.51460  -0.00213   0.00952   0.00085
   S     -3.12496   7.21852   7.51464   0.01658   0.00022   0.00021
   S      3.08287   1.82579   7.50702   0.00963  -0.00397   0.00790
   S      1.55874   4.46573   7.50711   0.00255  -0.00199  -0.00010
   S     -0.00458   7.21148   7.50678  -0.01036   0.00375   0.00718
   S      6.24249   1.80681   7.50665  -0.01554   0.00198  -0.00009
   S      4.67620   4.50562   7.51451  -0.00025  -0.01113  -0.00002
   S      3.12212   7.21149   7.50675  -0.00762  -0.00323  -0.00971
   S      1.55864   0.90642   1.45529  -0.03198   0.00013   0.00008
   S      0.00036   3.60549   1.45534  -0.00680  -0.01249  -0.00227
   S     -1.56085   6.31303   1.44466  -0.01305  -0.01644  -0.00858
   S      4.68058   0.90336   1.45834   0.00894   0.00883  -0.00742
   S      3.11696   3.60551   1.45529  -0.00877   0.01573   0.00216
   S      1.55862   6.31082   1.45839   0.02742  -0.00114   0.00014
   S      7.80408   0.90337   1.45827   0.01164  -0.01081   0.00606
   S      6.24244   3.60380   1.44454   0.01439   0.00231  -0.00032
   S      4.67818   6.31310   1.44453  -0.01398   0.01479   0.01001
   S     -0.01026   1.79984  10.62947   0.01039   0.00691   0.00985
   S     -1.57164   4.51308  10.62700  -0.00186   0.01136  -0.00035
   S     -3.12492   7.20352  10.62703   0.02077   0.00031  -0.00008
   S      3.12781   1.79984  10.62941   0.00869  -0.00534  -0.01133
   S      1.55879   4.51750  10.62947  -0.00084  -0.00259   0.00059
   S      0.00260   7.21560  10.61538  -0.01185  -0.00522  -0.00195
   S      6.24250   1.79852  10.61526  -0.00310   0.00239   0.00018
   S      4.68921   4.51308  10.62690   0.00024  -0.01338  -0.00019
   S      3.11503   7.21558  10.61535  -0.01059   0.00471   0.00325
   S      1.55861   0.89910   4.58018  -0.02250  -0.00031   0.00029
   S     -0.00577   3.60903   4.58029  -0.00402  -0.00893  -0.00540
   S     -1.56945   6.30807   4.55559  -0.01050  -0.01082   0.01013
   S      4.68089   0.90318   4.57058   0.00931   0.00464   0.01749
   S      3.12329   3.60920   4.58019  -0.00487   0.01152   0.00455
   S      1.55869   6.31109   4.57062   0.01918  -0.00115  -0.00087
   S      7.80388   0.90317   4.57049   0.01098  -0.00607  -0.01530
   S      6.24243   3.61374   4.55547   0.00680   0.00184   0.00057
   S      4.68683   6.30810   4.55547  -0.01077   0.00977  -0.01136
freq: 354.97 cm-1
PRIMCOORD102
     55   1
   Ni     1.55913   2.70553   5.87946   0.00001   0.00012   0.00019
   Mo    -0.00641   1.80219   3.00958  -0.00124  -0.00417  -0.00138
   Mo    -1.56975   4.51200   2.99262  -0.00289  -0.00175  -0.00068
   Mo    -3.12506   7.20582   2.99260  -0.00025   0.00324   0.00137
   Mo     3.12369   1.80223   3.00958   0.00058  -0.00404  -0.00113
   Mo     1.55868   4.51300   3.00958  -0.00022  -0.00555   0.00213
   Mo    -0.00408   7.21191   3.01147  -0.00193   0.00339  -0.00065
   Mo     6.24237   1.80616   3.01134   0.00033  -0.00014   0.00141
   Mo     4.68716   4.51206   2.99247   0.00309  -0.00137  -0.00084
   Mo     3.12140   7.21191   3.01139   0.00211   0.00365  -0.00051
   Mo     1.55875   0.90020   9.08602   0.00025  -0.00179   0.00016
   Mo    -0.00487   3.60850   9.08608   0.00217   0.00232   0.00005
   Mo    -1.56202   6.31226   9.06569  -0.00029   0.00074  -0.00069
   Mo     4.68059   0.90335   9.06180  -0.00375  -0.00213  -0.00147
   Mo     3.12240   3.60851   9.08602  -0.00220   0.00201   0.00005
   Mo     1.55879   6.31054   9.06191  -0.00027   0.00353   0.00332
   Mo     7.80440   0.90335   9.06179   0.00399  -0.00166  -0.00187
   Mo     6.24251   3.60519   9.06556   0.00004   0.00125   0.00112
   Mo     4.67961   6.31227   9.06560   0.00040   0.00072  -0.00055
   S      0.03456   1.82577   7.50711  -0.00780  -0.00500   0.00322
   S     -1.55869   4.50561   7.51460  -0.01062  -0.01200   0.00068
   S     -3.12496   7.21852   7.51464  -0.00111   0.00541  -0.00165
   S      3.08287   1.82579   7.50702   0.00645  -0.00442   0.00228
   S      1.55874   4.46573   7.50711  -0.00016  -0.01007  -0.00846
   S     -0.00458   7.21148   7.50678  -0.00093   0.01307  -0.00460
   S      6.24249   1.80681   7.50665   0.00103   0.00646   0.01109
   S      4.67620   4.50562   7.51451   0.01076  -0.01063   0.00073
   S      3.12212   7.21149   7.50675   0.00214   0.01354  -0.00347
   S      1.55864   0.90642   1.45529   0.00213   0.00153   0.00095
   S      0.00036   3.60549   1.45534   0.01489   0.02495  -0.00127
   S     -1.56085   6.31303   1.44466   0.01746  -0.00536   0.00609
   S      4.68058   0.90336   1.45834  -0.00994  -0.02138  -0.00360
   S      3.11696   3.60551   1.45529  -0.01385   0.02306  -0.00159
   S      1.55862   6.31082   1.45839  -0.00183  -0.00480   0.00814
   S      7.80408   0.90337   1.45827   0.00855  -0.02007  -0.00450
   S      6.24244   3.60380   1.44454  -0.00096   0.02256  -0.00979
   S      4.67818   6.31310   1.44453  -0.01564  -0.00743   0.00486
   S     -0.01026   1.79984  10.62947  -0.00958  -0.00249  -0.00576
   S     -1.57164   4.51308  10.62700  -0.01248  -0.01471  -0.00074
   S     -3.12492   7.20352  10.62703  -0.00137   0.00610   0.00107
   S      3.12781   1.79984  10.62941   0.00831  -0.00167  -0.00434
   S      1.55879   4.51750  10.62947   0.00007  -0.01041   0.01267
   S      0.00260   7.21560  10.61538   0.00783   0.00617   0.00140
   S      6.24250   1.79852  10.61526   0.00019   0.01326  -0.00462
   S      4.68921   4.51308  10.62690   0.01257  -0.01307  -0.00076
   S      3.11503   7.21558  10.61535  -0.00633   0.00550   0.00104
   S      1.55861   0.89910   4.58018   0.00150  -0.00120   0.00705
   S     -0.00577   3.60903   4.58029   0.00933   0.01805  -0.00315
   S     -1.56945   6.30807   4.55559   0.01197  -0.00163  -0.00610
   S      4.68089   0.90318   4.57058  -0.00479  -0.01580   0.00837
   S      3.12329   3.60920   4.58019  -0.00874   0.01670  -0.00381
   S      1.55869   6.31109   4.57062  -0.00128  -0.00713  -0.01951
   S      7.80388   0.90317   4.57049   0.00344  -0.01507   0.01055
   S      6.24243   3.61374   4.55547  -0.00044   0.01607   0.01232
   S      4.68683   6.30810   4.55547  -0.01054  -0.00301  -0.00466
freq: 356.46 cm-1
PRIMCOORD103
     55   1
   Ni     1.55913   2.70553   5.87946   0.00002  -0.00170   0.00135
   Mo    -0.00641   1.80219   3.00958   0.00270  -0.00018  -0.00082
   Mo    -1.56975   4.51200   2.99262   0.00145   0.00290  -0.00033
   Mo    -3.12506   7.20582   2.99260  -0.00008   0.00041  -0.00059
   Mo     3.12369   1.80223   3.00958  -0.00274  -0.00012  -0.00083
   Mo     1.55868   4.51300   3.00958   0.00004   0.00078  -0.00025
   Mo    -0.00408   7.21191   3.01147  -0.00054  -0.00196   0.00044
   Mo     6.24237   1.80616   3.01134   0.00004  -0.00138   0.00084
   Mo     4.68716   4.51206   2.99247  -0.00148   0.00297  -0.00035
   Mo     3.12140   7.21191   3.01139   0.00060  -0.00197   0.00044
   Mo     1.55875   0.90020   9.08602   0.00008  -0.00319   0.00060
   Mo    -0.00487   3.60850   9.08608   0.00009  -0.00408  -0.00012
   Mo    -1.56202   6.31226   9.06569  -0.00211   0.00448  -0.00004
   Mo     4.68059   0.90335   9.06180  -0.00143  -0.00157   0.00039
   Mo     3.12240   3.60851   9.08602   0.00003  -0.00410  -0.00011
   Mo     1.55879   6.31054   9.06191   0.00003   0.00343  -0.00053
   Mo     7.80440   0.90335   9.06179   0.00142  -0.00163   0.00035
   Mo     6.24251   3.60519   9.06556  -0.00009  -0.00083  -0.00029
   Mo     4.67961   6.31227   9.06560   0.00206   0.00438  -0.00002
   S      0.03456   1.82577   7.50711  -0.01215   0.02105  -0.00167
   S     -1.55869   4.50561   7.51460  -0.00327  -0.01616   0.00862
   S     -3.12496   7.21852   7.51464   0.00028  -0.01249  -0.01428
   S      3.08287   1.82579   7.50702   0.01186   0.02065  -0.00190
   S      1.55874   4.46573   7.50711  -0.00049  -0.00200   0.00768
   S     -0.00458   7.21148   7.50678   0.00815  -0.00627  -0.00766
   S      6.24249   1.80681   7.50665   0.00023   0.01959   0.00796
   S      4.67620   4.50562   7.51451   0.00374  -0.01620   0.00815
   S      3.12212   7.21149   7.50675  -0.00842  -0.00584  -0.00793
   S      1.55864   0.90642   1.45529   0.00012   0.01217  -0.01400
   S      0.00036   3.60549   1.45534  -0.00654  -0.00241   0.00059
   S     -1.56085   6.31303   1.44466   0.00700  -0.01107  -0.00421
   S      4.68058   0.90336   1.45834   0.01302   0.00808   0.00280
   S      3.11696   3.60551   1.45529   0.00626  -0.00272   0.00023
   S      1.55862   6.31082   1.45839  -0.00035   0.00471   0.00428
   S      7.80408   0.90337   1.45827  -0.01312   0.00842   0.00281
   S      6.24244   3.60380   1.44454   0.00024  -0.00751   0.00802
   S      4.67818   6.31310   1.44453  -0.00665  -0.01096  -0.00447
   S     -0.01026   1.79984  10.62947  -0.00919   0.02590   0.00103
   S     -1.57164   4.51308  10.62700  -0.00128  -0.01562  -0.00812
   S     -3.12492   7.20352  10.62703   0.00025  -0.01400   0.01437
   S      3.12781   1.79984  10.62941   0.00887   0.02545   0.00114
   S      1.55879   4.51750  10.62947  -0.00054  -0.00571  -0.00099
   S      0.00260   7.21560  10.61538   0.00953  -0.00590   0.00632
   S      6.24250   1.79852  10.61526   0.00018   0.01754  -0.01194
   S      4.68921   4.51308  10.62690   0.00179  -0.01558  -0.00768
   S      3.11503   7.21558  10.61535  -0.00976  -0.00553   0.00668
   S      1.55861   0.89910   4.58018   0.00007   0.00907   0.01263
   S     -0.00577   3.60903   4.58029  -0.01296   0.00340  -0.00365
   S     -1.56945   6.30807   4.55559   0.01083  -0.01067   0.00685
   S      4.68089   0.90318   4.57058   0.01515   0.00689  -0.00286
   S      3.12329   3.60920   4.58019   0.01258   0.00310  -0.00329
   S      1.55869   6.31109   4.57062  -0.00033   0.00526  -0.00384
   S      7.80388   0.90317   4.57049  -0.01522   0.00725  -0.00286
   S      6.24243   3.61374   4.55547   0.00033  -0.01331  -0.00481
   S      4.68683   6.30810   4.55547  -0.01045  -0.01052   0.00715
freq: 356.56 cm-1
PRIMCOORD104
     55   1
   Ni     1.55913   2.70553   5.87946   0.00146   0.00003  -0.00006
   Mo    -0.00641   1.80219   3.00958  -0.00056  -0.00150   0.00061
   Mo    -1.56975   4.51200   2.99262  -0.00129  -0.00120   0.00009
   Mo    -3.12506   7.20582   2.99260  -0.00365  -0.00000   0.00001
   Mo     3.12369   1.80223   3.00958  -0.00050   0.00150  -0.00057
   Mo     1.55868   4.51300   3.00958   0.00217  -0.00002   0.00001
   Mo    -0.00408   7.21191   3.01147   0.00189   0.00030   0.00034
   Mo     6.24237   1.80616   3.01134   0.00138   0.00003  -0.00003
   Mo     4.68716   4.51206   2.99247  -0.00128   0.00110  -0.00007
   Mo     3.12140   7.21191   3.01139   0.00189  -0.00024  -0.00038
   Mo     1.55875   0.90020   9.08602   0.00444   0.00004  -0.00001
   Mo    -0.00487   3.60850   9.08608   0.00373   0.00025  -0.00048
   Mo    -1.56202   6.31226   9.06569  -0.00133   0.00271  -0.00017
   Mo     4.68059   0.90335   9.06180  -0.00128   0.00238   0.00057
   Mo     3.12240   3.60851   9.08602   0.00376  -0.00009   0.00048
   Mo     1.55879   6.31054   9.06191   0.00251  -0.00007   0.00001
   Mo     7.80440   0.90335   9.06179  -0.00131  -0.00231  -0.00058
   Mo     6.24251   3.60519   9.06556  -0.00610   0.00003   0.00001
   Mo     4.67961   6.31227   9.06560  -0.00137  -0.00288   0.00019
   S      0.03456   1.82577   7.50711  -0.00650   0.01317   0.00605
   S     -1.55869   4.50561   7.51460   0.01473   0.00320   0.01407
   S     -3.12496   7.21852   7.51464   0.01954   0.00026   0.00021
   S      3.08287   1.82579   7.50702  -0.00686  -0.01393  -0.00600
   S      1.55874   4.46573   7.50711  -0.02974   0.00006  -0.00015
   S     -0.00458   7.21148   7.50678  -0.00971  -0.01234   0.00982
   S      6.24249   1.80681   7.50665   0.01162  -0.00044  -0.00007
   S      4.67620   4.50562   7.51451   0.01454  -0.00269  -0.01443
   S      3.12212   7.21149   7.50675  -0.00961   0.01266  -0.00944
   S      1.55864   0.90642   1.45529   0.00296  -0.00023   0.00026
   S      0.00036   3.60549   1.45534  -0.00768   0.00615   0.00863
   S     -1.56085   6.31303   1.44466   0.00639  -0.00569   0.00639
   S      4.68058   0.90336   1.45834  -0.00196  -0.00726  -0.00142
   S      3.11696   3.60551   1.45529  -0.00777  -0.00598  -0.00853
   S      1.55862   6.31082   1.45839  -0.01387  -0.00006  -0.00005
   S      7.80408   0.90337   1.45827  -0.00162   0.00698   0.00136
   S      6.24244   3.60380   1.44454   0.01611   0.00003  -0.00018
   S      4.67818   6.31310   1.44453   0.00648   0.00609  -0.00635
   S     -0.01026   1.79984  10.62947  -0.00801   0.01431  -0.00156
   S     -1.57164   4.51308  10.62700   0.01561   0.00138  -0.01348
   S     -3.12492   7.20352  10.62703   0.01773   0.00029  -0.00022
   S      3.12781   1.79984  10.62941  -0.00814  -0.01530   0.00152
   S      1.55879   4.51750  10.62947  -0.03311   0.00019   0.00003
   S      0.00260   7.21560  10.61538  -0.00950  -0.01239  -0.01154
   S      6.24250   1.79852  10.61526   0.01217  -0.00038   0.00018
   S      4.68921   4.51308  10.62690   0.01549  -0.00090   0.01382
   S      3.11503   7.21558  10.61535  -0.00931   0.01268   0.01127
   S      1.55861   0.89910   4.58018   0.00154  -0.00002  -0.00018
   S     -0.00577   3.60903   4.58029  -0.01015   0.00671  -0.00999
   S     -1.56945   6.30807   4.55559   0.00806  -0.00555  -0.00618
   S      4.68089   0.90318   4.57058  -0.00103  -0.00821   0.00216
   S      3.12329   3.60920   4.58019  -0.01073  -0.00689   0.01008
   S      1.55869   6.31109   4.57062  -0.01515  -0.00009   0.00004
   S      7.80388   0.90317   4.57049  -0.00057   0.00799  -0.00209
   S      6.24243   3.61374   4.55547   0.01773   0.00021   0.00004
   S      4.68683   6.30810   4.55547   0.00838   0.00585   0.00593
freq: 356.93 cm-1
PRIMCOORD105
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00041  -0.00488
   Mo    -0.00641   1.80219   3.00958  -0.00239  -0.00171   0.00209
   Mo    -1.56975   4.51200   2.99262   0.00004   0.00113   0.00137
   Mo    -3.12506   7.20582   2.99260   0.00004  -0.00060   0.00131
   Mo     3.12369   1.80223   3.00958   0.00244  -0.00174   0.00208
   Mo     1.55868   4.51300   3.00958   0.00001   0.00407   0.00220
   Mo    -0.00408   7.21191   3.01147   0.00103   0.00001  -0.00194
   Mo     6.24237   1.80616   3.01134  -0.00004  -0.00159  -0.00185
   Mo     4.68716   4.51206   2.99247  -0.00005   0.00108   0.00138
   Mo     3.12140   7.21191   3.01139  -0.00103   0.00001  -0.00195
   Mo     1.55875   0.90020   9.08602  -0.00004  -0.00117  -0.00019
   Mo    -0.00487   3.60850   9.08608  -0.00014  -0.00129  -0.00041
   Mo    -1.56202   6.31226   9.06569  -0.00225   0.00047   0.00045
   Mo     4.68059   0.90335   9.06180  -0.00395   0.00155  -0.00016
   Mo     3.12240   3.60851   9.08602   0.00013  -0.00125  -0.00041
   Mo     1.55879   6.31054   9.06191   0.00003  -0.00292  -0.00046
   Mo     7.80440   0.90335   9.06179   0.00388   0.00152  -0.00011
   Mo     6.24251   3.60519   9.06556  -0.00000   0.00150   0.00034
   Mo     4.67961   6.31227   9.06560   0.00227   0.00049   0.00042
   S      0.03456   1.82577   7.50711  -0.01028   0.00323  -0.00764
   S     -1.55869   4.50561   7.51460  -0.00326  -0.00371   0.00170
   S     -3.12496   7.21852   7.51464   0.00009  -0.00674  -0.00529
   S      3.08287   1.82579   7.50702   0.01048   0.00318  -0.00753
   S      1.55874   4.46573   7.50711   0.00005   0.00689  -0.00457
   S     -0.00458   7.21148   7.50678   0.01243   0.00359   0.00662
   S      6.24249   1.80681   7.50665  -0.00011  -0.00498   0.01148
   S      4.67620   4.50562   7.51451   0.00322  -0.00385   0.00175
   S      3.12212   7.21149   7.50675  -0.01255   0.00347   0.00654
   S      1.55864   0.90642   1.45529  -0.00016   0.00306   0.01145
   S      0.00036   3.60549   1.45534  -0.00254  -0.00145   0.01570
   S     -1.56085   6.31303   1.44466  -0.00482  -0.00621  -0.00130
   S      4.68058   0.90336   1.45834  -0.01394   0.01323  -0.00961
   S      3.11696   3.60551   1.45529   0.00250  -0.00125   0.01580
   S      1.55862   6.31082   1.45839   0.00020  -0.01910  -0.00957
   S      7.80408   0.90337   1.45827   0.01405   0.01306  -0.00953
   S      6.24244   3.60380   1.44454   0.00005   0.00392   0.00271
   S      4.67818   6.31310   1.44453   0.00459  -0.00606  -0.00119
   S     -0.01026   1.79984  10.62947  -0.02215  -0.00298   0.00184
   S     -1.57164   4.51308  10.62700  -0.00418  -0.00251  -0.00337
   S     -3.12492   7.20352  10.62703   0.00008  -0.00889   0.00382
   S      3.12781   1.79984  10.62941   0.02235  -0.00303   0.00166
   S      1.55879   4.51750  10.62947   0.00003   0.02053   0.00064
   S      0.00260   7.21560  10.61538   0.00869   0.00139   0.00072
   S      6.24250   1.79852  10.61526   0.00002  -0.00113  -0.00499
   S      4.68921   4.51308  10.62690   0.00414  -0.00270  -0.00339
   S      3.11503   7.21558  10.61535  -0.00884   0.00144   0.00073
   S      1.55861   0.89910   4.58018  -0.00011   0.02272  -0.00470
   S     -0.00577   3.60903   4.58029   0.01389  -0.00984  -0.00847
   S     -1.56945   6.30807   4.55559  -0.01568  -0.01341  -0.00666
   S      4.68089   0.90318   4.57058  -0.01917   0.01626   0.00881
   S      3.12329   3.60920   4.58019  -0.01389  -0.00972  -0.00848
   S      1.55869   6.31109   4.57062   0.00014  -0.02587   0.00938
   S      7.80388   0.90317   4.57049   0.01928   0.01609   0.00866
   S      6.24243   3.61374   4.55547  -0.00003   0.01674  -0.01038
   S      4.68683   6.30810   4.55547   0.01547  -0.01330  -0.00683
freq: 358.33 cm-1
PRIMCOORD106
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00000   0.00337
   Mo    -0.00641   1.80219   3.00958  -0.00102  -0.00045  -0.00137
   Mo    -1.56975   4.51200   2.99262  -0.00187   0.00110  -0.00072
   Mo    -3.12506   7.20582   2.99260  -0.00005  -0.00224  -0.00082
   Mo     3.12369   1.80223   3.00958   0.00097  -0.00041  -0.00136
   Mo     1.55868   4.51300   3.00958  -0.00001   0.00128  -0.00152
   Mo    -0.00408   7.21191   3.01147   0.00109   0.00066   0.00109
   Mo     6.24237   1.80616   3.01134   0.00005  -0.00110   0.00099
   Mo     4.68716   4.51206   2.99247   0.00186   0.00117  -0.00073
   Mo     3.12140   7.21191   3.01139  -0.00112   0.00065   0.00109
   Mo     1.55875   0.90020   9.08602   0.00005   0.00549   0.00088
   Mo    -0.00487   3.60850   9.08608   0.00451  -0.00239   0.00092
   Mo    -1.56202   6.31226   9.06569   0.00115   0.00029  -0.00047
   Mo     4.68059   0.90335   9.06180  -0.00229   0.00156   0.00020
   Mo     3.12240   3.60851   9.08602  -0.00449  -0.00245   0.00092
   Mo     1.55879   6.31054   9.06191  -0.00005  -0.00328   0.00012
   Mo     7.80440   0.90335   9.06179   0.00244   0.00160   0.00012
   Mo     6.24251   3.60519   9.06556   0.00002  -0.00119  -0.00044
   Mo     4.67961   6.31227   9.06560  -0.00121   0.00024  -0.00043
   S      0.03456   1.82577   7.50711  -0.01425  -0.01016  -0.01022
   S     -1.55869   4.50561   7.51460  -0.02242   0.01458   0.01243
   S     -3.12496   7.21852   7.51464  -0.00009  -0.02580   0.01396
   S      3.08287   1.82579   7.50702   0.01396  -0.01008  -0.01035
   S      1.55874   4.46573   7.50711  -0.00006   0.01781  -0.01066
   S     -0.00458   7.21148   7.50678  -0.01434  -0.00787  -0.00389
   S      6.24249   1.80681   7.50665   0.00011   0.01455  -0.00521
   S      4.67620   4.50562   7.51451   0.02246   0.01476   0.01234
   S      3.12212   7.21149   7.50675   0.01449  -0.00769  -0.00382
   S      1.55864   0.90642   1.45529   0.00016   0.00879  -0.00754
   S      0.00036   3.60549   1.45534   0.00795  -0.00497  -0.00786
   S     -1.56085   6.31303   1.44466  -0.00649  -0.00313   0.00572
   S      4.68058   0.90336   1.45834  -0.00246   0.00164  -0.00182
   S      3.11696   3.60551   1.45529  -0.00793  -0.00523  -0.00803
   S      1.55862   6.31082   1.45839  -0.00025  -0.00310  -0.00216
   S      7.80408   0.90337   1.45827   0.00232   0.00188  -0.00188
   S      6.24244   3.60380   1.44454  -0.00004   0.00643   0.00562
   S      4.67818   6.31310   1.44453   0.00682  -0.00326   0.00556
   S     -0.01026   1.79984  10.62947  -0.00695  -0.00603   0.01043
   S     -1.57164   4.51308  10.62700  -0.02440   0.01554  -0.01148
   S     -3.12492   7.20352  10.62703  -0.00005  -0.02772  -0.01307
   S      3.12781   1.79984  10.62941   0.00667  -0.00598   0.01066
   S      1.55879   4.51750  10.62947  -0.00003   0.00941   0.01047
   S      0.00260   7.21560  10.61538  -0.01134  -0.00579   0.00168
   S      6.24250   1.79852  10.61526  -0.00011   0.01069   0.00301
   S      4.68921   4.51308  10.62690   0.02444   0.01581  -0.01146
   S      3.11503   7.21558  10.61535   0.01154  -0.00587   0.00167
   S      1.55861   0.89910   4.58018   0.00010  -0.01285  -0.00034
   S     -0.00577   3.60903   4.58029  -0.01082   0.00584   0.00005
   S     -1.56945   6.30807   4.55559   0.00073   0.00111   0.00425
   S      4.68089   0.90318   4.57058   0.00058  -0.00055   0.00025
   S      3.12329   3.60920   4.58019   0.01080   0.00572   0.00010
   S      1.55869   6.31109   4.57062  -0.00016   0.00097   0.00109
   S      7.80388   0.90317   4.57049  -0.00069  -0.00027   0.00043
   S      6.24243   3.61374   4.55547   0.00008  -0.00168   0.00402
   S      4.68683   6.30810   4.55547  -0.00043   0.00097   0.00445
freq: 360.58 cm-1
PRIMCOORD107
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00008   0.00050  -0.00776
   Mo    -0.00641   1.80219   3.00958   0.00338   0.00262   0.00360
   Mo    -1.56975   4.51200   2.99262   0.00277  -0.00248   0.00159
   Mo    -3.12506   7.20582   2.99260   0.00023   0.00298   0.00144
   Mo     3.12369   1.80223   3.00958  -0.00340   0.00240   0.00367
   Mo     1.55868   4.51300   3.00958  -0.00015  -0.00492   0.00356
   Mo    -0.00408   7.21191   3.01147  -0.00423  -0.00227  -0.00257
   Mo     6.24237   1.80616   3.01134  -0.00008   0.00530  -0.00269
   Mo     4.68716   4.51206   2.99247  -0.00251  -0.00263   0.00155
   Mo     3.12140   7.21191   3.01139   0.00413  -0.00215  -0.00251
   Mo     1.55875   0.90020   9.08602   0.00001   0.00261  -0.00153
   Mo    -0.00487   3.60850   9.08608   0.00236  -0.00155  -0.00159
   Mo    -1.56202   6.31226   9.06569   0.00187   0.00149   0.00106
   Mo     4.68059   0.90335   9.06180  -0.00200   0.00110  -0.00045
   Mo     3.12240   3.60851   9.08602  -0.00224  -0.00149  -0.00156
   Mo     1.55879   6.31054   9.06191   0.00012  -0.00172  -0.00038
   Mo     7.80440   0.90335   9.06179   0.00164   0.00099  -0.00033
   Mo     6.24251   3.60519   9.06556  -0.00016  -0.00244   0.00105
   Mo     4.67961   6.31227   9.06560  -0.00176   0.00145   0.00100
   S      0.03456   1.82577   7.50711   0.00533   0.00555  -0.00341
   S     -1.55869   4.50561   7.51460  -0.00501   0.00257   0.00607
   S     -3.12496   7.21852   7.51464   0.00033  -0.00773   0.00487
   S      3.08287   1.82579   7.50702  -0.00522   0.00485  -0.00354
   S      1.55874   4.46573   7.50711  -0.00058  -0.00722  -0.00268
   S     -0.00458   7.21148   7.50678  -0.00573  -0.00445   0.00036
   S      6.24249   1.80681   7.50665   0.00024   0.00795   0.00059
   S      4.67620   4.50562   7.51451   0.00556   0.00237   0.00572
   S      3.12212   7.21149   7.50675   0.00523  -0.00418   0.00001
   S      1.55864   0.90642   1.45529   0.00002  -0.01120   0.01838
   S      0.00036   3.60549   1.45534  -0.00554   0.00409   0.01510
   S     -1.56085   6.31303   1.44466   0.01998   0.01652  -0.01296
   S      4.68058   0.90336   1.45834   0.01118  -0.00986   0.00851
   S      3.11696   3.60551   1.45529   0.00641   0.00473   0.01593
   S      1.55862   6.31082   1.45839   0.00079   0.01614   0.00733
   S      7.80408   0.90337   1.45827  -0.01107  -0.01080   0.00822
   S      6.24244   3.60380   1.44454  -0.00096  -0.02384  -0.01535
   S      4.67818   6.31310   1.44453  -0.02088   0.01577  -0.01234
   S     -0.01026   1.79984  10.62947  -0.00694  -0.00210  -0.00340
   S     -1.57164   4.51308  10.62700  -0.01131   0.00661  -0.00543
   S     -3.12492   7.20352  10.62703   0.00023  -0.01514  -0.00373
   S      3.12781   1.79984  10.62941   0.00700  -0.00267  -0.00348
   S      1.55879   4.51750  10.62947  -0.00057   0.00741  -0.00444
   S      0.00260   7.21560  10.61538  -0.01134  -0.00801   0.00634
   S      6.24250   1.79852  10.61526   0.00058   0.01427   0.00566
   S      4.68921   4.51308  10.62690   0.01186   0.00633  -0.00494
   S      3.11503   7.21558  10.61535   0.01078  -0.00736   0.00667
   S      1.55861   0.89910   4.58018   0.00010   0.02515  -0.00436
   S     -0.00577   3.60903   4.58029   0.02677  -0.01500   0.00003
   S     -1.56945   6.30807   4.55559   0.00816   0.00957  -0.00408
   S      4.68089   0.90318   4.57058  -0.00027  -0.00309  -0.00636
   S      3.12329   3.60920   4.58019  -0.02565  -0.01445  -0.00105
   S      1.55869   6.31109   4.57062   0.00075   0.00324  -0.00593
   S      7.80388   0.90317   4.57049   0.00028  -0.00421  -0.00616
   S      6.24243   3.61374   4.55547  -0.00108  -0.00963  -0.00196
   S      4.68683   6.30810   4.55547  -0.00921   0.00901  -0.00466
freq: 360.91 cm-1
PRIMCOORD108
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00017   0.00319   0.00115
   Mo    -0.00641   1.80219   3.00958  -0.00320   0.00357  -0.00011
   Mo    -1.56975   4.51200   2.99262  -0.00100  -0.00474   0.00014
   Mo    -3.12506   7.20582   2.99260   0.00031  -0.00416  -0.00102
   Mo     3.12369   1.80223   3.00958   0.00312   0.00327  -0.00001
   Mo     1.55868   4.51300   3.00958  -0.00032  -0.00065  -0.00155
   Mo    -0.00408   7.21191   3.01147   0.00177   0.00192   0.00083
   Mo     6.24237   1.80616   3.01134  -0.00003   0.00342  -0.00058
   Mo     4.68716   4.51206   2.99247   0.00145  -0.00484   0.00008
   Mo     3.12140   7.21191   3.01139  -0.00213   0.00205   0.00092
   Mo     1.55875   0.90020   9.08602   0.00016  -0.00235   0.00060
   Mo    -0.00487   3.60850   9.08608  -0.00049  -0.00243   0.00004
   Mo    -1.56202   6.31226   9.06569  -0.00241   0.00280  -0.00004
   Mo     4.68059   0.90335   9.06180  -0.00103  -0.00054   0.00031
   Mo     3.12240   3.60851   9.08602   0.00075  -0.00248   0.00007
   Mo     1.55879   6.31054   9.06191   0.00006   0.00165  -0.00039
   Mo     7.80440   0.90335   9.06179   0.00093  -0.00066   0.00026
   Mo     6.24251   3.60519   9.06556  -0.00022  -0.00050  -0.00034
   Mo     4.67961   6.31227   9.06560   0.00235   0.00255  -0.00002
   S      0.03456   1.82577   7.50711  -0.01045   0.01520  -0.00199
   S     -1.55869   4.50561   7.51460   0.00120  -0.00945   0.00418
   S     -3.12496   7.21852   7.51464   0.00051  -0.00904  -0.00904
   S      3.08287   1.82579   7.50702   0.00984   0.01422  -0.00247
   S      1.55874   4.46573   7.50711  -0.00118   0.00191   0.00518
   S     -0.00458   7.21148   7.50678   0.00884  -0.00493  -0.00218
   S      6.24249   1.80681   7.50665   0.00056   0.00900   0.00487
   S      4.67620   4.50562   7.51451  -0.00015  -0.00940   0.00334
   S      3.12212   7.21149   7.50675  -0.00936  -0.00397  -0.00268
   S      1.55864   0.90642   1.45529   0.00030  -0.01601   0.00871
   S      0.00036   3.60549   1.45534   0.00787  -0.00828  -0.00904
   S     -1.56085   6.31303   1.44466  -0.01784   0.02447   0.00598
   S      4.68058   0.90336   1.45834  -0.01226  -0.01150   0.00281
   S      3.11696   3.60551   1.45529  -0.00621  -0.00769  -0.00792
   S      1.55862   6.31082   1.45839   0.00102   0.00515  -0.00722
   S      7.80408   0.90337   1.45827   0.01219  -0.01269   0.00217
   S      6.24244   3.60380   1.44454  -0.00191   0.00319  -0.00764
   S      4.67818   6.31310   1.44453   0.01692   0.02282   0.00682
   S     -0.01026   1.79984  10.62947  -0.00744   0.01550   0.00267
   S     -1.57164   4.51308  10.62700   0.00293  -0.00902  -0.00430
   S     -3.12492   7.20352  10.62703   0.00044  -0.00903   0.00902
   S      3.12781   1.79984  10.62941   0.00679   0.01462   0.00311
   S      1.55879   4.51750  10.62947  -0.00109   0.00064  -0.00352
   S      0.00260   7.21560  10.61538   0.00933  -0.00441   0.00205
   S      6.24250   1.79852  10.61526   0.00053   0.00707  -0.00742
   S      4.68921   4.51308  10.62690  -0.00184  -0.00885  -0.00344
   S      3.11503   7.21558  10.61535  -0.00979  -0.00351   0.00268
   S      1.55861   0.89910   4.58018   0.00031  -0.02678  -0.01886
   S     -0.00577   3.60903   4.58029   0.00497  -0.00720   0.01111
   S     -1.56945   6.30807   4.55559  -0.01285   0.02513  -0.00249
   S      4.68089   0.90318   4.57058  -0.01251  -0.01339  -0.00307
   S      3.12329   3.60920   4.58019  -0.00289  -0.00638   0.00920
   S      1.55869   6.31109   4.57062   0.00116   0.00893   0.00711
   S      7.80388   0.90317   4.57049   0.01234  -0.01477  -0.00236
   S      6.24243   3.61374   4.55547  -0.00178   0.00520   0.00811
   S      4.68683   6.30810   4.55547   0.01164   0.02376  -0.00318
freq: 360.98 cm-1
PRIMCOORD109
     55   1
   Ni     1.55913   2.70553   5.87946   0.00313   0.00020  -0.00020
   Mo    -0.00641   1.80219   3.00958   0.00061  -0.00245   0.00107
   Mo    -1.56975   4.51200   2.99262  -0.00420  -0.00118  -0.00061
   Mo    -3.12506   7.20582   2.99260  -0.00569  -0.00015  -0.00002
   Mo     3.12369   1.80223   3.00958   0.00075   0.00298  -0.00084
   Mo     1.55868   4.51300   3.00958   0.00548  -0.00019   0.00003
   Mo    -0.00408   7.21191   3.01147   0.00315   0.00134   0.00086
   Mo     6.24237   1.80616   3.01134   0.00075   0.00037  -0.00013
   Mo     4.68716   4.51206   2.99247  -0.00426   0.00046   0.00074
   Mo     3.12140   7.21191   3.01139   0.00320  -0.00126  -0.00093
   Mo     1.55875   0.90020   9.08602  -0.00251  -0.00006  -0.00002
   Mo    -0.00487   3.60850   9.08608  -0.00221  -0.00044   0.00026
   Mo    -1.56202   6.31226   9.06569   0.00026  -0.00186   0.00013
   Mo     4.68059   0.90335   9.06180   0.00117  -0.00116  -0.00019
   Mo     3.12240   3.60851   9.08602  -0.00227   0.00009  -0.00036
   Mo     1.55879   6.31054   9.06191  -0.00121   0.00004  -0.00003
   Mo     7.80440   0.90335   9.06179   0.00139   0.00116   0.00020
   Mo     6.24251   3.60519   9.06556   0.00394  -0.00010   0.00002
   Mo     4.67961   6.31227   9.06560   0.00041   0.00224  -0.00006
   S      0.03456   1.82577   7.50711   0.00439  -0.00778  -0.00418
   S     -1.55869   4.50561   7.51460  -0.00915  -0.00030  -0.00677
   S     -3.12496   7.21852   7.51464  -0.00882  -0.00069  -0.00036
   S      3.08287   1.82579   7.50702   0.00513   0.00974   0.00376
   S      1.55874   4.46573   7.50711   0.02031  -0.00014   0.00021
   S     -0.00458   7.21148   7.50678   0.00512   0.00765  -0.00449
   S      6.24249   1.80681   7.50665  -0.00964   0.00071   0.00029
   S      4.67620   4.50562   7.51451  -0.00896  -0.00062   0.00750
   S      3.12212   7.21149   7.50675   0.00441  -0.00837   0.00426
   S      1.55864   0.90642   1.45529  -0.00482  -0.00127   0.00111
   S      0.00036   3.60549   1.45534  -0.01442   0.00531   0.01024
   S     -1.56085   6.31303   1.44466   0.00823  -0.01316   0.00797
   S      4.68058   0.90336   1.45834  -0.00009  -0.01195  -0.00541
   S      3.11696   3.60551   1.45529  -0.01476  -0.00587  -0.01012
   S      1.55862   6.31082   1.45839  -0.01872   0.00076  -0.00019
   S      7.80408   0.90337   1.45827   0.00060   0.00996   0.00622
   S      6.24244   3.60380   1.44454   0.03469  -0.00061  -0.00095
   S      4.67818   6.31310   1.44453   0.00892   0.01689  -0.00807
   S     -0.01026   1.79984  10.62947   0.00445  -0.00694   0.00345
   S     -1.57164   4.51308  10.62700  -0.00948   0.00069   0.00704
   S     -3.12492   7.20352  10.62703  -0.00759  -0.00092   0.00039
   S      3.12781   1.79984  10.62941   0.00565   0.00843  -0.00338
   S      1.55879   4.51750  10.62947   0.01866   0.00026  -0.00035
   S      0.00260   7.21560  10.61538   0.00458   0.00755   0.00570
   S      6.24250   1.79852  10.61526  -0.01003   0.00081  -0.00023
   S      4.68921   4.51308  10.62690  -0.00910  -0.00131  -0.00774
   S      3.11503   7.21558  10.61535   0.00419  -0.00844  -0.00505
   S      1.55861   0.89910   4.58018  -0.00534  -0.00065  -0.00122
   S     -0.00577   3.60903   4.58029  -0.01736   0.00665  -0.01665
   S     -1.56945   6.30807   4.55559   0.01100  -0.01045  -0.00658
   S      4.68089   0.90318   4.57058   0.00058  -0.01375   0.00577
   S      3.12329   3.60920   4.58019  -0.01954  -0.00838   0.01772
   S      1.55869   6.31109   4.57062  -0.02133   0.00056   0.00023
   S      7.80388   0.90317   4.57049   0.00207   0.01196  -0.00644
   S      6.24243   3.61374   4.55547   0.03227   0.00002   0.00036
   S      4.68683   6.30810   4.55547   0.01188   0.01378   0.00594
freq: 370.51 cm-1
PRIMCOORD110
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00000   0.00003
   Mo    -0.00641   1.80219   3.00958  -0.00192   0.00317   0.00082
   Mo    -1.56975   4.51200   2.99262  -0.00248   0.00305  -0.00185
   Mo    -3.12506   7.20582   2.99260  -0.00169  -0.00002  -0.00001
   Mo     3.12369   1.80223   3.00958  -0.00188  -0.00316  -0.00089
   Mo     1.55868   4.51300   3.00958  -0.00058   0.00002  -0.00003
   Mo    -0.00408   7.21191   3.01147   0.00251   0.00049   0.00119
   Mo     6.24237   1.80616   3.01134   0.00163  -0.00005   0.00002
   Mo     4.68716   4.51206   2.99247  -0.00239  -0.00300   0.00178
   Mo     3.12140   7.21191   3.01139   0.00244  -0.00047  -0.00117
   Mo     1.55875   0.90020   9.08602  -0.00731  -0.00002   0.00003
   Mo    -0.00487   3.60850   9.08608   0.00108  -0.00479  -0.00180
   Mo    -1.56202   6.31226   9.06569   0.01087   0.00139   0.00425
   Mo     4.68059   0.90335   9.06180  -0.01941   0.00965  -0.00823
   Mo     3.12240   3.60851   9.08602   0.00106   0.00484   0.00183
   Mo     1.55879   6.31054   9.06191  -0.00300   0.00011   0.00005
   Mo     7.80440   0.90335   9.06179  -0.01935  -0.00959   0.00822
   Mo     6.24251   3.60519   9.06556   0.00829  -0.00003   0.00002
   Mo     4.67961   6.31227   9.06560   0.01092  -0.00148  -0.00427
   S      0.03456   1.82577   7.50711   0.01662   0.00958   0.00070
   S     -1.55869   4.50561   7.51460  -0.01221  -0.00848   0.00276
   S     -3.12496   7.21852   7.51464  -0.02739  -0.00002  -0.00001
   S      3.08287   1.82579   7.50702   0.01688  -0.00972  -0.00072
   S      1.55874   4.46573   7.50711   0.00001   0.00002  -0.00000
   S     -0.00458   7.21148   7.50678   0.00612  -0.00899   0.00014
   S      6.24249   1.80681   7.50665   0.02103  -0.00003  -0.00001
   S      4.67620   4.50562   7.51451  -0.01221   0.00869  -0.00274
   S      3.12212   7.21149   7.50675   0.00599   0.00889  -0.00017
   S      1.55864   0.90642   1.45529   0.00742   0.00003  -0.00015
   S      0.00036   3.60549   1.45534   0.00265  -0.00405   0.00068
   S     -1.56085   6.31303   1.44466  -0.00023  -0.00633   0.00099
   S      4.68058   0.90336   1.45834  -0.00310   0.00097  -0.00043
   S      3.11696   3.60551   1.45529   0.00255   0.00395  -0.00098
   S      1.55862   6.31082   1.45839  -0.00309  -0.00001  -0.00005
   S      7.80408   0.90337   1.45827  -0.00304  -0.00091   0.00032
   S      6.24244   3.60380   1.44454   0.00573   0.00014   0.00006
   S      4.67818   6.31310   1.44453  -0.00005   0.00614  -0.00089
   S     -0.01026   1.79984  10.62947   0.01382   0.00598   0.00132
   S     -1.57164   4.51308  10.62700  -0.01438   0.00096  -0.00516
   S     -3.12492   7.20352  10.62703  -0.01304   0.00006   0.00004
   S      3.12781   1.79984  10.62941   0.01387  -0.00603  -0.00116
   S      1.55879   4.51750  10.62947   0.00360  -0.00006   0.00009
   S      0.00260   7.21560  10.61538  -0.00100  -0.02870   0.01211
   S      6.24250   1.79852  10.61526   0.04796   0.00000   0.00003
   S      4.68921   4.51308  10.62690  -0.01439  -0.00086   0.00517
   S      3.11503   7.21558  10.61535  -0.00135   0.02852  -0.01221
   S      1.55861   0.89910   4.58018   0.00329  -0.00019   0.00005
   S     -0.00577   3.60903   4.58029   0.00402  -0.00491   0.00055
   S     -1.56945   6.30807   4.55559   0.00114  -0.00226   0.00007
   S      4.68089   0.90318   4.57058  -0.00118  -0.00125   0.00012
   S      3.12329   3.60920   4.58019   0.00427   0.00503  -0.00045
   S      1.55869   6.31109   4.57062  -0.00603   0.00007   0.00001
   S      7.80388   0.90317   4.57049  -0.00131   0.00123  -0.00011
   S      6.24243   3.61374   4.55547  -0.00068   0.00004   0.00006
   S      4.68683   6.30810   4.55547   0.00122   0.00221   0.00005
freq: 370.58 cm-1
PRIMCOORD111
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000   0.00008   0.00004
   Mo    -0.00641   1.80219   3.00958  -0.00120   0.00207  -0.00047
   Mo    -1.56975   4.51200   2.99262  -0.00177   0.00109  -0.00103
   Mo    -3.12506   7.20582   2.99260   0.00008   0.00403   0.00200
   Mo     3.12369   1.80223   3.00958   0.00134   0.00231  -0.00047
   Mo     1.55868   4.51300   3.00958  -0.00013  -0.00004   0.00087
   Mo    -0.00408   7.21191   3.01147  -0.00033  -0.00184  -0.00062
   Mo     6.24237   1.80616   3.01134   0.00001  -0.00259   0.00128
   Mo     4.68716   4.51206   2.99247   0.00169   0.00123  -0.00103
   Mo     3.12140   7.21191   3.01139   0.00032  -0.00185  -0.00062
   Mo     1.55875   0.90020   9.08602   0.00003  -0.00401   0.00211
   Mo    -0.00487   3.60850   9.08608   0.00478   0.00448  -0.00103
   Mo    -1.56202   6.31226   9.06569  -0.00150  -0.00920  -0.00248
   Mo     4.68059   0.90335   9.06180  -0.00949   0.00853  -0.00473
   Mo     3.12240   3.60851   9.08602  -0.00480   0.00445  -0.00105
   Mo     1.55879   6.31054   9.06191   0.00001   0.02507   0.00955
   Mo     7.80440   0.90335   9.06179   0.00963   0.00860  -0.00479
   Mo     6.24251   3.60519   9.06556  -0.00003  -0.01172   0.00492
   Mo     4.67961   6.31227   9.06560   0.00143  -0.00919  -0.00245
   S      0.03456   1.82577   7.50711  -0.00992  -0.00550  -0.00042
   S     -1.55869   4.50561   7.51460   0.00893   0.02241   0.00159
   S     -3.12496   7.21852   7.51464   0.00009   0.00727  -0.00317
   S      3.08287   1.82579   7.50702   0.00979  -0.00545  -0.00042
   S      1.55874   4.46573   7.50711   0.00001  -0.02205   0.00076
   S     -0.00458   7.21148   7.50678   0.00901  -0.01649  -0.00019
   S      6.24249   1.80681   7.50665  -0.00006  -0.00108   0.00024
   S      4.67620   4.50562   7.51451  -0.00884   0.02237   0.00161
   S      3.12212   7.21149   7.50675  -0.00905  -0.01656  -0.00018
   S      1.55864   0.90642   1.45529  -0.00023  -0.00518  -0.00098
   S      0.00036   3.60549   1.45534   0.00087  -0.00380   0.00034
   S     -1.56085   6.31303   1.44466   0.00415  -0.00408  -0.00043
   S      4.68058   0.90336   1.45834  -0.00068   0.00251  -0.00016
   S      3.11696   3.60551   1.45529  -0.00064  -0.00420   0.00034
   S      1.55862   6.31082   1.45839   0.00004   0.00385   0.00046
   S      7.80408   0.90337   1.45827   0.00064   0.00257  -0.00016
   S      6.24244   3.60380   1.44454   0.00009   0.00359   0.00098
   S      4.67818   6.31310   1.44453  -0.00423  -0.00422  -0.00043
   S     -0.01026   1.79984  10.62947  -0.00613  -0.00680  -0.00064
   S     -1.57164   4.51308  10.62700  -0.00067   0.01346  -0.00289
   S     -3.12492   7.20352  10.62703   0.00004   0.01504   0.00595
   S      3.12781   1.79984  10.62941   0.00602  -0.00676  -0.00063
   S      1.55879   4.51750  10.62947  -0.00001  -0.01709   0.00143
   S      0.00260   7.21560  10.61538   0.02876  -0.03198  -0.00709
   S      6.24250   1.79852  10.61526  -0.00016   0.01756   0.01407
   S      4.68921   4.51308  10.62690   0.00078   0.01348  -0.00292
   S      3.11503   7.21558  10.61535  -0.02875  -0.03216  -0.00701
   S      1.55861   0.89910   4.58018  -0.00015  -0.00742  -0.00082
   S     -0.00577   3.60903   4.58029   0.00274  -0.00225   0.00045
   S     -1.56945   6.30807   4.55559   0.00023  -0.00041  -0.00003
   S      4.68089   0.90318   4.57058   0.00164   0.00352  -0.00006
   S      3.12329   3.60920   4.58019  -0.00259  -0.00251   0.00045
   S      1.55869   6.31109   4.57062   0.00006   0.00103  -0.00007
   S      7.80388   0.90317   4.57049  -0.00170   0.00363  -0.00006
   S      6.24243   3.61374   4.55547   0.00011   0.00010   0.00013
   S      4.68683   6.30810   4.55547  -0.00033  -0.00058  -0.00002
freq: 370.76 cm-1
PRIMCOORD112
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003   0.00001  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.01060  -0.01892   0.00009
   Mo    -1.56975   4.51200   2.99262  -0.00688  -0.01138  -0.00017
   Mo    -3.12506   7.20582   2.99260   0.01345   0.00004   0.00001
   Mo     3.12369   1.80223   3.00958   0.01064   0.01895  -0.00009
   Mo     1.55868   4.51300   3.00958  -0.02208  -0.00002   0.00002
   Mo    -0.00408   7.21191   3.01147  -0.00012   0.00096   0.00011
   Mo     6.24237   1.80616   3.01134   0.00092  -0.00001   0.00001
   Mo     4.68716   4.51206   2.99247  -0.00686   0.01139   0.00017
   Mo     3.12140   7.21191   3.01139  -0.00011  -0.00099  -0.00013
   Mo     1.55875   0.90020   9.08602  -0.00054   0.00003  -0.00002
   Mo    -0.00487   3.60850   9.08608  -0.00000  -0.00075  -0.00018
   Mo    -1.56202   6.31226   9.06569   0.00122   0.00028   0.00046
   Mo     4.68059   0.90335   9.06180  -0.00246   0.00041  -0.00084
   Mo     3.12240   3.60851   9.08602   0.00007   0.00069   0.00019
   Mo     1.55879   6.31054   9.06191   0.00032  -0.00017  -0.00006
   Mo     7.80440   0.90335   9.06179  -0.00258  -0.00052   0.00089
   Mo     6.24251   3.60519   9.06556   0.00099   0.00007  -0.00003
   Mo     4.67961   6.31227   9.06560   0.00120  -0.00016  -0.00043
   S      0.03456   1.82577   7.50711   0.00160   0.00147   0.00014
   S     -1.55869   4.50561   7.51460  -0.00161  -0.00159   0.00033
   S     -3.12496   7.21852   7.51464  -0.00267  -0.00005   0.00002
   S      3.08287   1.82579   7.50702   0.00144  -0.00138  -0.00013
   S      1.55874   4.46573   7.50711   0.00026   0.00014  -0.00000
   S     -0.00458   7.21148   7.50678   0.00001   0.00004  -0.00001
   S      6.24249   1.80681   7.50665   0.00391   0.00001  -0.00000
   S      4.67620   4.50562   7.51451  -0.00152   0.00129  -0.00035
   S      3.12212   7.21149   7.50675   0.00014   0.00017   0.00002
   S      1.55864   0.90642   1.45529  -0.03701  -0.00005  -0.00000
   S      0.00036   3.60549   1.45534   0.01908   0.03263   0.00019
   S     -1.56085   6.31303   1.44466  -0.00733   0.01149   0.00009
   S      4.68058   0.90336   1.45834  -0.00315  -0.00565  -0.00014
   S      3.11696   3.60551   1.45529   0.01906  -0.03266  -0.00014
   S      1.55862   6.31082   1.45839   0.00597   0.00005  -0.00001
   S      7.80408   0.90337   1.45827  -0.00311   0.00565   0.00017
   S      6.24244   3.60380   1.44454   0.01480   0.00001  -0.00001
   S      4.67818   6.31310   1.44453  -0.00741  -0.01152  -0.00009
   S     -0.01026   1.79984  10.62947   0.00175   0.00027   0.00011
   S     -1.57164   4.51308  10.62700  -0.00157  -0.00019  -0.00058
   S     -3.12492   7.20352  10.62703  -0.00154  -0.00010  -0.00004
   S      3.12781   1.79984  10.62941   0.00166  -0.00018  -0.00012
   S      1.55879   4.51750  10.62947  -0.00040   0.00012  -0.00002
   S      0.00260   7.21560  10.61538  -0.00070  -0.00227   0.00136
   S      6.24250   1.79852  10.61526   0.00640  -0.00010  -0.00009
   S      4.68921   4.51308  10.62690  -0.00159   0.00002   0.00061
   S      3.11503   7.21558  10.61535  -0.00032   0.00266  -0.00126
   S      1.55861   0.89910   4.58018  -0.02455  -0.00005   0.00000
   S     -0.00577   3.60903   4.58029   0.01276   0.02133  -0.00010
   S     -1.56945   6.30807   4.55559  -0.00867   0.01435  -0.00003
   S      4.68089   0.90318   4.57058  -0.00454  -0.00856   0.00010
   S      3.12329   3.60920   4.58019   0.01266  -0.02136   0.00008
   S      1.55869   6.31109   4.57062   0.00883   0.00001   0.00000
   S      7.80388   0.90317   4.57049  -0.00452   0.00860  -0.00011
   S      6.24243   3.61374   4.55547   0.01713   0.00000  -0.00000
   S      4.68683   6.30810   4.55547  -0.00869  -0.01437   0.00001
freq: 372.32 cm-1
PRIMCOORD113
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00394   0.00072   0.00001
   Mo    -0.00641   1.80219   3.00958   0.00340   0.01208   0.00361
   Mo    -1.56975   4.51200   2.99262  -0.01855   0.01004  -0.00663
   Mo    -3.12506   7.20582   2.99260  -0.00204   0.00402   0.00129
   Mo     3.12369   1.80223   3.00958   0.00737  -0.00936  -0.00447
   Mo     1.55868   4.51300   3.00958  -0.01401  -0.00211   0.00086
   Mo    -0.00408   7.21191   3.01147   0.00959  -0.00258   0.00454
   Mo     6.24237   1.80616   3.01134   0.01103  -0.00168   0.00110
   Mo     4.68716   4.51206   2.99247  -0.01535  -0.00744   0.00534
   Mo     3.12140   7.21191   3.01139   0.00929  -0.00125  -0.00562
   Mo     1.55875   0.90020   9.08602   0.00219   0.00047   0.00007
   Mo    -0.00487   3.60850   9.08608  -0.00172   0.00188  -0.00042
   Mo    -1.56202   6.31226   9.06569  -0.00229   0.00084  -0.00002
   Mo     4.68059   0.90335   9.06180   0.00446  -0.00253   0.00013
   Mo     3.12240   3.60851   9.08602  -0.00097  -0.00227   0.00033
   Mo     1.55879   6.31054   9.06191   0.00057  -0.00100  -0.00004
   Mo     7.80440   0.90335   9.06179   0.00369   0.00191  -0.00011
   Mo     6.24251   3.60519   9.06556  -0.00286   0.00036  -0.00001
   Mo     4.67961   6.31227   9.06560  -0.00216   0.00013   0.00003
   S      0.03456   1.82577   7.50711  -0.00370  -0.00139   0.00005
   S     -1.55869   4.50561   7.51460   0.00500  -0.00135  -0.00005
   S     -3.12496   7.21852   7.51464   0.00398  -0.00095  -0.00000
   S      3.08287   1.82579   7.50702  -0.00436   0.00218  -0.00006
   S      1.55874   4.46573   7.50711  -0.00107   0.00093   0.00001
   S     -0.00458   7.21148   7.50678  -0.00114   0.00318  -0.00025
   S      6.24249   1.80681   7.50665  -0.00465  -0.00011  -0.00006
   S      4.67620   4.50562   7.51451   0.00480  -0.00023   0.00003
   S      3.12212   7.21149   7.50675  -0.00025  -0.00193   0.00030
   S      1.55864   0.90642   1.45529   0.00508  -0.00505  -0.00045
   S      0.00036   3.60549   1.45534   0.02435  -0.01152   0.00228
   S     -1.56085   6.31303   1.44466  -0.00047  -0.02226   0.00201
   S      4.68058   0.90336   1.45834  -0.02623   0.01387   0.00284
   S      3.11696   3.60551   1.45529   0.02082   0.00736  -0.00185
   S      1.55862   6.31082   1.45839  -0.00245   0.00567  -0.00054
   S      7.80408   0.90337   1.45827  -0.02181  -0.01020  -0.00231
   S      6.24244   3.60380   1.44454   0.02832   0.00274   0.00052
   S      4.67818   6.31310   1.44453  -0.00738   0.01563  -0.00246
   S     -0.01026   1.79984  10.62947  -0.00419  -0.00336  -0.00092
   S     -1.57164   4.51308  10.62700   0.00451  -0.00144   0.00060
   S     -3.12492   7.20352  10.62703   0.00298  -0.00090  -0.00011
   S      3.12781   1.79984  10.62941  -0.00545   0.00369   0.00110
   S      1.55879   4.51750  10.62947   0.00110   0.00126  -0.00024
   S      0.00260   7.21560  10.61538  -0.00060   0.00372  -0.00167
   S      6.24250   1.79852  10.61526  -0.00492  -0.00030  -0.00041
   S      4.68921   4.51308  10.62690   0.00422   0.00019  -0.00051
   S      3.11503   7.21558  10.61535   0.00053  -0.00248   0.00208
   S      1.55861   0.89910   4.58018  -0.00347  -0.00714  -0.00057
   S     -0.00577   3.60903   4.58029   0.03211  -0.01951   0.00304
   S     -1.56945   6.30807   4.55559   0.00322  -0.00434   0.00121
   S      4.68089   0.90318   4.57058  -0.01723   0.00289  -0.00176
   S      3.12329   3.60920   4.58019   0.02541   0.01676  -0.00242
   S      1.55869   6.31109   4.57062  -0.01719   0.00311   0.00035
   S      7.80388   0.90317   4.57049  -0.01742   0.00360   0.00144
   S      6.24243   3.61374   4.55547   0.00768  -0.00021   0.00030
   S      4.68683   6.30810   4.55547   0.00215   0.00201  -0.00149
freq: 372.36 cm-1
PRIMCOORD114
     55   1
   Ni     1.55913   2.70553   5.87946   0.00073   0.00399   0.00000
   Mo    -0.00641   1.80219   3.00958  -0.01199   0.00545  -0.00309
   Mo    -1.56975   4.51200   2.99262  -0.00553   0.00550  -0.00240
   Mo    -3.12506   7.20582   2.99260   0.00034   0.02194   0.00697
   Mo     3.12369   1.80223   3.00958   0.00992   0.00932  -0.00161
   Mo     1.55868   4.51300   3.00958   0.00263  -0.01161   0.00470
   Mo    -0.00408   7.21191   3.01147  -0.00084  -0.01033  -0.00387
   Mo     6.24237   1.80616   3.01134  -0.00204  -0.00903   0.00592
   Mo     4.68716   4.51206   2.99247   0.01177   0.00864  -0.00457
   Mo     3.12140   7.21191   3.01139  -0.00260  -0.01058  -0.00202
   Mo     1.55875   0.90020   9.08602  -0.00040   0.00253   0.00043
   Mo    -0.00487   3.60850   9.08608  -0.00179  -0.00141  -0.00014
   Mo    -1.56202   6.31226   9.06569   0.00002   0.00252   0.00000
   Mo     4.68059   0.90335   9.06180   0.00136  -0.00128   0.00004
   Mo     3.12240   3.60851   9.08602   0.00229  -0.00065  -0.00029
   Mo     1.55879   6.31054   9.06191  -0.00011  -0.00531  -0.00013
   Mo     7.80440   0.90335   9.06179  -0.00282  -0.00208   0.00007
   Mo     6.24251   3.60519   9.06556   0.00052   0.00195  -0.00002
   Mo     4.67961   6.31227   9.06560   0.00079   0.00265   0.00001
   S      0.03456   1.82577   7.50711   0.00236   0.00237  -0.00007
   S     -1.55869   4.50561   7.51460  -0.00038  -0.00407  -0.00003
   S     -3.12496   7.21852   7.51464  -0.00071  -0.00527  -0.00002
   S      3.08287   1.82579   7.50702  -0.00091   0.00173  -0.00005
   S      1.55874   4.46573   7.50711   0.00020   0.00509   0.00004
   S     -0.00458   7.21148   7.50678  -0.00220   0.00290   0.00017
   S      6.24249   1.80681   7.50665   0.00083  -0.00067  -0.00032
   S      4.67620   4.50562   7.51451  -0.00141  -0.00430  -0.00004
   S      3.12212   7.21149   7.50675   0.00245   0.00384   0.00007
   S      1.55864   0.90642   1.45529  -0.00081  -0.02772  -0.00249
   S      0.00036   3.60549   1.45534   0.00547  -0.00953   0.00074
   S     -1.56085   6.31303   1.44466   0.01937  -0.01450  -0.00161
   S      4.68058   0.90336   1.45834  -0.00774   0.00780   0.00097
   S      3.11696   3.60551   1.45529  -0.01387  -0.01288   0.00151
   S      1.55862   6.31082   1.45839   0.00041   0.03106  -0.00301
   S      7.80408   0.90337   1.45827   0.01663   0.01221   0.00193
   S      6.24244   3.60380   1.44454  -0.00518   0.01472   0.00264
   S      4.67818   6.31310   1.44453  -0.01792  -0.02132  -0.00084
   S     -0.01026   1.79984  10.62947   0.00428   0.00152   0.00083
   S     -1.57164   4.51308  10.62700  -0.00002  -0.00323   0.00018
   S     -3.12492   7.20352  10.62703  -0.00054  -0.00485  -0.00055
   S      3.12781   1.79984  10.62941  -0.00253   0.00022   0.00046
   S      1.55879   4.51750  10.62947  -0.00021   0.00684  -0.00115
   S      0.00260   7.21560  10.61538  -0.00282   0.00278   0.00140
   S      6.24250   1.79852  10.61526   0.00086  -0.00165  -0.00218
   S      4.68921   4.51308  10.62690  -0.00157  -0.00352   0.00038
   S      3.11503   7.21558  10.61535   0.00285   0.00388   0.00073
   S      1.55861   0.89910   4.58018   0.00072  -0.03913  -0.00317
   S     -0.00577   3.60903   4.58029   0.01297  -0.00411   0.00113
   S     -1.56945   6.30807   4.55559   0.00238  -0.00577  -0.00102
   S      4.68089   0.90318   4.57058   0.00353   0.01766  -0.00058
   S      3.12329   3.60920   4.58019  -0.02361  -0.01069   0.00215
   S      1.55869   6.31109   4.57062   0.00309   0.01715   0.00192
   S      7.80388   0.90317   4.57049   0.00291   0.01755  -0.00117
   S      6.24243   3.61374   4.55547  -0.00144  -0.00119   0.00161
   S      4.68683   6.30810   4.55547  -0.00333  -0.00685  -0.00053
freq: 373.97 cm-1
PRIMCOORD115
     55   1
   Ni     1.55913   2.70553   5.87946   0.00005  -0.00000   0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00138   0.00156   0.00001
   Mo    -1.56975   4.51200   2.99262  -0.00118  -0.00202  -0.00004
   Mo    -3.12506   7.20582   2.99260   0.00279  -0.00004  -0.00003
   Mo     3.12369   1.80223   3.00958  -0.00138  -0.00155  -0.00007
   Mo     1.55868   4.51300   3.00958   0.00206   0.00003  -0.00003
   Mo    -0.00408   7.21191   3.01147   0.00311  -0.00442   0.00005
   Mo     6.24237   1.80616   3.01134  -0.00568  -0.00006   0.00002
   Mo     4.68716   4.51206   2.99247  -0.00109   0.00204  -0.00002
   Mo     3.12140   7.21191   3.01139   0.00306   0.00446  -0.00003
   Mo     1.55875   0.90020   9.08602  -0.00450   0.00003   0.00003
   Mo    -0.00487   3.60850   9.08608   0.00122   0.00409  -0.00016
   Mo    -1.56202   6.31226   9.06569   0.00647  -0.00951   0.00014
   Mo     4.68059   0.90335   9.06180  -0.01038  -0.01837  -0.00017
   Mo     3.12240   3.60851   9.08602   0.00126  -0.00406   0.00019
   Mo     1.55879   6.31054   9.06191   0.02236   0.00001   0.00003
   Mo     7.80440   0.90335   9.06179  -0.01039   0.01831   0.00020
   Mo     6.24251   3.60519   9.06556  -0.01209  -0.00001   0.00001
   Mo     4.67961   6.31227   9.06560   0.00655   0.00949  -0.00014
   S      0.03456   1.82577   7.50711   0.00506  -0.00848   0.00008
   S     -1.55869   4.50561   7.51460   0.00667   0.00893   0.00002
   S     -3.12496   7.21852   7.51464  -0.01189  -0.00010   0.00001
   S      3.08287   1.82579   7.50702   0.00522   0.00835  -0.00010
   S      1.55874   4.46573   7.50711  -0.00889   0.00009  -0.00001
   S     -0.00458   7.21148   7.50678  -0.01715   0.02684  -0.00010
   S      6.24249   1.80681   7.50665   0.03058   0.00001  -0.00002
   S      4.67620   4.50562   7.51451   0.00669  -0.00885   0.00000
   S      3.12212   7.21149   7.50675  -0.01723  -0.02674   0.00007
   S      1.55864   0.90642   1.45529   0.00143   0.00004  -0.00015
   S      0.00036   3.60549   1.45534  -0.00071  -0.00093  -0.00014
   S     -1.56085   6.31303   1.44466  -0.00295   0.00348   0.00010
   S      4.68058   0.90336   1.45834   0.00422   0.00599  -0.00011
   S      3.11696   3.60551   1.45529  -0.00078   0.00085  -0.00015
   S      1.55862   6.31082   1.45839  -0.00788  -0.00004  -0.00006
   S      7.80408   0.90337   1.45827   0.00422  -0.00597  -0.00002
   S      6.24244   3.60380   1.44454   0.00480   0.00015   0.00003
   S      4.67818   6.31310   1.44453  -0.00276  -0.00358  -0.00003
   S     -0.01026   1.79984  10.62947   0.00642  -0.01136   0.00006
   S     -1.57164   4.51308  10.62700   0.00645   0.00915  -0.00005
   S     -3.12492   7.20352  10.62703  -0.01147  -0.00004   0.00003
   S      3.12781   1.79984  10.62941   0.00637   0.01131   0.00012
   S      1.55879   4.51750  10.62947  -0.01120   0.00001   0.00009
   S      0.00260   7.21560  10.61538  -0.01753   0.02704   0.00011
   S      6.24250   1.79852  10.61526   0.03169  -0.00001  -0.00001
   S      4.68921   4.51308  10.62690   0.00642  -0.00914   0.00010
   S      3.11503   7.21558  10.61535  -0.01770  -0.02693  -0.00016
   S      1.55861   0.89910   4.58018   0.00194  -0.00013   0.00005
   S     -0.00577   3.60903   4.58029  -0.00116  -0.00141  -0.00005
   S     -1.56945   6.30807   4.55559  -0.00305   0.00391  -0.00000
   S      4.68089   0.90318   4.57058   0.00405   0.00538   0.00005
   S      3.12329   3.60920   4.58019  -0.00094   0.00151   0.00016
   S      1.55869   6.31109   4.57062  -0.00748   0.00004   0.00001
   S      7.80388   0.90317   4.57049   0.00389  -0.00545  -0.00005
   S      6.24243   3.61374   4.55547   0.00516   0.00007   0.00006
   S      4.68683   6.30810   4.55547  -0.00298  -0.00393   0.00012
freq: 374.03 cm-1
PRIMCOORD116
     55   1
   Ni     1.55913   2.70553   5.87946   0.00034  -0.00001   0.00001
   Mo    -0.00641   1.80219   3.00958  -0.01700  -0.00564   0.00042
   Mo    -1.56975   4.51200   2.99262   0.00318   0.00653   0.00002
   Mo    -3.12506   7.20582   2.99260   0.01383  -0.00002  -0.00001
   Mo     3.12369   1.80223   3.00958  -0.01720   0.00596  -0.00044
   Mo     1.55868   4.51300   3.00958  -0.00690   0.00034   0.00000
   Mo    -0.00408   7.21191   3.01147   0.01402   0.01308   0.00116
   Mo     6.24237   1.80616   3.01134  -0.00710  -0.00035   0.00003
   Mo     4.68716   4.51206   2.99247   0.00339  -0.00688  -0.00003
   Mo     3.12140   7.21191   3.01139   0.01442  -0.01305  -0.00118
   Mo     1.55875   0.90020   9.08602  -0.00051   0.00011   0.00001
   Mo    -0.00487   3.60850   9.08608  -0.00587   0.00284  -0.00067
   Mo    -1.56202   6.31226   9.06569   0.00311   0.00407   0.00021
   Mo     4.68059   0.90335   9.06180   0.00361   0.00144  -0.00039
   Mo     3.12240   3.60851   9.08602  -0.00578  -0.00277   0.00067
   Mo     1.55879   6.31054   9.06191   0.00401  -0.00003   0.00001
   Mo     7.80440   0.90335   9.06179   0.00363  -0.00157   0.00039
   Mo     6.24251   3.60519   9.06556  -0.00283  -0.00008   0.00000
   Mo     4.67961   6.31227   9.06560   0.00323  -0.00404  -0.00021
   S      0.03456   1.82577   7.50711   0.00036  -0.00186   0.00043
   S     -1.55869   4.50561   7.51460   0.00706  -0.00614  -0.00011
   S     -3.12496   7.21852   7.51464  -0.00279  -0.00016   0.00000
   S      3.08287   1.82579   7.50702   0.00033   0.00175  -0.00045
   S      1.55874   4.46573   7.50711   0.00443   0.00003   0.00001
   S     -0.00458   7.21148   7.50678  -0.00757  -0.00258  -0.00046
   S      6.24249   1.80681   7.50665  -0.00617   0.00014  -0.00001
   S      4.67620   4.50562   7.51451   0.00690   0.00614   0.00011
   S      3.12212   7.21149   7.50675  -0.00766   0.00276   0.00046
   S      1.55864   0.90642   1.45529   0.01784  -0.00008  -0.00006
   S      0.00036   3.60549   1.45534   0.01012   0.00376   0.00192
   S     -1.56085   6.31303   1.44466  -0.02618  -0.01286  -0.00076
   S      4.68058   0.90336   1.45834   0.01738  -0.01704  -0.00287
   S      3.11696   3.60551   1.45529   0.01027  -0.00424  -0.00196
   S      1.55862   6.31082   1.45839  -0.01076  -0.00046   0.00005
   S      7.80408   0.90337   1.45827   0.01683   0.01707   0.00279
   S      6.24244   3.60380   1.44454  -0.00540   0.00058  -0.00000
   S      4.67818   6.31310   1.44453  -0.02652   0.01324   0.00080
   S     -0.01026   1.79984  10.62947  -0.00027  -0.00369  -0.00020
   S     -1.57164   4.51308  10.62700   0.00638  -0.00545  -0.00008
   S     -3.12492   7.20352  10.62703  -0.00224  -0.00015   0.00000
   S      3.12781   1.79984  10.62941  -0.00038   0.00357   0.00023
   S      1.55879   4.51750  10.62947   0.00724   0.00003   0.00001
   S      0.00260   7.21560  10.61538  -0.00730  -0.00291   0.00034
   S      6.24250   1.79852  10.61526  -0.00539   0.00012   0.00000
   S      4.68921   4.51308  10.62690   0.00622   0.00544   0.00009
   S      3.11503   7.21558  10.61535  -0.00740   0.00309  -0.00035
   S      1.55861   0.89910   4.58018   0.01216  -0.00014   0.00003
   S     -0.00577   3.60903   4.58029   0.00933   0.00127  -0.00076
   S     -1.56945   6.30807   4.55559  -0.02612  -0.01325   0.00029
   S      4.68089   0.90318   4.57058   0.01778  -0.01892  -0.00039
   S      3.12329   3.60920   4.58019   0.00946  -0.00158   0.00078
   S      1.55869   6.31109   4.57062  -0.01400  -0.00047   0.00001
   S      7.80388   0.90317   4.57049   0.01713   0.01901   0.00038
   S      6.24243   3.61374   4.55547  -0.00487   0.00055   0.00002
   S      4.68683   6.30810   4.55547  -0.02651   0.01364  -0.00027
freq: 374.06 cm-1
PRIMCOORD117
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00033   0.00005
   Mo    -0.00641   1.80219   3.00958   0.00596   0.01040  -0.00024
   Mo    -1.56975   4.51200   2.99262  -0.00641  -0.01054   0.00004
   Mo    -3.12506   7.20582   2.99260  -0.00022   0.00070  -0.00010
   Mo     3.12369   1.80223   3.00958  -0.00543   0.01023  -0.00023
   Mo     1.55868   4.51300   3.00958   0.00014   0.02031   0.00043
   Mo    -0.00408   7.21191   3.01147  -0.01281  -0.00005  -0.00064
   Mo     6.24237   1.80616   3.01134   0.00009  -0.02162   0.00133
   Mo     4.68716   4.51206   2.99247   0.00633  -0.01030   0.00004
   Mo     3.12140   7.21191   3.01139   0.01235   0.00039  -0.00061
   Mo     1.55875   0.90020   9.08602   0.00002   0.00797   0.00085
   Mo    -0.00487   3.60850   9.08608  -0.00302   0.00251  -0.00041
   Mo    -1.56202   6.31226   9.06569  -0.00421   0.00090  -0.00016
   Mo     4.68059   0.90335   9.06180  -0.00109  -0.00446  -0.00026
   Mo     3.12240   3.60851   9.08602   0.00323   0.00264  -0.00044
   Mo     1.55879   6.31054   9.06191  -0.00011  -0.00264   0.00052
   Mo     7.80440   0.90335   9.06179   0.00099  -0.00447  -0.00028
   Mo     6.24251   3.60519   9.06556   0.00007  -0.00607   0.00027
   Mo     4.67961   6.31227   9.06560   0.00407   0.00103  -0.00015
   S      0.03456   1.82577   7.50711   0.00204  -0.00313  -0.00037
   S     -1.55869   4.50561   7.51460   0.00631   0.00001  -0.00007
   S     -3.12496   7.21852   7.51464   0.00007  -0.01136   0.00002
   S      3.08287   1.82579   7.50702  -0.00208  -0.00322  -0.00035
   S      1.55874   4.46573   7.50711  -0.00006   0.00070   0.00051
   S     -0.00458   7.21148   7.50678   0.00247   0.00627   0.00026
   S      6.24249   1.80681   7.50665   0.00007   0.00989  -0.00052
   S      4.67620   4.50562   7.51451  -0.00659  -0.00021  -0.00007
   S      3.12212   7.21149   7.50675  -0.00214   0.00627   0.00024
   S      1.55864   0.90642   1.45529  -0.00027  -0.00828  -0.00226
   S      0.00036   3.60549   1.45534  -0.00436  -0.01515   0.00108
   S     -1.56085   6.31303   1.44466   0.01279   0.01231   0.00056
   S      4.68058   0.90336   1.45834   0.01619   0.00206  -0.00162
   S      3.11696   3.60551   1.45529   0.00396  -0.01504   0.00115
   S      1.55862   6.31082   1.45839   0.00016  -0.02667   0.00329
   S      7.80408   0.90337   1.45827  -0.01668   0.00149  -0.00170
   S      6.24244   3.60380   1.44454   0.00008   0.03358  -0.00096
   S      4.67818   6.31310   1.44453  -0.01196   0.01187   0.00054
   S     -0.01026   1.79984  10.62947   0.00409  -0.00476   0.00015
   S     -1.57164   4.51308  10.62700   0.00551  -0.00024  -0.00005
   S     -3.12492   7.20352  10.62703   0.00005  -0.01016   0.00009
   S      3.12781   1.79984  10.62941  -0.00411  -0.00495   0.00014
   S      1.55879   4.51750  10.62947  -0.00012   0.00252  -0.00019
   S      0.00260   7.21560  10.61538   0.00296   0.00557  -0.00028
   S      6.24250   1.79852  10.61526   0.00004   0.00995   0.00051
   S      4.68921   4.51308  10.62690  -0.00576  -0.00042  -0.00005
   S      3.11503   7.21558  10.61535  -0.00263   0.00553  -0.00026
   S      1.55861   0.89910   4.58018  -0.00019  -0.00892   0.00100
   S     -0.00577   3.60903   4.58029  -0.00178  -0.01118  -0.00040
   S     -1.56945   6.30807   4.55559   0.01322   0.01193  -0.00013
   S      4.68089   0.90318   4.57058   0.01811   0.00394  -0.00023
   S      3.12329   3.60920   4.58019   0.00142  -0.01114  -0.00042
   S      1.55869   6.31109   4.57062   0.00020  -0.02798   0.00043
   S      7.80388   0.90317   4.57049  -0.01861   0.00333  -0.00024
   S      6.24243   3.61374   4.55547   0.00007   0.03396   0.00031
   S      4.68683   6.30810   4.55547  -0.01238   0.01147  -0.00012
freq: 374.48 cm-1
PRIMCOORD118
     55   1
   Ni     1.55913   2.70553   5.87946   0.00005  -0.00000  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.00412  -0.00679  -0.00003
   Mo    -1.56975   4.51200   2.99262   0.00706   0.01180   0.00005
   Mo    -3.12506   7.20582   2.99260  -0.01420   0.00002  -0.00001
   Mo     3.12369   1.80223   3.00958   0.00412   0.00681   0.00005
   Mo     1.55868   4.51300   3.00958  -0.00743   0.00000  -0.00000
   Mo    -0.00408   7.21191   3.01147  -0.00985   0.01609  -0.00005
   Mo     6.24237   1.80616   3.01134   0.01875  -0.00000  -0.00002
   Mo     4.68716   4.51206   2.99247   0.00705  -0.01182  -0.00003
   Mo     3.12140   7.21191   3.01139  -0.00982  -0.01610   0.00006
   Mo     1.55875   0.90020   9.08602  -0.00321   0.00004   0.00000
   Mo    -0.00487   3.60850   9.08608   0.00123   0.00279  -0.00007
   Mo    -1.56202   6.31226   9.06569   0.00031  -0.00008   0.00004
   Mo     4.68059   0.90335   9.06180  -0.00291  -0.00524  -0.00007
   Mo     3.12240   3.60851   9.08602   0.00126  -0.00276   0.00006
   Mo     1.55879   6.31054   9.06191   0.00640  -0.00001   0.00000
   Mo     7.80440   0.90335   9.06179  -0.00289   0.00519   0.00006
   Mo     6.24251   3.60519   9.06556  -0.00042  -0.00004   0.00001
   Mo     4.67961   6.31227   9.06560   0.00034   0.00009  -0.00005
   S      0.03456   1.82577   7.50711   0.00275  -0.00445   0.00000
   S     -1.55869   4.50561   7.51460  -0.00027  -0.00130   0.00001
   S     -3.12496   7.21852   7.51464   0.00107  -0.00005  -0.00000
   S      3.08287   1.82579   7.50702   0.00269   0.00444  -0.00000
   S      1.55874   4.46573   7.50711  -0.00470  -0.00003   0.00000
   S     -0.00458   7.21148   7.50678  -0.00456   0.00714  -0.00000
   S      6.24249   1.80681   7.50665   0.00774   0.00006   0.00000
   S      4.67620   4.50562   7.51451  -0.00037   0.00130  -0.00001
   S      3.12212   7.21149   7.50675  -0.00457  -0.00708   0.00002
   S      1.55864   0.90642   1.45529  -0.00561  -0.00004   0.00003
   S      0.00036   3.60549   1.45534   0.00204   0.00453  -0.00008
   S     -1.56085   6.31303   1.44466   0.01261  -0.02039  -0.00002
   S      4.68058   0.90336   1.45834  -0.01284  -0.02233   0.00005
   S      3.11696   3.60551   1.45529   0.00203  -0.00453   0.00015
   S      1.55862   6.31082   1.45839   0.02623  -0.00001   0.00001
   S      7.80408   0.90337   1.45827  -0.01288   0.02235  -0.00002
   S      6.24244   3.60380   1.44454  -0.02398  -0.00003  -0.00000
   S      4.67818   6.31310   1.44453   0.01258   0.02044   0.00001
   S     -0.01026   1.79984  10.62947   0.00307  -0.00526  -0.00004
   S     -1.57164   4.51308  10.62700  -0.00021  -0.00090  -0.00002
   S     -3.12492   7.20352  10.62703   0.00090  -0.00004  -0.00000
   S      3.12781   1.79984  10.62941   0.00302   0.00520  -0.00001
   S      1.55879   4.51750  10.62947  -0.00524   0.00001  -0.00002
   S      0.00260   7.21560  10.61538  -0.00472   0.00721   0.00007
   S      6.24250   1.79852  10.61526   0.00808   0.00008   0.00001
   S      4.68921   4.51308  10.62690  -0.00027   0.00090   0.00000
   S      3.11503   7.21558  10.61535  -0.00474  -0.00718  -0.00007
   S      1.55861   0.89910   4.58018  -0.00585   0.00003  -0.00001
   S     -0.00577   3.60903   4.58029   0.00225   0.00498  -0.00000
   S     -1.56945   6.30807   4.55559   0.01284  -0.02099  -0.00004
   S      4.68089   0.90318   4.57058  -0.01193  -0.02040  -0.00000
   S      3.12329   3.60920   4.58019   0.00221  -0.00503  -0.00004
   S      1.55869   6.31109   4.57062   0.02437  -0.00001  -0.00000
   S      7.80388   0.90317   4.57049  -0.01189   0.02042   0.00000
   S      6.24243   3.61374   4.55547  -0.02439   0.00002  -0.00002
   S      4.68683   6.30810   4.55547   0.01278   0.02098   0.00001
freq: 374.84 cm-1
PRIMCOORD119
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00002  -0.00066  -0.00003
   Mo    -0.00641   1.80219   3.00958  -0.00140  -0.00401   0.00042
   Mo    -1.56975   4.51200   2.99262   0.00247   0.00338   0.00023
   Mo    -3.12506   7.20582   2.99260   0.00012  -0.00097  -0.00047
   Mo     3.12369   1.80223   3.00958   0.00116  -0.00397   0.00039
   Mo     1.55868   4.51300   3.00958  -0.00007  -0.00625  -0.00080
   Mo    -0.00408   7.21191   3.01147   0.00438   0.00040   0.00051
   Mo     6.24237   1.80616   3.01134  -0.00006   0.00772  -0.00107
   Mo     4.68716   4.51206   2.99247  -0.00248   0.00329   0.00024
   Mo     3.12140   7.21191   3.01139  -0.00413   0.00025   0.00048
   Mo     1.55875   0.90020   9.08602   0.00009   0.02179   0.00345
   Mo    -0.00487   3.60850   9.08608  -0.00726   0.00833  -0.00163
   Mo    -1.56202   6.31226   9.06569  -0.01205   0.00079  -0.00117
   Mo     4.68059   0.90335   9.06180  -0.00478  -0.01197  -0.00146
   Mo     3.12240   3.60851   9.08602   0.00799   0.00867  -0.00177
   Mo     1.55879   6.31054   9.06191  -0.00032  -0.00364   0.00312
   Mo     7.80440   0.90335   9.06179   0.00453  -0.01179  -0.00158
   Mo     6.24251   3.60519   9.06556   0.00017  -0.01926   0.00225
   Mo     4.67961   6.31227   9.06560   0.01151   0.00129  -0.00108
   S      0.03456   1.82577   7.50711   0.00374  -0.01041  -0.00060
   S     -1.55869   4.50561   7.51460   0.01949   0.00407   0.00024
   S     -3.12496   7.21852   7.51464   0.00033  -0.03092  -0.00043
   S      3.08287   1.82579   7.50702  -0.00401  -0.01059  -0.00056
   S      1.55874   4.46573   7.50711  -0.00025  -0.00403   0.00107
   S     -0.00458   7.21148   7.50678   0.00810   0.01619   0.00077
   S      6.24249   1.80681   7.50665   0.00023   0.02900  -0.00154
   S      4.67620   4.50562   7.51451  -0.02032   0.00321   0.00026
   S      3.12212   7.21149   7.50675  -0.00704   0.01591   0.00071
   S      1.55864   0.90642   1.45529   0.00015   0.00422   0.00114
   S      0.00036   3.60549   1.45534   0.00130   0.00602  -0.00058
   S     -1.56085   6.31303   1.44466  -0.00561  -0.00379  -0.00048
   S      4.68058   0.90336   1.45834  -0.00430  -0.00055   0.00034
   S      3.11696   3.60551   1.45529  -0.00106   0.00599  -0.00063
   S      1.55862   6.31082   1.45839  -0.00010   0.00706  -0.00070
   S      7.80408   0.90337   1.45827   0.00451  -0.00040   0.00037
   S      6.24244   3.60380   1.44454   0.00002  -0.01307   0.00083
   S      4.67818   6.31310   1.44453   0.00515  -0.00359  -0.00045
   S     -0.01026   1.79984  10.62947   0.01100  -0.01603   0.00029
   S     -1.57164   4.51308  10.62700   0.01471   0.00147  -0.00048
   S     -3.12492   7.20352  10.62703   0.00021  -0.02493   0.00123
   S      3.12781   1.79984  10.62941  -0.01116  -0.01653   0.00028
   S      1.55879   4.51750  10.62947  -0.00047   0.00248  -0.00037
   S      0.00260   7.21560  10.61538   0.01299   0.01254  -0.00163
   S      6.24250   1.79852  10.61526   0.00008   0.03363   0.00302
   S      4.68921   4.51308  10.62690  -0.01540   0.00083  -0.00053
   S      3.11503   7.21558  10.61535  -0.01185   0.01204  -0.00151
   S      1.55861   0.89910   4.58018   0.00008   0.00592  -0.00023
   S     -0.00577   3.60903   4.58029  -0.00086   0.00391   0.00002
   S     -1.56945   6.30807   4.55559  -0.00454  -0.00424   0.00024
   S      4.68089   0.90318   4.57058  -0.00616  -0.00185   0.00016
   S      3.12329   3.60920   4.58019   0.00110   0.00397   0.00002
   S      1.55869   6.31109   4.57062  -0.00014   0.00899  -0.00031
   S      7.80388   0.90317   4.57049   0.00641  -0.00163   0.00017
   S      6.24243   3.61374   4.55547   0.00000  -0.01175  -0.00049
   S      4.68683   6.30810   4.55547   0.00411  -0.00408   0.00023
freq: 374.86 cm-1
PRIMCOORD120
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00063   0.00001   0.00000
   Mo    -0.00641   1.80219   3.00958  -0.00509  -0.00115   0.00065
   Mo    -1.56975   4.51200   2.99262   0.00045   0.00243  -0.00042
   Mo    -3.12506   7.20582   2.99260   0.00414   0.00001   0.00001
   Mo     3.12369   1.80223   3.00958  -0.00515   0.00129  -0.00067
   Mo     1.55868   4.51300   3.00958  -0.00303   0.00012   0.00002
   Mo    -0.00408   7.21191   3.01147   0.00476   0.00408   0.00085
   Mo     6.24237   1.80616   3.01134  -0.00181  -0.00014   0.00003
   Mo     4.68716   4.51206   2.99247   0.00054  -0.00256   0.00040
   Mo     3.12140   7.21191   3.01139   0.00492  -0.00409  -0.00088
   Mo     1.55875   0.90020   9.08602   0.00374  -0.00047  -0.00007
   Mo    -0.00487   3.60850   9.08608   0.01776  -0.00765   0.00303
   Mo    -1.56202   6.31226   9.06569  -0.01213  -0.01220  -0.00194
   Mo     4.68059   0.90335   9.06180  -0.00699  -0.00538   0.00271
   Mo     3.12240   3.60851   9.08602   0.01744   0.00729  -0.00297
   Mo     1.55879   6.31054   9.06191  -0.01361   0.00008  -0.00006
   Mo     7.80440   0.90335   9.06179  -0.00719   0.00589  -0.00265
   Mo     6.24251   3.60519   9.06556   0.00756   0.00041  -0.00004
   Mo     4.67961   6.31227   9.06560  -0.01264   0.01215   0.00198
   S      0.03456   1.82577   7.50711  -0.00586   0.00353  -0.00096
   S     -1.55869   4.50561   7.51460  -0.01992   0.02028  -0.00038
   S     -3.12496   7.21852   7.51464   0.01500   0.00066   0.00001
   S      3.08287   1.82579   7.50702  -0.00569  -0.00308   0.00099
   S      1.55874   4.46573   7.50711  -0.01321   0.00008  -0.00002
   S     -0.00458   7.21148   7.50678   0.02393   0.00849   0.00137
   S      6.24249   1.80681   7.50665   0.01337  -0.00063   0.00003
   S      4.67620   4.50562   7.51451  -0.01907  -0.02043   0.00037
   S      3.12212   7.21149   7.50675   0.02427  -0.00918  -0.00141
   S      1.55864   0.90642   1.45529   0.00637  -0.00006  -0.00002
   S      0.00036   3.60549   1.45534   0.00433   0.00095   0.00095
   S     -1.56085   6.31303   1.44466  -0.00890  -0.00538  -0.00067
   S      4.68058   0.90336   1.45834   0.00419  -0.00430  -0.00059
   S      3.11696   3.60551   1.45529   0.00439  -0.00118  -0.00093
   S      1.55862   6.31082   1.45839  -0.00279  -0.00014   0.00002
   S      7.80408   0.90337   1.45827   0.00402   0.00431   0.00058
   S      6.24244   3.60380   1.44454  -0.00058   0.00025  -0.00001
   S      4.67818   6.31310   1.44453  -0.00911   0.00552   0.00069
   S     -0.01026   1.79984  10.62947  -0.00347   0.01076   0.00038
   S     -1.57164   4.51308  10.62700  -0.01664   0.01545   0.00101
   S     -3.12492   7.20352  10.62703   0.00972   0.00054  -0.00003
   S      3.12781   1.79984  10.62941  -0.00300  -0.01006  -0.00039
   S      1.55879   4.51750  10.62947  -0.02338  -0.00005   0.00001
   S      0.00260   7.21560  10.61538   0.02563   0.01344  -0.00262
   S      6.24250   1.79852  10.61526   0.00683  -0.00072  -0.00006
   S      4.68921   4.51308  10.62690  -0.01598  -0.01549  -0.00100
   S      3.11503   7.21558  10.61535   0.02617  -0.01399   0.00268
   S      1.55861   0.89910   4.58018   0.00318  -0.00010   0.00000
   S     -0.00577   3.60903   4.58029   0.00482  -0.00107  -0.00012
   S     -1.56945   6.30807   4.55559  -0.00818  -0.00433   0.00039
   S      4.68089   0.90318   4.57058   0.00508  -0.00601  -0.00027
   S      3.12329   3.60920   4.58019   0.00479   0.00093   0.00012
   S      1.55869   6.31109   4.57062  -0.00506  -0.00018   0.00001
   S      7.80388   0.90317   4.57049   0.00483   0.00608   0.00026
   S      6.24243   3.61374   4.55547  -0.00168   0.00021   0.00001
   S      4.68683   6.30810   4.55547  -0.00833   0.00450  -0.00040
freq: 375.95 cm-1
PRIMCOORD121
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001  -0.00000  -0.00000
   Mo    -0.00641   1.80219   3.00958  -0.00053   0.00085   0.00004
   Mo    -1.56975   4.51200   2.99262  -0.00065  -0.00116  -0.00002
   Mo    -3.12506   7.20582   2.99260   0.00132   0.00001   0.00001
   Mo     3.12369   1.80223   3.00958  -0.00053  -0.00086  -0.00003
   Mo     1.55868   4.51300   3.00958   0.00108  -0.00000   0.00001
   Mo    -0.00408   7.21191   3.01147   0.00141  -0.00235   0.00003
   Mo     6.24237   1.80616   3.01134  -0.00273   0.00001   0.00000
   Mo     4.68716   4.51206   2.99247  -0.00067   0.00114   0.00003
   Mo     3.12140   7.21191   3.01139   0.00143   0.00234  -0.00004
   Mo     1.55875   0.90020   9.08602  -0.01835   0.00001   0.00001
   Mo    -0.00487   3.60850   9.08608   0.00903   0.01591  -0.00003
   Mo    -1.56202   6.31226   9.06569  -0.00848   0.01493  -0.00000
   Mo     4.68059   0.90335   9.06180  -0.00236  -0.00402  -0.00003
   Mo     3.12240   3.60851   9.08602   0.00904  -0.01591   0.00001
   Mo     1.55879   6.31054   9.06191   0.00476  -0.00001   0.00001
   Mo     7.80440   0.90335   9.06179  -0.00235   0.00401   0.00001
   Mo     6.24251   3.60519   9.06556   0.01708  -0.00001   0.00001
   Mo     4.67961   6.31227   9.06560  -0.00849  -0.01492  -0.00001
   S      0.03456   1.82577   7.50711   0.01112  -0.01913   0.00003
   S     -1.55869   4.50561   7.51460  -0.01412  -0.02492   0.00012
   S     -3.12496   7.21852   7.51464   0.02855  -0.00000  -0.00001
   S      3.08287   1.82579   7.50702   0.01109   0.01916  -0.00003
   S      1.55874   4.46573   7.50711  -0.02209  -0.00003   0.00001
   S     -0.00458   7.21148   7.50678  -0.00063   0.00069   0.00002
   S      6.24249   1.80681   7.50665   0.00097  -0.00000   0.00000
   S      4.67620   4.50562   7.51451  -0.01417   0.02493  -0.00012
   S      3.12212   7.21149   7.50675  -0.00059  -0.00068  -0.00000
   S      1.55864   0.90642   1.45529   0.00033  -0.00000   0.00004
   S      0.00036   3.60549   1.45534  -0.00032  -0.00020   0.00004
   S     -1.56085   6.31303   1.44466  -0.00131   0.00222  -0.00001
   S      4.68058   0.90336   1.45834   0.00198   0.00332   0.00000
   S      3.11696   3.60551   1.45529  -0.00028   0.00021   0.00004
   S      1.55862   6.31082   1.45839  -0.00412   0.00001   0.00001
   S      7.80408   0.90337   1.45827   0.00199  -0.00333   0.00003
   S      6.24244   3.60380   1.44454   0.00289  -0.00003  -0.00001
   S      4.67818   6.31310   1.44453  -0.00137  -0.00219  -0.00000
   S     -0.01026   1.79984  10.62947   0.01244  -0.02146  -0.00004
   S     -1.57164   4.51308  10.62700  -0.01312  -0.02310  -0.00008
   S     -3.12492   7.20352  10.62703   0.02657   0.00001  -0.00001
   S      3.12781   1.79984  10.62941   0.01241   0.02145  -0.00000
   S      1.55879   4.51750  10.62947  -0.02470   0.00002  -0.00002
   S      0.00260   7.21560  10.61538  -0.00009  -0.00032   0.00006
   S      6.24250   1.79852  10.61526  -0.00007   0.00003   0.00001
   S      4.68921   4.51308  10.62690  -0.01311   0.02309   0.00007
   S      3.11503   7.21558  10.61535  -0.00008   0.00029  -0.00006
   S      1.55861   0.89910   4.58018   0.00066   0.00003  -0.00002
   S     -0.00577   3.60903   4.58029  -0.00043  -0.00064  -0.00004
   S     -1.56945   6.30807   4.55559  -0.00141   0.00250  -0.00005
   S      4.68089   0.90318   4.57058   0.00175   0.00282  -0.00001
   S      3.12329   3.60920   4.58019  -0.00048   0.00062   0.00001
   S      1.55869   6.31109   4.57062  -0.00367  -0.00002   0.00000
   S      7.80388   0.90317   4.57049   0.00178  -0.00279   0.00001
   S      6.24243   3.61374   4.55547   0.00304  -0.00002  -0.00002
   S      4.68683   6.30810   4.55547  -0.00143  -0.00247   0.00002
freq: 377.65 cm-1
PRIMCOORD122
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00004   0.00092  -0.00003
   Mo    -0.00641   1.80219   3.00958   0.00356  -0.00302  -0.00827
   Mo    -1.56975   4.51200   2.99262   0.00463  -0.00277  -0.00904
   Mo    -3.12506   7.20582   2.99260  -0.00001  -0.01008   0.01674
   Mo     3.12369   1.80223   3.00958  -0.00366  -0.00269  -0.00971
   Mo     1.55868   4.51300   3.00958   0.00023   0.00326   0.01798
   Mo    -0.00408   7.21191   3.01147   0.00019   0.00340  -0.00819
   Mo     6.24237   1.80616   3.01134  -0.00013   0.00408   0.01777
   Mo     4.68716   4.51206   2.99247  -0.00392  -0.00237  -0.00769
   Mo     3.12140   7.21191   3.01139  -0.00060   0.00342  -0.00961
   Mo     1.55875   0.90020   9.08602   0.00007   0.00071   0.00312
   Mo    -0.00487   3.60850   9.08608  -0.00094  -0.00082  -0.00168
   Mo    -1.56202   6.31226   9.06569   0.00035   0.00111  -0.00161
   Mo     4.68059   0.90335   9.06180   0.00121  -0.00007  -0.00205
   Mo     3.12240   3.60851   9.08602   0.00091  -0.00089  -0.00144
   Mo     1.55879   6.31054   9.06191  -0.00003  -0.00210   0.00383
   Mo     7.80440   0.90335   9.06179  -0.00108   0.00003  -0.00177
   Mo     6.24251   3.60519   9.06556  -0.00005   0.00182   0.00348
   Mo     4.67961   6.31227   9.06560  -0.00048   0.00115  -0.00188
   S      0.03456   1.82577   7.50711  -0.00143   0.00229   0.00012
   S     -1.55869   4.50561   7.51460   0.00349   0.00056   0.00020
   S     -3.12496   7.21852   7.51464  -0.00011  -0.00514  -0.00029
   S      3.08287   1.82579   7.50702   0.00135   0.00217   0.00014
   S      1.55874   4.46573   7.50711  -0.00012   0.00019  -0.00025
   S     -0.00458   7.21148   7.50678  -0.00477   0.00244   0.00025
   S      6.24249   1.80681   7.50665  -0.00023  -0.00639  -0.00060
   S      4.67620   4.50562   7.51451  -0.00320   0.00084   0.00017
   S      3.12212   7.21149   7.50675   0.00507   0.00201   0.00030
   S      1.55864   0.90642   1.45529   0.00103   0.03371   0.00136
   S      0.00036   3.60549   1.45534  -0.02489  -0.00695  -0.00090
   S     -1.56085   6.31303   1.44466   0.01072  -0.00442   0.00017
   S      4.68058   0.90336   1.45834  -0.01697  -0.01284   0.00246
   S      3.11696   3.60551   1.45529   0.02304  -0.00918  -0.00078
   S      1.55862   6.31082   1.45839   0.00111   0.01567  -0.00453
   S      7.80408   0.90337   1.45827   0.01640  -0.01438   0.00209
   S      6.24244   3.60380   1.44454   0.00047   0.01519  -0.00056
   S      4.67818   6.31310   1.44453  -0.01148  -0.00340   0.00022
   S     -0.01026   1.79984  10.62947   0.00470  -0.00112   0.00039
   S     -1.57164   4.51308  10.62700  -0.00306  -0.00319  -0.00001
   S     -3.12492   7.20352  10.62703   0.00022   0.00189   0.00011
   S      3.12781   1.79984  10.62941  -0.00513  -0.00070   0.00045
   S      1.55879   4.51750  10.62947   0.00017   0.00787  -0.00087
   S      0.00260   7.21560  10.61538   0.00238  -0.00252  -0.00017
   S      6.24250   1.79852  10.61526   0.00015   0.00175   0.00029
   S      4.68921   4.51308  10.62690   0.00306  -0.00347  -0.00001
   S      3.11503   7.21558  10.61535  -0.00242  -0.00231  -0.00019
   S      1.55861   0.89910   4.58018  -0.00063  -0.00680  -0.00002
   S     -0.00577   3.60903   4.58029   0.00911   0.00835   0.00008
   S     -1.56945   6.30807   4.55559  -0.02233   0.01661   0.00104
   S      4.68089   0.90318   4.57058   0.01845   0.00530  -0.00058
   S      3.12329   3.60920   4.58019  -0.00898   0.00916   0.00008
   S      1.55869   6.31109   4.57062  -0.00072  -0.02430   0.00133
   S      7.80388   0.90317   4.57049  -0.01716   0.00696  -0.00048
   S      6.24243   3.61374   4.55547  -0.00135  -0.02455  -0.00211
   S      4.68683   6.30810   4.55547   0.02342   0.01447   0.00122
freq: 377.66 cm-1
PRIMCOORD123
     55   1
   Ni     1.55913   2.70553   5.87946   0.00083   0.00004  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.00142   0.00336  -0.01585
   Mo    -1.56975   4.51200   2.99262  -0.00728   0.00421   0.01397
   Mo    -3.12506   7.20582   2.99260  -0.00006  -0.00046   0.00076
   Mo     3.12369   1.80223   3.00958   0.00110  -0.00362   0.01502
   Mo     1.55868   4.51300   3.00958  -0.00490   0.00016   0.00082
   Mo    -0.00408   7.21191   3.01147   0.00393   0.00060  -0.01571
   Mo     6.24237   1.80616   3.01134   0.00313   0.00017   0.00082
   Mo     4.68716   4.51206   2.99247  -0.00766  -0.00445  -0.01475
   Mo     3.12140   7.21191   3.01139   0.00390  -0.00030   0.01489
   Mo     1.55875   0.90020   9.08602  -0.00161   0.00004   0.00018
   Mo    -0.00487   3.60850   9.08608   0.00019  -0.00102   0.00303
   Mo    -1.56202   6.31226   9.06569   0.00197   0.00055  -0.00357
   Mo     4.68059   0.90335   9.06180  -0.00146   0.00129   0.00371
   Mo     3.12240   3.60851   9.08602   0.00028   0.00092  -0.00320
   Mo     1.55879   6.31054   9.06191   0.00089  -0.00010   0.00022
   Mo     7.80440   0.90335   9.06179  -0.00161  -0.00129  -0.00392
   Mo     6.24251   3.60519   9.06556   0.00106   0.00012   0.00019
   Mo     4.67961   6.31227   9.06560   0.00194  -0.00044   0.00337
   S      0.03456   1.82577   7.50711   0.00070  -0.00157   0.00021
   S     -1.55869   4.50561   7.51460  -0.00355   0.00374  -0.00030
   S     -3.12496   7.21852   7.51464   0.00270  -0.00030  -0.00001
   S      3.08287   1.82579   7.50702   0.00090   0.00181  -0.00022
   S      1.55874   4.46573   7.50711   0.00347   0.00002  -0.00002
   S     -0.00458   7.21148   7.50678  -0.00443  -0.00558   0.00046
   S      6.24249   1.80681   7.50665   0.00598  -0.00038  -0.00003
   S      4.67620   4.50562   7.51451  -0.00387  -0.00365   0.00032
   S      3.12212   7.21149   7.50675  -0.00390   0.00583  -0.00045
   S      1.55864   0.90642   1.45529  -0.02206   0.00153   0.00003
   S      0.00036   3.60549   1.45534   0.01847  -0.02433   0.00126
   S     -1.56085   6.31303   1.44466   0.00913   0.01064   0.00057
   S      4.68058   0.90336   1.45834   0.00517  -0.01736  -0.00377
   S      3.11696   3.60551   1.45529   0.02067   0.02357  -0.00140
   S      1.55862   6.31082   1.45839  -0.02308   0.00072  -0.00022
   S      7.80408   0.90337   1.45827   0.00668   0.01613   0.00394
   S      6.24244   3.60380   1.44454  -0.01027   0.00073  -0.00003
   S      4.67818   6.31310   1.44453   0.00813  -0.01100  -0.00055
   S     -0.01026   1.79984  10.62947   0.00579   0.00549   0.00076
   S     -1.57164   4.51308  10.62700  -0.00004  -0.00385   0.00013
   S     -3.12492   7.20352  10.62703  -0.00619   0.00011   0.00002
   S      3.12781   1.79984  10.62941   0.00524  -0.00558  -0.00065
   S      1.55879   4.51750  10.62947  -0.00436   0.00042  -0.00001
   S      0.00260   7.21560  10.61538   0.00046   0.00265  -0.00034
   S      6.24250   1.79852  10.61526  -0.00426   0.00006   0.00001
   S      4.68921   4.51308  10.62690   0.00033   0.00348  -0.00012
   S      3.11503   7.21558  10.61535   0.00014  -0.00291   0.00030
   S      1.55861   0.89910   4.58018   0.01355  -0.00035   0.00000
   S     -0.00577   3.60903   4.58029  -0.00123   0.00926  -0.00003
   S     -1.56945   6.30807   4.55559  -0.01216  -0.02229   0.00198
   S      4.68089   0.90318   4.57058  -0.01315   0.01770   0.00105
   S      3.12329   3.60920   4.58019  -0.00204  -0.00844   0.00006
   S      1.55869   6.31109   4.57062   0.01620  -0.00111   0.00006
   S      7.80388   0.90317   4.57049  -0.01481  -0.01713  -0.00111
   S      6.24243   3.61374   4.55547   0.02859  -0.00110  -0.00008
   S      4.68683   6.30810   4.55547  -0.01006   0.02373  -0.00184
freq: 377.84 cm-1
PRIMCOORD124
     55   1
   Ni     1.55913   2.70553   5.87946   0.00008   0.00081   0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00019  -0.00009  -0.00249
   Mo    -1.56975   4.51200   2.99262   0.00022  -0.00007  -0.00157
   Mo    -3.12506   7.20582   2.99260  -0.00000  -0.00055   0.00391
   Mo     3.12369   1.80223   3.00958   0.00016  -0.00008  -0.00169
   Mo     1.55868   4.51300   3.00958  -0.00002  -0.00038   0.00420
   Mo    -0.00408   7.21191   3.01147   0.00008   0.00000  -0.00241
   Mo     6.24237   1.80616   3.01134   0.00001   0.00016   0.00403
   Mo     4.68716   4.51206   2.99247  -0.00037  -0.00016  -0.00232
   Mo     3.12140   7.21191   3.01139  -0.00003  -0.00001  -0.00163
   Mo     1.55875   0.90020   9.08602   0.00046  -0.00218  -0.01486
   Mo    -0.00487   3.60850   9.08608   0.00326   0.00376   0.00628
   Mo    -1.56202   6.31226   9.06569  -0.00321  -0.00566   0.00974
   Mo     4.68059   0.90335   9.06180  -0.00486  -0.00246   0.00797
   Mo     3.12240   3.60851   9.08602  -0.00329   0.00317   0.00857
   Mo     1.55879   6.31054   9.06191  -0.00045   0.00702  -0.01886
   Mo     7.80440   0.90335   9.06179   0.00555  -0.00152   0.01087
   Mo     6.24251   3.60519   9.06556  -0.00035  -0.00979  -0.01689
   Mo     4.67961   6.31227   9.06560   0.00171  -0.00523   0.00714
   S      0.03456   1.82577   7.50711   0.01008  -0.01132  -0.00038
   S     -1.55869   4.50561   7.51460  -0.01333  -0.00320   0.00009
   S     -3.12496   7.21852   7.51464  -0.00090   0.02341  -0.00032
   S      3.08287   1.82579   7.50702  -0.01016  -0.01311  -0.00029
   S      1.55874   4.46573   7.50711  -0.00162   0.00519   0.00052
   S     -0.00458   7.21148   7.50678   0.02498  -0.00609   0.00056
   S      6.24249   1.80681   7.50665  -0.00191   0.03247  -0.00100
   S      4.67620   4.50562   7.51451   0.01597  -0.00058   0.00014
   S      3.12212   7.21149   7.50675  -0.02160  -0.01026   0.00039
   S      1.55864   0.90642   1.45529  -0.00052   0.00493   0.00061
   S      0.00036   3.60549   1.45534  -0.00382  -0.00254  -0.00021
   S     -1.56085   6.31303   1.44466   0.00380  -0.00155   0.00006
   S      4.68058   0.90336   1.45834  -0.00415  -0.00270   0.00038
   S      3.11696   3.60551   1.45529   0.00447  -0.00158  -0.00031
   S      1.55862   6.31082   1.45839  -0.00054   0.00553  -0.00092
   S      7.80408   0.90337   1.45827   0.00475  -0.00174   0.00056
   S      6.24244   3.60380   1.44454  -0.00041   0.00414  -0.00011
   S      4.67818   6.31310   1.44453  -0.00331  -0.00229   0.00003
   S     -0.01026   1.79984  10.62947  -0.02321   0.00280  -0.00123
   S     -1.57164   4.51308  10.62700   0.01609   0.01859   0.00177
   S     -3.12492   7.20352  10.62703   0.00237  -0.01111  -0.00409
   S      3.12781   1.79984  10.62941   0.01967   0.00663  -0.00091
   S      1.55879   4.51750  10.62947   0.00151  -0.03250   0.00218
   S      0.00260   7.21560  10.61538  -0.01200   0.01312   0.00142
   S      6.24250   1.79852  10.61526   0.00190  -0.00640  -0.00244
   S      4.68921   4.51308  10.62690  -0.01641   0.01572   0.00240
   S      3.11503   7.21558  10.61535   0.01210   0.01523   0.00104
   S      1.55861   0.89910   4.58018   0.00041  -0.00537   0.00034
   S     -0.00577   3.60903   4.58029   0.00370   0.00207  -0.00015
   S     -1.56945   6.30807   4.55559  -0.00479   0.00256  -0.00002
   S      4.68089   0.90318   4.57058   0.00326   0.00261  -0.00032
   S      3.12329   3.60920   4.58019  -0.00428   0.00124  -0.00020
   S      1.55869   6.31109   4.57062   0.00046  -0.00384   0.00088
   S      7.80388   0.90317   4.57049  -0.00372   0.00181  -0.00047
   S      6.24243   3.61374   4.55547   0.00066  -0.00488   0.00001
   S      4.68683   6.30810   4.55547   0.00430   0.00360  -0.00003
freq: 377.85 cm-1
PRIMCOORD125
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00084   0.00007   0.00000
   Mo    -0.00641   1.80219   3.00958   0.00019   0.00008   0.00395
   Mo    -1.56975   4.51200   2.99262   0.00068  -0.00038  -0.00399
   Mo    -3.12506   7.20582   2.99260  -0.00004  -0.00003   0.00032
   Mo     3.12369   1.80223   3.00958   0.00023  -0.00009  -0.00428
   Mo     1.55868   4.51300   3.00958   0.00013  -0.00004   0.00034
   Mo    -0.00408   7.21191   3.01147  -0.00021  -0.00006   0.00382
   Mo     6.24237   1.80616   3.01134  -0.00003   0.00001   0.00032
   Mo     4.68716   4.51206   2.99247   0.00063   0.00037   0.00368
   Mo     3.12140   7.21191   3.01139  -0.00022   0.00004  -0.00414
   Mo     1.55875   0.90020   9.08602  -0.00528  -0.00020  -0.00135
   Mo    -0.00487   3.60850   9.08608   0.00060  -0.00289   0.01343
   Mo    -1.56202   6.31226   9.06569   0.00807   0.00197  -0.01376
   Mo     4.68059   0.90335   9.06180  -0.00437   0.00497   0.01708
   Mo     3.12240   3.60851   9.08602   0.00001   0.00351  -0.01209
   Mo     1.55879   6.31054   9.06191   0.00503   0.00063  -0.00171
   Mo     7.80440   0.90335   9.06179  -0.00343  -0.00532  -0.01538
   Mo     6.24251   3.60519   9.06556   0.00395  -0.00088  -0.00153
   Mo     4.67961   6.31227   9.06560   0.00850  -0.00295   0.01528
   S      0.03456   1.82577   7.50711   0.00143  -0.01118   0.00046
   S     -1.55869   4.50561   7.51460  -0.01615   0.01438   0.00029
   S     -3.12496   7.21852   7.51464   0.01029   0.00213  -0.00003
   S      3.08287   1.82579   7.50702  -0.00041   0.00898  -0.00052
   S      1.55874   4.46573   7.50711   0.01790   0.00046   0.00005
   S     -0.00458   7.21148   7.50678  -0.01676  -0.02395  -0.00084
   S      6.24249   1.80681   7.50665   0.02139   0.00293  -0.00008
   S      4.67620   4.50562   7.51451  -0.01350  -0.01473  -0.00027
   S      3.12212   7.21149   7.50675  -0.02097   0.02247   0.00093
   S      1.55864   0.90642   1.45529   0.00530   0.00038   0.00007
   S      0.00036   3.60549   1.45534  -0.00353   0.00466  -0.00055
   S     -1.56085   6.31303   1.44466  -0.00213  -0.00404  -0.00011
   S      4.68058   0.90336   1.45834  -0.00353   0.00480   0.00096
   S      3.11696   3.60551   1.45529  -0.00288  -0.00499   0.00054
   S      1.55862   6.31082   1.45839   0.00556   0.00046  -0.00007
   S      7.80408   0.90337   1.45827  -0.00280  -0.00514  -0.00087
   S      6.24244   3.60380   1.44454   0.00424   0.00032  -0.00001
   S      4.67818   6.31310   1.44453  -0.00273   0.00371   0.00012
   S     -0.01026   1.79984  10.62947   0.01792   0.02168   0.00174
   S     -1.57164   4.51308  10.62700   0.00316  -0.01456   0.00374
   S     -3.12492   7.20352  10.62703  -0.02634  -0.00099  -0.00037
   S      3.12781   1.79984  10.62941   0.02180  -0.02083  -0.00196
   S      1.55879   4.51750  10.62947  -0.01702  -0.00294   0.00019
   S      0.00260   7.21560  10.61538  -0.00162   0.01319  -0.00199
   S      6.24250   1.79852  10.61526  -0.02112  -0.00058  -0.00022
   S      4.68921   4.51308  10.62690   0.00022   0.01766  -0.00337
   S      3.11503   7.21558  10.61535   0.00058  -0.01064   0.00221
   S      1.55861   0.89910   4.58018  -0.00427  -0.00045   0.00003
   S     -0.00577   3.60903   4.58029   0.00346  -0.00419  -0.00029
   S     -1.56945   6.30807   4.55559   0.00217   0.00552  -0.00005
   S      4.68089   0.90318   4.57058   0.00249  -0.00387  -0.00083
   S      3.12329   3.60920   4.58019   0.00277   0.00445   0.00025
   S      1.55869   6.31109   4.57062  -0.00470  -0.00030   0.00008
   S      7.80388   0.90317   4.57049   0.00195   0.00424   0.00076
   S      6.24243   3.61374   4.55547  -0.00670  -0.00040  -0.00000
   S      4.68683   6.30810   4.55547   0.00290  -0.00503   0.00003
freq: 380.91 cm-1
PRIMCOORD126
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00000   0.00206
   Mo    -0.00641   1.80219   3.00958  -0.00689  -0.00400   0.00072
   Mo    -1.56975   4.51200   2.99262   0.00736  -0.00433   0.00076
   Mo    -3.12506   7.20582   2.99260   0.00001   0.00842   0.00078
   Mo     3.12369   1.80223   3.00958   0.00691  -0.00402   0.00069
   Mo     1.55868   4.51300   3.00958  -0.00000   0.00781   0.00078
   Mo    -0.00408   7.21191   3.01147  -0.00737  -0.00439  -0.00098
   Mo     6.24237   1.80616   3.01134   0.00002   0.00850  -0.00093
   Mo     4.68716   4.51206   2.99247  -0.00735  -0.00433   0.00077
   Mo     3.12140   7.21191   3.01139   0.00740  -0.00439  -0.00100
   Mo     1.55875   0.90020   9.08602  -0.00000   0.01012   0.00173
   Mo    -0.00487   3.60850   9.08608   0.00892  -0.00521   0.00170
   Mo    -1.56202   6.31226   9.06569  -0.01077  -0.00628  -0.00197
   Mo     4.68059   0.90335   9.06180   0.01205  -0.00694   0.00209
   Mo     3.12240   3.60851   9.08602  -0.00892  -0.00521   0.00171
   Mo     1.55879   6.31054   9.06191  -0.00000   0.01401   0.00214
   Mo     7.80440   0.90335   9.06179  -0.01206  -0.00694   0.00209
   Mo     6.24251   3.60519   9.06556  -0.00000   0.01244  -0.00193
   Mo     4.67961   6.31227   9.06560   0.01077  -0.00628  -0.00198
   S      0.03456   1.82577   7.50711   0.00988   0.00596  -0.00920
   S     -1.55869   4.50561   7.51460  -0.01512   0.00881   0.00189
   S     -3.12496   7.21852   7.51464  -0.00000  -0.01738   0.00191
   S      3.08287   1.82579   7.50702  -0.00988   0.00596  -0.00920
   S      1.55874   4.46573   7.50711   0.00000  -0.01154  -0.00922
   S     -0.00458   7.21148   7.50678   0.01298   0.00739  -0.00223
   S      6.24249   1.80681   7.50665   0.00001  -0.01495  -0.00225
   S      4.67620   4.50562   7.51451   0.01513   0.00881   0.00188
   S      3.12212   7.21149   7.50675  -0.01297   0.00739  -0.00223
   S      1.55864   0.90642   1.45529   0.00001  -0.01210   0.00050
   S      0.00036   3.60549   1.45534  -0.01060   0.00612   0.00052
   S     -1.56085   6.31303   1.44466   0.01090   0.00649  -0.00299
   S      4.68058   0.90336   1.45834  -0.00952   0.00558   0.00129
   S      3.11696   3.60551   1.45529   0.01060   0.00611   0.00051
   S      1.55862   6.31082   1.45839   0.00000  -0.01053   0.00126
   S      7.80408   0.90337   1.45827   0.00944   0.00553   0.00127
   S      6.24244   3.60380   1.44454  -0.00001  -0.01253  -0.00299
   S      4.67818   6.31310   1.44453  -0.01095   0.00649  -0.00296
   S     -0.01026   1.79984  10.62947   0.01649   0.00976   0.00644
   S     -1.57164   4.51308  10.62700  -0.01246   0.00718   0.00355
   S     -3.12492   7.20352  10.62703   0.00000  -0.01419   0.00354
   S      3.12781   1.79984  10.62941  -0.01649   0.00977   0.00643
   S      1.55879   4.51750  10.62947   0.00000  -0.01910   0.00645
   S      0.00260   7.21560  10.61538   0.01840   0.01044  -0.00628
   S      6.24250   1.79852  10.61526   0.00001  -0.02108  -0.00621
   S      4.68921   4.51308  10.62690   0.01246   0.00717   0.00356
   S      3.11503   7.21558  10.61535  -0.01840   0.01045  -0.00628
   S      1.55861   0.89910   4.58018  -0.00002  -0.00847  -0.00304
   S     -0.00577   3.60903   4.58029  -0.00734   0.00430  -0.00313
   S     -1.56945   6.30807   4.55559   0.00961   0.00577  -0.00046
   S      4.68089   0.90318   4.57058  -0.01030   0.00610   0.00218
   S      3.12329   3.60920   4.58019   0.00736   0.00434  -0.00311
   S      1.55869   6.31109   4.57062  -0.00003  -0.01168   0.00217
   S      7.80388   0.90317   4.57049   0.01027   0.00612   0.00219
   S      6.24243   3.61374   4.55547  -0.00003  -0.01113  -0.00052
   S      4.68683   6.30810   4.55547  -0.00964   0.00575  -0.00045
freq: 382.33 cm-1
PRIMCOORD127
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00002  -0.00000  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.00460  -0.00841  -0.00002
   Mo    -1.56975   4.51200   2.99262   0.00689   0.01215  -0.00006
   Mo    -3.12506   7.20582   2.99260  -0.01421  -0.00001  -0.00001
   Mo     3.12369   1.80223   3.00958   0.00460   0.00842   0.00001
   Mo     1.55868   4.51300   3.00958  -0.00978  -0.00001   0.00000
   Mo    -0.00408   7.21191   3.01147   0.00701  -0.01254  -0.00002
   Mo     6.24237   1.80616   3.01134  -0.01487  -0.00000   0.00001
   Mo     4.68716   4.51206   2.99247   0.00689  -0.01214   0.00005
   Mo     3.12140   7.21191   3.01139   0.00699   0.01256   0.00001
   Mo     1.55875   0.90020   9.08602   0.01037   0.00001   0.00000
   Mo    -0.00487   3.60850   9.08608  -0.00520  -0.00902   0.00000
   Mo    -1.56202   6.31226   9.06569  -0.00450   0.00793  -0.00001
   Mo     4.68059   0.90335   9.06180  -0.00286  -0.00503  -0.00000
   Mo     3.12240   3.60851   9.08602  -0.00520   0.00901   0.00000
   Mo     1.55879   6.31054   9.06191   0.00592   0.00001   0.00000
   Mo     7.80440   0.90335   9.06179  -0.00287   0.00503   0.00001
   Mo     6.24251   3.60519   9.06556   0.00921   0.00001  -0.00000
   Mo     4.67961   6.31227   9.06560  -0.00449  -0.00793   0.00001
   S      0.03456   1.82577   7.50711  -0.00699   0.01207   0.00001
   S     -1.55869   4.50561   7.51460  -0.00591  -0.01001   0.00002
   S     -3.12496   7.21852   7.51464   0.01140  -0.00002   0.00000
   S      3.08287   1.82579   7.50702  -0.00698  -0.01208  -0.00001
   S      1.55874   4.46573   7.50711   0.01411   0.00001  -0.00001
   S     -0.00458   7.21148   7.50678  -0.00389   0.00658  -0.00002
   S      6.24249   1.80681   7.50665   0.00745  -0.00001  -0.00000
   S      4.67620   4.50562   7.51451  -0.00588   0.01001  -0.00002
   S      3.12212   7.21149   7.50675  -0.00391  -0.00658   0.00001
   S      1.55864   0.90642   1.45529  -0.01405   0.00001  -0.00002
   S      0.00036   3.60549   1.45534   0.00735   0.01226   0.00002
   S     -1.56085   6.31303   1.44466   0.00976  -0.01660   0.00005
   S      4.68058   0.90336   1.45834   0.01106   0.01821  -0.00002
   S      3.11696   3.60551   1.45529   0.00734  -0.01228  -0.00004
   S      1.55862   6.31082   1.45839  -0.02045   0.00001  -0.00001
   S      7.80408   0.90337   1.45827   0.01107  -0.01824   0.00001
   S      6.24244   3.60380   1.44454  -0.01891   0.00002  -0.00001
   S      4.67818   6.31310   1.44453   0.00980   0.01659  -0.00004
   S     -0.01026   1.79984  10.62947  -0.00747   0.01293  -0.00003
   S     -1.57164   4.51308  10.62700  -0.00569  -0.00963  -0.00000
   S     -3.12492   7.20352  10.62703   0.01096  -0.00001   0.00001
   S      3.12781   1.79984  10.62941  -0.00748  -0.01292   0.00006
   S      1.55879   4.51750  10.62947   0.01511  -0.00000   0.00001
   S      0.00260   7.21560  10.61538  -0.00413   0.00704   0.00005
   S      6.24250   1.79852  10.61526   0.00794  -0.00002  -0.00000
   S      4.68921   4.51308  10.62690  -0.00568   0.00963   0.00001
   S      3.11503   7.21558  10.61535  -0.00415  -0.00703  -0.00005
   S      1.55861   0.89910   4.58018  -0.01084   0.00000   0.00002
   S     -0.00577   3.60903   4.58029   0.00575   0.00941   0.00010
   S     -1.56945   6.30807   4.55559   0.00883  -0.01493   0.00007
   S      4.68089   0.90318   4.57058   0.01021   0.01679   0.00001
   S      3.12329   3.60920   4.58019   0.00575  -0.00940  -0.00010
   S      1.55869   6.31109   4.57062  -0.01879   0.00001   0.00000
   S      7.80388   0.90317   4.57049   0.01019  -0.01682  -0.00001
   S      6.24243   3.61374   4.55547  -0.01717   0.00000   0.00001
   S      4.68683   6.30810   4.55547   0.00886   0.01491  -0.00005
freq: 383.76 cm-1
PRIMCOORD128
     55   1
   Ni     1.55913   2.70553   5.87946   0.00087  -0.00005  -0.00001
   Mo    -0.00641   1.80219   3.00958   0.01419   0.00075   0.00199
   Mo    -1.56975   4.51200   2.99262   0.01172   0.00102   0.00347
   Mo    -3.12506   7.20582   2.99260   0.01449  -0.00063  -0.00023
   Mo     3.12369   1.80223   3.00958   0.01433  -0.00206  -0.00214
   Mo     1.55868   4.51300   3.00958   0.01155  -0.00084   0.00013
   Mo    -0.00408   7.21191   3.01147   0.01498  -0.00145   0.00104
   Mo     6.24237   1.80616   3.01134   0.01591  -0.00083   0.00007
   Mo     4.68716   4.51206   2.99247   0.01197  -0.00245  -0.00329
   Mo     3.12140   7.21191   3.01139   0.01483  -0.00020  -0.00111
   Mo     1.55875   0.90020   9.08602   0.00006  -0.00003   0.00003
   Mo    -0.00487   3.60850   9.08608  -0.00002  -0.00058  -0.00027
   Mo    -1.56202   6.31226   9.06569   0.00008   0.00020   0.00038
   Mo     4.68059   0.90335   9.06180  -0.00046   0.00014  -0.00004
   Mo     3.12240   3.60851   9.08602  -0.00004   0.00058   0.00026
   Mo     1.55879   6.31054   9.06191   0.00042   0.00003   0.00001
   Mo     7.80440   0.90335   9.06179  -0.00043  -0.00015   0.00006
   Mo     6.24251   3.60519   9.06556   0.00067  -0.00001   0.00003
   Mo     4.67961   6.31227   9.06560   0.00010  -0.00025  -0.00040
   S      0.03456   1.82577   7.50711   0.00040   0.00064   0.00002
   S     -1.55869   4.50561   7.51460  -0.00072  -0.00067  -0.00008
   S     -3.12496   7.21852   7.51464  -0.00076  -0.00001   0.00001
   S      3.08287   1.82579   7.50702   0.00051  -0.00070  -0.00003
   S      1.55874   4.46573   7.50711   0.00081   0.00000  -0.00000
   S     -0.00458   7.21148   7.50678   0.00014   0.00022  -0.00069
   S      6.24249   1.80681   7.50665   0.00054  -0.00002  -0.00006
   S      4.67620   4.50562   7.51451  -0.00073   0.00080   0.00008
   S      3.12212   7.21149   7.50675   0.00010  -0.00023   0.00070
   S      1.55864   0.90642   1.45529  -0.01807   0.00092   0.00018
   S      0.00036   3.60549   1.45534  -0.01663   0.00026  -0.00452
   S     -1.56085   6.31303   1.44466  -0.02115   0.00338  -0.00058
   S      4.68058   0.90336   1.45834  -0.02677   0.00394   0.00228
   S      3.11696   3.60551   1.45529  -0.01677   0.00154   0.00415
   S      1.55862   6.31082   1.45839  -0.02209   0.00158  -0.00018
   S      7.80408   0.90337   1.45827  -0.02653  -0.00140  -0.00220
   S      6.24244   3.60380   1.44454  -0.02515   0.00114  -0.00005
   S      4.67818   6.31310   1.44453  -0.02074  -0.00089   0.00063
   S     -0.01026   1.79984  10.62947   0.00015   0.00058   0.00038
   S     -1.57164   4.51308  10.62700  -0.00093   0.00007   0.00009
   S     -3.12492   7.20352  10.62703   0.00041   0.00005   0.00001
   S      3.12781   1.79984  10.62941   0.00020  -0.00060  -0.00031
   S      1.55879   4.51750  10.62947   0.00078  -0.00001   0.00007
   S      0.00260   7.21560  10.61538  -0.00031  -0.00013   0.00024
   S      6.24250   1.79852  10.61526   0.00078   0.00001   0.00002
   S      4.68921   4.51308  10.62690  -0.00087  -0.00005  -0.00005
   S      3.11503   7.21558  10.61535  -0.00041   0.00014  -0.00025
   S      1.55861   0.89910   4.58018  -0.01521   0.00098   0.00031
   S     -0.00577   3.60903   4.58029  -0.01779   0.00242  -0.00438
   S     -1.56945   6.30807   4.55559  -0.02072  -0.00169  -0.00588
   S      4.68089   0.90318   4.57058  -0.02351   0.00119  -0.00051
   S      3.12329   3.60920   4.58019  -0.01762  -0.00071   0.00414
   S      1.55869   6.31109   4.57062  -0.02377   0.00134   0.00004
   S      7.80388   0.90317   4.57049  -0.02363   0.00134   0.00049
   S      6.24243   3.61374   4.55547  -0.01671   0.00126  -0.00034
   S      4.68683   6.30810   4.55547  -0.02087   0.00357   0.00632
freq: 383.78 cm-1
PRIMCOORD129
     55   1
   Ni     1.55913   2.70553   5.87946   0.00005   0.00095  -0.00002
   Mo    -0.00641   1.80219   3.00958   0.00229   0.01252   0.00131
   Mo    -1.56975   4.51200   2.99262   0.00235   0.01368  -0.00172
   Mo    -3.12506   7.20582   2.99260   0.00078   0.01098   0.00397
   Mo     3.12369   1.80223   3.00958  -0.00076   0.01238   0.00110
   Mo     1.55868   4.51300   3.00958   0.00064   0.01495  -0.00229
   Mo    -0.00408   7.21191   3.01147   0.00008   0.01558   0.00062
   Mo     6.24237   1.80616   3.01134   0.00086   0.01464  -0.00127
   Mo     4.68716   4.51206   2.99247  -0.00107   0.01349  -0.00208
   Mo     3.12140   7.21191   3.01139   0.00153   0.01564   0.00051
   Mo     1.55875   0.90020   9.08602   0.00000   0.00051  -0.00035
   Mo    -0.00487   3.60850   9.08608  -0.00019  -0.00010   0.00016
   Mo    -1.56202   6.31226   9.06569  -0.00004   0.00036   0.00024
   Mo     4.68059   0.90335   9.06180   0.00041   0.00007   0.00003
   Mo     3.12240   3.60851   9.08602   0.00019  -0.00004   0.00018
   Mo     1.55879   6.31054   9.06191   0.00002  -0.00040  -0.00006
   Mo     7.80440   0.90335   9.06179  -0.00046   0.00005   0.00003
   Mo     6.24251   3.60519   9.06556   0.00004   0.00038  -0.00049
   Mo     4.67961   6.31227   9.06560   0.00004   0.00033   0.00020
   S      0.03456   1.82577   7.50711   0.00068   0.00031  -0.00000
   S     -1.55869   4.50561   7.51460  -0.00045  -0.00100   0.00012
   S     -3.12496   7.21852   7.51464  -0.00004  -0.00031  -0.00008
   S      3.08287   1.82579   7.50702  -0.00063   0.00024  -0.00000
   S      1.55874   4.46573   7.50711   0.00004   0.00052  -0.00009
   S     -0.00458   7.21148   7.50678  -0.00007   0.00019  -0.00037
   S      6.24249   1.80681   7.50665   0.00003  -0.00002   0.00088
   S      4.67620   4.50562   7.51451   0.00037  -0.00092   0.00012
   S      3.12212   7.21149   7.50675   0.00008   0.00017  -0.00029
   S      1.55864   0.90642   1.45529  -0.00098  -0.01641  -0.00468
   S      0.00036   3.60549   1.45534  -0.00158  -0.01733   0.00246
   S     -1.56085   6.31303   1.44466   0.00153  -0.02338  -0.00045
   S      4.68058   0.90336   1.45834   0.00118  -0.02382  -0.00100
   S      3.11696   3.60551   1.45529  -0.00026  -0.01724   0.00297
   S      1.55862   6.31082   1.45839  -0.00120  -0.02811   0.00246
   S      7.80408   0.90337   1.45827  -0.00404  -0.02408  -0.00122
   S      6.24244   3.60380   1.44454  -0.00135  -0.01978   0.00068
   S      4.67818   6.31310   1.44453  -0.00378  -0.02361  -0.00041
   S     -0.01026   1.79984  10.62947   0.00046   0.00015   0.00014
   S     -1.57164   4.51308  10.62700   0.00034  -0.00016  -0.00009
   S     -3.12492   7.20352  10.62703   0.00002  -0.00102   0.00017
   S      3.12781   1.79984  10.62941  -0.00044   0.00008   0.00010
   S      1.55879   4.51750  10.62947   0.00004   0.00022  -0.00053
   S      0.00260   7.21560  10.61538  -0.00051   0.00014   0.00010
   S      6.24250   1.79852  10.61526   0.00004  -0.00076  -0.00033
   S      4.68921   4.51308  10.62690  -0.00044  -0.00016  -0.00010
   S      3.11503   7.21558  10.61535   0.00047   0.00016   0.00007
   S      1.55861   0.89910   4.58018  -0.00081  -0.01857  -0.00512
   S     -0.00577   3.60903   4.58029   0.00083  -0.01577   0.00208
   S     -1.56945   6.30807   4.55559  -0.00343  -0.01802  -0.00399
   S      4.68089   0.90318   4.57058  -0.00145  -0.02390   0.00024
   S      3.12329   3.60920   4.58019  -0.00279  -0.01596   0.00251
   S      1.55869   6.31109   4.57062  -0.00128  -0.02371  -0.00046
   S      7.80388   0.90317   4.57049  -0.00109  -0.02389   0.00029
   S      6.24243   3.61374   4.55547  -0.00090  -0.02229   0.00685
   S      4.68683   6.30810   4.55547   0.00119  -0.01773  -0.00333
freq: 385.24 cm-1
PRIMCOORD130
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00087  -0.00002   0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00030   0.00076   0.00009
   Mo    -1.56975   4.51200   2.99262  -0.00068  -0.00034   0.00023
   Mo    -3.12506   7.20582   2.99260   0.00079   0.00003   0.00001
   Mo     3.12369   1.80223   3.00958  -0.00021  -0.00084  -0.00009
   Mo     1.55868   4.51300   3.00958  -0.00013   0.00007  -0.00001
   Mo    -0.00408   7.21191   3.01147  -0.00030   0.00070   0.00002
   Mo     6.24237   1.80616   3.01134   0.00052   0.00007   0.00000
   Mo     4.68716   4.51206   2.99247  -0.00078   0.00029  -0.00023
   Mo     3.12140   7.21191   3.01139  -0.00020  -0.00077  -0.00001
   Mo     1.55875   0.90020   9.08602   0.00938   0.00046  -0.00015
   Mo    -0.00487   3.60850   9.08608   0.01504  -0.00472  -0.00468
   Mo    -1.56202   6.31226   9.06569   0.01397   0.00058   0.00453
   Mo     4.68059   0.90335   9.06180   0.01137   0.00087  -0.00072
   Mo     3.12240   3.60851   9.08602   0.01531   0.00532   0.00481
   Mo     1.55879   6.31054   9.06191   0.01420   0.00026  -0.00003
   Mo     7.80440   0.90335   9.06179   0.01138  -0.00013   0.00073
   Mo     6.24251   3.60519   9.06556   0.01650   0.00034  -0.00013
   Mo     4.67961   6.31227   9.06560   0.01395   0.00027  -0.00439
   S      0.03456   1.82577   7.50711  -0.01263   0.00783   0.00587
   S     -1.55869   4.50561   7.51460  -0.02252  -0.00362  -0.00136
   S     -3.12496   7.21852   7.51464  -0.02390  -0.00051  -0.00004
   S      3.08287   1.82579   7.50702  -0.01298  -0.00895  -0.00563
   S      1.55874   4.46573   7.50711  -0.02335  -0.00019  -0.00015
   S     -0.00458   7.21148   7.50678  -0.01867   0.00210  -0.00318
   S      6.24249   1.80681   7.50665  -0.02072  -0.00041   0.00011
   S      4.67620   4.50562   7.51451  -0.02251   0.00227   0.00140
   S      3.12212   7.21149   7.50675  -0.01870  -0.00325   0.00310
   S      1.55864   0.90642   1.45529   0.00136  -0.00003   0.00000
   S      0.00036   3.60549   1.45534   0.00045  -0.00081   0.00015
   S     -1.56085   6.31303   1.44466  -0.00044   0.00069   0.00006
   S      4.68058   0.90336   1.45834  -0.00084  -0.00054   0.00084
   S      3.11696   3.60551   1.45529   0.00058   0.00091  -0.00017
   S      1.55862   6.31082   1.45839   0.00125  -0.00010   0.00004
   S      7.80408   0.90337   1.45827  -0.00069   0.00065  -0.00085
   S      6.24244   3.60380   1.44454   0.00134  -0.00010  -0.00002
   S      4.67818   6.31310   1.44453  -0.00059  -0.00058  -0.00009
   S     -0.01026   1.79984  10.62947  -0.01718   0.00110  -0.00406
   S     -1.57164   4.51308  10.62700  -0.02840   0.00637   0.00316
   S     -3.12492   7.20352  10.62703  -0.01303  -0.00083   0.00008
   S      3.12781   1.79984  10.62941  -0.01712  -0.00204   0.00387
   S      1.55879   4.51750  10.62947  -0.01555  -0.00039   0.00009
   S      0.00260   7.21560  10.61538  -0.02367  -0.00135  -0.00347
   S      6.24250   1.79852  10.61526  -0.01943  -0.00058   0.00011
   S      4.68921   4.51308  10.62690  -0.02890  -0.00743  -0.00331
   S      3.11503   7.21558  10.61535  -0.02348   0.00014   0.00339
   S      1.55861   0.89910   4.58018   0.00164  -0.00003   0.00002
   S     -0.00577   3.60903   4.58029   0.00067  -0.00047  -0.00016
   S     -1.56945   6.30807   4.55559  -0.00029   0.00039  -0.00042
   S      4.68089   0.90318   4.57058  -0.00080  -0.00066  -0.00041
   S      3.12329   3.60920   4.58019   0.00077   0.00058   0.00021
   S      1.55869   6.31109   4.57062   0.00079  -0.00009   0.00000
   S      7.80388   0.90317   4.57049  -0.00066   0.00075   0.00045
   S      6.24243   3.61374   4.55547   0.00171  -0.00010   0.00002
   S      4.68683   6.30810   4.55547  -0.00043  -0.00025   0.00041
freq: 385.27 cm-1
PRIMCOORD131
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00002   0.00086   0.00007
   Mo    -0.00641   1.80219   3.00958  -0.00045   0.00037  -0.00001
   Mo    -1.56975   4.51200   2.99262  -0.00017   0.00004   0.00016
   Mo    -3.12506   7.20582   2.99260   0.00001   0.00082  -0.00023
   Mo     3.12369   1.80223   3.00958   0.00044   0.00034  -0.00002
   Mo     1.55868   4.51300   3.00958  -0.00001  -0.00001   0.00007
   Mo    -0.00408   7.21191   3.01147  -0.00038   0.00010   0.00000
   Mo     6.24237   1.80616   3.01134   0.00001   0.00009  -0.00003
   Mo     4.68716   4.51206   2.99247   0.00014   0.00004   0.00015
   Mo     3.12140   7.21191   3.01139   0.00038   0.00007  -0.00000
   Mo     1.55875   0.90020   9.08602   0.00024  -0.01821   0.00546
   Mo    -0.00487   3.60850   9.08608   0.00451  -0.01084  -0.00287
   Mo    -1.56202   6.31226   9.06569   0.00123  -0.01517  -0.00244
   Mo     4.68059   0.90335   9.06180  -0.00092  -0.01288  -0.00046
   Mo     3.12240   3.60851   9.08602  -0.00369  -0.01058  -0.00262
   Mo     1.55879   6.31054   9.06191   0.00037  -0.01126   0.00081
   Mo     7.80440   0.90335   9.06179   0.00154  -0.01292  -0.00042
   Mo     6.24251   3.60519   9.06556   0.00043  -0.01434   0.00512
   Mo     4.67961   6.31227   9.06560  -0.00047  -0.01516  -0.00268
   S      0.03456   1.82577   7.50711  -0.00759   0.02059  -0.00325
   S     -1.55869   4.50561   7.51460   0.00151   0.02404  -0.00097
   S     -3.12496   7.21852   7.51464  -0.00066   0.02116   0.00151
   S      3.08287   1.82579   7.50702   0.00691   0.02015  -0.00356
   S      1.55874   4.46573   7.50711  -0.00063   0.00799   0.00663
   S     -0.00458   7.21148   7.50678  -0.00274   0.02043   0.00178
   S      6.24249   1.80681   7.50665  -0.00056   0.01750  -0.00360
   S      4.67620   4.50562   7.51451  -0.00271   0.02417  -0.00090
   S      3.12212   7.21149   7.50675   0.00176   0.02032   0.00194
   S      1.55864   0.90642   1.45529   0.00003  -0.00126  -0.00001
   S      0.00036   3.60549   1.45534   0.00013  -0.00051   0.00020
   S     -1.56085   6.31303   1.44466   0.00066  -0.00020   0.00001
   S      4.68058   0.90336   1.45834  -0.00039  -0.00018   0.00066
   S      3.11696   3.60551   1.45529  -0.00009  -0.00048   0.00020
   S      1.55862   6.31082   1.45839   0.00002  -0.00004  -0.00090
   S      7.80408   0.90337   1.45827   0.00036  -0.00017   0.00062
   S      6.24244   3.60380   1.44454   0.00002  -0.00023   0.00024
   S      4.67818   6.31310   1.44453  -0.00068  -0.00022   0.00000
   S     -0.01026   1.79984  10.62947  -0.00090   0.01666   0.00220
   S     -1.57164   4.51308  10.62700  -0.00848   0.01911   0.00206
   S     -3.12492   7.20352  10.62703  -0.00037   0.03294  -0.00376
   S      3.12781   1.79984  10.62941  -0.00001   0.01659   0.00242
   S      1.55879   4.51750  10.62947  -0.00043   0.01632  -0.00468
   S      0.00260   7.21560  10.61538   0.00055   0.02117   0.00187
   S      6.24250   1.79852  10.61526  -0.00053   0.02441  -0.00384
   S      4.68921   4.51308  10.62690   0.00696   0.01872   0.00189
   S      3.11503   7.21558  10.61535  -0.00180   0.02123   0.00205
   S      1.55861   0.89910   4.58018   0.00003  -0.00122   0.00001
   S     -0.00577   3.60903   4.58029  -0.00009  -0.00091  -0.00018
   S     -1.56945   6.30807   4.55559   0.00089  -0.00056   0.00008
   S      4.68089   0.90318   4.57058  -0.00031   0.00007  -0.00033
   S      3.12329   3.60920   4.58019   0.00014  -0.00089  -0.00017
   S      1.55869   6.31109   4.57062   0.00001  -0.00009   0.00054
   S      7.80388   0.90317   4.57049   0.00028   0.00009  -0.00030
   S      6.24243   3.61374   4.55547   0.00003  -0.00017  -0.00064
   S      4.68683   6.30810   4.55547  -0.00091  -0.00056   0.00010
freq: 385.59 cm-1
PRIMCOORD132
     55   1
   Ni     1.55913   2.70553   5.87946   0.00005   0.00000   0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00367   0.00580  -0.00006
   Mo    -1.56975   4.51200   2.99262  -0.00472  -0.00801  -0.00006
   Mo    -3.12506   7.20582   2.99260   0.00895   0.00007   0.00001
   Mo     3.12369   1.80223   3.00958  -0.00352  -0.00589   0.00005
   Mo     1.55868   4.51300   3.00958   0.00667   0.00009  -0.00001
   Mo    -0.00408   7.21191   3.01147  -0.00479   0.00777  -0.00002
   Mo     6.24237   1.80616   3.01134   0.00880   0.00009   0.00000
   Mo     4.68716   4.51206   2.99247  -0.00483   0.00794   0.00006
   Mo     3.12140   7.21191   3.01139  -0.00464  -0.00787   0.00003
   Mo     1.55875   0.90020   9.08602   0.01371  -0.00006  -0.00000
   Mo    -0.00487   3.60850   9.08608  -0.00841  -0.01210   0.00035
   Mo    -1.56202   6.31226   9.06569  -0.00752   0.01142  -0.00034
   Mo     4.68059   0.90335   9.06180  -0.00599  -0.00883   0.00002
   Mo     3.12240   3.60851   9.08602  -0.00834   0.01212  -0.00036
   Mo     1.55879   6.31054   9.06191   0.00920  -0.00007  -0.00001
   Mo     7.80440   0.90335   9.06179  -0.00589   0.00887  -0.00005
   Mo     6.24251   3.60519   9.06556   0.01197  -0.00007   0.00001
   Mo     4.67961   6.31227   9.06560  -0.00762  -0.01139   0.00034
   S      0.03456   1.82577   7.50711  -0.00886   0.01631  -0.00041
   S     -1.55869   4.50561   7.51460  -0.00692  -0.01475   0.00015
   S     -3.12496   7.21852   7.51464   0.01894   0.00009  -0.00001
   S      3.08287   1.82579   7.50702  -0.00877  -0.01633   0.00047
   S      1.55874   4.46573   7.50711   0.02141   0.00006   0.00003
   S     -0.00458   7.21148   7.50678  -0.00554   0.01153   0.00023
   S      6.24249   1.80681   7.50665   0.01507   0.00009   0.00001
   S      4.67620   4.50562   7.51451  -0.00706   0.01470  -0.00017
   S      3.12212   7.21149   7.50675  -0.00540  -0.01157  -0.00021
   S      1.55864   0.90642   1.45529   0.01057  -0.00009  -0.00001
   S      0.00036   3.60549   1.45534  -0.00510  -0.00904   0.00003
   S     -1.56085   6.31303   1.44466  -0.00614   0.01138  -0.00001
   S      4.68058   0.90336   1.45834  -0.00643  -0.01170  -0.00006
   S      3.11696   3.60551   1.45529  -0.00495   0.00913  -0.00007
   S      1.55862   6.31082   1.45839   0.01377  -0.00014   0.00001
   S      7.80408   0.90337   1.45827  -0.00621   0.01184   0.00007
   S      6.24244   3.60380   1.44454   0.01356  -0.00013  -0.00001
   S      4.67818   6.31310   1.44453  -0.00637  -0.01126  -0.00004
   S     -0.01026   1.79984  10.62947  -0.00933   0.01812   0.00025
   S     -1.57164   4.51308  10.62700  -0.00647  -0.01547  -0.00031
   S     -3.12492   7.20352  10.62703   0.01814   0.00009  -0.00002
   S      3.12781   1.79984  10.62941  -0.00921  -0.01816  -0.00031
   S      1.55879   4.51750  10.62947   0.02238   0.00008  -0.00004
   S      0.00260   7.21560  10.61538  -0.00584   0.01290   0.00034
   S      6.24250   1.79852  10.61526   0.01633   0.00011   0.00001
   S      4.68921   4.51308  10.62690  -0.00658   0.01543   0.00027
   S      3.11503   7.21558  10.61535  -0.00567  -0.01296  -0.00031
   S      1.55861   0.89910   4.58018   0.00825  -0.00009   0.00002
   S     -0.00577   3.60903   4.58029  -0.00396  -0.00706   0.00012
   S     -1.56945   6.30807   4.55559  -0.00539   0.01013   0.00011
   S      4.68089   0.90318   4.57058  -0.00576  -0.01036   0.00002
   S      3.12329   3.60920   4.58019  -0.00381   0.00714  -0.00004
   S      1.55869   6.31109   4.57062   0.01241  -0.00011   0.00002
   S      7.80388   0.90317   4.57049  -0.00557   0.01048   0.00002
   S      6.24243   3.61374   4.55547   0.01188  -0.00014   0.00000
   S      4.68683   6.30810   4.55547  -0.00564  -0.00999  -0.00011
freq: 386.15 cm-1
PRIMCOORD133
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000   0.00003  -0.00364
   Mo    -0.00641   1.80219   3.00958   0.01251   0.00723   0.00211
   Mo    -1.56975   4.51200   2.99262  -0.00804   0.00448   0.00079
   Mo    -3.12506   7.20582   2.99260   0.00004  -0.00923   0.00080
   Mo     3.12369   1.80223   3.00958  -0.01259   0.00718   0.00212
   Mo     1.55868   4.51300   3.00958   0.00004  -0.01450   0.00212
   Mo    -0.00408   7.21191   3.01147   0.01095   0.00647  -0.00115
   Mo     6.24237   1.80616   3.01134   0.00005  -0.01280  -0.00117
   Mo     4.68716   4.51206   2.99247   0.00792   0.00460   0.00082
   Mo     3.12140   7.21191   3.01139  -0.01110   0.00634  -0.00114
   Mo     1.55875   0.90020   9.08602   0.00013   0.00665   0.00050
   Mo    -0.00487   3.60850   9.08608   0.00615  -0.00374   0.00045
   Mo    -1.56202   6.31226   9.06569  -0.00669  -0.00405  -0.00088
   Mo     4.68059   0.90335   9.06180   0.00719  -0.00437   0.00084
   Mo     3.12240   3.60851   9.08602  -0.00609  -0.00355   0.00049
   Mo     1.55879   6.31054   9.06191   0.00011   0.00811   0.00085
   Mo     7.80440   0.90335   9.06179  -0.00712  -0.00429   0.00083
   Mo     6.24251   3.60519   9.06556   0.00017   0.00759  -0.00082
   Mo     4.67961   6.31227   9.06560   0.00670  -0.00421  -0.00093
   S      0.03456   1.82577   7.50711   0.00851   0.00548  -0.00431
   S     -1.55869   4.50561   7.51460  -0.00951   0.00565   0.00090
   S     -3.12496   7.21852   7.51464   0.00006  -0.01035   0.00106
   S      3.08287   1.82579   7.50702  -0.00875   0.00520  -0.00437
   S      1.55874   4.46573   7.50711   0.00001  -0.00992  -0.00428
   S     -0.00458   7.21148   7.50678   0.00882   0.00559  -0.00033
   S      6.24249   1.80681   7.50665  -0.00007  -0.01016  -0.00039
   S      4.67620   4.50562   7.51451   0.00919   0.00587   0.00095
   S      3.12212   7.21149   7.50675  -0.00905   0.00545  -0.00029
   S      1.55864   0.90642   1.45529   0.00009   0.01263   0.00741
   S      0.00036   3.60549   1.45534   0.01098  -0.00628   0.00741
   S     -1.56085   6.31303   1.44466  -0.01479  -0.00837   0.00328
   S      4.68058   0.90336   1.45834   0.01841  -0.01084   0.00198
   S      3.11696   3.60551   1.45529  -0.01103  -0.00616   0.00744
   S      1.55862   6.31082   1.45839   0.00019   0.02122   0.00191
   S      7.80408   0.90337   1.45827  -0.01842  -0.01063   0.00202
   S      6.24244   3.60380   1.44454   0.00018   0.01719   0.00332
   S      4.67818   6.31310   1.44453   0.01478  -0.00850   0.00324
   S     -0.01026   1.79984  10.62947   0.00944   0.00592   0.00206
   S     -1.57164   4.51308  10.62700  -0.00910   0.00536   0.00174
   S     -3.12492   7.20352  10.62703   0.00007  -0.00962   0.00168
   S      3.12781   1.79984  10.62941  -0.00973   0.00568   0.00208
   S      1.55879   4.51750  10.62947   0.00005  -0.01092   0.00184
   S      0.00260   7.21560  10.61538   0.01076   0.00676  -0.00243
   S      6.24250   1.79852  10.61526  -0.00007  -0.01241  -0.00240
   S      4.68921   4.51308  10.62690   0.00872   0.00549   0.00169
   S      3.11503   7.21558  10.61535  -0.01104   0.00662  -0.00235
   S      1.55861   0.89910   4.58018   0.00008   0.01479  -0.00804
   S     -0.00577   3.60903   4.58029   0.01286  -0.00738  -0.00798
   S     -1.56945   6.30807   4.55559  -0.01779  -0.01016  -0.00327
   S      4.68089   0.90318   4.57058   0.01329  -0.00783  -0.00337
   S      3.12329   3.60920   4.58019  -0.01287  -0.00729  -0.00805
   S      1.55869   6.31109   4.57062   0.00016   0.01531  -0.00334
   S      7.80388   0.90317   4.57049  -0.01331  -0.00767  -0.00339
   S      6.24243   3.61374   4.55547   0.00010   0.02076  -0.00327
   S      4.68683   6.30810   4.55547   0.01780  -0.01032  -0.00329
freq: 395.41 cm-1
PRIMCOORD134
     55   1
   Ni     1.55913   2.70553   5.87946   0.00257  -0.00052  -0.00000
   Mo    -0.00641   1.80219   3.00958  -0.00042   0.01174   0.00951
   Mo    -1.56975   4.51200   2.99262   0.00624  -0.00547   0.01303
   Mo    -3.12506   7.20582   2.99260  -0.00506  -0.00167  -0.00272
   Mo     3.12369   1.80223   3.00958   0.00349  -0.00776  -0.01201
   Mo     1.55868   4.51300   3.00958  -0.01534  -0.00148   0.00256
   Mo    -0.00408   7.21191   3.01147   0.00018   0.00425   0.00120
   Mo     6.24237   1.80616   3.01134  -0.00531  -0.00060   0.00031
   Mo     4.68716   4.51206   2.99247   0.00386   0.00616  -0.01025
   Mo     3.12140   7.21191   3.01139   0.00160  -0.00293  -0.00158
   Mo     1.55875   0.90020   9.08602   0.00126   0.00011   0.00006
   Mo    -0.00487   3.60850   9.08608  -0.00038   0.00074  -0.00014
   Mo    -1.56202   6.31226   9.06569  -0.00036  -0.00028   0.00012
   Mo     4.68059   0.90335   9.06180  -0.00072   0.00074   0.00012
   Mo     3.12240   3.60851   9.08602  -0.00002  -0.00100   0.00011
   Mo     1.55879   6.31054   9.06191   0.00097   0.00020  -0.00003
   Mo     7.80440   0.90335   9.06179  -0.00040  -0.00092  -0.00005
   Mo     6.24251   3.60519   9.06556   0.00011   0.00010   0.00003
   Mo     4.67961   6.31227   9.06560  -0.00049   0.00033  -0.00022
   S      0.03456   1.82577   7.50711  -0.00011  -0.00246  -0.00207
   S     -1.55869   4.50561   7.51460  -0.00085   0.00039   0.00059
   S     -3.12496   7.21852   7.51464  -0.00021   0.00020  -0.00008
   S      3.08287   1.82579   7.50702  -0.00093   0.00172   0.00238
   S      1.55874   4.46573   7.50711   0.00304   0.00033  -0.00050
   S     -0.00458   7.21148   7.50678   0.00004  -0.00046  -0.00257
   S      6.24249   1.80681   7.50665   0.00076   0.00008  -0.00067
   S      4.67620   4.50562   7.51451  -0.00074  -0.00024  -0.00045
   S      3.12212   7.21149   7.50675  -0.00006   0.00024   0.00321
   S      1.55864   0.90642   1.45529   0.01283  -0.00194  -0.00421
   S      0.00036   3.60549   1.45534   0.00995  -0.00097   0.02072
   S     -1.56085   6.31303   1.44466  -0.00290   0.01009  -0.02208
   S      4.68058   0.90336   1.45834  -0.00695   0.00688   0.02616
   S      3.11696   3.60551   1.45529   0.01060  -0.00393  -0.01632
   S      1.55862   6.31082   1.45839   0.00777   0.00206  -0.00543
   S      7.80408   0.90337   1.45827  -0.00391  -0.00829  -0.02059
   S      6.24244   3.60380   1.44454  -0.01520  -0.00069  -0.00586
   S      4.67818   6.31310   1.44453   0.00034  -0.00585   0.02798
   S     -0.01026   1.79984  10.62947  -0.00065  -0.00122   0.00365
   S     -1.57164   4.51308  10.62700  -0.00049   0.00051  -0.00042
   S     -3.12492   7.20352  10.62703   0.00069   0.00021   0.00007
   S      3.12781   1.79984  10.62941  -0.00109   0.00102  -0.00453
   S      1.55879   4.51750  10.62947   0.00098   0.00029   0.00096
   S      0.00260   7.21560  10.61538  -0.00022  -0.00118   0.00243
   S      6.24250   1.79852  10.61526   0.00150   0.00022   0.00055
   S      4.68921   4.51308  10.62690  -0.00029  -0.00071   0.00040
   S      3.11503   7.21558  10.61535  -0.00064   0.00089  -0.00302
   S      1.55861   0.89910   4.58018  -0.00424   0.00071   0.01019
   S     -0.00577   3.60903   4.58029  -0.00375   0.00055  -0.04933
   S     -1.56945   6.30807   4.55559   0.00182  -0.00698   0.00439
   S      4.68089   0.90318   4.57058   0.00518  -0.00140  -0.00878
   S      3.12329   3.60920   4.58019  -0.00385   0.00110   0.03879
   S      1.55869   6.31109   4.57062   0.00426  -0.00110   0.00182
   S      7.80388   0.90317   4.57049   0.00500  -0.00043   0.00695
   S      6.24243   3.61374   4.55547   0.01025   0.00051   0.00110
   S      4.68683   6.30810   4.55547  -0.00031   0.00400  -0.00559
freq: 395.45 cm-1
PRIMCOORD135
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00053  -0.00261   0.00000
   Mo    -0.00641   1.80219   3.00958  -0.01008   0.00772  -0.00845
   Mo    -1.56975   4.51200   2.99262   0.00480   0.00289   0.00439
   Mo    -3.12506   7.20582   2.99260   0.00103  -0.00838  -0.01353
   Mo     3.12369   1.80223   3.00958   0.00943   0.01165  -0.00410
   Mo     1.55868   4.51300   3.00958   0.00311  -0.00719   0.01250
   Mo    -0.00408   7.21191   3.01147  -0.00374   0.00250  -0.00107
   Mo     6.24237   1.80616   3.01134   0.00108  -0.00293   0.00167
   Mo     4.68716   4.51206   2.99247  -0.00688   0.00053   0.00911
   Mo     3.12140   7.21191   3.01139   0.00337   0.00396  -0.00051
   Mo     1.55875   0.90020   9.08602  -0.00026   0.00068   0.00023
   Mo    -0.00487   3.60850   9.08608  -0.00076  -0.00092  -0.00010
   Mo    -1.56202   6.31226   9.06569   0.00036   0.00014  -0.00013
   Mo     4.68059   0.90335   9.06180  -0.00072  -0.00061   0.00005
   Mo     3.12240   3.60851   9.08602   0.00085  -0.00055  -0.00015
   Mo     1.55879   6.31054   9.06191  -0.00020   0.00099  -0.00022
   Mo     7.80440   0.90335   9.06179   0.00095  -0.00027   0.00008
   Mo     6.24251   3.60519   9.06556  -0.00003   0.00056   0.00028
   Mo     4.67961   6.31227   9.06560  -0.00019   0.00001  -0.00007
   S      0.03456   1.82577   7.50711   0.00216  -0.00138   0.00174
   S     -1.55869   4.50561   7.51460  -0.00011   0.00032   0.00018
   S     -3.12496   7.21852   7.51464   0.00004   0.00098  -0.00054
   S      3.08287   1.82579   7.50702  -0.00194  -0.00224   0.00079
   S      1.55874   4.46573   7.50711  -0.00061   0.00165  -0.00218
   S     -0.00458   7.21148   7.50678   0.00044  -0.00035   0.00234
   S      6.24249   1.80681   7.50665  -0.00015   0.00020  -0.00324
   S      4.67620   4.50562   7.51451   0.00044   0.00045   0.00042
   S      3.12212   7.21149   7.50675  -0.00043  -0.00049   0.00114
   S      1.55864   0.90642   1.45529  -0.00257  -0.00939  -0.02101
   S      0.00036   3.60549   1.45534  -0.00361  -0.01235   0.00691
   S     -1.56085   6.31303   1.44466  -0.00776   0.00886   0.01958
   S      4.68058   0.90336   1.45834  -0.00660  -0.00482   0.00875
   S      3.11696   3.60551   1.45529  -0.00053  -0.01172   0.01443
   S      1.55862   6.31082   1.45839  -0.00156   0.00991  -0.02706
   S      7.80408   0.90337   1.45827   0.00881  -0.00175   0.01822
   S      6.24244   3.60380   1.44454   0.00309  -0.00335  -0.02894
   S      4.67818   6.31310   1.44453   0.00828   0.01208   0.00943
   S     -0.01026   1.79984  10.62947   0.00130  -0.00022  -0.00327
   S     -1.57164   4.51308  10.62700  -0.00058  -0.00050  -0.00018
   S     -3.12492   7.20352  10.62703  -0.00013   0.00081   0.00026
   S      3.12781   1.79984  10.62941  -0.00093  -0.00068  -0.00157
   S      1.55879   4.51750  10.62947  -0.00019   0.00143   0.00461
   S      0.00260   7.21560  10.61538   0.00112  -0.00050  -0.00201
   S      6.24250   1.79852  10.61526  -0.00031   0.00112   0.00289
   S      4.68921   4.51308  10.62690   0.00073  -0.00026  -0.00038
   S      3.11503   7.21558  10.61535  -0.00094  -0.00092  -0.00086
   S      1.55861   0.89910   4.58018   0.00089   0.00373   0.05090
   S     -0.00577   3.60903   4.58029   0.00104   0.00415  -0.01654
   S     -1.56945   6.30807   4.55559   0.00529  -0.00609  -0.00388
   S      4.68089   0.90318   4.57058  -0.00054  -0.00439  -0.00296
   S      3.12329   3.60920   4.58019   0.00055   0.00409  -0.03443
   S      1.55869   6.31109   4.57062  -0.00085  -0.00534   0.00895
   S      7.80388   0.90317   4.57049  -0.00151  -0.00458  -0.00616
   S      6.24243   3.61374   4.55547  -0.00206   0.00233   0.00562
   S      4.68683   6.30810   4.55547  -0.00559  -0.00833  -0.00184
freq: 397.21 cm-1
PRIMCOORD136
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00027   0.00001   0.00000
   Mo    -0.00641   1.80219   3.00958  -0.00041   0.00032   0.00246
   Mo    -1.56975   4.51200   2.99262  -0.00043   0.00031   0.00201
   Mo    -3.12506   7.20582   2.99260   0.00015   0.00004  -0.00006
   Mo     3.12369   1.80223   3.00958  -0.00042  -0.00027  -0.00250
   Mo     1.55868   4.51300   3.00958  -0.00093   0.00001   0.00011
   Mo    -0.00408   7.21191   3.01147  -0.00021  -0.00021  -0.00001
   Mo     6.24237   1.80616   3.01134   0.00013   0.00001  -0.00003
   Mo     4.68716   4.51206   2.99247  -0.00042  -0.00032  -0.00193
   Mo     3.12140   7.21191   3.01139  -0.00024   0.00020  -0.00004
   Mo     1.55875   0.90020   9.08602  -0.01713  -0.00030   0.00040
   Mo    -0.00487   3.60850   9.08608   0.00150  -0.01016  -0.00945
   Mo    -1.56202   6.31226   9.06569   0.00274   0.00614   0.00602
   Mo     4.68059   0.90335   9.06180   0.00027  -0.00452   0.00902
   Mo     3.12240   3.60851   9.08602   0.00082   0.01099   0.00910
   Mo     1.55879   6.31054   9.06191  -0.00807  -0.00010  -0.00032
   Mo     7.80440   0.90335   9.06179  -0.00007   0.00490  -0.00857
   Mo     6.24251   3.60519   9.06556  -0.00735  -0.00025   0.00022
   Mo     4.67961   6.31227   9.06560   0.00313  -0.00584  -0.00635
   S      0.03456   1.82577   7.50711   0.00817   0.00647   0.03679
   S     -1.55869   4.50561   7.51460   0.00524  -0.00383  -0.01790
   S     -3.12496   7.21852   7.51464  -0.00137  -0.00027   0.00075
   S      3.08287   1.82579   7.50702   0.00866  -0.00654  -0.03860
   S      1.55874   4.46573   7.50711  -0.00279  -0.00042   0.00144
   S     -0.00458   7.21148   7.50678   0.00378  -0.00403   0.00805
   S      6.24249   1.80681   7.50665   0.01011   0.00001   0.00029
   S      4.67620   4.50562   7.51451   0.00497   0.00377   0.01724
   S      3.12212   7.21149   7.50675   0.00363   0.00338  -0.00850
   S      1.55864   0.90642   1.45529   0.00348  -0.00005   0.00011
   S      0.00036   3.60549   1.45534   0.00139   0.00110  -0.00282
   S     -1.56085   6.31303   1.44466  -0.00059   0.00000  -0.00056
   S      4.68058   0.90336   1.45834  -0.00163   0.00188   0.00148
   S      3.11696   3.60551   1.45529   0.00153  -0.00125   0.00265
   S      1.55862   6.31082   1.45839   0.00173   0.00012  -0.00002
   S      7.80408   0.90337   1.45827  -0.00156  -0.00195  -0.00142
   S      6.24244   3.60380   1.44454  -0.00060   0.00002   0.00000
   S      4.67818   6.31310   1.44453  -0.00062   0.00002   0.00057
   S     -0.01026   1.79984  10.62947   0.01371  -0.00026  -0.01640
   S     -1.57164   4.51308  10.62700  -0.00423   0.00787   0.02300
   S     -3.12492   7.20352  10.62703   0.01013   0.00037  -0.00086
   S      3.12781   1.79984  10.62941   0.01376  -0.00072   0.01723
   S      1.55879   4.51750  10.62947   0.01339  -0.00048  -0.00062
   S      0.00260   7.21560  10.61538  -0.00246   0.00231  -0.03209
   S      6.24250   1.79852  10.61526  -0.00613   0.00002  -0.00138
   S      4.68921   4.51308  10.62690  -0.00375  -0.00831  -0.02191
   S      3.11503   7.21558  10.61535  -0.00233  -0.00195   0.03341
   S      1.55861   0.89910   4.58018   0.00114  -0.00001   0.00003
   S     -0.00577   3.60903   4.58029  -0.00038   0.00082  -0.00382
   S     -1.56945   6.30807   4.55559  -0.00001  -0.00178  -0.00198
   S      4.68089   0.90318   4.57058   0.00056   0.00018   0.00224
   S      3.12329   3.60920   4.58019  -0.00027  -0.00085   0.00357
   S      1.55869   6.31109   4.57062   0.00093  -0.00003  -0.00008
   S      7.80388   0.90317   4.57049   0.00060  -0.00020  -0.00211
   S      6.24243   3.61374   4.55547   0.00300   0.00005  -0.00007
   S      4.68683   6.30810   4.55547  -0.00008   0.00163   0.00209
freq: 397.22 cm-1
PRIMCOORD137
     55   1
   Ni     1.55913   2.70553   5.87946   0.00001   0.00028  -0.00003
   Mo    -0.00641   1.80219   3.00958  -0.00032   0.00063  -0.00185
   Mo    -1.56975   4.51200   2.99262  -0.00049   0.00011   0.00090
   Mo    -3.12506   7.20582   2.99260  -0.00001   0.00048  -0.00233
   Mo     3.12369   1.80223   3.00958   0.00035   0.00066  -0.00166
   Mo     1.55868   4.51300   3.00958   0.00004   0.00045   0.00246
   Mo    -0.00408   7.21191   3.01147   0.00025  -0.00006   0.00035
   Mo     6.24237   1.80616   3.01134  -0.00001   0.00038   0.00038
   Mo     4.68716   4.51206   2.99247   0.00052   0.00013   0.00105
   Mo     3.12140   7.21191   3.01139  -0.00024  -0.00008   0.00035
   Mo     1.55875   0.90020   9.08602   0.00061  -0.00681   0.01052
   Mo    -0.00487   3.60850   9.08608   0.01090   0.01113  -0.00520
   Mo    -1.56202   6.31226   9.06569  -0.00631   0.00360  -0.00329
   Mo     4.68059   0.90335   9.06180   0.00468   0.00556   0.00425
   Mo     3.12240   3.60851   9.08602  -0.01099   0.01037  -0.00585
   Mo     1.55879   6.31054   9.06191   0.00029  -0.00286  -0.01067
   Mo     7.80440   0.90335   9.06179  -0.00469   0.00523   0.00487
   Mo     6.24251   3.60519   9.06556   0.00026  -0.00615   0.00766
   Mo     4.67961   6.31227   9.06560   0.00609   0.00403  -0.00284
   S      0.03456   1.82577   7.50711  -0.00678  -0.00107  -0.02145
   S     -1.55869   4.50561   7.51460   0.00364  -0.00060  -0.00983
   S     -3.12496   7.21852   7.51464   0.00005  -0.00735   0.02004
   S      3.08287   1.82579   7.50702   0.00617  -0.00061  -0.01878
   S      1.55874   4.46573   7.50711   0.00010  -0.01216   0.04497
   S     -0.00458   7.21148   7.50678   0.00436  -0.00745  -0.00446
   S      6.24249   1.80681   7.50665  -0.00036  -0.00251   0.01023
   S      4.67620   4.50562   7.51451  -0.00400  -0.00087  -0.01110
   S      3.12212   7.21149   7.50675  -0.00462  -0.00771  -0.00387
   S      1.55864   0.90642   1.45529  -0.00013  -0.00040   0.00328
   S      0.00036   3.60549   1.45534  -0.00097  -0.00298  -0.00163
   S     -1.56085   6.31303   1.44466  -0.00005   0.00044  -0.00002
   S      4.68058   0.90336   1.45834  -0.00222  -0.00042   0.00017
   S      3.11696   3.60551   1.45529   0.00086  -0.00290  -0.00181
   S      1.55862   6.31082   1.45839  -0.00007   0.00221  -0.00190
   S      7.80408   0.90337   1.45827   0.00234  -0.00028   0.00028
   S      6.24244   3.60380   1.44454   0.00003   0.00078  -0.00077
   S      4.67818   6.31310   1.44453   0.00010   0.00045  -0.00007
   S     -0.01026   1.79984  10.62947  -0.00058  -0.01333   0.00952
   S     -1.57164   4.51308  10.62700  -0.00858  -0.00528   0.01119
   S     -3.12492   7.20352  10.62703  -0.00036   0.00785  -0.02698
   S      3.12781   1.79984  10.62941  -0.00040  -0.01332   0.00831
   S      1.55879   4.51750  10.62947  -0.00047  -0.01396  -0.02001
   S      0.00260   7.21560  10.61538  -0.00211   0.00468   0.02039
   S      6.24250   1.79852  10.61526   0.00022   0.00125  -0.03758
   S      4.68921   4.51308  10.62690   0.00886  -0.00471   0.01279
   S      3.11503   7.21558  10.61535   0.00228   0.00482   0.01805
   S      1.55861   0.89910   4.58018  -0.00004   0.00113   0.00511
   S     -0.00577   3.60903   4.58029  -0.00054  -0.00088  -0.00069
   S     -1.56945   6.30807   4.55559   0.00189  -0.00172   0.00143
   S      4.68089   0.90318   4.57058   0.00006  -0.00090   0.00122
   S      3.12329   3.60920   4.58019   0.00057  -0.00082  -0.00099
   S      1.55869   6.31109   4.57062  -0.00004  -0.00013  -0.00272
   S      7.80388   0.90317   4.57049  -0.00010  -0.00089   0.00138
   S      6.24243   3.61374   4.55547  -0.00011   0.00073  -0.00227
   S      4.68683   6.30810   4.55547  -0.00189  -0.00185   0.00128
freq: 397.46 cm-1
PRIMCOORD138
     55   1
   Ni     1.55913   2.70553   5.87946   0.00001  -0.00001  -0.00057
   Mo    -0.00641   1.80219   3.00958  -0.00221  -0.00131  -0.00653
   Mo    -1.56975   4.51200   2.99262  -0.00295   0.00168  -0.00247
   Mo    -3.12506   7.20582   2.99260  -0.00002  -0.00341  -0.00233
   Mo     3.12369   1.80223   3.00958   0.00222  -0.00137  -0.00664
   Mo     1.55868   4.51300   3.00958  -0.00005   0.00263  -0.00680
   Mo    -0.00408   7.21191   3.01147  -0.00038  -0.00020   0.00684
   Mo     6.24237   1.80616   3.01134  -0.00002   0.00047   0.00682
   Mo     4.68716   4.51206   2.99247   0.00297   0.00172  -0.00258
   Mo     3.12140   7.21191   3.01139   0.00038  -0.00023   0.00685
   Mo     1.55875   0.90020   9.08602  -0.00010   0.00932  -0.00383
   Mo    -0.00487   3.60850   9.08608   0.00725  -0.00520  -0.00305
   Mo    -1.56202   6.31226   9.06569  -0.00343  -0.00243   0.01017
   Mo     4.68059   0.90335   9.06180  -0.00132   0.00023  -0.01025
   Mo     3.12240   3.60851   9.08602  -0.00724  -0.00508  -0.00293
   Mo     1.55879   6.31054   9.06191  -0.00005  -0.00106  -0.00955
   Mo     7.80440   0.90335   9.06179   0.00131   0.00028  -0.01036
   Mo     6.24251   3.60519   9.06556  -0.00004   0.00459   0.00962
   Mo     4.67961   6.31227   9.06560   0.00346  -0.00251   0.01009
   S      0.03456   1.82577   7.50711   0.00088   0.00044   0.03130
   S     -1.55869   4.50561   7.51460  -0.00001   0.00010  -0.00720
   S     -3.12496   7.21852   7.51464   0.00000   0.00063  -0.00862
   S      3.08287   1.82579   7.50702  -0.00077   0.00037   0.03087
   S      1.55874   4.46573   7.50711  -0.00000   0.00013   0.02760
   S     -0.00458   7.21148   7.50678   0.01424   0.00875   0.01212
   S      6.24249   1.80681   7.50665   0.00006  -0.01644   0.01119
   S      4.67620   4.50562   7.51451   0.00006   0.00015  -0.00698
   S      3.12212   7.21149   7.50675  -0.01420   0.00880   0.01205
   S      1.55864   0.90642   1.45529   0.00006   0.00645  -0.00085
   S      0.00036   3.60549   1.45534   0.00566  -0.00303  -0.00070
   S     -1.56085   6.31303   1.44466  -0.00224  -0.00138  -0.00438
   S      4.68058   0.90336   1.45834  -0.00782   0.00459  -0.00827
   S      3.11696   3.60551   1.45529  -0.00558  -0.00306  -0.00075
   S      1.55862   6.31082   1.45839   0.00004  -0.00929  -0.00817
   S      7.80408   0.90337   1.45827   0.00776   0.00453  -0.00847
   S      6.24244   3.60380   1.44454  -0.00005   0.00261  -0.00407
   S      4.67818   6.31310   1.44453   0.00223  -0.00144  -0.00422
   S     -0.01026   1.79984  10.62947   0.00280   0.00237  -0.01405
   S     -1.57164   4.51308  10.62700  -0.01209   0.00772  -0.01805
   S     -3.12492   7.20352  10.62703   0.00007  -0.01478  -0.01615
   S      3.12781   1.79984  10.62941  -0.00264   0.00236  -0.01389
   S      1.55879   4.51750  10.62947   0.00008  -0.00236  -0.01230
   S      0.00260   7.21560  10.61538  -0.00270  -0.00181   0.00515
   S      6.24250   1.79852  10.61526  -0.00004   0.00334   0.00829
   S      4.68921   4.51308  10.62690   0.01204   0.00763  -0.01833
   S      3.11503   7.21558  10.61535   0.00267  -0.00183   0.00553
   S      1.55861   0.89910   4.58018  -0.00000   0.00662   0.02083
   S     -0.00577   3.60903   4.58029   0.00578  -0.00329   0.02107
   S     -1.56945   6.30807   4.55559   0.00456   0.00270   0.00154
   S      4.68089   0.90318   4.57058   0.00467  -0.00270  -0.00168
   S      3.12329   3.60920   4.58019  -0.00585  -0.00333   0.02142
   S      1.55869   6.31109   4.57062   0.00003   0.00538  -0.00164
   S      7.80388   0.90317   4.57049  -0.00463  -0.00270  -0.00167
   S      6.24243   3.61374   4.55547   0.00006  -0.00541   0.00162
   S      4.68683   6.30810   4.55547  -0.00456   0.00277   0.00153
freq: 401.63 cm-1
PRIMCOORD139
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001  -0.00017   0.00000
   Mo    -0.00641   1.80219   3.00958   0.00274   0.00222  -0.00945
   Mo    -1.56975   4.51200   2.99262  -0.00554  -0.00397   0.00621
   Mo    -3.12506   7.20582   2.99260  -0.00017   0.00592  -0.01313
   Mo     3.12369   1.80223   3.00958  -0.00249   0.00210  -0.00868
   Mo     1.55868   4.51300   3.00958   0.00002   0.00671   0.01816
   Mo    -0.00408   7.21191   3.01147   0.00724  -0.00297   0.00201
   Mo     6.24237   1.80616   3.01134  -0.00018   0.00917  -0.00377
   Mo     4.68716   4.51206   2.99247   0.00567  -0.00369   0.00678
   Mo     3.12140   7.21191   3.01139  -0.00699  -0.00332   0.00186
   Mo     1.55875   0.90020   9.08602  -0.00005  -0.00196  -0.00780
   Mo    -0.00487   3.60850   9.08608  -0.00011  -0.00197   0.00373
   Mo    -1.56202   6.31226   9.06569  -0.00266   0.00147   0.00206
   Mo     4.68059   0.90335   9.06180   0.00177   0.00100  -0.00430
   Mo     3.12240   3.60851   9.08602   0.00001  -0.00197   0.00410
   Mo     1.55879   6.31054   9.06191   0.00006  -0.00216   0.00910
   Mo     7.80440   0.90335   9.06179  -0.00183   0.00090  -0.00473
   Mo     6.24251   3.60519   9.06556   0.00008  -0.00304  -0.00400
   Mo     4.67961   6.31227   9.06560   0.00258   0.00161   0.00187
   S      0.03456   1.82577   7.50711   0.00262  -0.00266   0.00534
   S     -1.55869   4.50561   7.51460  -0.00168   0.00057  -0.00512
   S     -3.12496   7.21852   7.51464  -0.00001   0.00375   0.01112
   S      3.08287   1.82579   7.50702  -0.00261  -0.00281   0.00486
   S      1.55874   4.46573   7.50711  -0.00012   0.00168  -0.01019
   S     -0.00458   7.21148   7.50678  -0.00318   0.00502  -0.00820
   S      6.24249   1.80681   7.50665   0.00019  -0.00032   0.01581
   S      4.67620   4.50562   7.51451   0.00183   0.00067  -0.00565
   S      3.12212   7.21149   7.50675   0.00326   0.00519  -0.00744
   S      1.55864   0.90642   1.45529  -0.00039  -0.00752   0.02978
   S      0.00036   3.60549   1.45534  -0.00393  -0.01390  -0.01407
   S     -1.56085   6.31303   1.44466  -0.00704   0.00688  -0.00919
   S      4.68058   0.90336   1.45834  -0.00480   0.00094  -0.00374
   S      3.11696   3.60551   1.45529   0.00345  -0.01373  -0.01532
   S      1.55862   6.31082   1.45839  -0.00005   0.00949   0.00788
   S      7.80408   0.90337   1.45827   0.00513   0.00119  -0.00407
   S      6.24244   3.60380   1.44454   0.00028  -0.00495   0.01802
   S      4.67818   6.31310   1.44453   0.00699   0.00723  -0.00846
   S     -0.01026   1.79984  10.62947  -0.00095   0.00714   0.00630
   S     -1.57164   4.51308  10.62700   0.00521   0.00284   0.00315
   S     -3.12492   7.20352  10.62703   0.00016  -0.00624  -0.00674
   S      3.12781   1.79984  10.62941   0.00127   0.00720   0.00572
   S      1.55879   4.51750  10.62947   0.00021   0.00520  -0.01210
   S      0.00260   7.21560  10.61538   0.00312  -0.00552  -0.00142
   S      6.24250   1.79852  10.61526  -0.00021  -0.00010   0.00253
   S      4.68921   4.51308  10.62690  -0.00539   0.00255   0.00346
   S      3.11503   7.21558  10.61535  -0.00322  -0.00570  -0.00131
   S      1.55861   0.89910   4.58018   0.00019  -0.00171   0.01146
   S     -0.00577   3.60903   4.58029   0.00408   0.00538  -0.00564
   S     -1.56945   6.30807   4.55559   0.00559  -0.00615   0.01605
   S      4.68089   0.90318   4.57058   0.00020  -0.00693   0.01865
   S      3.12329   3.60920   4.58019  -0.00403   0.00519  -0.00616
   S      1.55869   6.31109   4.57062  -0.00017  -0.00770  -0.03948
   S      7.80388   0.90317   4.57049  -0.00056  -0.00695   0.02030
   S      6.24243   3.61374   4.55547  -0.00024   0.00343  -0.03097
   S      4.68683   6.30810   4.55547  -0.00559  -0.00644   0.01473
freq: 401.63 cm-1
PRIMCOORD140
     55   1
   Ni     1.55913   2.70553   5.87946   0.00015  -0.00000  -0.00000
   Mo    -0.00641   1.80219   3.00958  -0.00512  -0.00253   0.01545
   Mo    -1.56975   4.51200   2.99262  -0.00275   0.00546   0.01147
   Mo    -3.12506   7.20582   2.99260   0.00702   0.00015  -0.00032
   Mo     3.12369   1.80223   3.00958  -0.00526   0.00264  -0.01593
   Mo     1.55868   4.51300   3.00958  -0.00067   0.00017   0.00046
   Mo    -0.00408   7.21191   3.01147  -0.00484  -0.00714  -0.00326
   Mo     6.24237   1.80616   3.01134   0.00724   0.00023  -0.00010
   Mo     4.68716   4.51206   2.99247  -0.00247  -0.00566  -0.01113
   Mo     3.12140   7.21191   3.01139  -0.00520   0.00697   0.00336
   Mo     1.55875   0.90020   9.08602   0.00197  -0.00005  -0.00018
   Mo    -0.00487   3.60850   9.08608   0.00199  -0.00004   0.00697
   Mo    -1.56202   6.31226   9.06569   0.00150   0.00277  -0.00345
   Mo     4.68059   0.90335   9.06180   0.00116  -0.00184  -0.00810
   Mo     3.12240   3.60851   9.08602   0.00200  -0.00005  -0.00679
   Mo     1.55879   6.31054   9.06191  -0.00206  -0.00005   0.00021
   Mo     7.80440   0.90335   9.06179   0.00108   0.00188   0.00790
   Mo     6.24251   3.60519   9.06556  -0.00314  -0.00007  -0.00010
   Mo     4.67961   6.31227   9.06560   0.00162  -0.00269   0.00354
   S      0.03456   1.82577   7.50711  -0.00014  -0.00269  -0.00877
   S     -1.55869   4.50561   7.51460  -0.00276   0.00179  -0.00995
   S     -3.12496   7.21852   7.51464   0.00040   0.00009   0.00026
   S      3.08287   1.82579   7.50702  -0.00026   0.00256   0.00899
   S      1.55874   4.46573   7.50711   0.00430   0.00004  -0.00024
   S     -0.00458   7.21148   7.50678  -0.00156   0.00332   0.01380
   S      6.24249   1.80681   7.50665  -0.00694  -0.00001   0.00035
   S      4.67620   4.50562   7.51451  -0.00268  -0.00176   0.00971
   S      3.12212   7.21149   7.50675  -0.00141  -0.00308  -0.01417
   S      1.55864   0.90642   1.45529   0.01594  -0.00018   0.00077
   S      0.00036   3.60549   1.45534   0.00946   0.00331  -0.02586
   S     -1.56085   6.31303   1.44466   0.00080   0.00715   0.01513
   S      4.68058   0.90336   1.45834  -0.00683   0.00487  -0.00683
   S      3.11696   3.60551   1.45529   0.00964  -0.00402   0.02512
   S      1.55862   6.31082   1.45839   0.00175   0.00024   0.00020
   S      7.80408   0.90337   1.45827  -0.00658  -0.00480   0.00663
   S      6.24244   3.60380   1.44454  -0.01113  -0.00013   0.00046
   S      4.67818   6.31310   1.44453   0.00115  -0.00679  -0.01563
   S     -0.01026   1.79984  10.62947  -0.00597   0.00131  -0.01061
   S     -1.57164   4.51308  10.62700   0.00348  -0.00526   0.00609
   S     -3.12492   7.20352  10.62703  -0.00581  -0.00014  -0.00016
   S      3.12781   1.79984  10.62941  -0.00591  -0.00098   0.01089
   S      1.55879   4.51750  10.62947  -0.00799   0.00012  -0.00027
   S      0.00260   7.21560  10.61538   0.00205  -0.00339   0.00214
   S      6.24250   1.79852  10.61526   0.00771  -0.00001   0.00006
   S      4.68921   4.51308  10.62690   0.00323   0.00538  -0.00592
   S      3.11503   7.21558  10.61535   0.00190   0.00313  -0.00221
   S      1.55861   0.89910   4.58018  -0.00762  -0.00006   0.00028
   S     -0.00577   3.60903   4.58029  -0.00056  -0.00392  -0.01023
   S     -1.56945   6.30807   4.55559  -0.00008  -0.00579  -0.02618
   S      4.68089   0.90318   4.57058   0.00744  -0.00064   0.03444
   S      3.12329   3.60920   4.58019  -0.00077   0.00418   0.00995
   S      1.55869   6.31109   4.57062   0.00667  -0.00019  -0.00101
   S      7.80388   0.90317   4.57049   0.00740   0.00028  -0.03342
   S      6.24243   3.61374   4.55547   0.00952   0.00010  -0.00079
   S      4.68683   6.30810   4.55547  -0.00036   0.00548   0.02695
freq: 402.05 cm-1
PRIMCOORD141
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00010   0.00073  -0.00001
   Mo    -0.00641   1.80219   3.00958   0.00125   0.00030  -0.00280
   Mo    -1.56975   4.51200   2.99262  -0.00351  -0.00132   0.00377
   Mo    -3.12506   7.20582   2.99260   0.00049   0.00389  -0.00617
   Mo     3.12369   1.80223   3.00958  -0.00187   0.00070  -0.00453
   Mo     1.55868   4.51300   3.00958   0.00004   0.00316   0.00738
   Mo    -0.00408   7.21191   3.01147   0.00272  -0.00140   0.00021
   Mo     6.24237   1.80616   3.01134   0.00037   0.00431  -0.00053
   Mo     4.68716   4.51206   2.99247   0.00298  -0.00218   0.00234
   Mo     3.12140   7.21191   3.01139  -0.00340  -0.00058   0.00037
   Mo     1.55875   0.90020   9.08602  -0.00010   0.00499   0.01472
   Mo    -0.00487   3.60850   9.08608  -0.00236   0.00207  -0.00904
   Mo    -1.56202   6.31226   9.06569   0.00612  -0.00402  -0.00263
   Mo     4.68059   0.90335   9.06180  -0.00595  -0.00314   0.01064
   Mo     3.12240   3.60851   9.08602   0.00131   0.00158  -0.00565
   Mo     1.55879   6.31054   9.06191   0.00095   0.00585  -0.01728
   Mo     7.80440   0.90335   9.06179   0.00526  -0.00464   0.00665
   Mo     6.24251   3.60519   9.06556   0.00093   0.00856   0.00680
   Mo     4.67961   6.31227   9.06560  -0.00738  -0.00222  -0.00421
   S      0.03456   1.82577   7.50711  -0.00532   0.00675  -0.00494
   S     -1.55869   4.50561   7.51460   0.00449  -0.00118   0.01622
   S     -3.12496   7.21852   7.51464  -0.00020  -0.00731  -0.02649
   S      3.08287   1.82579   7.50702   0.00534   0.00533  -0.00783
   S      1.55874   4.46573   7.50711  -0.00121  -0.00318   0.01253
   S     -0.00458   7.21148   7.50678   0.00457  -0.00848   0.01561
   S      6.24249   1.80681   7.50665   0.00137  -0.00069  -0.04068
   S      4.67620   4.50562   7.51451  -0.00313  -0.00018   0.01014
   S      3.12212   7.21149   7.50675  -0.00374  -0.00737   0.02504
   S      1.55864   0.90642   1.45529   0.00070  -0.00461   0.01609
   S      0.00036   3.60549   1.45534   0.00039  -0.00497  -0.00976
   S     -1.56085   6.31303   1.44466  -0.00292   0.00340  -0.00324
   S      4.68058   0.90336   1.45834  -0.00192   0.00001  -0.00221
   S      3.11696   3.60551   1.45529   0.00089  -0.00504  -0.00609
   S      1.55862   6.31082   1.45839   0.00015   0.00272   0.00359
   S      7.80408   0.90337   1.45827   0.00144  -0.00044  -0.00140
   S      6.24244   3.60380   1.44454  -0.00065  -0.00214   0.00873
   S      4.67818   6.31310   1.44453   0.00304   0.00258  -0.00527
   S     -0.01026   1.79984  10.62947   0.00221  -0.01122  -0.01152
   S     -1.57164   4.51308  10.62700  -0.00847  -0.00300  -0.01011
   S     -3.12492   7.20352  10.62703   0.00115   0.00950   0.01654
   S      3.12781   1.79984  10.62941   0.00047  -0.01099  -0.01845
   S      1.55879   4.51750  10.62947   0.00154  -0.00958   0.03009
   S      0.00260   7.21560  10.61538  -0.00737   0.01157  -0.00206
   S      6.24250   1.79852  10.61526  -0.00197  -0.00167   0.00541
   S      4.68921   4.51308  10.62690   0.00715  -0.00509  -0.00629
   S      3.11503   7.21558  10.61535   0.00672   0.00968  -0.00333
   S      1.55861   0.89910   4.58018  -0.00036  -0.00293   0.00213
   S     -0.00577   3.60903   4.58029   0.00266   0.00091  -0.00142
   S     -1.56945   6.30807   4.55559   0.00169  -0.00299   0.00641
   S      4.68089   0.90318   4.57058   0.00168  -0.00190   0.00987
   S      3.12329   3.60920   4.58019  -0.00224   0.00157  -0.00087
   S      1.55869   6.31109   4.57062   0.00015  -0.00390  -0.01617
   S      7.80388   0.90317   4.57049  -0.00082  -0.00158   0.00610
   S      6.24243   3.61374   4.55547   0.00051  -0.00001  -0.01676
   S      4.68683   6.30810   4.55547  -0.00146  -0.00257   0.01027
freq: 402.05 cm-1
PRIMCOORD142
     55   1
   Ni     1.55913   2.70553   5.87946   0.00073   0.00010  -0.00000
   Mo    -0.00641   1.80219   3.00958   0.00255   0.00160  -0.00704
   Mo    -1.56975   4.51200   2.99262   0.00156  -0.00351  -0.00502
   Mo    -3.12506   7.20582   2.99260  -0.00370   0.00053  -0.00083
   Mo     3.12369   1.80223   3.00958   0.00213  -0.00146   0.00606
   Mo     1.55868   4.51300   3.00958  -0.00032   0.00043   0.00100
   Mo    -0.00408   7.21191   3.01147   0.00303   0.00301   0.00061
   Mo     6.24237   1.80616   3.01134  -0.00283   0.00059  -0.00007
   Mo     4.68716   4.51206   2.99247   0.00243   0.00304   0.00585
   Mo     3.12140   7.21191   3.01139   0.00220  -0.00328  -0.00054
   Mo     1.55875   0.90020   9.08602   0.00074   0.00067   0.00196
   Mo    -0.00487   3.60850   9.08608   0.00366  -0.00159   0.01167
   Mo    -1.56202   6.31226   9.06569   0.00559   0.00632  -0.00633
   Mo     4.68059   0.90335   9.06180   0.00181  -0.00613  -0.01376
   Mo     3.12240   3.60851   9.08602   0.00414   0.00207  -0.01362
   Mo     1.55879   6.31054   9.06191  -0.00711   0.00078  -0.00231
   Mo     7.80440   0.90335   9.06179   0.00331   0.00509   0.01604
   Mo     6.24251   3.60519   9.06556  -0.00693   0.00114   0.00091
   Mo     4.67961   6.31227   9.06560   0.00380  -0.00715   0.00543
   S      0.03456   1.82577   7.50711  -0.00079  -0.00449  -0.01165
   S     -1.55869   4.50561   7.51460  -0.00458   0.00367  -0.02094
   S     -3.12496   7.21852   7.51464   0.00145  -0.00097  -0.00353
   S      3.08287   1.82579   7.50702   0.00063   0.00609   0.00997
   S      1.55874   4.46573   7.50711   0.00907  -0.00042   0.00167
   S     -0.00458   7.21148   7.50678  -0.00254   0.00310   0.03789
   S      6.24249   1.80681   7.50665  -0.01022  -0.00010  -0.00540
   S      4.67620   4.50562   7.51451  -0.00559  -0.00385   0.02443
   S      3.12212   7.21149   7.50675  -0.00366  -0.00520  -0.03246
   S      1.55864   0.90642   1.45529  -0.00532  -0.00062   0.00218
   S      0.00036   3.60549   1.45534  -0.00490  -0.00096   0.01287
   S     -1.56085   6.31303   1.44466  -0.00088  -0.00270  -0.00829
   S      4.68058   0.90336   1.45834   0.00159  -0.00176   0.00291
   S      3.11696   3.60551   1.45529  -0.00482  -0.00039  -0.01501
   S      1.55862   6.31082   1.45839  -0.00119   0.00038   0.00051
   S      7.80408   0.90337   1.45827   0.00204   0.00169  -0.00338
   S      6.24244   3.60380   1.44454   0.00496  -0.00029   0.00119
   S      4.67818   6.31310   1.44453  -0.00008   0.00351   0.00716
   S     -0.01026   1.79984  10.62947  -0.00991  -0.00062  -0.02789
   S     -1.57164   4.51308  10.62700   0.00387  -0.00832   0.01310
   S     -3.12492   7.20352  10.62703  -0.00857   0.00126   0.00218
   S      3.12781   1.79984  10.62941  -0.01015  -0.00233   0.02389
   S      1.55879   4.51750  10.62947  -0.01149  -0.00128   0.00400
   S      0.00260   7.21560  10.61538   0.00147  -0.00564  -0.00511
   S      6.24250   1.79852  10.61526   0.01471  -0.00022   0.00073
   S      4.68921   4.51308  10.62690   0.00595   0.00725  -0.01530
   S      3.11503   7.21558  10.61535   0.00335   0.00846   0.00440
   S      1.55861   0.89910   4.58018   0.00272  -0.00039   0.00028
   S     -0.00577   3.60903   4.58029  -0.00122   0.00265   0.00197
   S     -1.56945   6.30807   4.55559  -0.00069   0.00125   0.01584
   S      4.68089   0.90318   4.57058  -0.00311   0.00097  -0.01328
   S      3.12329   3.60920   4.58019  -0.00188  -0.00231  -0.00231
   S      1.55869   6.31109   4.57062  -0.00120  -0.00053  -0.00219
   S      7.80388   0.90317   4.57049  -0.00344  -0.00144   0.01544
   S      6.24243   3.61374   4.55547  -0.00385   0.00000  -0.00228
   S      4.68683   6.30810   4.55547  -0.00111  -0.00201  -0.01359
freq: 405.17 cm-1
PRIMCOORD143
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001   0.00001   0.00135
   Mo    -0.00641   1.80219   3.00958  -0.00076  -0.00049   0.01194
   Mo    -1.56975   4.51200   2.99262  -0.00081   0.00048   0.00246
   Mo    -3.12506   7.20582   2.99260   0.00001  -0.00083   0.00210
   Mo     3.12369   1.80223   3.00958   0.00074  -0.00049   0.01197
   Mo     1.55868   4.51300   3.00958   0.00000   0.00092   0.01192
   Mo    -0.00408   7.21191   3.01147  -0.00029  -0.00016  -0.01418
   Mo     6.24237   1.80616   3.01134   0.00001   0.00032  -0.01383
   Mo     4.68716   4.51206   2.99247   0.00080   0.00046   0.00244
   Mo     3.12140   7.21191   3.01139   0.00029  -0.00013  -0.01424
   Mo     1.55875   0.90020   9.08602  -0.00001   0.00087   0.00412
   Mo    -0.00487   3.60850   9.08608   0.00071  -0.00037   0.00390
   Mo    -1.56202   6.31226   9.06569   0.00069   0.00034   0.00838
   Mo     4.68059   0.90335   9.06180   0.00077  -0.00035  -0.01262
   Mo     3.12240   3.60851   9.08602  -0.00072  -0.00037   0.00394
   Mo     1.55879   6.31054   9.06191   0.00000   0.00081  -0.01252
   Mo     7.80440   0.90335   9.06179  -0.00077  -0.00034  -0.01261
   Mo     6.24251   3.60519   9.06556   0.00000  -0.00080   0.00813
   Mo     4.67961   6.31227   9.06560  -0.00069   0.00036   0.00842
   S      0.03456   1.82577   7.50711  -0.00655  -0.00380   0.00101
   S     -1.55869   4.50561   7.51460   0.00124  -0.00076  -0.01992
   S     -3.12496   7.21852   7.51464   0.00000   0.00146  -0.02054
   S      3.08287   1.82579   7.50702   0.00656  -0.00382   0.00096
   S      1.55874   4.46573   7.50711  -0.00002   0.00747   0.00112
   S     -0.00458   7.21148   7.50678   0.00789   0.00458   0.00887
   S      6.24249   1.80681   7.50665   0.00001  -0.00915   0.00944
   S      4.67620   4.50562   7.51451  -0.00123  -0.00078  -0.02003
   S      3.12212   7.21149   7.50675  -0.00791   0.00458   0.00883
   S      1.55864   0.90642   1.45529  -0.00001  -0.00413  -0.02238
   S      0.00036   3.60549   1.45534  -0.00338   0.00200  -0.02288
   S     -1.56085   6.31303   1.44466   0.00653   0.00390   0.00997
   S      4.68058   0.90336   1.45834   0.01147  -0.00676   0.01087
   S      3.11696   3.60551   1.45529   0.00340   0.00201  -0.02287
   S      1.55862   6.31082   1.45839   0.00001   0.01332   0.01122
   S      7.80408   0.90337   1.45827  -0.01146  -0.00678   0.01100
   S      6.24244   3.60380   1.44454  -0.00002  -0.00754   0.00945
   S      4.67818   6.31310   1.44453  -0.00655   0.00390   0.00998
   S     -0.01026   1.79984  10.62947   0.00769   0.00425   0.00708
   S     -1.57164   4.51308  10.62700  -0.00202   0.00130  -0.00895
   S     -3.12492   7.20352  10.62703  -0.00002  -0.00236  -0.00910
   S      3.12781   1.79984  10.62941  -0.00768   0.00427   0.00709
   S      1.55879   4.51750  10.62947   0.00002  -0.00872   0.00711
   S      0.00260   7.21560  10.61538  -0.00876  -0.00512   0.01438
   S      6.24250   1.79852  10.61526   0.00001   0.00997   0.01431
   S      4.68921   4.51308  10.62690   0.00201   0.00130  -0.00897
   S      3.11503   7.21558  10.61535   0.00878  -0.00514   0.01433
   S      1.55861   0.89910   4.58018   0.00000  -0.00255  -0.01628
   S     -0.00577   3.60903   4.58029  -0.00228   0.00133  -0.01618
   S     -1.56945   6.30807   4.55559  -0.00637  -0.00387   0.00563
   S      4.68089   0.90318   4.57058  -0.01053   0.00624   0.00960
   S      3.12329   3.60920   4.58019   0.00230   0.00134  -0.01621
   S      1.55869   6.31109   4.57062  -0.00003  -0.01236   0.00996
   S      7.80388   0.90317   4.57049   0.01053   0.00625   0.00959
   S      6.24243   3.61374   4.55547   0.00000   0.00737   0.00514
   S      4.68683   6.30810   4.55547   0.00639  -0.00388   0.00574
freq: 405.78 cm-1
PRIMCOORD144
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00001   0.00106
   Mo    -0.00641   1.80219   3.00958   0.00170   0.00093  -0.00794
   Mo    -1.56975   4.51200   2.99262  -0.00199   0.00110   0.01696
   Mo    -3.12506   7.20582   2.99260  -0.00000  -0.00204   0.01600
   Mo     3.12369   1.80223   3.00958  -0.00170   0.00092  -0.00792
   Mo     1.55868   4.51300   3.00958  -0.00000  -0.00185  -0.00843
   Mo    -0.00408   7.21191   3.01147  -0.00045  -0.00028  -0.00955
   Mo     6.24237   1.80616   3.01134  -0.00000   0.00064  -0.00815
   Mo     4.68716   4.51206   2.99247   0.00199   0.00110   0.01697
   Mo     3.12140   7.21191   3.01139   0.00045  -0.00028  -0.00956
   Mo     1.55875   0.90020   9.08602  -0.00000  -0.00042  -0.00072
   Mo    -0.00487   3.60850   9.08608  -0.00036   0.00016  -0.00047
   Mo    -1.56202   6.31226   9.06569  -0.00017  -0.00014  -0.00209
   Mo     4.68059   0.90335   9.06180   0.00036  -0.00025   0.00272
   Mo     3.12240   3.60851   9.08602   0.00036   0.00016  -0.00048
   Mo     1.55879   6.31054   9.06191   0.00000   0.00045   0.00270
   Mo     7.80440   0.90335   9.06179  -0.00036  -0.00025   0.00272
   Mo     6.24251   3.60519   9.06556  -0.00000   0.00018  -0.00187
   Mo     4.67961   6.31227   9.06560   0.00017  -0.00014  -0.00210
   S      0.03456   1.82577   7.50711   0.00105   0.00052   0.00441
   S     -1.55869   4.50561   7.51460  -0.00025   0.00035   0.01084
   S     -3.12496   7.21852   7.51464  -0.00000  -0.00028   0.01114
   S      3.08287   1.82579   7.50702  -0.00105   0.00052   0.00441
   S      1.55874   4.46573   7.50711   0.00000  -0.00108   0.00413
   S     -0.00458   7.21148   7.50678  -0.00118  -0.00069   0.00414
   S      6.24249   1.80681   7.50665   0.00000   0.00129   0.00394
   S      4.67620   4.50562   7.51451   0.00026   0.00035   0.01085
   S      3.12212   7.21149   7.50675   0.00118  -0.00069   0.00415
   S      1.55864   0.90642   1.45529  -0.00001   0.01293  -0.01091
   S      0.00036   3.60549   1.45534   0.01188  -0.00660  -0.01156
   S     -1.56085   6.31303   1.44466   0.01066   0.00649  -0.02582
   S      4.68058   0.90336   1.45834   0.00179  -0.00166   0.00536
   S      3.11696   3.60551   1.45529  -0.01188  -0.00659  -0.01159
   S      1.55862   6.31082   1.45839   0.00001   0.00239   0.00707
   S      7.80408   0.90337   1.45827  -0.00177  -0.00166   0.00538
   S      6.24244   3.60380   1.44454   0.00001  -0.01214  -0.02723
   S      4.67818   6.31310   1.44453  -0.01066   0.00650  -0.02582
   S     -0.01026   1.79984  10.62947  -0.00066  -0.00021  -0.00682
   S     -1.57164   4.51308  10.62700   0.00049  -0.00034  -0.00362
   S     -3.12492   7.20352  10.62703   0.00001   0.00059  -0.00332
   S      3.12781   1.79984  10.62941   0.00066  -0.00021  -0.00682
   S      1.55879   4.51750  10.62947  -0.00000   0.00063  -0.00688
   S      0.00260   7.21560  10.61538   0.00149   0.00090  -0.00941
   S      6.24250   1.79852  10.61526  -0.00000  -0.00158  -0.00945
   S      4.68921   4.51308  10.62690  -0.00049  -0.00034  -0.00361
   S      3.11503   7.21558  10.61535  -0.00150   0.00090  -0.00940
   S      1.55861   0.89910   4.58018   0.00001  -0.00750   0.00937
   S     -0.00577   3.60903   4.58029  -0.00692   0.00386   0.00950
   S     -1.56945   6.30807   4.55559  -0.00936  -0.00602  -0.00814
   S      4.68089   0.90318   4.57058   0.00216  -0.00066   0.03167
   S      3.12329   3.60920   4.58019   0.00694   0.00386   0.00948
   S      1.55869   6.31109   4.57062  -0.00000   0.00205   0.03281
   S      7.80388   0.90317   4.57049  -0.00216  -0.00066   0.03169
   S      6.24243   3.61374   4.55547  -0.00000   0.01079  -0.01006
   S      4.68683   6.30810   4.55547   0.00937  -0.00603  -0.00814
freq: 406.07 cm-1
PRIMCOORD145
     55   1
   Ni     1.55913   2.70553   5.87946   0.00049  -0.00003  -0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00018  -0.00185  -0.00874
   Mo    -1.56975   4.51200   2.99262  -0.00346   0.00165   0.01459
   Mo    -3.12506   7.20582   2.99260  -0.00068   0.00029  -0.00112
   Mo     3.12369   1.80223   3.00958  -0.00040   0.00162   0.00946
   Mo     1.55868   4.51300   3.00958   0.00272   0.00009  -0.00067
   Mo    -0.00408   7.21191   3.01147  -0.00131  -0.00034   0.02266
   Mo     6.24237   1.80616   3.01134  -0.00068   0.00010   0.00181
   Mo     4.68716   4.51206   2.99247  -0.00328  -0.00145  -0.01363
   Mo     3.12140   7.21191   3.01139  -0.00138   0.00045  -0.02436
   Mo     1.55875   0.90020   9.08602   0.00139   0.00002  -0.00042
   Mo    -0.00487   3.60850   9.08608   0.00005   0.00067   0.00576
   Mo    -1.56202   6.31226   9.06569   0.00047   0.00071   0.00575
   Mo     4.68059   0.90335   9.06180  -0.00044  -0.00007   0.00132
   Mo     3.12240   3.60851   9.08602   0.00016  -0.00079  -0.00537
   Mo     1.55879   6.31054   9.06191  -0.00065   0.00002  -0.00008
   Mo     7.80440   0.90335   9.06179  -0.00045   0.00016  -0.00120
   Mo     6.24251   3.60519   9.06556  -0.00070  -0.00005   0.00044
   Mo     4.67961   6.31227   9.06560   0.00057  -0.00068  -0.00620
   S      0.03456   1.82577   7.50711  -0.00055  -0.00280  -0.00541
   S     -1.55869   4.50561   7.51460  -0.00179  -0.00223  -0.00901
   S     -3.12496   7.21852   7.51464  -0.00638   0.00004   0.00066
   S      3.08287   1.82579   7.50702  -0.00091   0.00250   0.00586
   S      1.55874   4.46573   7.50711   0.00389   0.00014  -0.00042
   S     -0.00458   7.21148   7.50678   0.00268   0.00043  -0.00242
   S      6.24249   1.80681   7.50665   0.00173  -0.00020  -0.00020
   S      4.67620   4.50562   7.51451  -0.00213   0.00286   0.00841
   S      3.12212   7.21149   7.50675   0.00276  -0.00069   0.00251
   S      1.55864   0.90642   1.45529  -0.00764  -0.00075   0.00096
   S      0.00036   3.60549   1.45534   0.00676  -0.00783  -0.01264
   S     -1.56085   6.31303   1.44466  -0.00718   0.00111  -0.02486
   S      4.68058   0.90336   1.45834   0.00471   0.00721  -0.02615
   S      3.11696   3.60551   1.45529   0.00578   0.00825   0.01179
   S      1.55862   6.31082   1.45839   0.01935  -0.00005   0.00189
   S      7.80408   0.90337   1.45827   0.00581  -0.00911   0.02414
   S      6.24244   3.60380   1.44454  -0.00819   0.00049  -0.00190
   S      4.67818   6.31310   1.44453  -0.00701  -0.00013   0.02691
   S     -0.01026   1.79984  10.62947  -0.00006   0.00346  -0.00034
   S     -1.57164   4.51308  10.62700   0.00297   0.00076  -0.00665
   S     -3.12492   7.20352  10.62703   0.00476  -0.00016   0.00048
   S      3.12781   1.79984  10.62941   0.00038  -0.00302   0.00037
   S      1.55879   4.51750  10.62947  -0.00542  -0.00011  -0.00002
   S      0.00260   7.21560  10.61538  -0.00257  -0.00103  -0.00620
   S      6.24250   1.79852  10.61526  -0.00071   0.00019  -0.00049
   S      4.68921   4.51308  10.62690   0.00309  -0.00129   0.00619
   S      3.11503   7.21558  10.61535  -0.00274   0.00122   0.00669
   S      1.55861   0.89910   4.58018   0.00536   0.00052  -0.00041
   S     -0.00577   3.60903   4.58029  -0.00458   0.00539   0.00551
   S     -1.56945   6.30807   4.55559   0.01178  -0.00259  -0.02600
   S      4.68089   0.90318   4.57058  -0.00198  -0.00770  -0.02314
   S      3.12329   3.60920   4.58019  -0.00391  -0.00571  -0.00511
   S      1.55869   6.31109   4.57062  -0.01730  -0.00015   0.00156
   S      7.80388   0.90317   4.57049  -0.00310   0.00932   0.02131
   S      6.24243   3.61374   4.55547   0.01466  -0.00074  -0.00200
   S      4.68683   6.30810   4.55547   0.01151   0.00085   0.02814
freq: 406.08 cm-1
PRIMCOORD146
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003   0.00052   0.00007
   Mo    -0.00641   1.80219   3.00958  -0.00169   0.00162  -0.00617
   Mo    -1.56975   4.51200   2.99262   0.00121  -0.00146  -0.00652
   Mo    -3.12506   7.20582   2.99260  -0.00005  -0.00429   0.01686
   Mo     3.12369   1.80223   3.00958   0.00165   0.00184  -0.00498
   Mo     1.55868   4.51300   3.00958   0.00018  -0.00142   0.01028
   Mo    -0.00408   7.21191   3.01147  -0.00056  -0.00088   0.01471
   Mo     6.24237   1.80616   3.01134  -0.00005  -0.00153  -0.02755
   Mo     4.68716   4.51206   2.99247  -0.00165  -0.00166  -0.00835
   Mo     3.12140   7.21191   3.01139   0.00039  -0.00083   0.01164
   Mo     1.55875   0.90020   9.08602   0.00009  -0.00034   0.00648
   Mo    -0.00487   3.60850   9.08608   0.00076   0.00102  -0.00282
   Mo    -1.56202   6.31226   9.06569   0.00079  -0.00019   0.00388
   Mo     4.68059   0.90335   9.06180  -0.00014  -0.00066  -0.00068
   Mo     3.12240   3.60851   9.08602  -0.00075   0.00093  -0.00356
   Mo     1.55879   6.31054   9.06191  -0.00004  -0.00031   0.00138
   Mo     7.80440   0.90335   9.06179   0.00008  -0.00065  -0.00085
   Mo     6.24251   3.60519   9.06556  -0.00005   0.00089  -0.00687
   Mo     4.67961   6.31227   9.06560  -0.00072  -0.00028   0.00308
   S      0.03456   1.82577   7.50711  -0.00277   0.00218  -0.00364
   S     -1.55869   4.50561   7.51460  -0.00270  -0.00510   0.00442
   S     -3.12496   7.21852   7.51464  -0.00042  -0.00055  -0.01004
   S      3.08287   1.82579   7.50702   0.00267   0.00253  -0.00290
   S      1.55874   4.46573   7.50711   0.00026  -0.00224   0.00659
   S     -0.00458   7.21148   7.50678   0.00077   0.00208  -0.00124
   S      6.24249   1.80681   7.50665   0.00012   0.00309   0.00294
   S      4.67620   4.50562   7.51451   0.00244  -0.00477   0.00558
   S      3.12212   7.21149   7.50675  -0.00041   0.00200  -0.00090
   S      1.55864   0.90642   1.45529  -0.00050   0.01134  -0.01437
   S      0.00036   3.60549   1.45534  -0.00716  -0.00375   0.00572
   S     -1.56085   6.31303   1.44466   0.00062  -0.00751  -0.01762
   S      4.68058   0.90336   1.45834   0.00865   0.01510   0.01327
   S      3.11696   3.60551   1.45529   0.00797  -0.00270   0.00729
   S      1.55862   6.31082   1.45839   0.00126   0.00067  -0.02907
   S      7.80408   0.90337   1.45827  -0.00795   0.01403   0.01653
   S      6.24244   3.60380   1.44454  -0.00053  -0.00726   0.02903
   S      4.67818   6.31310   1.44453  -0.00154  -0.00758  -0.01423
   S     -0.01026   1.79984  10.62947   0.00329  -0.00331  -0.00025
   S     -1.57164   4.51308  10.62700   0.00115   0.00424   0.00322
   S     -3.12492   7.20352  10.62703   0.00032   0.00238  -0.00754
   S      3.12781   1.79984  10.62941  -0.00327  -0.00374  -0.00020
   S      1.55879   4.51750  10.62947  -0.00036   0.00192   0.00036
   S      0.00260   7.21560  10.61538  -0.00139  -0.00149  -0.00441
   S      6.24250   1.79852  10.61526  -0.00005  -0.00314   0.00739
   S      4.68921   4.51308  10.62690  -0.00075   0.00410   0.00408
   S      3.11503   7.21558  10.61535   0.00103  -0.00134  -0.00356
   S      1.55861   0.89910   4.58018   0.00036  -0.00784   0.00640
   S     -0.00577   3.60903   4.58029   0.00498   0.00280  -0.00246
   S     -1.56945   6.30807   4.55559  -0.00127   0.01321  -0.01767
   S      4.68089   0.90318   4.57058  -0.00859  -0.01299   0.01258
   S      3.12329   3.60920   4.58019  -0.00553   0.00207  -0.00315
   S      1.55869   6.31109   4.57062  -0.00113   0.00235  -0.02419
   S      7.80388   0.90317   4.57049   0.00827  -0.01188   0.01551
   S      6.24243   3.61374   4.55547   0.00095   0.01121   0.03066
   S      4.68683   6.30810   4.55547   0.00279   0.01344  -0.01416
freq: 407.11 cm-1
PRIMCOORD147
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00001   0.00004
   Mo    -0.00641   1.80219   3.00958   0.00035  -0.00055   0.00059
   Mo    -1.56975   4.51200   2.99262  -0.00050   0.00034   0.00296
   Mo    -3.12506   7.20582   2.99260  -0.00000   0.00107  -0.00464
   Mo     3.12369   1.80223   3.00958  -0.00033  -0.00050   0.00094
   Mo     1.55868   4.51300   3.00958   0.00005  -0.00003  -0.00308
   Mo    -0.00408   7.21191   3.01147  -0.00013   0.00044  -0.00292
   Mo     6.24237   1.80616   3.01134  -0.00003   0.00039   0.00789
   Mo     4.68716   4.51206   2.99247   0.00037   0.00027   0.00228
   Mo     3.12140   7.21191   3.01139   0.00007   0.00044  -0.00397
   Mo     1.55875   0.90020   9.08602  -0.00025   0.00027   0.02002
   Mo    -0.00487   3.60850   9.08608   0.00123   0.00228  -0.01132
   Mo    -1.56202   6.31226   9.06569   0.00192  -0.00271   0.01126
   Mo     4.68059   0.90335   9.06180   0.00164   0.00057  -0.00464
   Mo     3.12240   3.60851   9.08602  -0.00139   0.00248  -0.00849
   Mo     1.55879   6.31054   9.06191  -0.00013  -0.00184   0.00773
   Mo     7.80440   0.90335   9.06179  -0.00148   0.00082  -0.00353
   Mo     6.24251   3.60519   9.06556   0.00030   0.00026  -0.02591
   Mo     4.67961   6.31227   9.06560  -0.00181  -0.00242   0.01494
   S      0.03456   1.82577   7.50711  -0.00866   0.00748  -0.00750
   S     -1.55869   4.50561   7.51460  -0.00707  -0.01292   0.02147
   S     -3.12496   7.21852   7.51464   0.00144  -0.00064  -0.04010
   S      3.08287   1.82579   7.50702   0.00922   0.00602  -0.00976
   S      1.55874   4.46573   7.50711  -0.00097  -0.00867   0.01545
   S     -0.00458   7.21148   7.50678   0.00016   0.00728  -0.01157
   S      6.24249   1.80681   7.50665  -0.00056   0.00886   0.02658
   S      4.67620   4.50562   7.51451   0.00787  -0.01413   0.01590
   S      3.12212   7.21149   7.50675  -0.00152   0.00742  -0.01534
   S      1.55864   0.90642   1.45529  -0.00014  -0.00221   0.00508
   S      0.00036   3.60549   1.45534   0.00222   0.00035  -0.00127
   S     -1.56085   6.31303   1.44466  -0.00033   0.00188   0.00368
   S      4.68058   0.90336   1.45834  -0.00227  -0.00301  -0.00383
   S      3.11696   3.60551   1.45529  -0.00198   0.00064  -0.00071
   S      1.55862   6.31082   1.45839   0.00036  -0.00031   0.00733
   S      7.80408   0.90337   1.45827   0.00244  -0.00333  -0.00282
   S      6.24244   3.60380   1.44454  -0.00017   0.00167  -0.00902
   S      4.67818   6.31310   1.44453   0.00006   0.00185   0.00492
   S     -0.01026   1.79984  10.62947   0.00960  -0.01082  -0.00008
   S     -1.57164   4.51308  10.62700   0.00379   0.01389   0.01487
   S     -3.12492   7.20352  10.62703  -0.00139   0.00606  -0.02457
   S      3.12781   1.79984  10.62941  -0.00977  -0.00924  -0.00032
   S      1.55879   4.51750  10.62947   0.00129   0.00651   0.00194
   S      0.00260   7.21560  10.61538  -0.00285  -0.00484  -0.00847
   S      6.24250   1.79852  10.61526   0.00024  -0.01067   0.02098
   S      4.68921   4.51308  10.62690  -0.00525   0.01465   0.01133
   S      3.11503   7.21558  10.61535   0.00430  -0.00540  -0.01137
   S      1.55861   0.89910   4.58018   0.00013   0.00188  -0.00060
   S     -0.00577   3.60903   4.58029  -0.00197  -0.00037   0.00063
   S     -1.56945   6.30807   4.55559   0.00080  -0.00332   0.00338
   S      4.68089   0.90318   4.57058   0.00221   0.00250  -0.00511
   S      3.12329   3.60920   4.58019   0.00178  -0.00062   0.00053
   S      1.55869   6.31109   4.57062  -0.00031  -0.00014   0.00802
   S      7.80388   0.90317   4.57049  -0.00231   0.00280  -0.00397
   S      6.24243   3.61374   4.55547   0.00029  -0.00259  -0.01092
   S      4.68683   6.30810   4.55547  -0.00037  -0.00324   0.00478
freq: 407.12 cm-1
PRIMCOORD148
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00001   0.00000   0.00001
   Mo    -0.00641   1.80219   3.00958   0.00012  -0.00027  -0.00234
   Mo    -1.56975   4.51200   2.99262  -0.00078   0.00040   0.00405
   Mo    -3.12506   7.20582   2.99260  -0.00005  -0.00009   0.00043
   Mo     3.12369   1.80223   3.00958   0.00017   0.00036   0.00207
   Mo     1.55868   4.51300   3.00958   0.00069  -0.00000   0.00018
   Mo    -0.00408   7.21191   3.01147  -0.00038  -0.00001   0.00685
   Mo     6.24237   1.80616   3.01134  -0.00046  -0.00003  -0.00062
   Mo     4.68716   4.51206   2.99247  -0.00085  -0.00045  -0.00440
   Mo     3.12140   7.21191   3.01139  -0.00039  -0.00007  -0.00621
   Mo     1.55875   0.90020   9.08602  -0.00307  -0.00002  -0.00161
   Mo    -0.00487   3.60850   9.08608  -0.00107  -0.00141  -0.01650
   Mo    -1.56202   6.31226   9.06569   0.00052  -0.00156  -0.02360
   Mo     4.68059   0.90335   9.06180   0.00090  -0.00158  -0.00647
   Mo     3.12240   3.60851   9.08602  -0.00086   0.00102   0.01816
   Mo     1.55879   6.31054   9.06191  -0.00164   0.00016  -0.00066
   Mo     7.80440   0.90335   9.06179   0.00115   0.00146   0.00708
   Mo     6.24251   3.60519   9.06556   0.00369  -0.00003   0.00211
   Mo     4.67961   6.31227   9.06560   0.00081   0.00200   0.02145
   S      0.03456   1.82577   7.50711   0.00422   0.00835   0.01449
   S     -1.55869   4.50561   7.51460   0.00552   0.00853   0.03251
   S     -3.12496   7.21852   7.51464   0.01769   0.00004   0.00322
   S      3.08287   1.82579   7.50702   0.00277  -0.00945  -0.01320
   S      1.55874   4.46573   7.50711  -0.01192   0.00072  -0.00132
   S     -0.00458   7.21148   7.50678  -0.00839  -0.00147   0.02432
   S      6.24249   1.80681   7.50665  -0.00687  -0.00072  -0.00214
   S      4.67620   4.50562   7.51451   0.00430  -0.00632  -0.03566
   S      3.12212   7.21149   7.50675  -0.00825   0.00027  -0.02205
   S      1.55864   0.90642   1.45529  -0.00169   0.00024  -0.00026
   S      0.00036   3.60549   1.45534   0.00139  -0.00191  -0.00326
   S     -1.56085   6.31303   1.44466  -0.00167   0.00006  -0.00808
   S      4.68058   0.90336   1.45834   0.00123   0.00230  -0.00589
   S      3.11696   3.60551   1.45529   0.00165   0.00177   0.00375
   S      1.55862   6.31082   1.45839   0.00455  -0.00002  -0.00053
   S      7.80408   0.90337   1.45827   0.00093  -0.00172   0.00660
   S      6.24244   3.60380   1.44454  -0.00208  -0.00015   0.00075
   S      4.67818   6.31310   1.44453  -0.00171  -0.00036   0.00736
   S     -0.01026   1.79984  10.62947  -0.00181  -0.00885   0.00143
   S     -1.57164   4.51308  10.62700  -0.00927  -0.00582   0.02061
   S     -3.12492   7.20352  10.62703  -0.01706  -0.00048   0.00203
   S      3.12781   1.79984  10.62941  -0.00028   0.01051  -0.00141
   S      1.55879   4.51750  10.62947   0.01572  -0.00056  -0.00016
   S      0.00260   7.21560  10.61538   0.00920   0.00383   0.01855
   S      6.24250   1.79852  10.61526   0.00298   0.00089  -0.00167
   S      4.68921   4.51308  10.62690  -0.00855   0.00348  -0.02272
   S      3.11503   7.21558  10.61535   0.00866  -0.00301  -0.01686
   S      1.55861   0.89910   4.58018   0.00158  -0.00021   0.00005
   S     -0.00577   3.60903   4.58029  -0.00109   0.00168   0.00060
   S     -1.56945   6.30807   4.55559   0.00267  -0.00019  -0.00916
   S      4.68089   0.90318   4.57058  -0.00074  -0.00215  -0.00680
   S      3.12329   3.60920   4.58019  -0.00131  -0.00154  -0.00070
   S      1.55869   6.31109   4.57062  -0.00393   0.00006  -0.00073
   S      7.80388   0.90317   4.57049  -0.00044   0.00167   0.00744
   S      6.24243   3.61374   4.55547   0.00368   0.00021   0.00073
   S      4.68683   6.30810   4.55547   0.00276   0.00075   0.00814
freq: 407.81 cm-1
PRIMCOORD149
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00001  -0.00153
   Mo    -0.00641   1.80219   3.00958  -0.00055  -0.00031   0.01158
   Mo    -1.56975   4.51200   2.99262   0.00026  -0.00014  -0.00712
   Mo    -3.12506   7.20582   2.99260  -0.00001   0.00030  -0.00720
   Mo     3.12369   1.80223   3.00958   0.00055  -0.00030   0.01157
   Mo     1.55868   4.51300   3.00958   0.00000   0.00066   0.01151
   Mo    -0.00408   7.21191   3.01147   0.00091   0.00052  -0.00449
   Mo     6.24237   1.80616   3.01134  -0.00000  -0.00107  -0.00440
   Mo     4.68716   4.51206   2.99247  -0.00027  -0.00013  -0.00715
   Mo     3.12140   7.21191   3.01139  -0.00092   0.00051  -0.00452
   Mo     1.55875   0.90020   9.08602  -0.00000   0.00062  -0.00142
   Mo    -0.00487   3.60850   9.08608   0.00063  -0.00033  -0.00254
   Mo    -1.56202   6.31226   9.06569  -0.00247  -0.00158  -0.00509
   Mo     4.68059   0.90335   9.06180  -0.00172   0.00093   0.00631
   Mo     3.12240   3.60851   9.08602  -0.00064  -0.00032  -0.00241
   Mo     1.55879   6.31054   9.06191  -0.00001  -0.00204   0.00668
   Mo     7.80440   0.90335   9.06179   0.00173   0.00093   0.00636
   Mo     6.24251   3.60519   9.06556   0.00002   0.00292  -0.00633
   Mo     4.67961   6.31227   9.06560   0.00247  -0.00158  -0.00491
   S      0.03456   1.82577   7.50711   0.00138   0.00137   0.01707
   S     -1.55869   4.50561   7.51460  -0.00216   0.00071   0.02703
   S     -3.12496   7.21852   7.51464   0.00009  -0.00221   0.02509
   S      3.08287   1.82579   7.50702  -0.00136   0.00130   0.01699
   S      1.55874   4.46573   7.50711  -0.00005  -0.00220   0.01777
   S     -0.00458   7.21148   7.50678  -0.00224  -0.00105   0.00363
   S      6.24249   1.80681   7.50665  -0.00004   0.00304   0.00452
   S      4.67620   4.50562   7.51451   0.00219   0.00066   0.02679
   S      3.12212   7.21149   7.50675   0.00218  -0.00104   0.00345
   S      1.55864   0.90642   1.45529   0.00001  -0.00829  -0.01933
   S      0.00036   3.60549   1.45534  -0.00718   0.00417  -0.01932
   S     -1.56085   6.31303   1.44466  -0.00164  -0.00102   0.00459
   S      4.68058   0.90336   1.45834   0.00608  -0.00351  -0.00792
   S      3.11696   3.60551   1.45529   0.00719   0.00416  -0.01927
   S      1.55862   6.31082   1.45839   0.00003   0.00700  -0.00767
   S      7.80408   0.90337   1.45827  -0.00608  -0.00351  -0.00791
   S      6.24244   3.60380   1.44454   0.00000   0.00197   0.00441
   S      4.67818   6.31310   1.44453   0.00164  -0.00103   0.00467
   S     -0.01026   1.79984  10.62947  -0.00296  -0.00218  -0.02023
   S     -1.57164   4.51308  10.62700   0.00230  -0.00066  -0.00854
   S     -3.12492   7.20352  10.62703  -0.00006   0.00279  -0.01010
   S      3.12781   1.79984  10.62941   0.00294  -0.00211  -0.02028
   S      1.55879   4.51750  10.62947   0.00006   0.00403  -0.02001
   S      0.00260   7.21560  10.61538   0.00674   0.00383  -0.01468
   S      6.24250   1.79852  10.61526  -0.00000  -0.00817  -0.01341
   S      4.68921   4.51308  10.62690  -0.00237  -0.00062  -0.00873
   S      3.11503   7.21558  10.61535  -0.00667   0.00381  -0.01481
   S      1.55861   0.89910   4.58018  -0.00000   0.00956  -0.00232
   S     -0.00577   3.60903   4.58029   0.00819  -0.00480  -0.00238
   S     -1.56945   6.30807   4.55559   0.00047   0.00017   0.02224
   S      4.68089   0.90318   4.57058  -0.00657   0.00381   0.00334
   S      3.12329   3.60920   4.58019  -0.00821  -0.00481  -0.00235
   S      1.55869   6.31109   4.57062   0.00000  -0.00758   0.00340
   S      7.80388   0.90317   4.57049   0.00658   0.00383   0.00336
   S      6.24243   3.61374   4.55547   0.00002  -0.00044   0.02215
   S      4.68683   6.30810   4.55547  -0.00045   0.00018   0.02226
freq: 409.33 cm-1
PRIMCOORD150
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000   0.00001   0.00068
   Mo    -0.00641   1.80219   3.00958  -0.00091  -0.00061   0.00171
   Mo    -1.56975   4.51200   2.99262   0.00049  -0.00027   0.00094
   Mo    -3.12506   7.20582   2.99260  -0.00001   0.00069   0.00084
   Mo     3.12369   1.80223   3.00958   0.00091  -0.00061   0.00171
   Mo     1.55868   4.51300   3.00958  -0.00000   0.00104   0.00185
   Mo    -0.00408   7.21191   3.01147   0.00136   0.00094  -0.00229
   Mo     6.24237   1.80616   3.01134  -0.00000  -0.00169  -0.00235
   Mo     4.68716   4.51206   2.99247  -0.00050  -0.00027   0.00094
   Mo     3.12140   7.21191   3.01139  -0.00137   0.00093  -0.00230
   Mo     1.55875   0.90020   9.08602   0.00001  -0.00286  -0.01889
   Mo    -0.00487   3.60850   9.08608  -0.00243   0.00152  -0.01890
   Mo    -1.56202   6.31226   9.06569  -0.00296  -0.00181   0.01217
   Mo     4.68059   0.90335   9.06180   0.00015  -0.00012   0.00742
   Mo     3.12240   3.60851   9.08602   0.00244   0.00152  -0.01884
   Mo     1.55879   6.31054   9.06191  -0.00000   0.00009   0.00754
   Mo     7.80440   0.90335   9.06179  -0.00015  -0.00012   0.00743
   Mo     6.24251   3.60519   9.06556   0.00000   0.00355   0.01210
   Mo     4.67961   6.31227   9.06560   0.00296  -0.00182   0.01224
   S      0.03456   1.82577   7.50711   0.00965   0.00556   0.01375
   S     -1.55869   4.50561   7.51460   0.01337  -0.00779  -0.00038
   S     -3.12496   7.21852   7.51464   0.00005   0.01560  -0.00080
   S      3.08287   1.82579   7.50702  -0.00965   0.00553   0.01374
   S      1.55874   4.46573   7.50711  -0.00002  -0.01125   0.01404
   S     -0.00458   7.21148   7.50678   0.00363   0.00227  -0.02756
   S      6.24249   1.80681   7.50665  -0.00002  -0.00426  -0.02754
   S      4.67620   4.50562   7.51451  -0.01336  -0.00780  -0.00045
   S      3.12212   7.21149   7.50675  -0.00366   0.00228  -0.02763
   S      1.55864   0.90642   1.45529   0.00000   0.00027  -0.00347
   S      0.00036   3.60549   1.45534   0.00025  -0.00015  -0.00401
   S     -1.56085   6.31303   1.44466   0.00044   0.00019  -0.00159
   S      4.68058   0.90336   1.45834   0.00014  -0.00010   0.00551
   S      3.11696   3.60551   1.45529  -0.00025  -0.00015  -0.00400
   S      1.55862   6.31082   1.45839   0.00002   0.00012   0.00486
   S      7.80408   0.90337   1.45827  -0.00014  -0.00010   0.00550
   S      6.24244   3.60380   1.44454   0.00002  -0.00051  -0.00160
   S      4.67818   6.31310   1.44453  -0.00044   0.00020  -0.00157
   S     -0.01026   1.79984  10.62947  -0.01018  -0.00593   0.02997
   S     -1.57164   4.51308  10.62700  -0.00988   0.00573  -0.00660
   S     -3.12492   7.20352  10.62703  -0.00002  -0.01134  -0.00638
   S      3.12781   1.79984  10.62941   0.01017  -0.00591   0.02991
   S      1.55879   4.51750  10.62947   0.00002   0.01173   0.02945
   S      0.00260   7.21560  10.61538   0.00000   0.00007  -0.01083
   S      6.24250   1.79852  10.61526  -0.00001  -0.00012  -0.01061
   S      4.68921   4.51308  10.62690   0.00985   0.00575  -0.00672
   S      3.11503   7.21558  10.61535   0.00003   0.00007  -0.01088
   S      1.55861   0.89910   4.58018  -0.00000  -0.00149  -0.00416
   S     -0.00577   3.60903   4.58029  -0.00124   0.00081  -0.00398
   S     -1.56945   6.30807   4.55559  -0.00216  -0.00138   0.00342
   S      4.68089   0.90318   4.57058  -0.00197   0.00107  -0.00123
   S      3.12329   3.60920   4.58019   0.00125   0.00082  -0.00399
   S      1.55869   6.31109   4.57062   0.00001  -0.00242  -0.00089
   S      7.80388   0.90317   4.57049   0.00198   0.00108  -0.00122
   S      6.24243   3.61374   4.55547   0.00000   0.00261   0.00337
   S      4.68683   6.30810   4.55547   0.00217  -0.00138   0.00341
freq: 411.18 cm-1
PRIMCOORD151
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00003   0.00017
   Mo    -0.00641   1.80219   3.00958  -0.00568  -0.00365  -0.00010
   Mo    -1.56975   4.51200   2.99262  -0.00564   0.00362   0.00364
   Mo    -3.12506   7.20582   2.99260   0.00002  -0.00643   0.00336
   Mo     3.12369   1.80223   3.00958   0.00568  -0.00366  -0.00008
   Mo     1.55868   4.51300   3.00958  -0.00001   0.00681   0.00046
   Mo    -0.00408   7.21191   3.01147  -0.00056  -0.00015  -0.00376
   Mo     6.24237   1.80616   3.01134   0.00000   0.00012  -0.00408
   Mo     4.68716   4.51206   2.99247   0.00566   0.00361   0.00364
   Mo     3.12140   7.21191   3.01139   0.00055  -0.00013  -0.00376
   Mo     1.55875   0.90020   9.08602  -0.00001   0.00736  -0.00053
   Mo    -0.00487   3.60850   9.08608   0.00621  -0.00359  -0.00045
   Mo    -1.56202   6.31226   9.06569  -0.00346  -0.00216  -0.00483
   Mo     4.68059   0.90335   9.06180  -0.00720   0.00435   0.00475
   Mo     3.12240   3.60851   9.08602  -0.00622  -0.00358  -0.00048
   Mo     1.55879   6.31054   9.06191   0.00001  -0.00851   0.00467
   Mo     7.80440   0.90335   9.06179   0.00720   0.00435   0.00474
   Mo     6.24251   3.60519   9.06556  -0.00001   0.00395  -0.00476
   Mo     4.67961   6.31227   9.06560   0.00345  -0.00215  -0.00486
   S      0.03456   1.82577   7.50711  -0.00234  -0.00153   0.01132
   S     -1.55869   4.50561   7.51460  -0.00391   0.00237  -0.00180
   S     -3.12496   7.21852   7.51464  -0.00002  -0.00447  -0.00227
   S      3.08287   1.82579   7.50702   0.00236  -0.00152   0.01130
   S      1.55874   4.46573   7.50711   0.00001   0.00281   0.01119
   S     -0.00458   7.21148   7.50678   0.00101   0.00061  -0.02170
   S      6.24249   1.80681   7.50665   0.00002  -0.00127  -0.02101
   S      4.67620   4.50562   7.51451   0.00391   0.00237  -0.00176
   S      3.12212   7.21149   7.50675  -0.00100   0.00060  -0.02164
   S      1.55864   0.90642   1.45529  -0.00001   0.00652  -0.00826
   S      0.00036   3.60549   1.45534   0.00538  -0.00338  -0.01031
   S     -1.56085   6.31303   1.44466   0.00369   0.00202   0.01500
   S      4.68058   0.90336   1.45834  -0.00109   0.00105   0.02365
   S      3.11696   3.60551   1.45529  -0.00538  -0.00337  -0.01040
   S      1.55862   6.31082   1.45839  -0.00000  -0.00143   0.02226
   S      7.80408   0.90337   1.45827   0.00110   0.00104   0.02369
   S      6.24244   3.60380   1.44454  -0.00002  -0.00459   0.01372
   S      4.67818   6.31310   1.44453  -0.00370   0.00202   0.01492
   S     -0.01026   1.79984  10.62947  -0.00603  -0.00354  -0.01824
   S     -1.57164   4.51308  10.62700  -0.00138   0.00085   0.01578
   S     -3.12492   7.20352  10.62703   0.00002  -0.00162   0.01648
   S      3.12781   1.79984  10.62941   0.00604  -0.00356  -0.01818
   S      1.55879   4.51750  10.62947  -0.00001   0.00698  -0.01807
   S      0.00260   7.21560  10.61538   0.00773   0.00455   0.01635
   S      6.24250   1.79852  10.61526   0.00001  -0.00904   0.01544
   S      4.68921   4.51308  10.62690   0.00140   0.00083   0.01581
   S      3.11503   7.21558  10.61535  -0.00775   0.00456   0.01633
   S      1.55861   0.89910   4.58018   0.00000   0.00258   0.00229
   S     -0.00577   3.60903   4.58029   0.00226  -0.00116   0.00313
   S     -1.56945   6.30807   4.55559  -0.00027  -0.00046  -0.01918
   S      4.68089   0.90318   4.57058  -0.00394   0.00239  -0.01174
   S      3.12329   3.60920   4.58019  -0.00227  -0.00117   0.00319
   S      1.55869   6.31109   4.57062  -0.00000  -0.00489  -0.01160
   S      7.80388   0.90317   4.57049   0.00394   0.00237  -0.01175
   S      6.24243   3.61374   4.55547  -0.00001   0.00047  -0.01788
   S      4.68683   6.30810   4.55547   0.00026  -0.00047  -0.01911
freq: 411.67 cm-1
PRIMCOORD152
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00101  -0.00001   0.00000
   Mo    -0.00641   1.80219   3.00958   0.00404  -0.00481   0.00863
   Mo    -1.56975   4.51200   2.99262  -0.00724  -0.00029   0.00567
   Mo    -3.12506   7.20582   2.99260  -0.00759  -0.00006   0.00004
   Mo     3.12369   1.80223   3.00958   0.00411   0.00491  -0.00856
   Mo     1.55868   4.51300   3.00958   0.01244   0.00001  -0.00005
   Mo    -0.00408   7.21191   3.01147   0.00398   0.00719  -0.00358
   Mo     6.24237   1.80616   3.01134  -0.00864   0.00006   0.00001
   Mo     4.68716   4.51206   2.99247  -0.00722   0.00022  -0.00570
   Mo     3.12140   7.21191   3.01139   0.00391  -0.00726   0.00353
   Mo     1.55875   0.90020   9.08602  -0.00649  -0.00001   0.00003
   Mo    -0.00487   3.60850   9.08608  -0.00438  -0.00130   0.00421
   Mo    -1.56202   6.31226   9.06569   0.00075  -0.00427   0.00112
   Mo     4.68059   0.90335   9.06180   0.00269  -0.00231  -0.00255
   Mo     3.12240   3.60851   9.08602  -0.00437   0.00122  -0.00425
   Mo     1.55879   6.31054   9.06191  -0.00148   0.00002  -0.00001
   Mo     7.80440   0.90335   9.06179   0.00272   0.00232   0.00258
   Mo     6.24251   3.60519   9.06556   0.00817  -0.00002  -0.00001
   Mo     4.67961   6.31227   9.06560   0.00080   0.00433  -0.00111
   S      0.03456   1.82577   7.50711   0.00390  -0.00157   0.00688
   S     -1.55869   4.50561   7.51460  -0.00353   0.00250   0.01378
   S     -3.12496   7.21852   7.51464   0.00070  -0.00003   0.00005
   S      3.08287   1.82579   7.50702   0.00391   0.00164  -0.00682
   S      1.55874   4.46573   7.50711   0.00679   0.00002  -0.00006
   S     -0.00458   7.21148   7.50678  -0.00040   0.00338   0.00469
   S      6.24249   1.80681   7.50665  -0.00664   0.00001  -0.00004
   S      4.67620   4.50562   7.51451  -0.00355  -0.00249  -0.01394
   S      3.12212   7.21149   7.50675  -0.00044  -0.00343  -0.00475
   S      1.55864   0.90642   1.45529   0.00493  -0.00001  -0.00028
   S      0.00036   3.60549   1.45534  -0.00094   0.00344  -0.03671
   S     -1.56085   6.31303   1.44466   0.00469   0.00009  -0.01656
   S      4.68058   0.90336   1.45834  -0.00280  -0.00391   0.02887
   S      3.11696   3.60551   1.45529  -0.00099  -0.00341   0.03687
   S      1.55862   6.31082   1.45839  -0.00964   0.00001   0.00021
   S      7.80408   0.90337   1.45827  -0.00276   0.00382  -0.02906
   S      6.24244   3.60380   1.44454   0.00466   0.00001   0.00012
   S      4.67818   6.31310   1.44453   0.00468  -0.00002   0.01651
   S     -0.01026   1.79984  10.62947   0.00209   0.00098  -0.01636
   S     -1.57164   4.51308  10.62700   0.00045   0.00101  -0.02110
   S     -3.12492   7.20352  10.62703   0.00207  -0.00001  -0.00009
   S      3.12781   1.79984  10.62941   0.00208  -0.00099   0.01623
   S      1.55879   4.51750  10.62947   0.00051   0.00003   0.00013
   S      0.00260   7.21560  10.61538  -0.00091   0.00065  -0.00309
   S      6.24250   1.79852  10.61526  -0.00236  -0.00001   0.00001
   S      4.68921   4.51308  10.62690   0.00045  -0.00096   0.02133
   S      3.11503   7.21558  10.61535  -0.00092  -0.00066   0.00312
   S      1.55861   0.89910   4.58018  -0.00639   0.00000   0.00012
   S     -0.00577   3.60903   4.58029  -0.00323  -0.00182   0.01567
   S     -1.56945   6.30807   4.55559   0.00206  -0.00601   0.01359
   S      4.68089   0.90318   4.57058   0.00372  -0.00477  -0.01097
   S      3.12329   3.60920   4.58019  -0.00322   0.00175  -0.01575
   S      1.55869   6.31109   4.57062  -0.00454   0.00003  -0.00006
   S      7.80388   0.90317   4.57049   0.00379   0.00476   0.01110
   S      6.24243   3.61374   4.55547   0.01283  -0.00001  -0.00010
   S      4.68683   6.30810   4.55547   0.00213   0.00612  -0.01355
freq: 411.72 cm-1
PRIMCOORD153
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000  -0.00102  -0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00476   0.00975   0.00491
   Mo    -1.56975   4.51200   2.99262  -0.00007  -0.00704  -0.00328
   Mo    -3.12506   7.20582   2.99260   0.00005  -0.00734   0.00653
   Mo     3.12369   1.80223   3.00958   0.00470   0.00968   0.00501
   Mo     1.55868   4.51300   3.00958  -0.00007   0.00149  -0.00964
   Mo    -0.00408   7.21191   3.01147   0.00721  -0.00484  -0.00211
   Mo     6.24237   1.80616   3.01134   0.00005   0.00815   0.00384
   Mo     4.68716   4.51206   2.99247   0.00015  -0.00705  -0.00321
   Mo     3.12140   7.21191   3.01139  -0.00726  -0.00476  -0.00215
   Mo     1.55875   0.90020   9.08602   0.00004  -0.00307   0.00496
   Mo    -0.00487   3.60850   9.08608  -0.00124  -0.00630  -0.00278
   Mo    -1.56202   6.31226   9.06569  -0.00444   0.00548   0.00062
   Mo     4.68059   0.90335   9.06180  -0.00251   0.00047   0.00185
   Mo     3.12240   3.60851   9.08602   0.00129  -0.00631  -0.00273
   Mo     1.55879   6.31054   9.06191   0.00001   0.00365  -0.00301
   Mo     7.80440   0.90335   9.06179   0.00248   0.00044   0.00182
   Mo     6.24251   3.60519   9.06556  -0.00005  -0.00193  -0.00131
   Mo     4.67961   6.31227   9.06560   0.00442   0.00543   0.00063
   S      0.03456   1.82577   7.50711  -0.00158   0.00595   0.00470
   S     -1.55869   4.50561   7.51460   0.00261  -0.00041  -0.00856
   S     -3.12496   7.21852   7.51464   0.00000  -0.00509   0.01476
   S      3.08287   1.82579   7.50702   0.00153   0.00592   0.00477
   S      1.55874   4.46573   7.50711  -0.00004   0.00335  -0.00833
   S     -0.00458   7.21148   7.50678   0.00357  -0.00451   0.00074
   S      6.24249   1.80681   7.50665   0.00004   0.00137  -0.00576
   S      4.67620   4.50562   7.51451  -0.00256  -0.00038  -0.00838
   S      3.12212   7.21149   7.50675  -0.00356  -0.00446   0.00083
   S      1.55864   0.90642   1.45529  -0.00002  -0.00290  -0.04252
   S      0.00036   3.60549   1.45534   0.00323   0.00264   0.02089
   S     -1.56085   6.31303   1.44466   0.00000   0.00471  -0.00853
   S      4.68058   0.90336   1.45834  -0.00370  -0.00716  -0.01735
   S      3.11696   3.60551   1.45529  -0.00322   0.00268   0.02045
   S      1.55862   6.31082   1.45839   0.00006  -0.00013   0.03390
   S      7.80408   0.90337   1.45827   0.00374  -0.00721  -0.01702
   S      6.24244   3.60380   1.44454  -0.00002   0.00418   0.01835
   S      4.67818   6.31310   1.44453  -0.00006   0.00471  -0.00874
   S     -0.01026   1.79984  10.62947   0.00079   0.00057  -0.01031
   S     -1.57164   4.51308  10.62700   0.00086   0.00201   0.01338
   S     -3.12492   7.20352  10.62703  -0.00001  -0.00026  -0.02323
   S      3.12781   1.79984  10.62941  -0.00081   0.00057  -0.01049
   S      1.55879   4.51750  10.62947  -0.00001   0.00334   0.02008
   S      0.00260   7.21560  10.61538   0.00076  -0.00149  -0.00013
   S      6.24250   1.79852  10.61526   0.00001  -0.00092   0.00298
   S      4.68921   4.51308  10.62690  -0.00086   0.00202   0.01312
   S      3.11503   7.21558  10.61535  -0.00075  -0.00148  -0.00019
   S      1.55861   0.89910   4.58018   0.00004  -0.00216   0.01818
   S     -0.00577   3.60903   4.58029  -0.00167  -0.00554  -0.00904
   S     -1.56945   6.30807   4.55559  -0.00630   0.00919   0.00696
   S      4.68089   0.90318   4.57058  -0.00481  -0.00173   0.00732
   S      3.12329   3.60920   4.58019   0.00171  -0.00555  -0.00886
   S      1.55869   6.31109   4.57062   0.00003   0.00661  -0.01340
   S      7.80388   0.90317   4.57049   0.00477  -0.00178   0.00720
   S      6.24243   3.61374   4.55547  -0.00008  -0.00167  -0.01471
   S      4.68683   6.30810   4.55547   0.00627   0.00912   0.00712
freq: 412.68 cm-1
PRIMCOORD154
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00017   0.00003   0.00012
   Mo    -0.00641   1.80219   3.00958   0.00336   0.00303  -0.00161
   Mo    -1.56975   4.51200   2.99262  -0.00088   0.00357  -0.00046
   Mo    -3.12506   7.20582   2.99260   0.01020   0.00091   0.00049
   Mo     3.12369   1.80223   3.00958   0.00591  -0.00360   0.00195
   Mo     1.55868   4.51300   3.00958  -0.00111  -0.00133  -0.00083
   Mo    -0.00408   7.21191   3.01147  -0.00567   0.00484   0.00081
   Mo     6.24237   1.80616   3.01134  -0.00980   0.00065   0.00037
   Mo     4.68716   4.51206   2.99247   0.00169  -0.00765   0.00071
   Mo     3.12140   7.21191   3.01139  -0.00548  -0.00003  -0.00118
   Mo     1.55875   0.90020   9.08602  -0.00943  -0.00183  -0.00082
   Mo    -0.00487   3.60850   9.08608   0.00233  -0.00437   0.00444
   Mo    -1.56202   6.31226   9.06569  -0.00653  -0.00068  -0.00062
   Mo     4.68059   0.90335   9.06180   0.00212   0.00223  -0.00531
   Mo     3.12240   3.60851   9.08602   0.00010   0.00788  -0.00288
   Mo     1.55879   6.31054   9.06191   0.01077  -0.00017   0.00098
   Mo     7.80440   0.90335   9.06179   0.00451  -0.00655   0.00346
   Mo     6.24251   3.60519   9.06556  -0.00355   0.00243  -0.00020
   Mo     4.67961   6.31227   9.06560  -0.00642   0.00271   0.00082
   S      0.03456   1.82577   7.50711   0.00297   0.00203   0.01126
   S     -1.55869   4.50561   7.51460   0.00074   0.00236  -0.00734
   S     -3.12496   7.21852   7.51464   0.00874   0.00045   0.00416
   S      3.08287   1.82579   7.50702   0.00437  -0.00259  -0.01534
   S      1.55874   4.46573   7.50711  -0.00027  -0.00117   0.00385
   S     -0.00458   7.21148   7.50678  -0.00255   0.00193  -0.01706
   S      6.24249   1.80681   7.50665  -0.00442   0.00025  -0.00603
   S      4.67620   4.50562   7.51451   0.00233  -0.00599   0.00800
   S      3.12212   7.21149   7.50675  -0.00275   0.00021   0.02384
   S      1.55864   0.90642   1.45529  -0.00805  -0.00015  -0.00141
   S      0.00036   3.60549   1.45534  -0.00013  -0.00235   0.00675
   S     -1.56085   6.31303   1.44466  -0.00180  -0.00351   0.01852
   S      4.68058   0.90336   1.45834   0.00348  -0.00029   0.02210
   S      3.11696   3.60551   1.45529  -0.00250   0.00532  -0.00341
   S      1.55862   6.31082   1.45839   0.00586  -0.00138  -0.00305
   S      7.80408   0.90337   1.45827   0.00484  -0.00220  -0.01330
   S      6.24244   3.60380   1.44454   0.00304   0.00140   0.00654
   S      4.67818   6.31310   1.44453  -0.00325   0.00287  -0.02675
   S     -0.01026   1.79984  10.62947   0.00042   0.00571  -0.02110
   S     -1.57164   4.51308  10.62700   0.00391   0.00002   0.00213
   S     -3.12492   7.20352  10.62703   0.00728  -0.00014  -0.00334
   S      3.12781   1.79984  10.62941   0.00211  -0.00326   0.02799
   S      1.55879   4.51750  10.62947  -0.00658  -0.00139  -0.00734
   S      0.00260   7.21560  10.61538  -0.00114  -0.00220   0.02429
   S      6.24250   1.79852  10.61526   0.00161   0.00072   0.00900
   S      4.68921   4.51308  10.62690   0.00391  -0.00390  -0.00485
   S      3.11503   7.21558  10.61535  -0.00236   0.00197  -0.03170
   S      1.55861   0.89910   4.58018  -0.00350  -0.00039   0.00022
   S     -0.00577   3.60903   4.58029  -0.00122  -0.00050  -0.00302
   S     -1.56945   6.30807   4.55559  -0.00112  -0.00246  -0.01917
   S      4.68089   0.90318   4.57058   0.00235  -0.00006  -0.02561
   S      3.12329   3.60920   4.58019  -0.00108   0.00228   0.00096
   S      1.55869   6.31109   4.57062   0.00423  -0.00085   0.00457
   S      7.80388   0.90317   4.57049   0.00339  -0.00155   0.01613
   S      6.24243   3.61374   4.55547   0.00255   0.00099  -0.00718
   S      4.68683   6.30810   4.55547  -0.00146   0.00163   0.02614
freq: 412.69 cm-1
PRIMCOORD155
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00005  -0.00013  -0.00033
   Mo    -0.00641   1.80219   3.00958   0.00576   0.00183  -0.00124
   Mo    -1.56975   4.51200   2.99262   0.00507   0.00900  -0.00042
   Mo    -3.12506   7.20582   2.99260   0.00278  -0.00318  -0.00162
   Mo     3.12369   1.80223   3.00958  -0.00324   0.00002  -0.00027
   Mo     1.55868   4.51300   3.00958  -0.00031   0.00523   0.00294
   Mo    -0.00408   7.21191   3.01147  -0.00080  -0.00807   0.00097
   Mo     6.24237   1.80616   3.01134  -0.00267  -0.00283  -0.00137
   Mo     4.68716   4.51206   2.99247  -0.00485   0.00595  -0.00010
   Mo     3.12140   7.21191   3.01139  -0.00223  -0.00939   0.00042
   Mo     1.55875   0.90020   9.08602  -0.00255   0.00630   0.00318
   Mo    -0.00487   3.60850   9.08608  -0.00422  -0.00795  -0.00176
   Mo    -1.56202   6.31226   9.06569  -0.00187  -0.00439  -0.00053
   Mo     4.68059   0.90335   9.06180   0.00541   0.00918   0.00202
   Mo     3.12240   3.60851   9.08602   0.00490  -0.00462  -0.00373
   Mo     1.55879   6.31054   9.06191   0.00293   0.00070  -0.00387
   Mo     7.80440   0.90335   9.06179  -0.00361   0.00678   0.00440
   Mo     6.24251   3.60519   9.06556  -0.00098  -0.00869   0.00079
   Mo     4.67961   6.31227   9.06560  -0.00166  -0.00349  -0.00011
   S      0.03456   1.82577   7.50711   0.00357   0.00167   0.01117
   S     -1.55869   4.50561   7.51460   0.00361   0.00773  -0.00195
   S     -3.12496   7.21852   7.51464   0.00239  -0.00138  -0.01405
   S      3.08287   1.82579   7.50702  -0.00159   0.00040   0.00396
   S      1.55874   4.46573   7.50711  -0.00009   0.00436  -0.01431
   S     -0.00458   7.21148   7.50678  -0.00091  -0.00364  -0.01767
   S      6.24249   1.80681   7.50665  -0.00120  -0.00115   0.02288
   S      4.67620   4.50562   7.51451  -0.00277   0.00546   0.00226
   S      3.12212   7.21149   7.50675  -0.00054  -0.00410  -0.00653
   S      1.55864   0.90642   1.45529  -0.00219   0.00064   0.00586
   S      0.00036   3.60549   1.45534  -0.00467  -0.00662  -0.00417
   S     -1.56085   6.31303   1.44466  -0.00348   0.00025   0.02108
   S      4.68058   0.90336   1.45834   0.00335   0.00507  -0.01001
   S      3.11696   3.60551   1.45529   0.00395  -0.00453  -0.00696
   S      1.55862   6.31082   1.45839   0.00161   0.00477   0.01293
   S      7.80408   0.90337   1.45827  -0.00108   0.00456  -0.01964
   S      6.24244   3.60380   1.44454   0.00084  -0.00508  -0.02466
   S      4.67818   6.31310   1.44453   0.00210   0.00199   0.00876
   S     -0.01026   1.79984  10.62947   0.00377  -0.00316  -0.01947
   S     -1.57164   4.51308  10.62700   0.00145   0.00751   0.00425
   S     -3.12492   7.20352  10.62703   0.00197   0.00096   0.01061
   S      3.12781   1.79984  10.62941  -0.00310  -0.00559  -0.00617
   S      1.55879   4.51750  10.62947  -0.00179   0.00483   0.02725
   S      0.00260   7.21560  10.61538  -0.00277  -0.00015   0.02144
   S      6.24250   1.79852  10.61526   0.00044  -0.00263  -0.03338
   S      4.68921   4.51308  10.62690   0.00068   0.00645   0.00226
   S      3.11503   7.21558  10.61535   0.00182   0.00099   0.00618
   S      1.55861   0.89910   4.58018  -0.00095   0.00103  -0.00144
   S     -0.00577   3.60903   4.58029  -0.00042  -0.00348   0.00267
   S     -1.56945   6.30807   4.55559  -0.00126   0.00084  -0.01924
   S      4.68089   0.90318   4.57058   0.00250   0.00333   0.01058
   S      3.12329   3.60920   4.58019  -0.00021  -0.00273   0.00376
   S      1.55869   6.31109   4.57062   0.00116   0.00294  -0.01836
   S      7.80388   0.90317   4.57049  -0.00094   0.00292   0.02196
   S      6.24243   3.61374   4.55547   0.00069  -0.00339   0.02653
   S      4.68683   6.30810   4.55547   0.00056   0.00195  -0.00690
freq: 412.81 cm-1
PRIMCOORD156
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00004   0.00154
   Mo    -0.00641   1.80219   3.00958  -0.00373  -0.00233  -0.00252
   Mo    -1.56975   4.51200   2.99262   0.00441  -0.00035   0.00330
   Mo    -3.12506   7.20582   2.99260  -0.00014   0.00286   0.00334
   Mo     3.12369   1.80223   3.00958   0.00359  -0.00223  -0.00257
   Mo     1.55868   4.51300   3.00958   0.00002   0.00656  -0.00202
   Mo    -0.00408   7.21191   3.01147   0.00720   0.00175   0.00026
   Mo     6.24237   1.80616   3.01134   0.00016  -0.00838  -0.00008
   Mo     4.68716   4.51206   2.99247  -0.00441  -0.00019   0.00330
   Mo     3.12140   7.21191   3.01139  -0.00702   0.00185   0.00030
   Mo     1.55875   0.90020   9.08602   0.00010  -0.00692   0.00426
   Mo    -0.00487   3.60850   9.08608  -0.00815   0.00258   0.00261
   Mo    -1.56202   6.31226   9.06569  -0.00615  -0.00415   0.00029
   Mo     4.68059   0.90335   9.06180   0.00081   0.00160  -0.00331
   Mo     3.12240   3.60851   9.08602   0.00806   0.00241   0.00265
   Mo     1.55879   6.31054   9.06191  -0.00017   0.00028  -0.00508
   Mo     7.80440   0.90335   9.06179  -0.00091   0.00177  -0.00344
   Mo     6.24251   3.60519   9.06556   0.00008   0.00510   0.00032
   Mo     4.67961   6.31227   9.06560   0.00636  -0.00415   0.00020
   S      0.03456   1.82577   7.50711  -0.00058  -0.00013   0.00012
   S     -1.55869   4.50561   7.51460   0.00454  -0.00100   0.02287
   S     -3.12496   7.21852   7.51464  -0.00019   0.00391   0.02042
   S      3.08287   1.82579   7.50702   0.00051  -0.00002   0.00045
   S      1.55874   4.46573   7.50711   0.00005   0.00219  -0.00487
   S     -0.00458   7.21148   7.50678   0.00402   0.00131   0.00186
   S      6.24249   1.80681   7.50665   0.00009  -0.00458   0.00871
   S      4.67620   4.50562   7.51451  -0.00462  -0.00088   0.02255
   S      3.12212   7.21149   7.50675  -0.00392   0.00129   0.00124
   S      1.55864   0.90642   1.45529   0.00012   0.00210   0.00995
   S      0.00036   3.60549   1.45534   0.00071  -0.00210   0.00852
   S     -1.56085   6.31303   1.44466  -0.00274  -0.00095  -0.00648
   S      4.68058   0.90336   1.45834  -0.00509   0.00424   0.02264
   S      3.11696   3.60551   1.45529  -0.00067  -0.00222   0.00863
   S      1.55862   6.31082   1.45839  -0.00013  -0.00527   0.03032
   S      7.80408   0.90337   1.45827   0.00496   0.00426   0.02323
   S      6.24244   3.60380   1.44454  -0.00008   0.00145  -0.01481
   S      4.67818   6.31310   1.44453   0.00280  -0.00106  -0.00584
   S     -0.01026   1.79984  10.62947   0.00566   0.00186  -0.00387
   S     -1.57164   4.51308  10.62700   0.00731  -0.00264  -0.02813
   S     -3.12492   7.20352  10.62703  -0.00009   0.00858  -0.02780
   S      3.12781   1.79984  10.62941  -0.00564   0.00198  -0.00442
   S      1.55879   4.51750  10.62947   0.00010  -0.00452   0.00563
   S      0.00260   7.21560  10.61538   0.00012   0.00050   0.00916
   S      6.24250   1.79852  10.61526  -0.00002  -0.00130  -0.00017
   S      4.68921   4.51308  10.62690  -0.00740  -0.00262  -0.02774
   S      3.11503   7.21558  10.61535  -0.00009   0.00042   0.01009
   S      1.55861   0.89910   4.58018   0.00006  -0.00652  -0.00879
   S     -0.00577   3.60903   4.58029  -0.00580   0.00249  -0.00803
   S     -1.56945   6.30807   4.55559  -0.00544  -0.00222  -0.00257
   S      4.68089   0.90318   4.57058  -0.00335   0.00288  -0.01880
   S      3.12329   3.60920   4.58019   0.00586   0.00246  -0.00810
   S      1.55869   6.31109   4.57062  -0.00009  -0.00334  -0.02749
   S      7.80388   0.90317   4.57049   0.00325   0.00289  -0.01949
   S      6.24243   3.61374   4.55547  -0.00005   0.00475   0.00601
   S      4.68683   6.30810   4.55547   0.00546  -0.00229  -0.00325
freq: 413.97 cm-1
PRIMCOORD157
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000   0.00002  -0.00072
   Mo    -0.00641   1.80219   3.00958   0.00075   0.00021   0.00017
   Mo    -1.56975   4.51200   2.99262   0.00498  -0.00254  -0.00097
   Mo    -3.12506   7.20582   2.99260  -0.00001   0.00578  -0.00124
   Mo     3.12369   1.80223   3.00958  -0.00069   0.00023   0.00013
   Mo     1.55868   4.51300   3.00958   0.00004  -0.00055   0.00048
   Mo    -0.00408   7.21191   3.01147   0.00543   0.00319   0.00085
   Mo     6.24237   1.80616   3.01134  -0.00007  -0.00651   0.00073
   Mo     4.68716   4.51206   2.99247  -0.00505  -0.00256  -0.00099
   Mo     3.12140   7.21191   3.01139  -0.00546   0.00310   0.00085
   Mo     1.55875   0.90020   9.08602   0.00007   0.00090   0.00287
   Mo    -0.00487   3.60850   9.08608   0.00097  -0.00049   0.00284
   Mo    -1.56202   6.31226   9.06569  -0.00481  -0.00276  -0.00178
   Mo     4.68059   0.90335   9.06180  -0.00496   0.00278  -0.00100
   Mo     3.12240   3.60851   9.08602  -0.00085  -0.00049   0.00294
   Mo     1.55879   6.31054   9.06191   0.00004  -0.00573  -0.00090
   Mo     7.80440   0.90335   9.06179   0.00495   0.00269  -0.00101
   Mo     6.24251   3.60519   9.06556  -0.00008   0.00558  -0.00180
   Mo     4.67961   6.31227   9.06560   0.00474  -0.00287  -0.00168
   S      0.03456   1.82577   7.50711  -0.00242  -0.00119  -0.00737
   S     -1.55869   4.50561   7.51460  -0.00134   0.00072  -0.00621
   S     -3.12496   7.21852   7.51464   0.00011  -0.00141  -0.00610
   S      3.08287   1.82579   7.50702   0.00233  -0.00127  -0.00726
   S      1.55874   4.46573   7.50711  -0.00010   0.00257  -0.00715
   S     -0.00458   7.21148   7.50678   0.00326   0.00206  -0.02203
   S      6.24249   1.80681   7.50665  -0.00002  -0.00371  -0.02215
   S      4.67620   4.50562   7.51451   0.00142   0.00074  -0.00592
   S      3.12212   7.21149   7.50675  -0.00331   0.00215  -0.02187
   S      1.55864   0.90642   1.45529  -0.00001  -0.00335  -0.00204
   S      0.00036   3.60549   1.45534  -0.00307   0.00144  -0.00340
   S     -1.56085   6.31303   1.44466  -0.00372  -0.00227  -0.02690
   S      4.68058   0.90336   1.45834  -0.00076   0.00059  -0.00745
   S      3.11696   3.60551   1.45529   0.00304   0.00144  -0.00315
   S      1.55862   6.31082   1.45839   0.00005  -0.00089  -0.00781
   S      7.80408   0.90337   1.45827   0.00078   0.00064  -0.00778
   S      6.24244   3.60380   1.44454   0.00009   0.00397  -0.02809
   S      4.67818   6.31310   1.44453   0.00374  -0.00222  -0.02688
   S     -0.01026   1.79984  10.62947  -0.00127  -0.00052  -0.00081
   S     -1.57164   4.51308  10.62700   0.00170  -0.00103   0.00743
   S     -3.12492   7.20352  10.62703  -0.00002   0.00204   0.00711
   S      3.12781   1.79984  10.62941   0.00118  -0.00052  -0.00110
   S      1.55879   4.51750  10.62947  -0.00004   0.00137  -0.00131
   S      0.00260   7.21560  10.61538   0.00385   0.00228   0.02819
   S      6.24250   1.79852  10.61526   0.00000  -0.00433   0.02850
   S      4.68921   4.51308  10.62690  -0.00171  -0.00098   0.00687
   S      3.11503   7.21558  10.61535  -0.00382   0.00233   0.02791
   S      1.55861   0.89910   4.58018  -0.00004   0.00207   0.00581
   S     -0.00577   3.60903   4.58029   0.00168  -0.00095   0.00631
   S     -1.56945   6.30807   4.55559  -0.00369  -0.00252   0.02765
   S      4.68089   0.90318   4.57058  -0.00007   0.00006   0.00477
   S      3.12329   3.60920   4.58019  -0.00172  -0.00093   0.00619
   S      1.55869   6.31109   4.57062   0.00003  -0.00034   0.00452
   S      7.80388   0.90317   4.57049   0.00012   0.00011   0.00501
   S      6.24243   3.61374   4.55547   0.00005   0.00440   0.02864
   S      4.68683   6.30810   4.55547   0.00372  -0.00246   0.02767
freq: 415.91 cm-1
PRIMCOORD158
     55   1
   Ni     1.55913   2.70553   5.87946   0.00066   0.00000  -0.00000
   Mo    -0.00641   1.80219   3.00958  -0.00333   0.00235  -0.00365
   Mo    -1.56975   4.51200   2.99262   0.00411  -0.00133  -0.00261
   Mo    -3.12506   7.20582   2.99260   0.00187   0.00008  -0.00003
   Mo     3.12369   1.80223   3.00958  -0.00344  -0.00235   0.00366
   Mo     1.55868   4.51300   3.00958  -0.00746  -0.00006   0.00003
   Mo    -0.00408   7.21191   3.01147  -0.00086  -0.00456   0.00163
   Mo     6.24237   1.80616   3.01134   0.00710  -0.00003   0.00001
   Mo     4.68716   4.51206   2.99247   0.00402   0.00129   0.00258
   Mo     3.12140   7.21191   3.01139  -0.00086   0.00462  -0.00160
   Mo     1.55875   0.90020   9.08602  -0.01156   0.00001   0.00002
   Mo    -0.00487   3.60850   9.08608  -0.00756  -0.00233   0.00607
   Mo    -1.56202   6.31226   9.06569   0.00162  -0.00725   0.00212
   Mo     4.68059   0.90335   9.06180   0.00447  -0.00432  -0.00346
   Mo     3.12240   3.60851   9.08602  -0.00761   0.00221  -0.00611
   Mo     1.55879   6.31054   9.06191  -0.00301  -0.00003  -0.00001
   Mo     7.80440   0.90335   9.06179   0.00459   0.00438   0.00350
   Mo     6.24251   3.60519   9.06556   0.01421   0.00001  -0.00002
   Mo     4.67961   6.31227   9.06560   0.00172   0.00729  -0.00212
   S      0.03456   1.82577   7.50711   0.00691  -0.00354   0.01355
   S     -1.55869   4.50561   7.51460  -0.00635   0.00358   0.02372
   S     -3.12496   7.21852   7.51464  -0.00024  -0.00004   0.00001
   S      3.08287   1.82579   7.50702   0.00695   0.00361  -0.01348
   S      1.55874   4.46573   7.50711   0.01303   0.00003  -0.00006
   S     -0.00458   7.21148   7.50678  -0.00002   0.00631   0.00752
   S      6.24249   1.80681   7.50665  -0.01103  -0.00001  -0.00022
   S      4.67620   4.50562   7.51451  -0.00637  -0.00358  -0.02402
   S      3.12212   7.21149   7.50675  -0.00011  -0.00635  -0.00789
   S      1.55864   0.90642   1.45529   0.00103  -0.00004   0.00013
   S      0.00036   3.60549   1.45534   0.00210  -0.00056   0.02027
   S     -1.56085   6.31303   1.44466  -0.00219   0.00192   0.00413
   S      4.68058   0.90336   1.45834  -0.00048   0.00271  -0.01961
   S      3.11696   3.60551   1.45529   0.00219   0.00062  -0.02031
   S      1.55862   6.31082   1.45839   0.00423   0.00002  -0.00027
   S      7.80408   0.90337   1.45827  -0.00054  -0.00272   0.01936
   S      6.24244   3.60380   1.44454  -0.00546   0.00002  -0.00020
   S      4.67818   6.31310   1.44453  -0.00216  -0.00199  -0.00448
   S     -0.01026   1.79984  10.62947   0.00537   0.00038  -0.02821
   S     -1.57164   4.51308  10.62700  -0.00131   0.00232  -0.03554
   S     -3.12492   7.20352  10.62703   0.00268  -0.00003  -0.00005
   S      3.12781   1.79984  10.62941   0.00543  -0.00038   0.02802
   S      1.55879   4.51750  10.62947   0.00461   0.00006   0.00010
   S      0.00260   7.21560  10.61538  -0.00117   0.00331  -0.00618
   S      6.24250   1.79852  10.61526  -0.00691  -0.00003   0.00019
   S      4.68921   4.51308  10.62690  -0.00129  -0.00228   0.03591
   S      3.11503   7.21558  10.61535  -0.00125  -0.00331   0.00651
   S      1.55861   0.89910   4.58018   0.00498   0.00001  -0.00004
   S     -0.00577   3.60903   4.58029   0.00281   0.00129  -0.01025
   S     -1.56945   6.30807   4.55559  -0.00101   0.00410  -0.00242
   S      4.68089   0.90318   4.57058  -0.00262   0.00262   0.01105
   S      3.12329   3.60920   4.58019   0.00279  -0.00126   0.01031
   S      1.55869   6.31109   4.57062   0.00189   0.00001   0.00019
   S      7.80388   0.90317   4.57049  -0.00268  -0.00265  -0.01085
   S      6.24243   3.61374   4.55547  -0.00805   0.00002   0.00023
   S      4.68683   6.30810   4.55547  -0.00102  -0.00416   0.00286
freq: 415.96 cm-1
PRIMCOORD159
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000   0.00065  -0.00002
   Mo    -0.00641   1.80219   3.00958   0.00271  -0.00599  -0.00211
   Mo    -1.56975   4.51200   2.99262  -0.00128   0.00290   0.00150
   Mo    -3.12506   7.20582   2.99260  -0.00001   0.00464  -0.00313
   Mo     3.12369   1.80223   3.00958  -0.00269  -0.00596  -0.00214
   Mo     1.55868   4.51300   3.00958   0.00003  -0.00211   0.00420
   Mo    -0.00408   7.21191   3.01147  -0.00485   0.00405   0.00092
   Mo     6.24237   1.80616   3.01134  -0.00002  -0.00323  -0.00176
   Mo     4.68716   4.51206   2.99247   0.00125   0.00290   0.00148
   Mo     3.12140   7.21191   3.01139   0.00487   0.00402   0.00094
   Mo     1.55875   0.90020   9.08602   0.00004  -0.00663   0.00690
   Mo    -0.00487   3.60850   9.08608  -0.00231  -0.01001  -0.00346
   Mo    -1.56202   6.31226   9.06569  -0.00738   0.01015   0.00127
   Mo     4.68059   0.90335   9.06180  -0.00450  -0.00072   0.00190
   Mo     3.12240   3.60851   9.08602   0.00237  -0.01002  -0.00341
   Mo     1.55879   6.31054   9.06191   0.00002   0.00704  -0.00395
   Mo     7.80440   0.90335   9.06179   0.00447  -0.00077   0.00188
   Mo     6.24251   3.60519   9.06556  -0.00006  -0.00213  -0.00241
   Mo     4.67961   6.31227   9.06560   0.00736   0.01010   0.00129
   S      0.03456   1.82577   7.50711  -0.00355   0.01114   0.00733
   S     -1.55869   4.50561   7.51460   0.00364  -0.00258  -0.01370
   S     -3.12496   7.21852   7.51464   0.00001  -0.00823   0.02824
   S      3.08287   1.82579   7.50702   0.00350   0.01111   0.00742
   S      1.55874   4.46573   7.50711  -0.00005   0.00468  -0.01562
   S     -0.00458   7.21148   7.50678   0.00639  -0.00719   0.00451
   S      6.24249   1.80681   7.50665   0.00004   0.00345  -0.00987
   S      4.67620   4.50562   7.51451  -0.00359  -0.00256  -0.01350
   S      3.12212   7.21149   7.50675  -0.00639  -0.00714   0.00462
   S      1.55864   0.90642   1.45529  -0.00000   0.00250   0.02373
   S      0.00036   3.60549   1.45534  -0.00068   0.00125  -0.01185
   S     -1.56085   6.31303   1.44466   0.00196  -0.00429   0.00355
   S      4.68058   0.90336   1.45834   0.00301   0.00264   0.01007
   S      3.11696   3.60551   1.45529   0.00066   0.00124  -0.01169
   S      1.55862   6.31082   1.45839  -0.00002  -0.00180  -0.02270
   S      7.80408   0.90337   1.45827  -0.00301   0.00266   0.00993
   S      6.24244   3.60380   1.44454   0.00002  -0.00143  -0.00517
   S      4.67818   6.31310   1.44453  -0.00194  -0.00428   0.00362
   S     -0.01026   1.79984  10.62947   0.00025   0.00510  -0.01545
   S     -1.57164   4.51308  10.62700   0.00246   0.00105   0.02036
   S     -3.12492   7.20352  10.62703  -0.00000  -0.00259  -0.04192
   S      3.12781   1.79984  10.62941  -0.00029   0.00510  -0.01564
   S      1.55879   4.51750  10.62947  -0.00002   0.00543   0.03216
   S      0.00260   7.21560  10.61538   0.00339  -0.00497  -0.00372
   S      6.24250   1.79852  10.61526   0.00003   0.00078   0.00864
   S      4.68921   4.51308  10.62690  -0.00244   0.00106   0.02007
   S      3.11503   7.21558  10.61535  -0.00338  -0.00494  -0.00382
   S      1.55861   0.89910   4.58018  -0.00002   0.00214  -0.01197
   S     -0.00577   3.60903   4.58029   0.00119   0.00415   0.00609
   S     -1.56945   6.30807   4.55559   0.00427  -0.00574  -0.00240
   S      4.68089   0.90318   4.57058   0.00296   0.00045  -0.00530
   S      3.12329   3.60920   4.58019  -0.00122   0.00415   0.00601
   S      1.55869   6.31109   4.57062  -0.00001  -0.00387   0.01287
   S      7.80388   0.90317   4.57049  -0.00294   0.00048  -0.00524
   S      6.24243   3.61374   4.55547   0.00003   0.00087   0.00313
   S      4.68683   6.30810   4.55547  -0.00425  -0.00571  -0.00245
freq: 416.34 cm-1
PRIMCOORD160
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000  -0.00001   0.00002
   Mo    -0.00641   1.80219   3.00958  -0.00333  -0.00097   0.00025
   Mo    -1.56975   4.51200   2.99262  -0.00618  -0.00768  -0.00051
   Mo    -3.12506   7.20582   2.99260   0.00020   0.00323   0.00094
   Mo     3.12369   1.80223   3.00958   0.00350  -0.00109   0.00027
   Mo     1.55868   4.51300   3.00958  -0.00002  -0.00720  -0.00059
   Mo    -0.00408   7.21191   3.01147  -0.00269   0.00902   0.00035
   Mo     6.24237   1.80616   3.01134  -0.00018   0.00454  -0.00062
   Mo     4.68716   4.51206   2.99247   0.00620  -0.00790  -0.00048
   Mo     3.12140   7.21191   3.01139   0.00247   0.00894   0.00037
   Mo     1.55875   0.90020   9.08602   0.00012   0.00539   0.00199
   Mo    -0.00487   3.60850   9.08608  -0.00561  -0.00362  -0.00087
   Mo    -1.56202   6.31226   9.06569  -0.00082  -0.00591  -0.00070
   Mo     4.68059   0.90335   9.06180   0.00490   0.00837   0.00176
   Mo     3.12240   3.60851   9.08602   0.00553  -0.00381  -0.00081
   Mo     1.55879   6.31054   9.06191  -0.00019  -0.00051  -0.00356
   Mo     7.80440   0.90335   9.06179  -0.00499   0.00855   0.00165
   Mo     6.24251   3.60519   9.06556   0.00009  -0.00658   0.00125
   Mo     4.67961   6.31227   9.06560   0.00104  -0.00593  -0.00074
   S      0.03456   1.82577   7.50711   0.00344  -0.00165   0.00570
   S     -1.55869   4.50561   7.51460   0.00398   0.00727   0.00665
   S     -3.12496   7.21852   7.51464  -0.00017   0.00064  -0.01139
   S      3.08287   1.82579   7.50702  -0.00353  -0.00153   0.00606
   S      1.55874   4.46573   7.50711   0.00006   0.00461  -0.01220
   S     -0.00458   7.21148   7.50678   0.00012  -0.00330  -0.01281
   S      6.24249   1.80681   7.50665   0.00006  -0.00372   0.02499
   S      4.67620   4.50562   7.51451  -0.00408   0.00741   0.00629
   S      3.12212   7.21149   7.50675  -0.00000  -0.00330  -0.01356
   S      1.55864   0.90642   1.45529  -0.00016  -0.00120  -0.00391
   S      0.00036   3.60549   1.45534   0.00437   0.00653   0.00228
   S     -1.56085   6.31303   1.44466   0.00347  -0.00102  -0.01492
   S      4.68058   0.90336   1.45834  -0.00112  -0.00584   0.01282
   S      3.11696   3.60551   1.45529  -0.00442   0.00668   0.00215
   S      1.55862   6.31082   1.45839   0.00012  -0.00389  -0.02580
   S      7.80408   0.90337   1.45827   0.00128  -0.00588   0.01207
   S      6.24244   3.60380   1.44454   0.00005   0.00531   0.03018
   S      4.67818   6.31310   1.44453  -0.00358  -0.00089  -0.01584
   S     -0.01026   1.79984  10.62947   0.00454  -0.00419  -0.00993
   S     -1.57164   4.51308  10.62700   0.00282   0.00622  -0.00645
   S     -3.12492   7.20352  10.62703  -0.00014   0.00226   0.01099
   S      3.12781   1.79984  10.62941  -0.00458  -0.00404  -0.01054
   S      1.55879   4.51750  10.62947   0.00012   0.00366   0.02026
   S      0.00260   7.21560  10.61538  -0.00158  -0.00035   0.01670
   S      6.24250   1.79852  10.61526  -0.00001  -0.00393  -0.03225
   S      4.68921   4.51308  10.62690  -0.00294   0.00631  -0.00611
   S      3.11503   7.21558  10.61535   0.00167  -0.00041   0.01768
   S      1.55861   0.89910   4.58018  -0.00010  -0.00073   0.00235
   S     -0.00577   3.60903   4.58029   0.00280   0.00447  -0.00135
   S     -1.56945   6.30807   4.55559   0.00250  -0.00022   0.01337
   S      4.68089   0.90318   4.57058  -0.00166  -0.00579  -0.01187
   S      3.12329   3.60920   4.58019  -0.00284   0.00457  -0.00127
   S      1.55869   6.31109   4.57062   0.00012  -0.00280   0.02372
   S      7.80388   0.90317   4.57049   0.00180  -0.00585  -0.01118
   S      6.24243   3.61374   4.55547   0.00003   0.00425  -0.02701
   S      4.68683   6.30810   4.55547  -0.00260  -0.00014   0.01420
freq: 416.36 cm-1
PRIMCOORD161
     55   1
   Ni     1.55913   2.70553   5.87946   0.00003  -0.00000   0.00000
   Mo    -0.00641   1.80219   3.00958  -0.00501  -0.00358   0.00058
   Mo    -1.56975   4.51200   2.99262  -0.00073  -0.00639   0.00094
   Mo    -3.12506   7.20582   2.99260  -0.01148   0.00005   0.00002
   Mo     3.12369   1.80223   3.00958  -0.00490   0.00355  -0.00058
   Mo     1.55868   4.51300   3.00958   0.00119  -0.00013  -0.00002
   Mo    -0.00408   7.21191   3.01147   0.00610  -0.00228   0.00054
   Mo     6.24237   1.80616   3.01134   0.01036   0.00009  -0.00001
   Mo     4.68716   4.51206   2.99247  -0.00051   0.00612  -0.00096
   Mo     3.12140   7.21191   3.01139   0.00620   0.00258  -0.00052
   Mo     1.55875   0.90020   9.08602  -0.00657   0.00009   0.00003
   Mo    -0.00487   3.60850   9.08608   0.00249  -0.00539   0.00144
   Mo    -1.56202   6.31226   9.06569  -0.00657  -0.00055  -0.00124
   Mo     4.68059   0.90335   9.06180   0.00252   0.00528  -0.00293
   Mo     3.12240   3.60851   9.08602   0.00269   0.00528  -0.00147
   Mo     1.55879   6.31054   9.06191   0.01132  -0.00001  -0.00006
   Mo     7.80440   0.90335   9.06179   0.00234  -0.00499   0.00298
   Mo     6.24251   3.60519   9.06556  -0.00573  -0.00011   0.00002
   Mo     4.67961   6.31227   9.06560  -0.00654   0.00033   0.00122
   S      0.03456   1.82577   7.50711   0.00241   0.00368   0.01014
   S     -1.55869   4.50561   7.51460   0.00307   0.00396  -0.01069
   S     -3.12496   7.21852   7.51464   0.00968   0.00002  -0.00020
   S      3.08287   1.82579   7.50702   0.00228  -0.00375  -0.00995
   S      1.55874   4.46573   7.50711  -0.00394   0.00007  -0.00020
   S     -0.00458   7.21148   7.50678  -0.00348  -0.00029  -0.02230
   S      6.24249   1.80681   7.50665  -0.00310  -0.00007   0.00044
   S      4.67620   4.50562   7.51451   0.00294  -0.00371   0.01097
   S      3.12212   7.21149   7.50675  -0.00348   0.00019   0.02184
   S      1.55864   0.90642   1.45529   0.00903  -0.00002  -0.00008
   S      0.00036   3.60549   1.45534   0.00147   0.00457  -0.00416
   S     -1.56085   6.31303   1.44466   0.00324   0.00348  -0.02690
   S      4.68058   0.90336   1.45834  -0.00470  -0.00131  -0.02139
   S      3.11696   3.60551   1.45529   0.00131  -0.00435   0.00427
   S      1.55862   6.31082   1.45839  -0.00689  -0.00006  -0.00044
   S      7.80408   0.90337   1.45827  -0.00466   0.00111   0.02180
   S      6.24244   3.60380   1.44454  -0.00291   0.00009   0.00054
   S      4.67818   6.31310   1.44453   0.00312  -0.00351   0.02641
   S     -0.01026   1.79984  10.62947   0.00101   0.00444  -0.01696
   S     -1.57164   4.51308  10.62700   0.00361   0.00253   0.01071
   S     -3.12492   7.20352  10.62703   0.00783   0.00005   0.00020
   S      3.12781   1.79984  10.62941   0.00085  -0.00459   0.01664
   S      1.55879   4.51750  10.62947  -0.00676   0.00006   0.00033
   S      0.00260   7.21560  10.61538  -0.00253  -0.00187   0.02888
   S      6.24250   1.79852  10.61526   0.00069  -0.00007  -0.00056
   S      4.68921   4.51308  10.62690   0.00350  -0.00232  -0.01101
   S      3.11503   7.21558  10.61535  -0.00248   0.00187  -0.02828
   S      1.55861   0.89910   4.58018   0.00602  -0.00002   0.00005
   S     -0.00577   3.60903   4.58029   0.00096   0.00308   0.00242
   S     -1.56945   6.30807   4.55559   0.00282   0.00236   0.02401
   S      4.68089   0.90318   4.57058  -0.00393  -0.00189   0.01987
   S      3.12329   3.60920   4.58019   0.00087  -0.00293  -0.00247
   S      1.55869   6.31109   4.57062  -0.00703  -0.00004   0.00040
   S      7.80388   0.90317   4.57049  -0.00388   0.00168  -0.02026
   S      6.24243   3.61374   4.55547  -0.00137   0.00007  -0.00049
   S      4.68683   6.30810   4.55547   0.00273  -0.00235  -0.02359
freq: 417.13 cm-1
PRIMCOORD162
     55   1
   Ni     1.55913   2.70553   5.87946   0.00000   0.00001  -0.00001
   Mo    -0.00641   1.80219   3.00958  -0.00548  -0.00327   0.00033
   Mo    -1.56975   4.51200   2.99262   0.00281  -0.00185   0.00132
   Mo    -3.12506   7.20582   2.99260  -0.00001   0.00361   0.00128
   Mo     3.12369   1.80223   3.00958   0.00547  -0.00327   0.00033
   Mo     1.55868   4.51300   3.00958  -0.00000   0.00611   0.00042
   Mo    -0.00408   7.21191   3.01147   0.00842   0.00524  -0.00075
   Mo     6.24237   1.80616   3.01134   0.00001  -0.00984  -0.00078
   Mo     4.68716   4.51206   2.99247  -0.00281  -0.00184   0.00132
   Mo     3.12140   7.21191   3.01139  -0.00840   0.00525  -0.00075
   Mo     1.55875   0.90020   9.08602  -0.00001   0.00644  -0.00148
   Mo    -0.00487   3.60850   9.08608   0.00557  -0.00369  -0.00181
   Mo    -1.56202   6.31226   9.06569   0.00836   0.00526   0.00022
   Mo     4.68059   0.90335   9.06180   0.00289  -0.00163   0.00218
   Mo     3.12240   3.60851   9.08602  -0.00558  -0.00368  -0.00181
   Mo     1.55879   6.31054   9.06191   0.00000   0.00367   0.00189
   Mo     7.80440   0.90335   9.06179  -0.00288  -0.00163   0.00219
   Mo     6.24251   3.60519   9.06556   0.00000  -0.01012   0.00023
   Mo     4.67961   6.31227   9.06560  -0.00836   0.00527   0.00022
   S      0.03456   1.82577   7.50711   0.00025   0.00052   0.00566
   S     -1.55869   4.50561   7.51460  -0.00410   0.00251  -0.01700
   S     -3.12496   7.21852   7.51464   0.00000  -0.00522  -0.01571
   S      3.08287   1.82579   7.50702  -0.00025   0.00052   0.00564
   S      1.55874   4.46573   7.50711   0.00000  -0.00013   0.00462
   S     -0.00458   7.21148   7.50678  -0.00596  -0.00388   0.01481
   S      6.24249   1.80681   7.50665  -0.00001   0.00713   0.01478
   S      4.67620   4.50562   7.51451   0.00410   0.00250  -0.01701
   S      3.12212   7.21149   7.50675   0.00596  -0.00388   0.01482
   S      1.55864   0.90642   1.45529   0.00001   0.00012  -0.00331
   S      0.00036   3.60549   1.45534   0.00017   0.00013  -0.00381
   S     -1.56085   6.31303   1.44466  -0.00429  -0.00271  -0.01871
   S      4.68058   0.90336   1.45834  -0.00528   0.00292   0.02066
   S      3.11696   3.60551   1.45529  -0.00017   0.00012  -0.00382
   S      1.55862   6.31082   1.45839  -0.00000  -0.00629   0.01926
   S      7.80408   0.90337   1.45827   0.00527   0.00292   0.02072
   S      6.24244   3.60380   1.44454  -0.00001   0.00530  -0.01784
   S      4.67818   6.31310   1.44453   0.00429  -0.00272  -0.01866
   S     -0.01026   1.79984  10.62947  -0.00087  -0.00042  -0.00401
   S     -1.57164   4.51308  10.62700  -0.00672   0.00395   0.01991
   S     -3.12492   7.20352  10.62703   0.00000  -0.00792   0.01816
   S      3.12781   1.79984  10.62941   0.00088  -0.00042  -0.00398
   S      1.55879   4.51750  10.62947  -0.00000   0.00126  -0.00204
   S      0.00260   7.21560  10.61538  -0.00494  -0.00306  -0.02110
   S      6.24250   1.79852  10.61526  -0.00000   0.00589  -0.02144
   S      4.68921   4.51308  10.62690   0.00672   0.00395   0.01993
   S      3.11503   7.21558  10.61535   0.00493  -0.00306  -0.02111
   S      1.55861   0.89910   4.58018   0.00001   0.00074   0.00113
   S     -0.00577   3.60903   4.58029   0.00070  -0.00015   0.00139
   S     -1.56945   6.30807   4.55559  -0.00642  -0.00391   0.01589
   S      4.68089   0.90318   4.57058  -0.00552   0.00307  -0.01823
   S      3.12329   3.60920   4.58019  -0.00070  -0.00016   0.00139
   S      1.55869   6.31109   4.57062  -0.00001  -0.00658  -0.01711
   S      7.80388   0.90317   4.57049   0.00551   0.00307  -0.01828
   S      6.24243   3.61374   4.55547  -0.00001   0.00767   0.01503
   S      4.68683   6.30810   4.55547   0.00642  -0.00392   0.01585
freq: 426.60 cm-1
PRIMCOORD163
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00002   0.00000   0.00542
   Mo    -0.00641   1.80219   3.00958   0.00643   0.00357  -0.00133
   Mo    -1.56975   4.51200   2.99262   0.00753  -0.00430   0.00129
   Mo    -3.12506   7.20582   2.99260   0.00000   0.00875   0.00127
   Mo     3.12369   1.80223   3.00958  -0.00642   0.00358  -0.00135
   Mo     1.55868   4.51300   3.00958   0.00004  -0.00742  -0.00129
   Mo    -0.00408   7.21191   3.01147  -0.00091  -0.00054  -0.00074
   Mo     6.24237   1.80616   3.01134  -0.00001   0.00096  -0.00076
   Mo     4.68716   4.51206   2.99247  -0.00755  -0.00432   0.00128
   Mo     3.12140   7.21191   3.01139   0.00095  -0.00054  -0.00072
   Mo     1.55875   0.90020   9.08602   0.00001   0.00564  -0.00083
   Mo    -0.00487   3.60850   9.08608   0.00486  -0.00276  -0.00078
   Mo    -1.56202   6.31226   9.06569   0.00040   0.00030   0.00141
   Mo     4.68059   0.90335   9.06180  -0.00405   0.00231   0.00105
   Mo     3.12240   3.60851   9.08602  -0.00483  -0.00277  -0.00077
   Mo     1.55879   6.31054   9.06191   0.00001  -0.00462   0.00104
   Mo     7.80440   0.90335   9.06179   0.00400   0.00230   0.00102
   Mo     6.24251   3.60519   9.06556  -0.00005  -0.00043   0.00145
   Mo     4.67961   6.31227   9.06560  -0.00038   0.00029   0.00138
   S      0.03456   1.82577   7.50711  -0.00791  -0.00467   0.02121
   S     -1.55869   4.50561   7.51460  -0.00176   0.00099  -0.00435
   S     -3.12496   7.21852   7.51464  -0.00009  -0.00213  -0.00419
   S      3.08287   1.82579   7.50702   0.00790  -0.00467   0.02127
   S      1.55874   4.46573   7.50711  -0.00003   0.00916   0.02126
   S     -0.00458   7.21148   7.50678   0.00110   0.00054  -0.00322
   S      6.24249   1.80681   7.50665   0.00012  -0.00129  -0.00334
   S      4.67620   4.50562   7.51451   0.00180   0.00101  -0.00424
   S      3.12212   7.21149   7.50675  -0.00108   0.00056  -0.00317
   S      1.55864   0.90642   1.45529  -0.00001  -0.00654   0.02424
   S      0.00036   3.60549   1.45534  -0.00574   0.00330   0.02378
   S     -1.56085   6.31303   1.44466  -0.00104  -0.00057  -0.00138
   S      4.68058   0.90336   1.45834   0.00375  -0.00196  -0.00252
   S      3.11696   3.60551   1.45529   0.00573   0.00330   0.02390
   S      1.55862   6.31082   1.45839  -0.00011   0.00435  -0.00277
   S      7.80408   0.90337   1.45827  -0.00375  -0.00195  -0.00258
   S      6.24244   3.60380   1.44454  -0.00003   0.00108  -0.00156
   S      4.67818   6.31310   1.44453   0.00105  -0.00057  -0.00138
   S     -0.01026   1.79984  10.62947  -0.00362  -0.00208  -0.01544
   S     -1.57164   4.51308  10.62700  -0.00361   0.00197   0.00193
   S     -3.12492   7.20352  10.62703   0.00000  -0.00427   0.00189
   S      3.12781   1.79984  10.62941   0.00362  -0.00208  -0.01553
   S      1.55879   4.51750  10.62947  -0.00001   0.00413  -0.01557
   S      0.00260   7.21560  10.61538   0.00112   0.00057  -0.00156
   S      6.24250   1.79852  10.61526   0.00007  -0.00117  -0.00146
   S      4.68921   4.51308  10.62690   0.00365   0.00196   0.00183
   S      3.11503   7.21558  10.61535  -0.00113   0.00058  -0.00155
   S      1.55861   0.89910   4.58018  -0.00002  -0.02473  -0.03131
   S     -0.00577   3.60903   4.58029  -0.02137   0.01238  -0.03094
   S     -1.56945   6.30807   4.55559  -0.00163  -0.00089   0.00068
   S      4.68089   0.90318   4.57058   0.00322  -0.00169   0.00592
   S      3.12329   3.60920   4.58019   0.02140   0.01242  -0.03107
   S      1.55869   6.31109   4.57062  -0.00005   0.00373   0.00605
   S      7.80388   0.90317   4.57049  -0.00322  -0.00168   0.00594
   S      6.24243   3.61374   4.55547   0.00002   0.00177   0.00085
   S      4.68683   6.30810   4.55547   0.00162  -0.00088   0.00065
freq: 463.80 cm-1
PRIMCOORD164
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000   0.00000  -0.00099
   Mo    -0.00641   1.80219   3.00958  -0.00019  -0.00010   0.01033
   Mo    -1.56975   4.51200   2.99262  -0.00102   0.00059   0.00996
   Mo    -3.12506   7.20582   2.99260  -0.00000  -0.00117   0.00996
   Mo     3.12369   1.80223   3.00958   0.00019  -0.00010   0.01033
   Mo     1.55868   4.51300   3.00958  -0.00000   0.00021   0.01033
   Mo    -0.00408   7.21191   3.01147  -0.00036  -0.00020   0.01143
   Mo     6.24237   1.80616   3.01134   0.00000   0.00041   0.01143
   Mo     4.68716   4.51206   2.99247   0.00101   0.00058   0.00996
   Mo     3.12140   7.21191   3.01139   0.00036  -0.00020   0.01143
   Mo     1.55875   0.90020   9.08602   0.00000   0.00001   0.00976
   Mo    -0.00487   3.60850   9.08608   0.00001  -0.00000   0.00976
   Mo    -1.56202   6.31226   9.06569  -0.00010  -0.00006   0.01006
   Mo     4.68059   0.90335   9.06180  -0.00094   0.00054   0.00826
   Mo     3.12240   3.60851   9.08602  -0.00001  -0.00000   0.00976
   Mo     1.55879   6.31054   9.06191   0.00000  -0.00109   0.00826
   Mo     7.80440   0.90335   9.06179   0.00094   0.00054   0.00826
   Mo     6.24251   3.60519   9.06556   0.00000   0.00012   0.01006
   Mo     4.67961   6.31227   9.06560   0.00010  -0.00006   0.01006
   S      0.03456   1.82577   7.50711  -0.00198  -0.00115  -0.01001
   S     -1.55869   4.50561   7.51460   0.00029  -0.00017  -0.01419
   S     -3.12496   7.21852   7.51464   0.00000   0.00035  -0.01419
   S      3.08287   1.82579   7.50702   0.00198  -0.00115  -0.01000
   S      1.55874   4.46573   7.50711  -0.00000   0.00229  -0.01000
   S     -0.00458   7.21148   7.50678   0.00043   0.00025  -0.01369
   S      6.24249   1.80681   7.50665  -0.00000  -0.00050  -0.01369
   S      4.67620   4.50562   7.51451  -0.00029  -0.00017  -0.01419
   S      3.12212   7.21149   7.50675  -0.00044   0.00025  -0.01369
   S      1.55864   0.90642   1.45529   0.00000   0.00052  -0.01777
   S      0.00036   3.60549   1.45534   0.00045  -0.00026  -0.01776
   S     -1.56085   6.31303   1.44466   0.00017   0.00009  -0.01577
   S      4.68058   0.90336   1.45834   0.00034  -0.00020  -0.01820
   S      3.11696   3.60551   1.45529  -0.00045  -0.00026  -0.01776
   S      1.55862   6.31082   1.45839   0.00000   0.00039  -0.01820
   S      7.80408   0.90337   1.45827  -0.00034  -0.00019  -0.01820
   S      6.24244   3.60380   1.44454   0.00000  -0.00019  -0.01577
   S      4.67818   6.31310   1.44453  -0.00017   0.00010  -0.01577
   S     -0.01026   1.79984  10.62947   0.00018   0.00011  -0.01583
   S     -1.57164   4.51308  10.62700   0.00033  -0.00018  -0.01595
   S     -3.12492   7.20352  10.62703  -0.00000   0.00038  -0.01595
   S      3.12781   1.79984  10.62941  -0.00019   0.00011  -0.01583
   S      1.55879   4.51750  10.62947  -0.00000  -0.00021  -0.01583
   S      0.00260   7.21560  10.61538  -0.00048  -0.00028  -0.01366
   S      6.24250   1.79852  10.61526  -0.00000   0.00055  -0.01366
   S      4.68921   4.51308  10.62690  -0.00033  -0.00018  -0.01595
   S      3.11503   7.21558  10.61535   0.00048  -0.00028  -0.01366
   S      1.55861   0.89910   4.58018  -0.00000   0.00032  -0.01070
   S     -0.00577   3.60903   4.58029   0.00028  -0.00017  -0.01070
   S     -1.56945   6.30807   4.55559   0.00066   0.00037  -0.01648
   S      4.68089   0.90318   4.57058   0.00016  -0.00009  -0.01610
   S      3.12329   3.60920   4.58019  -0.00027  -0.00016  -0.01071
   S      1.55869   6.31109   4.57062   0.00000   0.00018  -0.01611
   S      7.80388   0.90317   4.57049  -0.00016  -0.00009  -0.01611
   S      6.24243   3.61374   4.55547  -0.00000  -0.00075  -0.01648
   S      4.68683   6.30810   4.55547  -0.00066   0.00038  -0.01648
freq: 469.73 cm-1
PRIMCOORD165
     55   1
   Ni     1.55913   2.70553   5.87946  -0.00000   0.00000   0.00125
   Mo    -0.00641   1.80219   3.00958   0.00018   0.00010   0.00883
   Mo    -1.56975   4.51200   2.99262  -0.00019   0.00010   0.00908
   Mo    -3.12506   7.20582   2.99260  -0.00000  -0.00021   0.00908
   Mo     3.12369   1.80223   3.00958  -0.00018   0.00010   0.00883
   Mo     1.55868   4.51300   3.00958  -0.00000  -0.00021   0.00883
   Mo    -0.00408   7.21191   3.01147  -0.00032  -0.00018   0.00956
   Mo     6.24237   1.80616   3.01134   0.00000   0.00035   0.00956
   Mo     4.68716   4.51206   2.99247   0.00019   0.00010   0.00908
   Mo     3.12140   7.21191   3.01139   0.00031  -0.00018   0.00956
   Mo     1.55875   0.90020   9.08602   0.00000   0.00029  -0.01077
   Mo    -0.00487   3.60850   9.08608   0.00026  -0.00014  -0.01077
   Mo    -1.56202   6.31226   9.06569   0.00009   0.00005  -0.01087
   Mo     4.68059   0.90335   9.06180   0.00056  -0.00033  -0.00970
   Mo     3.12240   3.60851   9.08602  -0.00026  -0.00014  -0.01077
   Mo     1.55879   6.31054   9.06191  -0.00000   0.00065  -0.00970
   Mo     7.80440   0.90335   9.06179  -0.00056  -0.00033  -0.00970
   Mo     6.24251   3.60519   9.06556   0.00000  -0.00010  -0.01086
   Mo     4.67961   6.31227   9.06560  -0.00009   0.00005  -0.01086
   S      0.03456   1.82577   7.50711  -0.00016  -0.00010   0.01456
   S     -1.55869   4.50561   7.51460  -0.00038   0.00022   0.01538
   S     -3.12496   7.21852   7.51464   0.00001  -0.00043   0.01538
   S      3.08287   1.82579   7.50702   0.00017  -0.00010   0.01457
   S      1.55874   4.46573   7.50711   0.00000   0.00018   0.01458
   S     -0.00458   7.21148   7.50678  -0.00015  -0.00008   0.01534
   S      6.24249   1.80681   7.50665  -0.00001   0.00017   0.01533
   S      4.67620   4.50562   7.51451   0.00038   0.00022   0.01538
   S      3.12212   7.21149   7.50675   0.00015  -0.00008   0.01534
   S      1.55864   0.90642   1.45529   0.00000   0.00020  -0.01425
   S      0.00036   3.60549   1.45534   0.00017  -0.00010  -0.01426
   S     -1.56085   6.31303   1.44466   0.00017   0.00009  -0.01437
   S      4.68058   0.90336   1.45834   0.00040  -0.00021  -0.01567
   S      3.11696   3.60551   1.45529  -0.00017  -0.00010  -0.01426
   S      1.55862   6.31082   1.45839   0.00001   0.00046  -0.01568
   S      7.80408   0.90337   1.45827  -0.00040  -0.00021  -0.01567
   S      6.24244   3.60380   1.44454   0.00001  -0.00016  -0.01437
   S      4.67818   6.31310   1.44453  -0.00017   0.00009  -0.01437
   S     -0.01026   1.79984  10.62947  -0.00032  -0.00019   0.01688
   S     -1.57164   4.51308  10.62700  -0.00045   0.00024   0.01759
   S     -3.12492   7.20352  10.62703  -0.00000  -0.00051   0.01759
   S      3.12781   1.79984  10.62941   0.00032  -0.00019   0.01688
   S      1.55879   4.51750  10.62947   0.00000   0.00036   0.01686
   S      0.00260   7.21560  10.61538   0.00049   0.00029   0.01599
   S      6.24250   1.79852  10.61526  -0.00001  -0.00059   0.01600
   S      4.68921   4.51308  10.62690   0.00045   0.00024   0.01759
   S      3.11503   7.21558  10.61535  -0.00049   0.00029   0.01599
   S      1.55861   0.89910   4.58018  -0.00000  -0.00337  -0.01318
   S     -0.00577   3.60903   4.58029  -0.00290   0.00167  -0.01317
   S     -1.56945   6.30807   4.55559   0.00032   0.00018  -0.01407
   S      4.68089   0.90318   4.57058   0.00011  -0.00003  -0.01338
   S      3.12329   3.60920   4.58019   0.00292   0.00168  -0.01317
   S      1.55869   6.31109   4.57062   0.00000   0.00012  -0.01336
   S      7.80388   0.90317   4.57049  -0.00012  -0.00003  -0.01338
   S      6.24243   3.61374   4.55547  -0.00000  -0.00035  -0.01408
   S      4.68683   6.30810   4.55547  -0.00031   0.00018  -0.01408


==> anc/ModeVectorsAXSF/3x3.tIntercal.axsf <==
ANIMSTEPS 165
CRYSTAL
PRIMVEC
    9.371800321    0.003000607    0.000411694
   -4.683286140    8.117727613   -0.000442330
    0.000555260   -0.000280920   12.167992918
freq: -0.00 cm-1
PRIMCOORD  1
     55   1
   Ni     1.56384   4.51074   5.57619  -0.01009   0.00895  -0.00002
   Mo     0.00516   1.79433   3.00064  -0.01009   0.00895  -0.00002
   Mo    -1.56638   4.51841   3.00023  -0.01009   0.00895  -0.00002
   Mo    -3.12139   7.21575   3.00890  -0.01009   0.00895  -0.00002
   Mo     3.12065   1.79512   3.00058  -0.01009   0.00895  -0.00002
   Mo     1.56384   4.51072   3.02403  -0.01009   0.00895  -0.00002
   Mo    -0.00793   7.21773   3.00021  -0.01009   0.00895  -0.00002
   Mo     6.24888   1.80581   3.00563  -0.01009   0.00895  -0.00002
   Mo     4.69403   4.52027   3.00057  -0.01009   0.00895  -0.00002
   Mo     3.13697   7.21877   3.00061  -0.01009   0.00895  -0.00002
   Mo     1.56258   0.90457   9.15540  -0.01009   0.00895  -0.00002
   Mo    -0.01173   3.60062   9.16982  -0.01009   0.00895  -0.00002
   Mo    -1.55765   6.31300   9.15500  -0.01009   0.00895  -0.00002
   Mo     4.68445   0.90214   9.15562  -0.01009   0.00895  -0.00002
   Mo     3.13859   3.60162   9.17010  -0.01009   0.00895  -0.00002
   Mo     1.56430   6.33038   9.16981  -0.01009   0.00895  -0.00002
   Mo     7.81237   0.90321   9.15602  -0.01009   0.00895  -0.00002
   Mo     6.24934   3.61261   9.15561  -0.01009   0.00895  -0.00002
   Mo     4.68630   6.31501   9.15538  -0.01009   0.00895  -0.00002
   S     -0.00160   1.80798   7.60389  -0.01009   0.00895  -0.00002
   S     -1.55807   4.50636   7.60358  -0.01009   0.00895  -0.00002
   S     -3.12173   7.21602   7.59858  -0.01009   0.00895  -0.00002
   S      3.12649   1.80932   7.60392  -0.01009   0.00895  -0.00002
   S      1.56349   4.51099   7.64304  -0.01009   0.00895  -0.00002
   S      0.00674   7.21667   7.60357  -0.01009   0.00895  -0.00002
   S      6.24834   1.80620   7.60043  -0.01009   0.00895  -0.00002
   S      4.68472   4.50824   7.60391  -0.01009   0.00895  -0.00002
   S      3.12184   7.21792   7.60387  -0.01009   0.00895  -0.00002
   S      1.56306   0.89780   1.44776  -0.01009   0.00895  -0.00002
   S      0.01534   3.61542   1.46569  -0.01009   0.00895  -0.00002
   S     -1.56299   6.31599   1.44722  -0.01009   0.00895  -0.00002
   S      4.68840   0.90363   1.44573  -0.01009   0.00895  -0.00002
   S      3.11286   3.61638   1.46586  -0.01009   0.00895  -0.00002
   S      1.56494   6.29940   1.46568  -0.01009   0.00895  -0.00002
   S      7.80974   0.90463   1.44613  -0.01009   0.00895  -0.00002
   S      6.24994   3.60829   1.44573  -0.01009   0.00895  -0.00002
   S      4.69233   6.31784   1.44774  -0.01009   0.00895  -0.00002
   S     -0.00026   1.79581  10.71693  -0.01009   0.00895  -0.00002
   S     -1.56835   4.51385  10.71674  -0.01009   0.00895  -0.00002
   S     -3.12176   7.21605  10.70497  -0.01009   0.00895  -0.00002
   S      3.12501   1.79676  10.71705  -0.01009   0.00895  -0.00002
   S      1.56314   4.51121  10.71114  -0.01009   0.00895  -0.00002
   S     -0.00487   7.22185  10.71672  -0.01009   0.00895  -0.00002
   S      6.24804   1.80638  10.70763  -0.01009   0.00895  -0.00002
   S      4.69486   4.51582  10.71704  -0.01009   0.00895  -0.00002
   S      3.13305   7.22286  10.71691  -0.01009   0.00895  -0.00002
   S      1.56299   0.89924   4.56329  -0.01009   0.00895  -0.00002
   S     -0.06471   3.56968   4.59761  -0.01009   0.00895  -0.00002
   S     -1.56181   6.31532   4.56305  -0.01009   0.00895  -0.00002
   S      4.68514   0.90176   4.55661  -0.01009   0.00895  -0.00002
   S      3.19294   3.57016   4.59822  -0.01009   0.00895  -0.00002
   S      1.56454   6.39162   4.59760  -0.01009   0.00895  -0.00002
   S      7.81265   0.90297   4.55678  -0.01009   0.00895  -0.00002
   S      6.24994   3.61207   4.55660  -0.01009   0.00895  -0.00002
   S      4.69105   6.31719   4.56327  -0.01009   0.00895  -0.00002
freq: -0.00 cm-1
PRIMCOORD  2
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00893  -0.01006  -0.00098
   Mo     0.00516   1.79433   3.00064  -0.00893  -0.01006  -0.00098
   Mo    -1.56638   4.51841   3.00023  -0.00893  -0.01006  -0.00098
   Mo    -3.12139   7.21575   3.00890  -0.00893  -0.01006  -0.00098
   Mo     3.12065   1.79512   3.00058  -0.00893  -0.01006  -0.00098
   Mo     1.56384   4.51072   3.02403  -0.00893  -0.01006  -0.00098
   Mo    -0.00793   7.21773   3.00021  -0.00893  -0.01006  -0.00098
   Mo     6.24888   1.80581   3.00563  -0.00893  -0.01006  -0.00098
   Mo     4.69403   4.52027   3.00057  -0.00893  -0.01006  -0.00098
   Mo     3.13697   7.21877   3.00061  -0.00893  -0.01006  -0.00098
   Mo     1.56258   0.90457   9.15540  -0.00893  -0.01006  -0.00098
   Mo    -0.01173   3.60062   9.16982  -0.00893  -0.01006  -0.00098
   Mo    -1.55765   6.31300   9.15500  -0.00893  -0.01006  -0.00098
   Mo     4.68445   0.90214   9.15562  -0.00893  -0.01006  -0.00098
   Mo     3.13859   3.60162   9.17010  -0.00893  -0.01006  -0.00098
   Mo     1.56430   6.33038   9.16981  -0.00893  -0.01006  -0.00098
   Mo     7.81237   0.90321   9.15602  -0.00893  -0.01006  -0.00098
   Mo     6.24934   3.61261   9.15561  -0.00893  -0.01006  -0.00098
   Mo     4.68630   6.31501   9.15538  -0.00893  -0.01006  -0.00098
   S     -0.00160   1.80798   7.60389  -0.00893  -0.01006  -0.00098
   S     -1.55807   4.50636   7.60358  -0.00893  -0.01006  -0.00098
   S     -3.12173   7.21602   7.59858  -0.00893  -0.01006  -0.00098
   S      3.12649   1.80932   7.60392  -0.00893  -0.01006  -0.00098
   S      1.56349   4.51099   7.64304  -0.00893  -0.01006  -0.00098
   S      0.00674   7.21667   7.60357  -0.00893  -0.01006  -0.00098
   S      6.24834   1.80620   7.60043  -0.00893  -0.01006  -0.00098
   S      4.68472   4.50824   7.60391  -0.00893  -0.01006  -0.00098
   S      3.12184   7.21792   7.60387  -0.00893  -0.01006  -0.00098
   S      1.56306   0.89780   1.44776  -0.00893  -0.01006  -0.00098
   S      0.01534   3.61542   1.46569  -0.00893  -0.01006  -0.00098
   S     -1.56299   6.31599   1.44722  -0.00893  -0.01006  -0.00098
   S      4.68840   0.90363   1.44573  -0.00893  -0.01006  -0.00098
   S      3.11286   3.61638   1.46586  -0.00893  -0.01006  -0.00098
   S      1.56494   6.29940   1.46568  -0.00893  -0.01006  -0.00098
   S      7.80974   0.90463   1.44613  -0.00893  -0.01006  -0.00098
   S      6.24994   3.60829   1.44573  -0.00893  -0.01006  -0.00098
   S      4.69233   6.31784   1.44774  -0.00893  -0.01006  -0.00098
   S     -0.00026   1.79581  10.71693  -0.00893  -0.01006  -0.00098
   S     -1.56835   4.51385  10.71674  -0.00893  -0.01006  -0.00098
   S     -3.12176   7.21605  10.70497  -0.00893  -0.01006  -0.00098
   S      3.12501   1.79676  10.71705  -0.00893  -0.01006  -0.00098
   S      1.56314   4.51121  10.71114  -0.00893  -0.01006  -0.00098
   S     -0.00487   7.22185  10.71672  -0.00893  -0.01006  -0.00098
   S      6.24804   1.80638  10.70763  -0.00893  -0.01006  -0.00098
   S      4.69486   4.51582  10.71704  -0.00893  -0.01006  -0.00098
   S      3.13305   7.22286  10.71691  -0.00893  -0.01006  -0.00098
   S      1.56299   0.89924   4.56329  -0.00893  -0.01006  -0.00098
   S     -0.06471   3.56968   4.59761  -0.00893  -0.01006  -0.00098
   S     -1.56181   6.31532   4.56305  -0.00893  -0.01006  -0.00098
   S      4.68514   0.90176   4.55661  -0.00893  -0.01006  -0.00098
   S      3.19294   3.57016   4.59822  -0.00893  -0.01006  -0.00098
   S      1.56454   6.39162   4.59760  -0.00893  -0.01006  -0.00098
   S      7.81265   0.90297   4.55678  -0.00893  -0.01006  -0.00098
   S      6.24994   3.61207   4.55660  -0.00893  -0.01006  -0.00098
   S      4.69105   6.31719   4.56327  -0.00893  -0.01006  -0.00098
freq: 0.00 cm-1
PRIMCOORD  3
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00066  -0.00072   0.01345
   Mo     0.00516   1.79433   3.00064  -0.00066  -0.00072   0.01345
   Mo    -1.56638   4.51841   3.00023  -0.00066  -0.00072   0.01345
   Mo    -3.12139   7.21575   3.00890  -0.00066  -0.00072   0.01345
   Mo     3.12065   1.79512   3.00058  -0.00066  -0.00072   0.01345
   Mo     1.56384   4.51072   3.02403  -0.00066  -0.00072   0.01345
   Mo    -0.00793   7.21773   3.00021  -0.00066  -0.00072   0.01345
   Mo     6.24888   1.80581   3.00563  -0.00066  -0.00072   0.01345
   Mo     4.69403   4.52027   3.00057  -0.00066  -0.00072   0.01345
   Mo     3.13697   7.21877   3.00061  -0.00066  -0.00072   0.01345
   Mo     1.56258   0.90457   9.15540  -0.00066  -0.00072   0.01345
   Mo    -0.01173   3.60062   9.16982  -0.00066  -0.00072   0.01345
   Mo    -1.55765   6.31300   9.15500  -0.00066  -0.00072   0.01345
   Mo     4.68445   0.90214   9.15562  -0.00066  -0.00072   0.01345
   Mo     3.13859   3.60162   9.17010  -0.00066  -0.00072   0.01345
   Mo     1.56430   6.33038   9.16981  -0.00066  -0.00072   0.01345
   Mo     7.81237   0.90321   9.15602  -0.00066  -0.00072   0.01345
   Mo     6.24934   3.61261   9.15561  -0.00066  -0.00072   0.01345
   Mo     4.68630   6.31501   9.15538  -0.00066  -0.00072   0.01345
   S     -0.00160   1.80798   7.60389  -0.00066  -0.00072   0.01345
   S     -1.55807   4.50636   7.60358  -0.00066  -0.00072   0.01345
   S     -3.12173   7.21602   7.59858  -0.00066  -0.00072   0.01345
   S      3.12649   1.80932   7.60392  -0.00066  -0.00072   0.01345
   S      1.56349   4.51099   7.64304  -0.00066  -0.00072   0.01345
   S      0.00674   7.21667   7.60357  -0.00066  -0.00072   0.01345
   S      6.24834   1.80620   7.60043  -0.00066  -0.00072   0.01345
   S      4.68472   4.50824   7.60391  -0.00066  -0.00072   0.01345
   S      3.12184   7.21792   7.60387  -0.00066  -0.00072   0.01345
   S      1.56306   0.89780   1.44776  -0.00066  -0.00072   0.01345
   S      0.01534   3.61542   1.46569  -0.00066  -0.00072   0.01345
   S     -1.56299   6.31599   1.44722  -0.00066  -0.00072   0.01345
   S      4.68840   0.90363   1.44573  -0.00066  -0.00072   0.01345
   S      3.11286   3.61638   1.46586  -0.00066  -0.00072   0.01345
   S      1.56494   6.29940   1.46568  -0.00066  -0.00072   0.01345
   S      7.80974   0.90463   1.44613  -0.00066  -0.00072   0.01345
   S      6.24994   3.60829   1.44573  -0.00066  -0.00072   0.01345
   S      4.69233   6.31784   1.44774  -0.00066  -0.00072   0.01345
   S     -0.00026   1.79581  10.71693  -0.00066  -0.00072   0.01345
   S     -1.56835   4.51385  10.71674  -0.00066  -0.00072   0.01345
   S     -3.12176   7.21605  10.70497  -0.00066  -0.00072   0.01345
   S      3.12501   1.79676  10.71705  -0.00066  -0.00072   0.01345
   S      1.56314   4.51121  10.71114  -0.00066  -0.00072   0.01345
   S     -0.00487   7.22185  10.71672  -0.00066  -0.00072   0.01345
   S      6.24804   1.80638  10.70763  -0.00066  -0.00072   0.01345
   S      4.69486   4.51582  10.71704  -0.00066  -0.00072   0.01345
   S      3.13305   7.22286  10.71691  -0.00066  -0.00072   0.01345
   S      1.56299   0.89924   4.56329  -0.00066  -0.00072   0.01345
   S     -0.06471   3.56968   4.59761  -0.00066  -0.00072   0.01345
   S     -1.56181   6.31532   4.56305  -0.00066  -0.00072   0.01345
   S      4.68514   0.90176   4.55661  -0.00066  -0.00072   0.01345
   S      3.19294   3.57016   4.59822  -0.00066  -0.00072   0.01345
   S      1.56454   6.39162   4.59760  -0.00066  -0.00072   0.01345
   S      7.81265   0.90297   4.55678  -0.00066  -0.00072   0.01345
   S      6.24994   3.61207   4.55660  -0.00066  -0.00072   0.01345
   S      4.69105   6.31719   4.56327  -0.00066  -0.00072   0.01345
freq: 29.57 cm-1
PRIMCOORD  4
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00395   0.00936   0.00002
   Mo     0.00516   1.79433   3.00064  -0.00526   0.01241  -0.00016
   Mo    -1.56638   4.51841   3.00023  -0.00521   0.01250   0.00004
   Mo    -3.12139   7.21575   3.00890  -0.00522   0.01258   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00502   0.01223  -0.00043
   Mo     1.56384   4.51072   3.02403  -0.00508   0.01220  -0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00499   0.01219   0.00047
   Mo     6.24888   1.80581   3.00563  -0.00520   0.01253   0.00001
   Mo     4.69403   4.52027   3.00057  -0.00493   0.01250  -0.00029
   Mo     3.13697   7.21877   3.00061  -0.00532   0.01222   0.00039
   Mo     1.56258   0.90457   9.15540   0.00541  -0.01288  -0.00036
   Mo    -0.01173   3.60062   9.16982   0.00528  -0.01260  -0.00019
   Mo    -1.55765   6.31300   9.15500   0.00534  -0.01299   0.00029
   Mo     4.68445   0.90214   9.15562   0.00523  -0.01271   0.00002
   Mo     3.13859   3.60162   9.17010   0.00496  -0.01253  -0.00115
   Mo     1.56430   6.33038   9.16981   0.00522  -0.01219   0.00134
   Mo     7.81237   0.90321   9.15602   0.00553  -0.01280   0.00014
   Mo     6.24934   3.61261   9.15561   0.00528  -0.01303  -0.00018
   Mo     4.68630   6.31501   9.15538   0.00538  -0.01300   0.00004
   S     -0.00160   1.80798   7.60389   0.00534  -0.01276  -0.00022
   S     -1.55807   4.50636   7.60358   0.00524  -0.01277   0.00001
   S     -3.12173   7.21602   7.59858   0.00547  -0.01315   0.00001
   S      3.12649   1.80932   7.60392   0.00529  -0.01303  -0.00065
   S      1.56349   4.51099   7.64304   0.00437  -0.01052   0.00003
   S      0.00674   7.21667   7.60357   0.00553  -0.01289   0.00068
   S      6.24834   1.80620   7.60043   0.00545  -0.01308  -0.00000
   S      4.68472   4.50824   7.60391   0.00554  -0.01268  -0.00049
   S      3.12184   7.21792   7.60387   0.00504  -0.01288   0.00059
   S      1.56306   0.89780   1.44776  -0.00524   0.01232  -0.00021
   S      0.01534   3.61542   1.46569  -0.00520   0.01238  -0.00004
   S     -1.56299   6.31599   1.44722  -0.00499   0.01248   0.00018
   S      4.68840   0.90363   1.44573  -0.00488   0.01192   0.00002
   S      3.11286   3.61638   1.46586  -0.00501   0.01232  -0.00020
   S      1.56494   6.29940   1.46568  -0.00512   0.01224   0.00023
   S      7.80974   0.90463   1.44613  -0.00527   0.01207   0.00013
   S      6.24994   3.60829   1.44573  -0.00495   0.01233  -0.00014
   S      4.69233   6.31784   1.44774  -0.00528   0.01260   0.00003
   S     -0.00026   1.79581  10.71693   0.00562  -0.01259  -0.00020
   S     -1.56835   4.51385  10.71674   0.00518  -0.01302   0.00003
   S     -3.12176   7.21605  10.70497   0.00527  -0.01267  -0.00003
   S      3.12501   1.79676  10.71705   0.00505  -0.01219  -0.00061
   S      1.56314   4.51121  10.71114   0.00537  -0.01292  -0.00001
   S     -0.00487   7.22185  10.71672   0.00479  -0.01224   0.00069
   S      6.24804   1.80638  10.70763   0.00528  -0.01268  -0.00001
   S      4.69486   4.51582  10.71704   0.00490  -0.01315  -0.00049
   S      3.13305   7.22286  10.71691   0.00586  -0.01244   0.00060
   S      1.56299   0.89924   4.56329  -0.00509   0.01263  -0.00016
   S     -0.06471   3.56968   4.59761  -0.00530   0.01223  -0.00010
   S     -1.56181   6.31532   4.56305  -0.00535   0.01242   0.00014
   S      4.68514   0.90176   4.55661  -0.00516   0.01248   0.00001
   S      3.19294   3.57016   4.59822  -0.00420   0.01178  -0.00059
   S      1.56454   6.39162   4.59760  -0.00509   0.01108   0.00069
   S      7.81265   0.90297   4.55678  -0.00523   0.01248   0.00002
   S      6.24994   3.61207   4.55660  -0.00518   0.01255   0.00001
   S      4.69105   6.31719   4.56327  -0.00506   0.01231   0.00004
freq: 30.08 cm-1
PRIMCOORD  5
     55   1
   Ni     1.56384   4.51074   5.57619   0.00958   0.00389   0.00003
   Mo     0.00516   1.79433   3.00064   0.01232   0.00490  -0.00035
   Mo    -1.56638   4.51841   3.00023   0.01214   0.00518  -0.00037
   Mo    -3.12139   7.21575   3.00890   0.01255   0.00522   0.00009
   Mo     3.12065   1.79512   3.00058   0.01241   0.00534   0.00028
   Mo     1.56384   4.51072   3.02403   0.01224   0.00506   0.00007
   Mo    -0.00793   7.21773   3.00021   0.01249   0.00509   0.00018
   Mo     6.24888   1.80581   3.00563   0.01252   0.00521   0.00009
   Mo     4.69403   4.52027   3.00057   0.01224   0.00520   0.00044
   Mo     3.13697   7.21877   3.00061   0.01234   0.00503   0.00035
   Mo     1.56258   0.90457   9.15540  -0.01300  -0.00535  -0.00024
   Mo    -0.01173   3.60062   9.16982  -0.01225  -0.00504  -0.00151
   Mo    -1.55765   6.31300   9.15500  -0.01292  -0.00540  -0.00032
   Mo     4.68445   0.90214   9.15562  -0.01303  -0.00541   0.00009
   Mo     3.13859   3.60162   9.17010  -0.01239  -0.00540   0.00081
   Mo     1.56430   6.33038   9.16981  -0.01257  -0.00506   0.00048
   Mo     7.81237   0.90321   9.15602  -0.01289  -0.00518  -0.00021
   Mo     6.24934   3.61261   9.15561  -0.01273  -0.00540  -0.00017
   Mo     4.68630   6.31501   9.15538  -0.01291  -0.00539   0.00028
   S     -0.00160   1.80798   7.60389  -0.01277  -0.00560  -0.00077
   S     -1.55807   4.50636   7.60358  -0.01304  -0.00515  -0.00079
   S     -3.12173   7.21602   7.59858  -0.01318  -0.00547  -0.00009
   S      3.12649   1.80932   7.60392  -0.01281  -0.00509   0.00023
   S      1.56349   4.51099   7.64304  -0.01049  -0.00437  -0.00002
   S      0.00674   7.21667   7.60357  -0.01262  -0.00536   0.00007
   S      6.24834   1.80620   7.60043  -0.01314  -0.00543  -0.00010
   S      4.68472   4.50824   7.60391  -0.01294  -0.00542   0.00042
   S      3.12184   7.21792   7.60387  -0.01283  -0.00536   0.00028
   S      1.56306   0.89780   1.44776   0.01260   0.00512  -0.00000
   S      0.01534   3.61542   1.46569   0.01225   0.00505  -0.00016
   S     -1.56299   6.31599   1.44722   0.01241   0.00534  -0.00005
   S      4.68840   0.90363   1.44573   0.01229   0.00515   0.00024
   S      3.11286   3.61638   1.46586   0.01233   0.00521   0.00022
   S      1.56494   6.29940   1.46568   0.01234   0.00508   0.00017
   S      7.80974   0.90463   1.44613   0.01213   0.00481  -0.00002
   S      6.24994   3.60829   1.44573   0.01189   0.00512   0.00002
   S      4.69233   6.31784   1.44774   0.01229   0.00507   0.00030
   S     -0.00026   1.79581  10.71693  -0.01272  -0.00461  -0.00076
   S     -1.56835   4.51385  10.71674  -0.01210  -0.00554  -0.00080
   S     -3.12176   7.21605  10.70497  -0.01271  -0.00526  -0.00010
   S      3.12501   1.79676  10.71705  -0.01296  -0.00569   0.00025
   S      1.56314   4.51121  10.71114  -0.01290  -0.00537  -0.00007
   S     -0.00487   7.22185  10.71672  -0.01304  -0.00536   0.00007
   S      6.24804   1.80638  10.70763  -0.01273  -0.00526  -0.00010
   S      4.69486   4.51582  10.71704  -0.01221  -0.00532   0.00044
   S      3.13305   7.22286  10.71691  -0.01258  -0.00488   0.00030
   S      1.56299   0.89924   4.56329   0.01226   0.00525   0.00003
   S     -0.06471   3.56968   4.59761   0.01124   0.00446  -0.00066
   S     -1.56181   6.31532   4.56305   0.01246   0.00499  -0.00000
   S      4.68514   0.90176   4.55661   0.01252   0.00520   0.00010
   S      3.19294   3.57016   4.59822   0.01169   0.00551   0.00052
   S      1.56454   6.39162   4.59760   0.01228   0.00461   0.00037
   S      7.81265   0.90297   4.55678   0.01250   0.00517   0.00008
   S      6.24994   3.61207   4.55660   0.01246   0.00521   0.00009
   S      4.69105   6.31719   4.56327   0.01256   0.00527   0.00026
freq: 65.62 cm-1
PRIMCOORD  6
     55   1
   Ni     1.56384   4.51074   5.57619   0.00007  -0.00012  -0.00284
   Mo     0.00516   1.79433   3.00064   0.00004   0.00022  -0.01364
   Mo    -1.56638   4.51841   3.00023   0.00053  -0.00007  -0.01373
   Mo    -3.12139   7.21575   3.00890   0.00000   0.00008  -0.01484
   Mo     3.12065   1.79512   3.00058   0.00020   0.00029  -0.01368
   Mo     1.56384   4.51072   3.02403   0.00005  -0.00003  -0.01007
   Mo    -0.00793   7.21773   3.00021   0.00044  -0.00003  -0.01369
   Mo     6.24888   1.80581   3.00563   0.00015   0.00013  -0.01505
   Mo     4.69403   4.52027   3.00057  -0.00027  -0.00013  -0.01376
   Mo     3.13697   7.21877   3.00061  -0.00046  -0.00009  -0.01366
   Mo     1.56258   0.90457   9.15540   0.00011   0.00012   0.01528
   Mo    -0.01173   3.60062   9.16982   0.00085   0.00040   0.01079
   Mo    -1.55765   6.31300   9.15500  -0.00031  -0.00019   0.01540
   Mo     4.68445   0.90214   9.15562  -0.00010  -0.00011   0.01531
   Mo     3.13859   3.60162   9.17010  -0.00093   0.00089   0.01071
   Mo     1.56430   6.33038   9.16981  -0.00036  -0.00088   0.01064
   Mo     7.81237   0.90321   9.15602   0.00013  -0.00017   0.01507
   Mo     6.24934   3.61261   9.15561  -0.00016  -0.00031   0.01527
   Mo     4.68630   6.31501   9.15538  -0.00003  -0.00009   0.01508
   S     -0.00160   1.80798   7.60389   0.00027  -0.00167   0.01386
   S     -1.55807   4.50636   7.60358  -0.00160   0.00048   0.01406
   S     -3.12173   7.21602   7.59858   0.00018   0.00022   0.01571
   S      3.12649   1.80932   7.60392   0.00023  -0.00143   0.01400
   S      1.56349   4.51099   7.64304  -0.00023   0.00030   0.00368
   S      0.00674   7.21667   7.60357  -0.00194   0.00076   0.01395
   S      6.24834   1.80620   7.60043  -0.00003  -0.00037   0.01566
   S      4.68472   4.50824   7.60391   0.00143   0.00063   0.01381
   S      3.12184   7.21792   7.60387   0.00132   0.00069   0.01378
   S      1.56306   0.89780   1.44776   0.00015   0.00046  -0.01385
   S      0.01534   3.61542   1.46569   0.00140   0.00041  -0.01207
   S     -1.56299   6.31599   1.44722   0.00048  -0.00008  -0.01385
   S      4.68840   0.90363   1.44573  -0.00025  -0.00013  -0.01393
   S      3.11286   3.61638   1.46586  -0.00125   0.00049  -0.01208
   S      1.56494   6.29940   1.46568  -0.00004  -0.00112  -0.01209
   S      7.80974   0.90463   1.44613   0.00045  -0.00022  -0.01390
   S      6.24994   3.60829   1.44573   0.00030   0.00065  -0.01391
   S      4.69233   6.31784   1.44774  -0.00050  -0.00012  -0.01384
   S     -0.00026   1.79581  10.71693   0.00006   0.00181   0.01347
   S     -1.56835   4.51385  10.71674   0.00150  -0.00120   0.01354
   S     -3.12176   7.21605  10.70497  -0.00041   0.00021   0.01535
   S      3.12501   1.79676  10.71705  -0.00003   0.00219   0.01346
   S      1.56314   4.51121  10.71114   0.00000   0.00037   0.01003
   S     -0.00487   7.22185  10.71672   0.00127  -0.00111   0.01356
   S      6.24804   1.80638  10.70763   0.00019  -0.00049   0.01528
   S      4.69486   4.51582  10.71704  -0.00171  -0.00087   0.01346
   S      3.13305   7.22286  10.71691  -0.00171  -0.00114   0.01328
   S      1.56299   0.89924   4.56329   0.00021  -0.00038  -0.01432
   S     -0.06471   3.56968   4.59761   0.00096   0.00039  -0.01108
   S     -1.56181   6.31532   4.56305  -0.00026   0.00041  -0.01438
   S      4.68514   0.90176   4.55661   0.00067   0.00036  -0.01435
   S      3.19294   3.57016   4.59822  -0.00078   0.00044  -0.01111
   S      1.56454   6.39162   4.59760  -0.00006  -0.00114  -0.01106
   S      7.81265   0.90297   4.55678  -0.00049   0.00030  -0.01431
   S      6.24994   3.61207   4.55660   0.00020  -0.00033  -0.01447
   S      4.69105   6.31719   4.56327   0.00027   0.00034  -0.01440
freq: 118.58 cm-1
PRIMCOORD  7
     55   1
   Ni     1.56384   4.51074   5.57619   0.05276  -0.00643   0.00000
   Mo     0.00516   1.79433   3.00064  -0.00679   0.00788   0.00919
   Mo    -1.56638   4.51841   3.00023   0.00589   0.00193   0.01391
   Mo    -3.12139   7.21575   3.00890  -0.01161   0.00135   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00502  -0.00819  -0.01179
   Mo     1.56384   4.51072   3.02403   0.01538  -0.00186  -0.00000
   Mo    -0.00793   7.21773   3.00021  -0.00643  -0.00709   0.00569
   Mo     6.24888   1.80581   3.00563  -0.00839   0.00106  -0.00002
   Mo     4.69403   4.52027   3.00057   0.00610   0.00077  -0.01495
   Mo     3.13697   7.21877   3.00061  -0.00816   0.00640  -0.00209
   Mo     1.56258   0.90457   9.15540  -0.00308   0.00022   0.00087
   Mo    -0.01173   3.60062   9.16982   0.00351   0.00186  -0.01043
   Mo    -1.55765   6.31300   9.15500  -0.00208  -0.00014  -0.00649
   Mo     4.68445   0.90214   9.15562  -0.00197  -0.00244   0.00270
   Mo     3.13859   3.60162   9.17010   0.00399  -0.00223   0.01202
   Mo     1.56430   6.33038   9.16981   0.00032  -0.00056  -0.00162
   Mo     7.81237   0.90321   9.15602  -0.00254   0.00234  -0.00310
   Mo     6.24934   3.61261   9.15561   0.00185   0.00045   0.00046
   Mo     4.68630   6.31501   9.15538  -0.00221   0.00084   0.00566
   S     -0.00160   1.80798   7.60389  -0.00021  -0.00164  -0.00548
   S     -1.55807   4.50636   7.60358  -0.00173   0.00008  -0.00725
   S     -3.12173   7.21602   7.59858  -0.00736   0.00089   0.00001
   S      3.12649   1.80932   7.60392  -0.00040   0.00186   0.00676
   S      1.56349   4.51099   7.64304   0.01561  -0.00190  -0.00000
   S      0.00674   7.21667   7.60357   0.00022   0.00057  -0.00247
   S      6.24834   1.80620   7.60043  -0.00552   0.00069   0.00003
   S      4.68472   4.50824   7.60391  -0.00193  -0.00026   0.00796
   S      3.12184   7.21792   7.60387   0.00062  -0.00012   0.00051
   S      1.56306   0.89780   1.44776  -0.01882   0.00054  -0.00109
   S      0.01534   3.61542   1.46569   0.00395   0.00596   0.01019
   S     -1.56299   6.31599   1.44722  -0.00754  -0.00426   0.00817
   S      4.68840   0.90363   1.44573  -0.00267  -0.01269  -0.00262
   S      3.11286   3.61638   1.46586   0.00528  -0.00555  -0.01177
   S      1.56494   6.29940   1.46568  -0.00506  -0.00095   0.00158
   S      7.80974   0.90463   1.44613  -0.00546   0.01039   0.00309
   S      6.24994   3.60829   1.44573   0.01575   0.00131  -0.00044
   S      4.69233   6.31784   1.44774  -0.00909   0.00804  -0.00714
   S     -0.00026   1.79581  10.71693  -0.00365   0.00618  -0.00540
   S     -1.56835   4.51385  10.71674   0.00638   0.00095  -0.00710
   S     -3.12176   7.21605  10.70497   0.00122  -0.00015   0.00001
   S      3.12501   1.79676  10.71705  -0.00230  -0.00684   0.00666
   S      1.56314   4.51121  10.71114  -0.00306   0.00042  -0.00003
   S     -0.00487   7.22185  10.71672  -0.00314  -0.00544  -0.00237
   S      6.24804   1.80638  10.70763  -0.00059   0.00005   0.00003
   S      4.69486   4.51582  10.71704   0.00659   0.00071   0.00779
   S      3.13305   7.22286  10.71691  -0.00462   0.00458   0.00045
   S      1.56299   0.89924   4.56329  -0.00441   0.00167  -0.00115
   S     -0.06471   3.56968   4.59761   0.02134   0.00996   0.01234
   S     -1.56181   6.31532   4.56305  -0.01230   0.00503   0.00859
   S      4.68514   0.90176   4.55661  -0.01076  -0.00370  -0.00295
   S      3.19294   3.57016   4.59822   0.02407  -0.01238  -0.01429
   S      1.56454   6.39162   4.59760   0.00357  -0.00353   0.00191
   S      7.81265   0.90297   4.55678  -0.01185   0.00533   0.00341
   S      6.24994   3.61207   4.55660  -0.00382   0.00172  -0.00050
   S      4.69105   6.31719   4.56327  -0.01126  -0.00347  -0.00744
freq: 118.84 cm-1
PRIMCOORD  8
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00646  -0.05244  -0.00003
   Mo     0.00516   1.79433   3.00064  -0.00686  -0.00208  -0.01184
   Mo    -1.56638   4.51841   3.00023  -0.00185   0.01076  -0.00542
   Mo    -3.12139   7.21575   3.00890   0.00151   0.01188   0.00006
   Mo     3.12065   1.79512   3.00058   0.00821  -0.00008  -0.00937
   Mo     1.56384   4.51072   3.02403  -0.00192  -0.01548   0.00001
   Mo    -0.00793   7.21773   3.00021   0.00793  -0.00179   0.01387
   Mo     6.24888   1.80581   3.00563   0.00096   0.00805   0.00004
   Mo     4.69403   4.52027   3.00057   0.00044   0.01089  -0.00195
   Mo     3.13697   7.21877   3.00061  -0.00609  -0.00350   0.01491
   Mo     1.56258   0.90457   9.15540   0.00036   0.00192   0.00718
   Mo    -0.01173   3.60062   9.16982  -0.00248  -0.00168   0.00791
   Mo    -1.55765   6.31300   9.15500   0.00078   0.00288  -0.00285
   Mo     4.68445   0.90214   9.15562   0.00262  -0.00011  -0.00209
   Mo     3.13859   3.60162   9.17010   0.00151  -0.00115   0.00518
   Mo     1.56430   6.33038   9.16981  -0.00006  -0.00487  -0.01322
   Mo     7.81237   0.90321   9.15602  -0.00207  -0.00078  -0.00141
   Mo     6.24934   3.61261   9.15561  -0.00020   0.00357   0.00336
   Mo     4.68630   6.31501   9.15538  -0.00019   0.00270  -0.00434
   S     -0.00160   1.80798   7.60389   0.00085   0.00111   0.00605
   S     -1.55807   4.50636   7.60358   0.00115  -0.00072   0.00360
   S     -3.12173   7.21602   7.59858   0.00092   0.00749  -0.00002
   S      3.12649   1.80932   7.60392  -0.00083   0.00075   0.00457
   S      1.56349   4.51099   7.64304  -0.00195  -0.01573  -0.00004
   S      0.00674   7.21667   7.60357  -0.00155   0.00163  -0.00791
   S      6.24834   1.80620   7.60043   0.00070   0.00553  -0.00007
   S      4.68472   4.50824   7.60391  -0.00068  -0.00072   0.00176
   S      3.12184   7.21792   7.60387   0.00146   0.00159  -0.00829
   S      1.56306   0.89780   1.44776   0.00222   0.00496  -0.00887
   S      0.01534   3.61542   1.46569  -0.00638   0.00121  -0.00764
   S     -1.56299   6.31599   1.44722   0.00701   0.01606   0.00353
   S      4.68840   0.90363   1.44573   0.01193  -0.00789   0.00194
   S      3.11286   3.61638   1.46586   0.00522   0.00272  -0.00499
   S      1.56494   6.29940   1.46568   0.00067  -0.00802   0.01274
   S      7.80974   0.90463   1.44613  -0.01098  -0.01079   0.00134
   S      6.24994   3.60829   1.44573  -0.00189   0.01051  -0.00315
   S      4.69233   6.31784   1.44774  -0.00486   0.01458   0.00544
   S     -0.00026   1.79581  10.71693  -0.00529  -0.00349   0.00593
   S     -1.56835   4.51385  10.71674  -0.00181   0.00679   0.00357
   S     -3.12176   7.21605  10.70497  -0.00014  -0.00133   0.00002
   S      3.12501   1.79676  10.71705   0.00596  -0.00185   0.00447
   S      1.56314   4.51121  10.71114   0.00033   0.00326  -0.00004
   S     -0.00487   7.22185  10.71672   0.00645  -0.00300  -0.00777
   S      6.24804   1.80638  10.70763   0.00011   0.00047  -0.00004
   S      4.69486   4.51582  10.71704   0.00026   0.00678   0.00175
   S      3.13305   7.22286  10.71691  -0.00548  -0.00431  -0.00814
   S      1.56299   0.89924   4.56329   0.00056   0.01457  -0.00925
   S     -0.06471   3.56968   4.59761  -0.01393  -0.01131  -0.00922
   S     -1.56181   6.31532   4.56305  -0.00286   0.00644   0.00373
   S      4.68514   0.90176   4.55661   0.00563   0.00665   0.00219
   S      3.19294   3.57016   4.59822   0.00835  -0.00851  -0.00605
   S      1.56454   6.39162   4.59760  -0.00048  -0.02913   0.01529
   S      7.81265   0.90297   4.55678  -0.00305   0.00543   0.00149
   S      6.24994   3.61207   4.55660   0.00046   0.01357  -0.00356
   S      4.69105   6.31719   4.56327   0.00596   0.00744   0.00567
freq: 130.07 cm-1
PRIMCOORD  9
     55   1
   Ni     1.56384   4.51074   5.57619   0.00012  -0.00008  -0.00255
   Mo     0.00516   1.79433   3.00064  -0.00006   0.00009   0.00062
   Mo    -1.56638   4.51841   3.00023   0.00014   0.00003  -0.00042
   Mo    -3.12139   7.21575   3.00890  -0.00006  -0.00002   0.02864
   Mo     3.12065   1.79512   3.00058  -0.00003   0.00001   0.00031
   Mo     1.56384   4.51072   3.02403   0.00015  -0.00006  -0.00156
   Mo    -0.00793   7.21773   3.00021   0.00004  -0.00010  -0.00021
   Mo     6.24888   1.80581   3.00563  -0.00006   0.00006  -0.02686
   Mo     4.69403   4.52027   3.00057  -0.00005  -0.00001   0.00013
   Mo     3.13697   7.21877   3.00061  -0.00011   0.00003   0.00065
   Mo     1.56258   0.90457   9.15540  -0.00006  -0.00025  -0.01544
   Mo    -0.01173   3.60062   9.16982   0.00008   0.00000  -0.00161
   Mo    -1.55765   6.31300   9.15500  -0.00018   0.00012  -0.01442
   Mo     4.68445   0.90214   9.15562  -0.00019  -0.00012   0.01678
   Mo     3.13859   3.60162   9.17010   0.00007  -0.00008  -0.00170
   Mo     1.56430   6.33038   9.16981   0.00003  -0.00007  -0.00172
   Mo     7.81237   0.90321   9.15602   0.00008  -0.00003   0.01601
   Mo     6.24934   3.61261   9.15561   0.00002   0.00026   0.01702
   Mo     4.68630   6.31501   9.15538   0.00014   0.00015  -0.01531
   S     -0.00160   1.80798   7.60389  -0.01162  -0.00043  -0.00044
   S     -1.55807   4.50636   7.60358  -0.00646  -0.00953   0.00045
   S     -3.12173   7.21602   7.59858   0.00030  -0.00027  -0.02006
   S      3.12649   1.80932   7.60392   0.01182  -0.00074  -0.00014
   S      1.56349   4.51099   7.64304   0.00007  -0.00009  -0.00233
   S      0.00674   7.21667   7.60357   0.00501   0.01031   0.00030
   S      6.24834   1.80620   7.60043  -0.00036   0.00035   0.02226
   S      4.68472   4.50824   7.60391   0.00660  -0.00988   0.00003
   S      3.12184   7.21792   7.60387  -0.00537   0.01028  -0.00043
   S      1.56306   0.89780   1.44776  -0.00021  -0.01181   0.01287
   S      0.01534   3.61542   1.46569   0.00023  -0.00033  -0.00074
   S     -1.56299   6.31599   1.44722  -0.01049   0.00614   0.01218
   S      4.68840   0.90363   1.44573  -0.01040  -0.00583  -0.01163
   S      3.11286   3.61638   1.46586   0.00014  -0.00017  -0.00066
   S      1.56494   6.29940   1.46568   0.00034   0.00006  -0.00064
   S      7.80974   0.90463   1.44613   0.01041  -0.00600  -0.01114
   S      6.24994   3.60829   1.44573  -0.00016   0.01186  -0.01181
   S      4.69233   6.31784   1.44774   0.01006   0.00612   0.01280
   S     -0.00026   1.79581  10.71693   0.01187   0.00024  -0.00049
   S     -1.56835   4.51385  10.71674   0.00659   0.00999   0.00040
   S     -3.12176   7.21605  10.70497  -0.00036   0.00024  -0.01947
   S      3.12501   1.79676  10.71705  -0.01223   0.00037  -0.00018
   S      1.56314   4.51121  10.71114   0.00015  -0.00006  -0.00235
   S     -0.00487   7.22185  10.71672  -0.00530  -0.01059   0.00025
   S      6.24804   1.80638  10.70763   0.00020  -0.00018   0.02170
   S      4.69486   4.51582  10.71704  -0.00655   0.01036  -0.00002
   S      3.13305   7.22286  10.71691   0.00562  -0.01036  -0.00047
   S      1.56299   0.89924   4.56329   0.00006   0.01178   0.01297
   S     -0.06471   3.56968   4.59761  -0.00058   0.00005  -0.00058
   S     -1.56181   6.31532   4.56305   0.01044  -0.00612   0.01231
   S      4.68514   0.90176   4.55661   0.01043   0.00579  -0.01181
   S      3.19294   3.57016   4.59822   0.00063  -0.00032  -0.00043
   S      1.56454   6.39162   4.59760  -0.00027   0.00050  -0.00046
   S      7.81265   0.90297   4.55678  -0.01072   0.00623  -0.01125
   S      6.24994   3.61207   4.55660   0.00023  -0.01181  -0.01199
   S      4.69105   6.31719   4.56327  -0.01022  -0.00607   0.01291
freq: 130.75 cm-1
PRIMCOORD 10
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00583   0.00016  -0.00003
   Mo     0.00516   1.79433   3.00064   0.00354  -0.00207  -0.00675
   Mo    -1.56638   4.51841   3.00023  -0.00339   0.00078   0.01409
   Mo    -3.12139   7.21575   3.00890   0.00195   0.00001   0.00051
   Mo     3.12065   1.79512   3.00058   0.00343   0.00226   0.00539
   Mo     1.56384   4.51072   3.02403  -0.00810   0.00019  -0.00000
   Mo    -0.00793   7.21773   3.00021   0.00102   0.00439   0.01968
   Mo     6.24888   1.80581   3.00563   0.00600  -0.00019  -0.00064
   Mo     4.69403   4.52027   3.00057  -0.00326  -0.00103  -0.01305
   Mo     3.13697   7.21877   3.00061   0.00118  -0.00441  -0.01961
   Mo     1.56258   0.90457   9.15540   0.00216   0.00008   0.00058
   Mo    -0.01173   3.60062   9.16982  -0.00227  -0.00034  -0.00024
   Mo    -1.55765   6.31300   9.15500  -0.00015   0.00134  -0.02099
   Mo     4.68445   0.90214   9.15562   0.00235   0.00167  -0.01884
   Mo     3.13859   3.60162   9.17010  -0.00227   0.00047   0.00020
   Mo     1.56430   6.33038   9.16981  -0.00154  -0.00001   0.00009
   Mo     7.81237   0.90321   9.15602   0.00242  -0.00174   0.02060
   Mo     6.24934   3.61261   9.15561  -0.00050  -0.00009  -0.00053
   Mo     4.68630   6.31501   9.15538  -0.00005  -0.00139   0.01952
   S     -0.00160   1.80798   7.60389  -0.00541  -0.00594   0.00930
   S     -1.55807   4.50636   7.60358  -0.00194  -0.00774  -0.00942
   S     -3.12173   7.21602   7.59858  -0.01564   0.00064  -0.00041
   S      3.12649   1.80932   7.60392  -0.00521   0.00546  -0.00807
   S      1.56349   4.51099   7.64304  -0.00249   0.00006  -0.00002
   S      0.00674   7.21667   7.60357   0.00806  -0.00133  -0.01742
   S      6.24834   1.80620   7.60043   0.01752  -0.00069   0.00054
   S      4.68472   4.50824   7.60391  -0.00226   0.00726   0.00826
   S      3.12184   7.21792   7.60387   0.00753   0.00227   0.01763
   S      1.56306   0.89780   1.44776   0.01047  -0.00046  -0.00036
   S      0.01534   3.61542   1.46569  -0.01055   0.00416   0.00288
   S     -1.56299   6.31599   1.44722   0.00888   0.00054   0.01495
   S      4.68840   0.90363   1.44573   0.00270  -0.00317   0.01036
   S      3.11286   3.61638   1.46586  -0.01024  -0.00315  -0.00301
   S      1.56494   6.29940   1.46568  -0.01685   0.00013   0.00002
   S      7.80974   0.90463   1.44613   0.00289   0.00254  -0.01146
   S      6.24994   3.60829   1.44573   0.00779   0.00028   0.00017
   S      4.69233   6.31784   1.44774   0.00937  -0.00098  -0.01398
   S     -0.00026   1.79581  10.71693   0.00902   0.00415   0.00909
   S     -1.56835   4.51385  10.71674  -0.00130   0.01001  -0.00946
   S     -3.12176   7.21605  10.70497   0.01521  -0.00052  -0.00041
   S      3.12501   1.79676  10.71705   0.00882  -0.00343  -0.00788
   S      1.56314   4.51121  10.71114  -0.00416   0.00003   0.00003
   S     -0.00487   7.22185  10.71672  -0.00815   0.00514  -0.01728
   S      6.24804   1.80638  10.70763  -0.01087   0.00048   0.00052
   S      4.69486   4.51582  10.71704  -0.00081  -0.00962   0.00832
   S      3.13305   7.22286  10.71691  -0.00744  -0.00627   0.01746
   S      1.56299   0.89924   4.56329  -0.00017   0.00055  -0.00036
   S     -0.06471   3.56968   4.59761  -0.00242  -0.00827   0.00442
   S     -1.56181   6.31532   4.56305  -0.00579   0.00335   0.01499
   S      4.68514   0.90176   4.55661   0.00792   0.01174   0.01122
   S      3.19294   3.57016   4.59822  -0.00290   0.00776  -0.00453
   S      1.56454   6.39162   4.59760   0.01112   0.00020   0.00011
   S      7.81265   0.90297   4.55678   0.00818  -0.01126  -0.01234
   S      6.24994   3.61207   4.55660  -0.01181  -0.00074   0.00020
   S      4.69105   6.31719   4.56327  -0.00601  -0.00326  -0.01404
freq: 130.81 cm-1
PRIMCOORD 11
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00029  -0.00624   0.00002
   Mo     0.00516   1.79433   3.00064  -0.00319  -0.00275   0.01915
   Mo    -1.56638   4.51841   3.00023   0.00148   0.00453  -0.01384
   Mo    -3.12139   7.21575   3.00890   0.00017   0.00249  -0.00040
   Mo     3.12065   1.79512   3.00058   0.00347  -0.00252   0.01943
   Mo     1.56384   4.51072   3.02403  -0.00043  -0.00869   0.00003
   Mo    -0.00793   7.21773   3.00021   0.00372  -0.00033  -0.00411
   Mo     6.24888   1.80581   3.00563   0.00025   0.00604   0.00042
   Mo     4.69403   4.52027   3.00057  -0.00184   0.00446  -0.01498
   Mo     3.13697   7.21877   3.00061  -0.00353  -0.00075  -0.00555
   Mo     1.56258   0.90457   9.15540   0.00008  -0.00065  -0.02322
   Mo    -0.01173   3.60062   9.16982  -0.00079  -0.00188  -0.00049
   Mo    -1.55765   6.31300   9.15500   0.00133   0.00170   0.01127
   Mo     4.68445   0.90214   9.15562   0.00194   0.00049  -0.01204
   Mo     3.13859   3.60162   9.17010   0.00045  -0.00183  -0.00031
   Mo     1.56430   6.33038   9.16981  -0.00003  -0.00288   0.00073
   Mo     7.81237   0.90321   9.15602  -0.00171   0.00024  -0.01084
   Mo     6.24934   3.61261   9.15561  -0.00004   0.00354   0.02204
   Mo     4.68630   6.31501   9.15538  -0.00122   0.00152   0.01270
   S     -0.00160   1.80798   7.60389  -0.00600   0.00510  -0.01507
   S     -1.55807   4.50636   7.60358  -0.00762   0.00272   0.01446
   S     -3.12173   7.21602   7.59858  -0.00049  -0.01535   0.00033
   S      3.12649   1.80932   7.60392   0.00566   0.00560  -0.01552
   S      1.56349   4.51099   7.64304  -0.00014  -0.00263   0.00000
   S      0.00674   7.21667   7.60357  -0.00130  -0.00780  -0.00015
   S      6.24834   1.80620   7.60043   0.00060   0.01733  -0.00036
   S      4.68472   4.50824   7.60391   0.00730   0.00313   0.01517
   S      3.12184   7.21792   7.60387   0.00199  -0.00790   0.00100
   S      1.56306   0.89780   1.44776   0.00038   0.00939   0.01661
   S      0.01534   3.61542   1.46569   0.00270  -0.01463   0.00211
   S     -1.56299   6.31599   1.44722   0.00105   0.01001  -0.00801
   S      4.68840   0.90363   1.44573  -0.00237   0.00617   0.00668
   S      3.11286   3.61638   1.46586  -0.00373  -0.01479   0.00177
   S      1.56494   6.29940   1.46568  -0.00060  -0.00912  -0.00379
   S      7.80974   0.90463   1.44613   0.00271   0.00630   0.00595
   S      6.24994   3.60829   1.44573   0.00029   0.00134  -0.01204
   S      4.69233   6.31784   1.44774  -0.00021   0.00997  -0.00912
   S     -0.00026   1.79581  10.71693   0.00399  -0.00865  -0.01500
   S     -1.56835   4.51385  10.71674   0.00926   0.00133   0.01428
   S     -3.12176   7.21605  10.70497   0.00059   0.01556   0.00034
   S      3.12501   1.79676  10.71705  -0.00346  -0.00889  -0.01544
   S      1.56314   4.51121  10.71114  -0.00031  -0.00484  -0.00004
   S     -0.00487   7.22185  10.71672   0.00573   0.00812  -0.00004
   S      6.24804   1.80638  10.70763  -0.00027  -0.01049  -0.00036
   S      4.69486   4.51582  10.71704  -0.00936   0.00060   0.01499
   S      3.13305   7.22286  10.71691  -0.00616   0.00767   0.00112
   S      1.56299   0.89924   4.56329   0.00010  -0.00754   0.01667
   S     -0.06471   3.56968   4.59761  -0.00843   0.00608   0.00309
   S     -1.56181   6.31532   4.56305   0.00312  -0.00120  -0.00801
   S      4.68514   0.90176   4.55661   0.01191  -0.00527   0.00721
   S      3.19294   3.57016   4.59822   0.00805   0.00673   0.00262
   S      1.56454   6.39162   4.59760   0.00043  -0.00786  -0.00568
   S      7.81265   0.90297   4.55678  -0.01132  -0.00628   0.00641
   S      6.24994   3.61207   4.55660  -0.00056   0.01488  -0.01303
   S      4.69105   6.31719   4.56327  -0.00338  -0.00154  -0.00914
freq: 132.13 cm-1
PRIMCOORD 12
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00805  -0.00008  -0.00003
   Mo     0.00516   1.79433   3.00064   0.00127  -0.00804   0.01808
   Mo    -1.56638   4.51841   3.00023  -0.00701  -0.00293   0.01279
   Mo    -3.12139   7.21575   3.00890   0.01254   0.00043   0.00012
   Mo     3.12065   1.79512   3.00058   0.00173   0.00799  -0.01798
   Mo     1.56384   4.51072   3.02403  -0.01566  -0.00042   0.00002
   Mo    -0.00793   7.21773   3.00021   0.00664   0.00476  -0.00628
   Mo     6.24888   1.80581   3.00563   0.00356   0.00000  -0.00008
   Mo     4.69403   4.52027   3.00057  -0.00676   0.00330  -0.01171
   Mo     3.13697   7.21877   3.00061   0.00645  -0.00505   0.00519
   Mo     1.56258   0.90457   9.15540   0.00555   0.00018   0.00010
   Mo    -0.01173   3.60062   9.16982  -0.00821  -0.00466  -0.01588
   Mo    -1.55765   6.31300   9.15500   0.00457   0.00053  -0.00384
   Mo     4.68445   0.90214   9.15562   0.00396   0.00475   0.01273
   Mo     3.13859   3.60162   9.17010  -0.00794   0.00455   0.01521
   Mo     1.56430   6.33038   9.16981  -0.00055  -0.00029   0.00054
   Mo     7.81237   0.90321   9.15602   0.00370  -0.00485  -0.01219
   Mo     6.24934   3.61261   9.15561  -0.00427   0.00011  -0.00069
   Mo     4.68630   6.31501   9.15538   0.00457  -0.00031   0.00388
   S     -0.00160   1.80798   7.60389   0.00703  -0.00943  -0.01257
   S     -1.55807   4.50636   7.60358  -0.01096   0.00172  -0.00928
   S     -3.12173   7.21602   7.59858   0.00429   0.00026   0.00008
   S      3.12649   1.80932   7.60392   0.00744   0.00890   0.01260
   S      1.56349   4.51099   7.64304  -0.00134   0.00003  -0.00004
   S      0.00674   7.21667   7.60357   0.00475   0.01061   0.00413
   S      6.24834   1.80620   7.60043  -0.00471  -0.00034  -0.00008
   S      4.68472   4.50824   7.60391  -0.01116  -0.00099   0.00839
   S      3.12184   7.21792   7.60387   0.00415  -0.01081  -0.00337
   S      1.56306   0.89780   1.44776  -0.00525   0.00034   0.00007
   S      0.01534   3.61542   1.46569  -0.01687  -0.01287   0.01307
   S     -1.56299   6.31599   1.44722   0.00794  -0.00800   0.00281
   S      4.68840   0.90363   1.44573   0.00969   0.00492  -0.01045
   S      3.11286   3.61638   1.46586  -0.01604   0.01292  -0.01255
   S      1.56494   6.29940   1.46568   0.00529  -0.00070  -0.00044
   S      7.80974   0.90463   1.44613   0.00950  -0.00477   0.00991
   S      6.24994   3.60829   1.44573   0.00138   0.00037   0.00043
   S      4.69233   6.31784   1.44774   0.00861   0.00784  -0.00270
   S     -0.00026   1.79581  10.71693  -0.00232  -0.00130  -0.01202
   S     -1.56835   4.51385  10.71674   0.00040  -0.00263  -0.00878
   S     -3.12176   7.21605  10.70497   0.00897   0.00015   0.00005
   S      3.12501   1.79676  10.71705  -0.00214   0.00170   0.01207
   S      1.56314   4.51121  10.71114  -0.02265  -0.00065  -0.00005
   S     -0.00487   7.22185  10.71672   0.00220  -0.00190   0.00404
   S      6.24804   1.80638  10.70763   0.01466   0.00051  -0.00004
   S      4.69486   4.51582  10.71704   0.00078   0.00247   0.00792
   S      3.13305   7.22286  10.71691   0.00237   0.00166  -0.00332
   S      1.56299   0.89924   4.56329   0.02156   0.00039   0.00011
   S     -0.06471   3.56968   4.59761  -0.01097  -0.00561   0.01544
   S     -1.56181   6.31532   4.56305   0.01227   0.00585   0.00272
   S      4.68514   0.90176   4.55661  -0.00352   0.00813  -0.01111
   S      3.19294   3.57016   4.59822  -0.01075   0.00529  -0.01486
   S      1.56454   6.39162   4.59760  -0.00190  -0.00032  -0.00055
   S      7.81265   0.90297   4.55678  -0.00396  -0.00894   0.01058
   S      6.24994   3.61207   4.55660  -0.01831  -0.00013   0.00046
   S      4.69105   6.31719   4.56327   0.01191  -0.00472  -0.00264
freq: 132.20 cm-1
PRIMCOORD 13
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00041   0.00775   0.00007
   Mo     0.00516   1.79433   3.00064   0.00795   0.00020  -0.00265
   Mo    -1.56638   4.51841   3.00023   0.00291  -0.00774  -0.01367
   Mo    -3.12139   7.21575   3.00890   0.00039  -0.01278  -0.00004
   Mo     3.12065   1.79512   3.00058  -0.00781   0.00077  -0.00368
   Mo     1.56384   4.51072   3.02403  -0.00056   0.01542   0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00444   0.00621   0.01727
   Mo     6.24888   1.80581   3.00563   0.00019  -0.00301   0.00012
   Mo     4.69403   4.52027   3.00057  -0.00342  -0.00752  -0.01456
   Mo     3.13697   7.21877   3.00061   0.00493   0.00588   0.01747
   Mo     1.56258   0.90457   9.15540   0.00023  -0.00463   0.00366
   Mo    -0.01173   3.60062   9.16982   0.00427   0.00263   0.00846
   Mo    -1.55765   6.31300   9.15500  -0.00017  -0.00529  -0.00208
   Mo     4.68445   0.90214   9.15562  -0.00453   0.00193  -0.00741
   Mo     3.13859   3.60162   9.17010  -0.00479   0.00307   0.00940
   Mo     1.56430   6.33038   9.16981  -0.00002   0.01070  -0.01773
   Mo     7.81237   0.90321   9.15602   0.00478   0.00162  -0.00788
   Mo     6.24934   3.61261   9.15561  -0.00019  -0.00627   0.01482
   Mo     4.68630   6.31501   9.15538   0.00048  -0.00522  -0.00153
   S     -0.00160   1.80798   7.60389   0.00930   0.00649   0.00205
   S     -1.55807   4.50636   7.60358  -0.00198  -0.01154   0.00945
   S     -3.12173   7.21602   7.59858   0.00007  -0.00513   0.00005
   S      3.12649   1.80932   7.60392  -0.00889   0.00723   0.00271
   S      1.56349   4.51099   7.64304  -0.00009   0.00138   0.00008
   S      0.00674   7.21667   7.60357  -0.01030   0.00421  -0.01227
   S      6.24834   1.80620   7.60043  -0.00005   0.00548  -0.00019
   S      4.68472   4.50824   7.60391   0.00125  -0.01135   0.01012
   S      3.12184   7.21792   7.60387   0.01069   0.00366  -0.01224
   S      1.56306   0.89780   1.44776  -0.00007  -0.01289  -0.00270
   S      0.01534   3.61542   1.46569   0.01233   0.00093  -0.00691
   S     -1.56299   6.31599   1.44722   0.00837   0.00076   0.00149
   S      4.68840   0.90363   1.44573  -0.00446  -0.00353   0.00588
   S      3.11286   3.61638   1.46586  -0.01351   0.00170  -0.00772
   S      1.56494   6.29940   1.46568   0.00012   0.02376   0.01470
   S      7.80974   0.90463   1.44613   0.00515  -0.00383   0.00638
   S      6.24994   3.60829   1.44573   0.00005  -0.01210  -0.01210
   S      4.69233   6.31784   1.44774  -0.00776   0.00125   0.00118
   S     -0.00026   1.79581  10.71693   0.00111  -0.00316   0.00184
   S     -1.56835   4.51385  10.71674   0.00327  -0.00011   0.00914
   S     -3.12176   7.21605  10.70497   0.00044  -0.00873   0.00001
   S      3.12501   1.79676  10.71705  -0.00106  -0.00303   0.00243
   S      1.56314   4.51121  10.71114  -0.00075   0.02243   0.00006
   S     -0.00487   7.22185  10.71672   0.00154   0.00238  -0.01172
   S      6.24804   1.80638  10.70763   0.00033  -0.01460  -0.00020
   S      4.69486   4.51582  10.71704  -0.00328   0.00005   0.00980
   S      3.13305   7.22286  10.71691  -0.00152   0.00247  -0.01169
   S      1.56299   0.89924   4.56329   0.00068  -0.00961  -0.00260
   S     -0.06471   3.56968   4.59761   0.00474   0.00464  -0.00817
   S     -1.56181   6.31532   4.56305  -0.00478  -0.01823   0.00143
   S      4.68514   0.90176   4.55661  -0.00817   0.01382   0.00624
   S      3.19294   3.57016   4.59822  -0.00556   0.00512  -0.00913
   S      1.56454   6.39162   4.59760  -0.00001   0.01378   0.01737
   S      7.81265   0.90297   4.55678   0.00808   0.01320   0.00680
   S      6.24994   3.61207   4.55660  -0.00064  -0.00042  -0.01282
   S      4.69105   6.31719   4.56327   0.00550  -0.01860   0.00118
freq: 136.59 cm-1
PRIMCOORD 14
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00013  -0.00003   0.00023
   Mo     0.00516   1.79433   3.00064  -0.00107  -0.00551  -0.00011
   Mo    -1.56638   4.51841   3.00023   0.00195  -0.01759  -0.00340
   Mo    -3.12139   7.21575   3.00890   0.01074   0.00333  -0.00005
   Mo     3.12065   1.79512   3.00058   0.00026   0.01013  -0.00250
   Mo     1.56384   4.51072   3.02403   0.00345   0.00090   0.00019
   Mo    -0.00793   7.21773   3.00021  -0.00504  -0.01018  -0.00442
   Mo     6.24888   1.80581   3.00563  -0.01512  -0.00447  -0.00018
   Mo     4.69403   4.52027   3.00057   0.00634   0.01651   0.00536
   Mo     3.13697   7.21877   3.00061  -0.00159   0.00692   0.00508
   Mo     1.56258   0.90457   9.15540   0.00758   0.00419  -0.00246
   Mo    -0.01173   3.60062   9.16982   0.00315  -0.01371   0.00057
   Mo    -1.55765   6.31300   9.15500   0.00315  -0.01473  -0.00637
   Mo     4.68445   0.90214   9.15562  -0.01051  -0.00207  -0.00933
   Mo     3.13859   3.60162   9.17010   0.00623   0.01708   0.00006
   Mo     1.56430   6.33038   9.16981  -0.00357  -0.00100  -0.00006
   Mo     7.81237   0.90321   9.15602  -0.00931  -0.00222   0.00651
   Mo     6.24934   3.61261   9.15561  -0.00403  -0.00326   0.00258
   Mo     4.68630   6.31501   9.15538   0.00746   0.01572   0.00845
   S     -0.00160   1.80798   7.60389  -0.00452  -0.01282   0.00206
   S     -1.55807   4.50636   7.60358   0.00129  -0.02117  -0.00125
   S     -3.12173   7.21602   7.59858   0.00838   0.00260  -0.00018
   S      3.12649   1.80932   7.60392  -0.00117   0.01879  -0.00503
   S      1.56349   4.51099   7.64304  -0.00119  -0.00014   0.00022
   S      0.00674   7.21667   7.60357  -0.00304  -0.00847  -0.00691
   S      6.24834   1.80620   7.60043  -0.00706  -0.00244  -0.00012
   S      4.68472   4.50824   7.60391   0.00774   0.02111   0.00468
   S      3.12184   7.21792   7.60387  -0.00008   0.00259   0.00647
   S      1.56306   0.89780   1.44776   0.00443   0.00376  -0.00115
   S      0.01534   3.61542   1.46569   0.00789  -0.01016  -0.00179
   S     -1.56299   6.31599   1.44722  -0.00042  -0.01743  -0.00338
   S      4.68840   0.90363   1.44573  -0.01181  -0.00661  -0.00308
   S      3.11286   3.61638   1.46586   0.01077   0.01610   0.00158
   S      1.56494   6.29940   1.46568   0.00375   0.00022   0.00048
   S      7.80974   0.90463   1.44613  -0.01001   0.00156   0.00208
   S      6.24994   3.60829   1.44573  -0.00888  -0.00386   0.00078
   S      4.69233   6.31784   1.44774   0.00434   0.01651   0.00445
   S     -0.00026   1.79581  10.71693   0.00182  -0.01116   0.00205
   S     -1.56835   4.51385  10.71674   0.00317  -0.01457  -0.00126
   S     -3.12176   7.21605  10.70497   0.01947   0.00564  -0.00016
   S      3.12501   1.79676  10.71705   0.00345   0.01338  -0.00518
   S      1.56314   4.51121  10.71114  -0.00132   0.00002   0.00026
   S     -0.00487   7.22185  10.71672  -0.00805  -0.00353  -0.00695
   S      6.24804   1.80638  10.70763  -0.01832  -0.00574  -0.00008
   S      4.69486   4.51582  10.71704   0.00629   0.01488   0.00471
   S      3.13305   7.22286  10.71691  -0.00648   0.00100   0.00654
   S      1.56299   0.89924   4.56329   0.00643   0.00478  -0.00120
   S     -0.06471   3.56968   4.59761   0.00564  -0.00868  -0.00116
   S     -1.56181   6.31532   4.56305   0.00289  -0.01812  -0.00359
   S      4.68514   0.90176   4.55661  -0.01391  -0.00915  -0.00310
   S      3.19294   3.57016   4.59822   0.00706   0.01126   0.00117
   S      1.56454   6.39162   4.59760  -0.00396   0.00009   0.00026
   S      7.81265   0.90297   4.55678  -0.01039   0.00587   0.00207
   S      6.24994   3.61207   4.55660  -0.00232  -0.00493   0.00077
   S      4.69105   6.31719   4.56327   0.00814   0.01873   0.00477
freq: 136.69 cm-1
PRIMCOORD 15
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00015  -0.00002   0.00008
   Mo     0.00516   1.79433   3.00064  -0.00003  -0.01099   0.00828
   Mo    -1.56638   4.51841   3.00023   0.01049  -0.00015  -0.00692
   Mo    -3.12139   7.21575   3.00890   0.00396  -0.01384   0.00030
   Mo     3.12065   1.79512   3.00058  -0.00520  -0.00920   0.00700
   Mo     1.56384   4.51072   3.02403   0.00118  -0.00477   0.00021
   Mo    -0.00793   7.21773   3.00021   0.00940   0.00475  -0.00482
   Mo     6.24888   1.80581   3.00563  -0.00547   0.01969  -0.00064
   Mo     4.69403   4.52027   3.00057  -0.00850   0.00600  -0.00350
   Mo     3.13697   7.21877   3.00061  -0.00585   0.00872  -0.00014
   Mo     1.56258   0.90457   9.15540  -0.00036  -0.01766   0.01208
   Mo    -0.01173   3.60062   9.16982   0.00647  -0.00840  -0.00005
   Mo    -1.55765   6.31300   9.15500   0.01182  -0.00524  -0.00863
   Mo     4.68445   0.90214   9.15562  -0.00090   0.00827   0.00284
   Mo     3.13859   3.60162   9.17010  -0.00671  -0.00423  -0.00025
   Mo     1.56430   6.33038   9.16981   0.00236   0.00513   0.00033
   Mo     7.81237   0.90321   9.15602  -0.00512   0.00933   0.00919
   Mo     6.24934   3.61261   9.15561  -0.00196   0.01254  -0.01268
   Mo     4.68630   6.31501   9.15538  -0.00552   0.00005  -0.00262
   S     -0.00160   1.80798   7.60389   0.00497  -0.01434   0.00915
   S     -1.55807   4.50636   7.60358   0.01429  -0.00502  -0.00931
   S     -3.12173   7.21602   7.59858   0.00235  -0.00979   0.00035
   S      3.12649   1.80932   7.60392  -0.01099  -0.00941   0.00625
   S      1.56349   4.51099   7.64304  -0.00030   0.00127   0.00003
   S      0.00674   7.21667   7.60357   0.00919   0.01068  -0.00222
   S      6.24834   1.80620   7.60043  -0.00201   0.00835  -0.00027
   S      4.68472   4.50824   7.60391  -0.01439   0.00344  -0.00686
   S      3.12184   7.21792   7.60387  -0.00295   0.01431   0.00310
   S      1.56306   0.89780   1.44776  -0.00220  -0.01487   0.00674
   S      0.01534   3.61542   1.46569   0.00852  -0.01615   0.00080
   S     -1.56299   6.31599   1.44722   0.01226  -0.00035  -0.00499
   S      4.68840   0.90363   1.44573  -0.00120   0.01056   0.00070
   S      3.11286   3.61638   1.46586  -0.00479  -0.01153   0.00196
   S      1.56494   6.29940   1.46568   0.00482  -0.00268  -0.00246
   S      7.80974   0.90463   1.44613  -0.00717   0.01196   0.00326
   S      6.24994   3.60829   1.44573  -0.00268   0.01734  -0.00475
   S      4.69233   6.31784   1.44774  -0.00754   0.00577  -0.00148
   S     -0.00026   1.79581  10.71693   0.00225  -0.00531   0.00923
   S     -1.56835   4.51385  10.71674   0.00514  -0.00243  -0.00934
   S     -3.12176   7.21605  10.70497   0.00685  -0.02509   0.00035
   S      3.12501   1.79676  10.71705  -0.00383  -0.00322   0.00630
   S      1.56314   4.51121  10.71114  -0.00037   0.00156   0.00001
   S     -0.00487   7.22185  10.71672   0.00306   0.00439  -0.00231
   S      6.24804   1.80638  10.70763  -0.00652   0.02375  -0.00031
   S      4.69486   4.51582  10.71704  -0.00510   0.00087  -0.00687
   S      3.13305   7.22286  10.71691  -0.00145   0.00547   0.00313
   S      1.56299   0.89924   4.56329  -0.00112  -0.02101   0.00707
   S     -0.06471   3.56968   4.59761   0.00285  -0.00576   0.00059
   S     -1.56181   6.31532   4.56305   0.01577  -0.00453  -0.00513
   S      4.68514   0.90176   4.55661   0.00441   0.00399   0.00065
   S      3.19294   3.57016   4.59822  -0.00150  -0.00396   0.00144
   S      1.56454   6.39162   4.59760   0.00123  -0.00099  -0.00182
   S      7.81265   0.90297   4.55678  -0.01395   0.00882   0.00327
   S      6.24994   3.61207   4.55660  -0.00025   0.02163  -0.00486
   S      4.69105   6.31719   4.56327  -0.00756   0.00232  -0.00145
freq: 136.83 cm-1
PRIMCOORD 16
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00028   0.00007  -0.00041
   Mo     0.00516   1.79433   3.00064  -0.01503   0.00802  -0.00019
   Mo    -1.56638   4.51841   3.00023  -0.00219   0.00436  -0.00306
   Mo    -3.12139   7.21575   3.00890   0.00891   0.00217   0.00101
   Mo     3.12065   1.79512   3.00058  -0.01423  -0.00487  -0.00242
   Mo     1.56384   4.51072   3.02403   0.00290   0.00089  -0.00011
   Mo    -0.00793   7.21773   3.00021   0.01431  -0.00228  -0.00552
   Mo     6.24888   1.80581   3.00563  -0.01242  -0.00322  -0.00121
   Mo     4.69403   4.52027   3.00057   0.00085  -0.00533   0.00455
   Mo     3.13697   7.21877   3.00061   0.01679   0.00017   0.00630
   Mo     1.56258   0.90457   9.15540  -0.01217   0.00305  -0.00092
   Mo    -0.01173   3.60062   9.16982  -0.00944   0.00929  -0.00060
   Mo    -1.55765   6.31300   9.15500   0.01165   0.00476  -0.00531
   Mo     4.68445   0.90214   9.15562  -0.00520  -0.00543  -0.00856
   Mo     3.13859   3.60162   9.17010  -0.00714  -0.00743  -0.00028
   Mo     1.56430   6.33038   9.16981   0.02051  -0.00090  -0.00038
   Mo     7.81237   0.90321   9.15602  -0.00450   0.00251   0.00593
   Mo     6.24934   3.61261   9.15561  -0.00806  -0.00208   0.00163
   Mo     4.68630   6.31501   9.15538   0.01453  -0.00373   0.00926
   S     -0.00160   1.80798   7.60389  -0.01485   0.00839   0.00200
   S     -1.55807   4.50636   7.60358  -0.01038   0.00388  -0.00189
   S     -3.12173   7.21602   7.59858   0.00511   0.00175   0.00132
   S      3.12649   1.80932   7.60392  -0.01312  -0.00525  -0.00444
   S      1.56349   4.51099   7.64304  -0.00090  -0.00028  -0.00045
   S      0.00674   7.21667   7.60357   0.02063  -0.00621  -0.00611
   S      6.24834   1.80620   7.60043  -0.00419  -0.00143  -0.00047
   S      4.68472   4.50824   7.60391  -0.00554  -0.00228   0.00463
   S      3.12184   7.21792   7.60387   0.02362   0.00152   0.00625
   S      1.56306   0.89780   1.44776  -0.01839   0.00188  -0.00067
   S      0.01534   3.61542   1.46569  -0.00286   0.00796  -0.00168
   S     -1.56299   6.31599   1.44722   0.00987   0.00439  -0.00327
   S      4.68840   0.90363   1.44573  -0.01110  -0.00251  -0.00392
   S      3.11286   3.61638   1.46586  -0.00088  -0.00343   0.00111
   S      1.56494   6.29940   1.46568   0.02372   0.00050   0.00036
   S      7.80974   0.90463   1.44613  -0.00921  -0.00168   0.00210
   S      6.24994   3.60829   1.44573  -0.00488  -0.00230   0.00014
   S      4.69233   6.31784   1.44774   0.01376  -0.00486   0.00518
   S     -0.00026   1.79581  10.71693  -0.00992   0.01148   0.00208
   S     -1.56835   4.51385  10.71674  -0.00836   0.00862  -0.00187
   S     -3.12176   7.21605  10.70497   0.01598   0.00424   0.00128
   S      3.12501   1.79676  10.71705  -0.00783  -0.00931  -0.00436
   S      1.56314   4.51121  10.71114  -0.00160  -0.00042  -0.00059
   S     -0.00487   7.22185  10.71672   0.01667  -0.00178  -0.00624
   S      6.24804   1.80638  10.70763  -0.01445  -0.00386  -0.00047
   S      4.69486   4.51582  10.71704  -0.00668  -0.00955   0.00457
   S      3.13305   7.22286  10.71691   0.01633   0.00063   0.00641
   S      1.56299   0.89924   4.56329  -0.01625   0.00377  -0.00071
   S     -0.06471   3.56968   4.59761  -0.00497   0.00946  -0.00134
   S     -1.56181   6.31532   4.56305   0.01465   0.00388  -0.00339
   S      4.68514   0.90176   4.55661  -0.01213  -0.00592  -0.00401
   S      3.19294   3.57016   4.59822  -0.00417  -0.00795   0.00083
   S      1.56454   6.39162   4.59760   0.01484   0.00031   0.00027
   S      7.81265   0.90297   4.55678  -0.01007   0.00453   0.00222
   S      6.24994   3.61207   4.55660   0.00028  -0.00404   0.00015
   S      4.69105   6.31719   4.56327   0.01764  -0.00414   0.00535
freq: 137.27 cm-1
PRIMCOORD 17
     55   1
   Ni     1.56384   4.51074   5.57619   0.00001  -0.00006   0.01180
   Mo     0.00516   1.79433   3.00064  -0.00026   0.00023  -0.00061
   Mo    -1.56638   4.51841   3.00023   0.00038   0.00007   0.00015
   Mo    -3.12139   7.21575   3.00890   0.00116  -0.00042  -0.02861
   Mo     3.12065   1.79512   3.00058  -0.00131   0.00006  -0.00152
   Mo     1.56384   4.51072   3.02403  -0.00039   0.00013   0.00677
   Mo    -0.00793   7.21773   3.00021   0.00143  -0.00031   0.00015
   Mo     6.24888   1.80581   3.00563  -0.00083   0.00031   0.01939
   Mo     4.69403   4.52027   3.00057  -0.00102   0.00017  -0.00192
   Mo     3.13697   7.21877   3.00061   0.00099  -0.00031  -0.00090
   Mo     1.56258   0.90457   9.15540  -0.00101  -0.00029  -0.02018
   Mo    -0.01173   3.60062   9.16982   0.00033   0.00055   0.01107
   Mo    -1.55765   6.31300   9.15500   0.00053   0.00002  -0.01865
   Mo     4.68445   0.90214   9.15562  -0.00052  -0.00078   0.01031
   Mo     3.13859   3.60162   9.17010   0.00009  -0.00063   0.00925
   Mo     1.56430   6.33038   9.16981   0.00146  -0.00060   0.01090
   Mo     7.81237   0.90321   9.15602  -0.00124   0.00096   0.01055
   Mo     6.24934   3.61261   9.15561  -0.00051   0.00022   0.01022
   Mo     4.68630   6.31501   9.15538   0.00074   0.00062  -0.02046
   S     -0.00160   1.80798   7.60389  -0.01188   0.00785   0.00080
   S     -1.55807   4.50636   7.60358   0.00100  -0.01222   0.00133
   S     -3.12173   7.21602   7.59858   0.00126  -0.00018  -0.02652
   S      3.12649   1.80932   7.60392   0.00999   0.00564  -0.00014
   S      1.56349   4.51099   7.64304   0.00025  -0.00012   0.01179
   S      0.00674   7.21667   7.60357   0.01231   0.00444   0.00130
   S      6.24834   1.80620   7.60043  -0.00135   0.00025   0.01375
   S      4.68472   4.50824   7.60391  -0.00055  -0.01232  -0.00030
   S      3.12184   7.21792   7.60387  -0.01102   0.00670   0.00058
   S      1.56306   0.89780   1.44776  -0.00095   0.01077  -0.01324
   S      0.01534   3.61542   1.46569   0.00143   0.00129   0.00296
   S     -1.56299   6.31599   1.44722   0.01173  -0.00598  -0.01220
   S      4.68840   0.90363   1.44573   0.00714   0.00391   0.00814
   S      3.11286   3.61638   1.46586  -0.00329   0.00109   0.00174
   S      1.56494   6.29940   1.46568   0.00091  -0.00213   0.00283
   S      7.80974   0.90463   1.44613  -0.00811   0.00466   0.00813
   S      6.24994   3.60829   1.44573   0.00015  -0.00837   0.00799
   S      4.69233   6.31784   1.44774  -0.00873  -0.00534  -0.01355
   S     -0.00026   1.79581  10.71693   0.00989  -0.00670   0.00034
   S     -1.56835   4.51385  10.71674  -0.00106   0.01249   0.00088
   S     -3.12176   7.21605  10.70497  -0.00003   0.00032  -0.02575
   S      3.12501   1.79676  10.71705  -0.01154  -0.00749  -0.00054
   S      1.56314   4.51121  10.71114   0.00153  -0.00071   0.01328
   S     -0.00487   7.22185  10.71672  -0.01000  -0.00628   0.00087
   S      6.24804   1.80638  10.70763  -0.00159   0.00045   0.01388
   S      4.69486   4.51582  10.71704   0.00010   0.01308  -0.00069
   S      3.13305   7.22286  10.71691   0.01253  -0.00508   0.00015
   S      1.56299   0.89924   4.56329  -0.00035  -0.01177  -0.01328
   S     -0.06471   3.56968   4.59761   0.00055   0.00017   0.00361
   S     -1.56181   6.31532   4.56305  -0.00873   0.00580  -0.01228
   S      4.68514   0.90176   4.55661  -0.00879  -0.00386   0.00775
   S      3.19294   3.57016   4.59822  -0.00134   0.00028   0.00195
   S      1.56454   6.39162   4.59760   0.00165  -0.00075   0.00343
   S      7.81265   0.90297   4.55678   0.00726  -0.00444   0.00767
   S      6.24994   3.61207   4.55660  -0.00139   0.00949   0.00754
   S      4.69105   6.31719   4.56327   0.01090   0.00520  -0.01358
freq: 137.89 cm-1
PRIMCOORD 18
     55   1
   Ni     1.56384   4.51074   5.57619   0.00018   0.00003   0.00072
   Mo     0.00516   1.79433   3.00064  -0.00812  -0.00615   0.00232
   Mo    -1.56638   4.51841   3.00023   0.01034   0.00374  -0.00487
   Mo    -3.12139   7.21575   3.00890  -0.00157   0.00104  -0.00076
   Mo     3.12065   1.79512   3.00058  -0.00705   0.00669   0.00187
   Mo     1.56384   4.51072   3.02403   0.00171  -0.00081   0.00051
   Mo    -0.00793   7.21773   3.00021  -0.00327   0.00886  -0.00530
   Mo     6.24888   1.80581   3.00563  -0.00007  -0.00029   0.00004
   Mo     4.69403   4.52027   3.00057   0.01092  -0.00297   0.00305
   Mo     3.13697   7.21877   3.00061  -0.00339  -0.00992   0.00282
   Mo     1.56258   0.90457   9.15540  -0.01199   0.00117   0.00170
   Mo    -0.01173   3.60062   9.16982   0.00229  -0.00565  -0.00091
   Mo    -1.55765   6.31300   9.15500   0.00484   0.01326  -0.00616
   Mo     4.68445   0.90214   9.15562  -0.00891   0.01977  -0.00158
   Mo     3.13859   3.60162   9.17010   0.00210   0.00818   0.00359
   Mo     1.56430   6.33038   9.16981  -0.00985   0.00129  -0.00089
   Mo     7.81237   0.90321   9.15602  -0.00679  -0.02117   0.00232
   Mo     6.24934   3.61261   9.15561   0.02172  -0.00254  -0.00068
   Mo     4.68630   6.31501   9.15538   0.00687  -0.01446   0.00268
   S     -0.00160   1.80798   7.60389  -0.01474  -0.01151   0.00126
   S     -1.55807   4.50636   7.60358   0.01578   0.00760  -0.00320
   S     -3.12173   7.21602   7.59858  -0.00470   0.00220  -0.00080
   S      3.12649   1.80932   7.60392  -0.01638   0.01437   0.00182
   S      1.56349   4.51099   7.64304  -0.00101   0.00093   0.00069
   S      0.00674   7.21667   7.60357  -0.00112   0.02270  -0.00394
   S      6.24834   1.80620   7.60043   0.00539  -0.00295   0.00003
   S      4.68472   4.50824   7.60391   0.01616  -0.01118   0.00232
   S      3.12184   7.21792   7.60387   0.00080  -0.02217   0.00187
   S      1.56306   0.89780   1.44776  -0.00714   0.00232   0.00151
   S      0.01534   3.61542   1.46569   0.00598  -0.00696  -0.00087
   S     -1.56299   6.31599   1.44722  -0.00035   0.00666  -0.00475
   S      4.68840   0.90363   1.44573  -0.00708   0.01279  -0.00136
   S      3.11286   3.61638   1.46586   0.00599   0.00520   0.00228
   S      1.56494   6.29940   1.46568  -0.00424  -0.00156  -0.00081
   S      7.80974   0.90463   1.44613  -0.00604  -0.01187   0.00216
   S      6.24994   3.60829   1.44573   0.01134  -0.00052  -0.00073
   S      4.69233   6.31784   1.44774   0.00064  -0.00565   0.00223
   S     -0.00026   1.79581  10.71693  -0.01459  -0.00903   0.00137
   S     -1.56835   4.51385  10.71674   0.01611   0.01217  -0.00346
   S     -3.12176   7.21605  10.70497   0.00168  -0.00064  -0.00079
   S      3.12501   1.79676  10.71705  -0.01413   0.01117   0.00156
   S      1.56314   4.51121  10.71114  -0.00436   0.00277   0.00081
   S     -0.00487   7.22185  10.71672  -0.00483   0.02099  -0.00382
   S      6.24804   1.80638  10.70763   0.00286  -0.00224   0.00004
   S      4.69486   4.51582  10.71704   0.01945  -0.01220   0.00240
   S      3.13305   7.22286  10.71691  -0.00178  -0.02321   0.00192
   S      1.56299   0.89924   4.56329  -0.00651  -0.00011   0.00147
   S     -0.06471   3.56968   4.59761   0.00244  -0.00254  -0.00115
   S     -1.56181   6.31532   4.56305   0.00305   0.00519  -0.00473
   S      4.68514   0.90176   4.55661  -0.00566   0.00706  -0.00158
   S      3.19294   3.57016   4.59822   0.00436   0.00453   0.00306
   S      1.56454   6.39162   4.59760  -0.00936  -0.00068  -0.00113
   S      7.81265   0.90297   4.55678  -0.00758  -0.00985   0.00235
   S      6.24994   3.61207   4.55660   0.01638   0.00041  -0.00081
   S      4.69105   6.31719   4.56327   0.00346  -0.00434   0.00223
freq: 137.99 cm-1
PRIMCOORD 19
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00024   0.00007  -0.00147
   Mo     0.00516   1.79433   3.00064  -0.00071  -0.00558  -0.00995
   Mo    -1.56638   4.51841   3.00023   0.00213  -0.00360   0.01755
   Mo    -3.12139   7.21575   3.00890   0.00693  -0.00479   0.00157
   Mo     3.12065   1.79512   3.00058  -0.00576   0.00365  -0.01065
   Mo     1.56384   4.51072   3.02403  -0.00527   0.00378  -0.00087
   Mo    -0.00793   7.21773   3.00021   0.00311   0.00630   0.01751
   Mo     6.24888   1.80581   3.00563  -0.00211   0.00135  -0.00039
   Mo     4.69403   4.52027   3.00057  -0.00059  -0.00001  -0.00750
   Mo     3.13697   7.21877   3.00061   0.00354  -0.00199  -0.00682
   Mo     1.56258   0.90457   9.15540  -0.01099  -0.00474  -0.01004
   Mo    -0.01173   3.60062   9.16982   0.00747  -0.00624   0.00346
   Mo    -1.55765   6.31300   9.15500   0.00989   0.00006   0.02075
   Mo     4.68445   0.90214   9.15562  -0.00945   0.00167   0.00262
   Mo     3.13859   3.60162   9.17010   0.00788  -0.00331  -0.01292
   Mo     1.56430   6.33038   9.16981   0.00504  -0.00493   0.00551
   Mo     7.81237   0.90321   9.15602  -0.01780   0.00334  -0.00676
   Mo     6.24934   3.61261   9.15561   0.00550   0.00988   0.00394
   Mo     4.68630   6.31501   9.15538   0.00162   0.00487  -0.00646
   S     -0.00160   1.80798   7.60389  -0.01486  -0.00121  -0.00585
   S     -1.55807   4.50636   7.60358   0.01325   0.00811   0.01241
   S     -3.12173   7.21602   7.59858   0.01472  -0.01029   0.00189
   S      3.12649   1.80932   7.60392  -0.00661  -0.00784  -0.00911
   S      1.56349   4.51099   7.64304   0.00402  -0.00290  -0.00151
   S      0.00674   7.21667   7.60357   0.00191  -0.00425   0.01269
   S      6.24834   1.80620   7.60043  -0.01757   0.01232  -0.00007
   S      4.68472   4.50824   7.60391   0.01203   0.00563  -0.00699
   S      3.12184   7.21792   7.60387  -0.00705   0.00054  -0.00331
   S      1.56306   0.89780   1.44776   0.00001  -0.00988  -0.00830
   S      0.01534   3.61542   1.46569  -0.00686   0.00266   0.00279
   S     -1.56299   6.31599   1.44722   0.01426  -0.00606   0.01595
   S      4.68840   0.90363   1.44573  -0.00092  -0.00252   0.00263
   S      3.11286   3.61638   1.46586  -0.00727   0.00713  -0.00794
   S      1.56494   6.29940   1.46568  -0.00792   0.00625   0.00406
   S      7.80974   0.90463   1.44613  -0.00595  -0.00182  -0.00714
   S      6.24994   3.60829   1.44573   0.00864   0.00271   0.00396
   S      4.69233   6.31784   1.44774   0.00874  -0.00035  -0.00558
   S     -0.00026   1.79581  10.71693  -0.01183  -0.01096  -0.00610
   S     -1.56835   4.51385  10.71674   0.01304  -0.00619   0.01243
   S     -3.12176   7.21605  10.70497  -0.00479   0.00396   0.00187
   S      3.12501   1.79676  10.71705  -0.01573   0.00055  -0.00869
   S      1.56314   4.51121  10.71114   0.01592  -0.01149  -0.00176
   S     -0.00487   7.22185  10.71672   0.01262   0.00504   0.01269
   S      6.24804   1.80638  10.70763  -0.01176   0.00801  -0.00015
   S      4.69486   4.51582  10.71704  -0.00062   0.00678  -0.00654
   S      3.13305   7.22286  10.71691   0.00197   0.00521  -0.00362
   S      1.56299   0.89924   4.56329  -0.00072   0.00014  -0.00822
   S     -0.06471   3.56968   4.59761   0.00463  -0.01265   0.00385
   S     -1.56181   6.31532   4.56305   0.00261   0.00089   0.01582
   S      4.68514   0.90176   4.55661  -0.00773   0.01645   0.00298
   S      3.19294   3.57016   4.59822  -0.00453   0.00280  -0.01076
   S      1.56454   6.39162   4.59760   0.00920   0.00310   0.00561
   S      7.81265   0.90297   4.55678   0.00174  -0.00349  -0.00780
   S      6.24994   3.61207   4.55660  -0.00935  -0.00236   0.00442
   S      4.69105   6.31719   4.56327   0.00191  -0.00330  -0.00549
freq: 138.06 cm-1
PRIMCOORD 20
     55   1
   Ni     1.56384   4.51074   5.57619   0.00008   0.00000   0.00040
   Mo     0.00516   1.79433   3.00064   0.00483   0.00043  -0.01488
   Mo    -1.56638   4.51841   3.00023   0.00331  -0.00152  -0.00203
   Mo    -3.12139   7.21575   3.00890  -0.00452  -0.00690  -0.00082
   Mo     3.12065   1.79512   3.00058  -0.00270  -0.00282  -0.01543
   Mo     1.56384   4.51072   3.02403   0.00375   0.00557   0.00039
   Mo    -0.00793   7.21773   3.00021  -0.00327   0.00150  -0.00157
   Mo     6.24888   1.80581   3.00563   0.00109   0.00181   0.00006
   Mo     4.69403   4.52027   3.00057  -0.00077  -0.00380   0.01630
   Mo     3.13697   7.21877   3.00061  -0.00261   0.00444   0.01720
   Mo     1.56258   0.90457   9.15540   0.00576  -0.00668  -0.01717
   Mo    -0.01173   3.60062   9.16982  -0.00488  -0.00705  -0.01051
   Mo    -1.55765   6.31300   9.15500   0.00266   0.00706  -0.00211
   Mo     4.68445   0.90214   9.15562   0.01419   0.00713  -0.00675
   Mo     3.13859   3.60162   9.17010  -0.00415  -0.00685   0.00091
   Mo     1.56430   6.33038   9.16981  -0.00511  -0.00760   0.01036
   Mo     7.81237   0.90321   9.15602   0.00175   0.00022   0.00133
   Mo     6.24934   3.61261   9.15561  -0.00032   0.01447   0.00614
   Mo     4.68630   6.31501   9.15538  -0.00927   0.00024   0.01844
   S     -0.00160   1.80798   7.60389  -0.00222  -0.00946  -0.01175
   S     -1.55807   4.50636   7.60358  -0.00435   0.00882  -0.00304
   S     -3.12173   7.21602   7.59858  -0.01117  -0.01488  -0.00039
   S      3.12649   1.80932   7.60392   0.01201  -0.00092  -0.01013
   S      1.56349   4.51099   7.64304  -0.00264  -0.00444   0.00031
   S      0.00674   7.21667   7.60357   0.00981   0.00181   0.00083
   S      6.24834   1.80620   7.60043   0.01298   0.01805   0.00031
   S      4.68472   4.50824   7.60391  -0.00745   0.00860   0.01117
   S      3.12184   7.21792   7.60387  -0.00680  -0.00741   0.01336
   S      1.56306   0.89780   1.44776  -0.00111  -0.01304  -0.01353
   S      0.01534   3.61542   1.46569   0.00682   0.00733  -0.00685
   S     -1.56299   6.31599   1.44722  -0.00272  -0.00301  -0.00190
   S      4.68840   0.90363   1.44573   0.00505  -0.00087  -0.00697
   S      3.11286   3.61638   1.46586   0.00498   0.00779   0.00055
   S      1.56494   6.29940   1.46568   0.00486   0.00853   0.00667
   S      7.80974   0.90463   1.44613  -0.00270  -0.00541   0.00103
   S      6.24994   3.60829   1.44573  -0.00427   0.00341   0.00596
   S      4.69233   6.31784   1.44774  -0.01286  -0.00749   0.01426
   S     -0.00026   1.79581  10.71693   0.01121  -0.00658  -0.01143
   S     -1.56835   4.51385  10.71674   0.00783   0.00815  -0.00257
   S     -3.12176   7.21605  10.70497   0.00361   0.00611  -0.00039
   S      3.12501   1.79676  10.71705   0.00385  -0.01142  -0.01030
   S      1.56314   4.51121  10.71114  -0.01097  -0.01710   0.00030
   S     -0.00487   7.22185  10.71672   0.00018   0.01064   0.00030
   S      6.24804   1.80638  10.70763   0.00783   0.01169   0.00029
   S      4.69486   4.51582  10.71704  -0.01056  -0.00419   0.01131
   S      3.13305   7.22286  10.71691  -0.01213   0.00404   0.01307
   S      1.56299   0.89924   4.56329   0.00023  -0.00090  -0.01345
   S     -0.06471   3.56968   4.59761   0.00724  -0.00284  -0.00935
   S     -1.56181   6.31532   4.56305  -0.00139  -0.00237  -0.00190
   S      4.68514   0.90176   4.55661  -0.00682   0.00375  -0.00772
   S      3.19294   3.57016   4.59822  -0.00608  -0.01135   0.00079
   S      1.56454   6.39162   4.59760  -0.00824   0.00449   0.00909
   S      7.81265   0.90297   4.55678   0.00782   0.01476   0.00109
   S      6.24994   3.61207   4.55660   0.00876  -0.00318   0.00653
   S      4.69105   6.31719   4.56327   0.00000  -0.00006   0.01415
freq: 138.59 cm-1
PRIMCOORD 21
     55   1
   Ni     1.56384   4.51074   5.57619   0.00027  -0.00033  -0.00179
   Mo     0.00516   1.79433   3.00064  -0.00282   0.00243  -0.01764
   Mo    -1.56638   4.51841   3.00023   0.00107   0.00333   0.01096
   Mo    -3.12139   7.21575   3.00890  -0.00358   0.00327  -0.00038
   Mo     3.12065   1.79512   3.00058   0.00097  -0.00357   0.00773
   Mo     1.56384   4.51072   3.02403   0.00443  -0.00432  -0.00150
   Mo    -0.00793   7.21773   3.00021   0.00036  -0.00259   0.00157
   Mo     6.24888   1.80581   3.00563  -0.00142   0.00163   0.00277
   Mo     4.69403   4.52027   3.00057   0.00321   0.00101   0.01613
   Mo     3.13697   7.21877   3.00061  -0.00301  -0.00050  -0.01853
   Mo     1.56258   0.90457   9.15540   0.00536  -0.01074  -0.00320
   Mo    -0.01173   3.60062   9.16982  -0.00256  -0.00581  -0.00502
   Mo    -1.55765   6.31300   9.15500   0.01155  -0.00872   0.00307
   Mo     4.68445   0.90214   9.15562  -0.00406   0.01019   0.00541
   Mo     3.13859   3.60162   9.17010  -0.01672   0.00828   0.01067
   Mo     1.56430   6.33038   9.16981   0.00260   0.01367  -0.00983
   Mo     7.81237   0.90321   9.15602   0.00508   0.00039  -0.01369
   Mo     6.24934   3.61261   9.15561  -0.00761  -0.00277   0.01268
   Mo     4.68630   6.31501   9.15538   0.00673  -0.00473  -0.00052
   S     -0.00160   1.80798   7.60389   0.01120  -0.00597  -0.00963
   S     -1.55807   4.50636   7.60358  -0.00903  -0.01004   0.00443
   S     -3.12173   7.21602   7.59858   0.01456  -0.01558  -0.00020
   S      3.12649   1.80932   7.60392  -0.00413   0.01119   0.00609
   S      1.56349   4.51099   7.64304  -0.00848   0.00862  -0.00170
   S      0.00674   7.21667   7.60357  -0.00194   0.01411  -0.00096
   S      6.24834   1.80620   7.60043  -0.00671   0.00750   0.00192
   S      4.68472   4.50824   7.60391  -0.00933  -0.00806   0.01037
   S      3.12184   7.21792   7.60387   0.01319  -0.00101  -0.01077
   S      1.56306   0.89780   1.44776   0.00621   0.00062  -0.00477
   S      0.01534   3.61542   1.46569  -0.00310   0.01061  -0.00353
   S     -1.56299   6.31599   1.44722  -0.00205  -0.00111   0.00551
   S      4.68840   0.90363   1.44573  -0.00138  -0.00062   0.00515
   S      3.11286   3.61638   1.46586   0.01190  -0.00421   0.00960
   S      1.56494   6.29940   1.46568  -0.00671  -0.00766  -0.00790
   S      7.80974   0.90463   1.44613  -0.01011   0.00557  -0.01434
   S      6.24994   3.60829   1.44573   0.00008   0.00664   0.01274
   S      4.69233   6.31784   1.44774   0.00441  -0.00930  -0.00134
   S     -0.00026   1.79581  10.71693   0.00397  -0.00949  -0.00943
   S     -1.56835   4.51385  10.71674   0.00404  -0.00992   0.00468
   S     -3.12176   7.21605  10.70497   0.01110  -0.01100  -0.00028
   S      3.12501   1.79676  10.71705  -0.01075   0.00337   0.00562
   S      1.56314   4.51121  10.71114  -0.01845   0.01782  -0.00188
   S     -0.00487   7.22185  10.71672   0.00766   0.00694  -0.00062
   S      6.24804   1.80638  10.70763   0.00737  -0.00676   0.00196
   S      4.69486   4.51582  10.71704  -0.01126   0.00205   0.00995
   S      3.13305   7.22286  10.71691   0.00715   0.00631  -0.01036
   S      1.56299   0.89924   4.56329  -0.01281   0.00422  -0.00452
   S     -0.06471   3.56968   4.59761   0.00518  -0.00618  -0.00391
   S     -1.56181   6.31532   4.56305  -0.00285   0.00755   0.00533
   S      4.68514   0.90176   4.55661   0.00312  -0.00522   0.00548
   S      3.19294   3.57016   4.59822   0.00206  -0.00492   0.01012
   S      1.56454   6.39162   4.59760   0.00639  -0.00325  -0.00859
   S      7.81265   0.90297   4.55678   0.00440  -0.00410  -0.01533
   S      6.24994   3.61207   4.55660   0.00507  -0.00239   0.01366
   S      4.69105   6.31719   4.56327  -0.00920   0.01295  -0.00127
freq: 138.67 cm-1
PRIMCOORD 22
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00028  -0.00030   0.00002
   Mo     0.00516   1.79433   3.00064  -0.00133  -0.00288   0.00831
   Mo    -1.56638   4.51841   3.00023  -0.00359   0.00120   0.01576
   Mo    -3.12139   7.21575   3.00890   0.00369   0.00387   0.00005
   Mo     3.12065   1.79512   3.00058   0.00282   0.00251  -0.01731
   Mo     1.56384   4.51072   3.02403  -0.00444  -0.00442   0.00002
   Mo    -0.00793   7.21773   3.00021   0.00327  -0.00093  -0.01897
   Mo     6.24888   1.80581   3.00563   0.00132   0.00106  -0.00008
   Mo     4.69403   4.52027   3.00057  -0.00106   0.00309   0.01073
   Mo     3.13697   7.21877   3.00061   0.00010  -0.00283   0.00150
   Mo     1.56258   0.90457   9.15540  -0.00517  -0.01032  -0.00260
   Mo    -0.01173   3.60062   9.16982   0.01682   0.00854   0.01222
   Mo    -1.55765   6.31300   9.15500  -0.00725  -0.00500  -0.00073
   Mo     4.68445   0.90214   9.15562  -0.00527  -0.00007  -0.01544
   Mo     3.13859   3.60162   9.17010   0.00273  -0.00540  -0.00340
   Mo     1.56430   6.33038   9.16981  -0.00261   0.01377  -0.00873
   Mo     7.81237   0.90321   9.15602   0.00439   0.01009   0.00410
   Mo     6.24934   3.61261   9.15561   0.00743  -0.00330   0.01116
   Mo     4.68630   6.31501   9.15538  -0.01143  -0.00853   0.00341
   S     -0.00160   1.80798   7.60389   0.00508   0.01237   0.00646
   S     -1.55807   4.50636   7.60358   0.01010  -0.00850   0.01032
   S     -3.12173   7.21602   7.59858  -0.01483  -0.01495   0.00004
   S      3.12649   1.80932   7.60392  -0.01186  -0.00472  -0.00939
   S      1.56349   4.51099   7.64304   0.00862   0.00873   0.00003
   S      0.00674   7.21667   7.60357  -0.01315  -0.00243  -0.01113
   S      6.24834   1.80620   7.60043   0.00682   0.00684  -0.00006
   S      4.68472   4.50824   7.60391   0.00809  -0.00980   0.00462
   S      3.12184   7.21792   7.60387   0.00183   0.01330  -0.00092
   S      1.56306   0.89780   1.44776  -0.00663   0.00142  -0.00412
   S      0.01534   3.61542   1.46569  -0.01158  -0.00362   0.01032
   S     -1.56299   6.31599   1.44722  -0.00479  -0.00893  -0.00145
   S      4.68840   0.90363   1.44573   0.00886   0.00473  -0.01559
   S      3.11286   3.61638   1.46586   0.00244   0.01071  -0.00283
   S      1.56494   6.29940   1.46568   0.00731  -0.00863  -0.00743
   S      7.80974   0.90463   1.44613   0.00268  -0.00125   0.00417
   S      6.24994   3.60829   1.44573  -0.00029   0.00719   0.01131
   S      4.69233   6.31784   1.44774   0.00271  -0.00104   0.00565
   S     -0.00026   1.79581  10.71693   0.01023   0.00296   0.00597
   S     -1.56835   4.51385  10.71674   0.00983   0.00172   0.00983
   S     -3.12176   7.21605  10.70497  -0.01098  -0.01082   0.00002
   S      3.12501   1.79676  10.71705  -0.00284  -0.01008  -0.00927
   S      1.56314   4.51121  10.71114   0.01851   0.01831   0.00004
   S     -0.00487   7.22185  10.71672  -0.00802   0.00679  -0.01078
   S      6.24804   1.80638  10.70763  -0.00755  -0.00745  -0.00009
   S      4.69486   4.51582  10.71704  -0.00269  -0.01000   0.00487
   S      3.13305   7.22286  10.71691  -0.00732   0.00789  -0.00056
   S      1.56299   0.89924   4.56329   0.01260   0.00489  -0.00391
   S     -0.06471   3.56968   4.59761  -0.00275  -0.00417   0.01111
   S     -1.56181   6.31532   4.56305   0.00936   0.01302  -0.00140
   S      4.68514   0.90176   4.55661  -0.00333  -0.00422  -0.01666
   S      3.19294   3.57016   4.59822  -0.00496  -0.00619  -0.00301
   S      1.56454   6.39162   4.59760  -0.00606  -0.00325  -0.00810
   S      7.81265   0.90297   4.55678  -0.00425  -0.00493   0.00444
   S      6.24994   3.61207   4.55660  -0.00519  -0.00389   0.01211
   S      4.69105   6.31719   4.56327   0.00323   0.00729   0.00538
freq: 139.21 cm-1
PRIMCOORD 23
     55   1
   Ni     1.56384   4.51074   5.57619   0.00005  -0.00005   0.02384
   Mo     0.00516   1.79433   3.00064   0.00055   0.00187  -0.00204
   Mo    -1.56638   4.51841   3.00023   0.00113   0.00033   0.00125
   Mo    -3.12139   7.21575   3.00890  -0.00056   0.00044  -0.00041
   Mo     3.12065   1.79512   3.00058  -0.00015   0.00106  -0.00004
   Mo     1.56384   4.51072   3.02403   0.00009  -0.00024   0.01869
   Mo    -0.00793   7.21773   3.00021   0.00084  -0.00125   0.00044
   Mo     6.24888   1.80581   3.00563   0.00046  -0.00017  -0.02825
   Mo     4.69403   4.52027   3.00057  -0.00132  -0.00055   0.00060
   Mo     3.13697   7.21877   3.00061  -0.00106  -0.00145  -0.00217
   Mo     1.56258   0.90457   9.15540   0.00019  -0.00129  -0.00379
   Mo    -0.01173   3.60062   9.16982   0.00048  -0.00042   0.01905
   Mo    -1.55765   6.31300   9.15500   0.00123  -0.00095  -0.00200
   Mo     4.68445   0.90214   9.15562  -0.00046   0.00065  -0.01441
   Mo     3.13859   3.60162   9.17010  -0.00163   0.00079   0.01972
   Mo     1.56430   6.33038   9.16981   0.00071   0.00040   0.01867
   Mo     7.81237   0.90321   9.15602  -0.00048   0.00067  -0.01661
   Mo     6.24934   3.61261   9.15561  -0.00089  -0.00009  -0.01386
   Mo     4.68630   6.31501   9.15538   0.00084   0.00024  -0.00363
   S     -0.00160   1.80798   7.60389   0.00547   0.01169  -0.00029
   S     -1.55807   4.50636   7.60358   0.01237  -0.00257   0.00169
   S     -3.12173   7.21602   7.59858   0.00211  -0.00168  -0.00482
   S      3.12649   1.80932   7.60392  -0.00531   0.01253   0.00102
   S      1.56349   4.51099   7.64304  -0.00054   0.00058   0.02323
   S      0.00674   7.21667   7.60357   0.00804  -0.00968   0.00127
   S      6.24834   1.80620   7.60043  -0.00157   0.00111  -0.02013
   S      4.68472   4.50824   7.60391  -0.01355  -0.00202   0.00131
   S      3.12184   7.21792   7.60387  -0.00709  -0.00992  -0.00040
   S      1.56306   0.89780   1.44776   0.00068   0.00093  -0.00047
   S      0.01534   3.61542   1.46569   0.00655   0.00578   0.00760
   S     -1.56299   6.31599   1.44722   0.00044  -0.00032   0.00121
   S      4.68840   0.90363   1.44573  -0.00968  -0.00622  -0.01140
   S      3.11286   3.61638   1.46586  -0.00684   0.00390   0.00817
   S      1.56494   6.29940   1.46568  -0.00104  -0.00905   0.00719
   S      7.80974   0.90463   1.44613   0.00980  -0.00554  -0.01337
   S      6.24994   3.60829   1.44573   0.00035   0.01197  -0.01077
   S      4.69233   6.31784   1.44774  -0.00023  -0.00144  -0.00022
   S     -0.00026   1.79581  10.71693  -0.00481  -0.01282  -0.00096
   S     -1.56835   4.51385  10.71674  -0.01202   0.00034   0.00102
   S     -3.12176   7.21605  10.70497   0.00086  -0.00079  -0.00431
   S      3.12501   1.79676  10.71705   0.00343  -0.01156   0.00028
   S      1.56314   4.51121  10.71114  -0.00089   0.00105   0.02560
   S     -0.00487   7.22185  10.71672  -0.00643   0.01030   0.00062
   S      6.24804   1.80638  10.70763   0.00001  -0.00026  -0.01925
   S      4.69486   4.51582  10.71704   0.01128   0.00252   0.00060
   S      3.13305   7.22286  10.71691   0.00861   0.01118  -0.00106
   S      1.56299   0.89924   4.56329  -0.00084   0.00053  -0.00093
   S     -0.06471   3.56968   4.59761  -0.00080  -0.00103   0.00982
   S     -1.56181   6.31532   4.56305  -0.00096   0.00119   0.00075
   S      4.68514   0.90176   4.55661   0.01037   0.00558  -0.01266
   S      3.19294   3.57016   4.59822   0.00102  -0.00112   0.01040
   S      1.56454   6.39162   4.59760   0.00073   0.00102   0.00939
   S      7.81265   0.90297   4.55678  -0.00872   0.00499  -0.01473
   S      6.24994   3.61207   4.55660  -0.00001  -0.01189  -0.01199
   S      4.69105   6.31719   4.56327  -0.00077   0.00068  -0.00071
freq: 141.11 cm-1
PRIMCOORD 24
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00044   0.00002  -0.00024
   Mo     0.00516   1.79433   3.00064  -0.00916   0.01204   0.00177
   Mo    -1.56638   4.51841   3.00023  -0.00446   0.01955  -0.00109
   Mo    -3.12139   7.21575   3.00890  -0.00540   0.00151   0.00008
   Mo     3.12065   1.79512   3.00058  -0.00845  -0.01009  -0.00069
   Mo     1.56384   4.51072   3.02403  -0.00103   0.00034  -0.00024
   Mo    -0.00793   7.21773   3.00021   0.01134   0.00722  -0.00308
   Mo     6.24888   1.80581   3.00563   0.00715  -0.00198   0.00039
   Mo     4.69403   4.52027   3.00057  -0.00270  -0.02001  -0.00051
   Mo     3.13697   7.21877   3.00061   0.01276  -0.00853   0.00378
   Mo     1.56258   0.90457   9.15540   0.01124  -0.00151   0.00033
   Mo    -0.01173   3.60062   9.16982   0.00889  -0.01526  -0.00089
   Mo    -1.55765   6.31300   9.15500  -0.00232  -0.01478  -0.00209
   Mo     4.68445   0.90214   9.15562  -0.00475   0.00027  -0.00068
   Mo     3.13859   3.60162   9.17010   0.00821   0.01385   0.00040
   Mo     1.56430   6.33038   9.16981  -0.01121  -0.00012  -0.00005
   Mo     7.81237   0.90321   9.15602  -0.00581   0.00110   0.00134
   Mo     6.24934   3.61261   9.15561  -0.00013   0.00158  -0.00039
   Mo     4.68630   6.31501   9.15538  -0.00402   0.01483   0.00171
   S     -0.00160   1.80798   7.60389   0.00577  -0.01460   0.00020
   S     -1.55807   4.50636   7.60358   0.00733  -0.01752  -0.00143
   S     -3.12173   7.21602   7.59858   0.00334  -0.00107  -0.00003
   S      3.12649   1.80932   7.60392   0.00534   0.01234   0.00024
   S      1.56349   4.51099   7.64304   0.00204  -0.00044  -0.00022
   S      0.00674   7.21667   7.60357  -0.01109  -0.00343  -0.00125
   S      6.24834   1.80620   7.60043  -0.00568   0.00147   0.00013
   S      4.68472   4.50824   7.60391   0.00551   0.01811   0.00068
   S      3.12184   7.21792   7.60387  -0.01249   0.00502   0.00135
   S      1.56306   0.89780   1.44776  -0.01684   0.00202   0.00049
   S      0.01534   3.61542   1.46569  -0.00894   0.01497   0.00032
   S     -1.56299   6.31599   1.44722   0.00229   0.01953  -0.00191
   S      4.68840   0.90363   1.44573   0.00402   0.00465  -0.00144
   S      3.11286   3.61638   1.46586  -0.00838  -0.01403  -0.00084
   S      1.56494   6.29940   1.46568   0.01302   0.00031   0.00022
   S      7.80974   0.90463   1.44613   0.00513  -0.00639   0.00248
   S      6.24994   3.60829   1.44573   0.00522  -0.00229  -0.00050
   S      4.69233   6.31784   1.44774   0.00417  -0.01863   0.00159
   S     -0.00026   1.79581  10.71693   0.00623  -0.01294   0.00035
   S     -1.56835   4.51385  10.71674   0.00786  -0.01610  -0.00135
   S     -3.12176   7.21605  10.70497   0.00608  -0.00151   0.00001
   S      3.12501   1.79676  10.71705   0.00584   0.01166  -0.00005
   S      1.56314   4.51121  10.71114   0.00105  -0.00056  -0.00023
   S     -0.00487   7.22185  10.71672  -0.01251  -0.00377  -0.00129
   S      6.24804   1.80638  10.70763  -0.00696   0.00205   0.00013
   S      4.69486   4.51582  10.71704   0.00626   0.01656   0.00072
   S      3.13305   7.22286  10.71691  -0.01375   0.00457   0.00140
   S      1.56299   0.89924   4.56329  -0.01485   0.00167   0.00048
   S     -0.06471   3.56968   4.59761  -0.00959   0.01671  -0.00025
   S     -1.56181   6.31532   4.56305   0.00461   0.02006  -0.00165
   S      4.68514   0.90176   4.55661   0.00338   0.00214  -0.00158
   S      3.19294   3.57016   4.59822  -0.00830  -0.01438  -0.00010
   S      1.56454   6.39162   4.59760   0.00904  -0.00004   0.00005
   S      7.81265   0.90297   4.55678   0.00437  -0.00389   0.00277
   S      6.24994   3.61207   4.55660   0.00492  -0.00133  -0.00060
   S      4.69105   6.31719   4.56327   0.00695  -0.02099   0.00128
freq: 141.38 cm-1
PRIMCOORD 25
     55   1
   Ni     1.56384   4.51074   5.57619   0.00116  -0.00087   0.00018
   Mo     0.00516   1.79433   3.00064  -0.00990  -0.00502  -0.00717
   Mo    -1.56638   4.51841   3.00023   0.00685  -0.00287   0.00667
   Mo    -3.12139   7.21575   3.00890   0.01336  -0.00931   0.00073
   Mo     3.12065   1.79512   3.00058  -0.01462  -0.00765   0.00054
   Mo     1.56384   4.51072   3.02403   0.00239  -0.00176  -0.00008
   Mo    -0.00793   7.21773   3.00021   0.01650   0.00074   0.00525
   Mo     6.24888   1.80581   3.00563  -0.01703   0.01203  -0.00040
   Mo     4.69403   4.52027   3.00057  -0.00462   0.00549   0.00139
   Mo     3.13697   7.21877   3.00061   0.00731   0.00830  -0.00645
   Mo     1.56258   0.90457   9.15540   0.00933   0.00975  -0.00346
   Mo    -0.01173   3.60062   9.16982  -0.00254   0.00475   0.00178
   Mo    -1.55765   6.31300   9.15500  -0.01730   0.00400   0.00607
   Mo     4.68445   0.90214   9.15562   0.00844  -0.00039   0.00044
   Mo     3.13859   3.60162   9.17010   0.00303   0.00532  -0.00235
   Mo     1.56430   6.33038   9.16981  -0.01432  -0.00017   0.00189
   Mo     7.81237   0.90321   9.15602   0.01415  -0.00908  -0.00300
   Mo     6.24934   3.61261   9.15561   0.00456  -0.00965   0.00090
   Mo     4.68630   6.31501   9.15538  -0.00599  -0.00417  -0.00279
   S     -0.00160   1.80798   7.60389   0.00906   0.00654  -0.00189
   S     -1.55807   4.50636   7.60358  -0.00549   0.00433   0.00390
   S     -3.12173   7.21602   7.59858  -0.00940   0.00662  -0.00005
   S      3.12649   1.80932   7.60392   0.01438   0.00664  -0.00236
   S      1.56349   4.51099   7.64304  -0.00480   0.00330   0.00035
   S      0.00674   7.21667   7.60357  -0.01690  -0.00115   0.00371
   S      6.24834   1.80620   7.60043   0.01492  -0.01041  -0.00073
   S      4.68472   4.50824   7.60391   0.00699  -0.00536  -0.00204
   S      3.12184   7.21792   7.60387  -0.00931  -0.01021  -0.00149
   S      1.56306   0.89780   1.44776  -0.00818  -0.01339  -0.00274
   S      0.01534   3.61542   1.46569   0.00098  -0.00166  -0.00044
   S     -1.56299   6.31599   1.44722   0.02237  -0.00593   0.00563
   S      4.68840   0.90363   1.44573  -0.01095   0.00006   0.00223
   S      3.11286   3.61638   1.46586  -0.00251  -0.00551   0.00136
   S      1.56494   6.29940   1.46568   0.01172  -0.00028  -0.00083
   S      7.80974   0.90463   1.44613  -0.01916   0.01061  -0.00590
   S      6.24994   3.60829   1.44573  -0.00319   0.01305   0.00320
   S      4.69233   6.31784   1.44774   0.01017   0.00235  -0.00200
   S     -0.00026   1.79581  10.71693   0.00973   0.00212  -0.00210
   S     -1.56835   4.51385  10.71674  -0.00643   0.00019   0.00378
   S     -3.12176   7.21605  10.70497  -0.01571   0.01083  -0.00008
   S      3.12501   1.79676  10.71705   0.01154   0.00774  -0.00226
   S      1.56314   4.51121  10.71114  -0.00183   0.00148   0.00070
   S     -0.00487   7.22185  10.71672  -0.01385   0.00226   0.00360
   S      6.24804   1.80638  10.70763   0.01696  -0.01196  -0.00072
   S      4.69486   4.51582  10.71704   0.00432  -0.00401  -0.00170
   S      3.13305   7.22286  10.71691  -0.00544  -0.00827  -0.00174
   S      1.56299   0.89924   4.56329  -0.01448  -0.01016  -0.00235
   S     -0.06471   3.56968   4.59761   0.00503  -0.00879   0.00037
   S     -1.56181   6.31532   4.56305   0.01934  -0.00288   0.00522
   S      4.68514   0.90176   4.55661  -0.00990   0.00354   0.00251
   S      3.19294   3.57016   4.59822  -0.00342  -0.00560  -0.00087
   S      1.56454   6.39162   4.59760   0.01873  -0.00006   0.00029
   S      7.81265   0.90297   4.55678  -0.01450   0.00856  -0.00656
   S      6.24994   3.61207   4.55660  -0.00641   0.00952   0.00356
   S      4.69105   6.31719   4.56327   0.00470   0.00658  -0.00174
freq: 141.46 cm-1
PRIMCOORD 26
     55   1
   Ni     1.56384   4.51074   5.57619   0.00079   0.00135   0.00015
   Mo     0.00516   1.79433   3.00064  -0.01085   0.00917   0.00232
   Mo    -1.56638   4.51841   3.00023  -0.00754  -0.00666  -0.00457
   Mo    -3.12139   7.21575   3.00890   0.00934   0.01430  -0.00038
   Mo     3.12065   1.79512   3.00058  -0.00374   0.00996   0.00784
   Mo     1.56384   4.51072   3.02403   0.00177   0.00284   0.00030
   Mo    -0.00793   7.21773   3.00021  -0.00060  -0.01003   0.00527
   Mo     6.24888   1.80581   3.00563  -0.01204  -0.01862  -0.00030
   Mo     4.69403   4.52027   3.00057   0.01010   0.00284  -0.00795
   Mo     3.13697   7.21877   3.00061   0.01368  -0.00379  -0.00321
   Mo     1.56258   0.90457   9.15540   0.00478  -0.01479   0.00516
   Mo    -0.01173   3.60062   9.16982   0.00361  -0.00624   0.00229
   Mo    -1.55765   6.31300   9.15500   0.00138   0.00418   0.00056
   Mo     4.68445   0.90214   9.15562   0.01215   0.01025   0.00259
   Mo     3.13859   3.60162   9.17010  -0.00503  -0.00870  -0.00027
   Mo     1.56430   6.33038   9.16981  -0.00818   0.00017  -0.00207
   Mo     7.81237   0.90321   9.15602   0.00351   0.00423  -0.00001
   Mo     6.24934   3.61261   9.15561   0.00315   0.01465  -0.00219
   Mo     4.68630   6.31501   9.15538  -0.01578  -0.00425  -0.00544
   S     -0.00160   1.80798   7.60389   0.01122  -0.00830   0.00325
   S     -1.55807   4.50636   7.60358   0.00990   0.00583   0.00041
   S     -3.12173   7.21602   7.59858  -0.00649  -0.01017   0.00013
   S      3.12649   1.80932   7.60392   0.00268  -0.01076   0.00316
   S      1.56349   4.51099   7.64304  -0.00329  -0.00487   0.00005
   S      0.00674   7.21667   7.60357  -0.00127   0.01176   0.00032
   S      6.24834   1.80620   7.60043   0.01023   0.01571   0.00014
   S      4.68472   4.50824   7.60391  -0.01007  -0.00424  -0.00346
   S      3.12184   7.21792   7.60387  -0.01329   0.00460  -0.00337
   S      1.56306   0.89780   1.44776  -0.00371   0.02020   0.00445
   S      0.01534   3.61542   1.46569  -0.00207   0.00521  -0.00131
   S     -1.56299   6.31599   1.44722   0.00080  -0.00164   0.00019
   S      4.68840   0.90363   1.44573  -0.01723  -0.01229   0.00534
   S      3.11286   3.61638   1.46586   0.00312   0.00581   0.00012
   S      1.56494   6.29940   1.46568   0.00626   0.00052   0.00146
   S      7.80974   0.90463   1.44613  -0.00392  -0.00457  -0.00049
   S      6.24994   3.60829   1.44573  -0.00246  -0.01972  -0.00531
   S      4.69233   6.31784   1.44774   0.02006   0.00755  -0.00515
   S     -0.00026   1.79581  10.71693   0.00733  -0.00842   0.00317
   S     -1.56835   4.51385  10.71674   0.00640   0.00584   0.00020
   S     -3.12176   7.21605  10.70497  -0.01077  -0.01644   0.00008
   S      3.12501   1.79676  10.71705   0.00495  -0.00720   0.00325
   S      1.56314   4.51121  10.71114  -0.00142  -0.00227  -0.00008
   S     -0.00487   7.22185  10.71672   0.00113   0.00899   0.00049
   S      6.24804   1.80638  10.70763   0.01181   0.01822   0.00017
   S      4.69486   4.51582  10.71704  -0.00886  -0.00036  -0.00343
   S      3.13305   7.22286  10.71691  -0.01103   0.00111  -0.00322
   S      1.56299   0.89924   4.56329  -0.00821   0.01583   0.00398
   S     -0.06471   3.56968   4.59761  -0.00491   0.00830   0.00068
   S     -1.56181   6.31532   4.56305  -0.00372  -0.00824   0.00013
   S      4.68514   0.90176   4.55661  -0.01182  -0.01087   0.00606
   S      3.19294   3.57016   4.59822   0.00799   0.01383   0.00005
   S      1.56454   6.39162   4.59760   0.01132   0.00011  -0.00028
   S      7.81265   0.90297   4.55678  -0.00529  -0.00721  -0.00053
   S      6.24994   3.61207   4.55660  -0.00443  -0.01505  -0.00601
   S      4.69105   6.31719   4.56327   0.01844   0.00219  -0.00472
freq: 143.11 cm-1
PRIMCOORD 27
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00000  -0.00013   0.00001
   Mo     0.00516   1.79433   3.00064   0.01268   0.01553  -0.00029
   Mo    -1.56638   4.51841   3.00023  -0.01981  -0.00313   0.00012
   Mo    -3.12139   7.21575   3.00890   0.00013   0.00008  -0.00018
   Mo     3.12065   1.79512   3.00058   0.01262  -0.01553   0.00006
   Mo     1.56384   4.51072   3.02403  -0.00005  -0.00010   0.00013
   Mo    -0.00793   7.21773   3.00021   0.00722  -0.01863  -0.00008
   Mo     6.24888   1.80581   3.00563  -0.00006  -0.00001  -0.00007
   Mo     4.69403   4.52027   3.00057  -0.01992   0.00310  -0.00036
   Mo     3.13697   7.21877   3.00061   0.00720   0.01869   0.00049
   Mo     1.56258   0.90457   9.15540  -0.00737  -0.00026  -0.00015
   Mo    -0.01173   3.60062   9.16982   0.00257  -0.00444  -0.00014
   Mo    -1.55765   6.31300   9.15500   0.00390   0.00640   0.00018
   Mo     4.68445   0.90214   9.15562  -0.00621   0.01090   0.00013
   Mo     3.13859   3.60162   9.17010   0.00236   0.00440  -0.00034
   Mo     1.56430   6.33038   9.16981  -0.00493   0.00017   0.00022
   Mo     7.81237   0.90321   9.15602  -0.00623  -0.01075   0.00028
   Mo     6.24934   3.61261   9.15561   0.01225   0.00012  -0.00011
   Mo     4.68630   6.31501   9.15538   0.00363  -0.00650   0.00009
   S     -0.00160   1.80798   7.60389  -0.00935  -0.00693  -0.00010
   S     -1.55807   4.50636   7.60358   0.01046   0.00475   0.00012
   S     -3.12173   7.21602   7.59858   0.00011  -0.00039   0.00007
   S      3.12649   1.80932   7.60392  -0.00927   0.00655  -0.00004
   S      1.56349   4.51099   7.64304  -0.00013   0.00027  -0.00006
   S      0.00674   7.21667   7.60357  -0.00101   0.01152   0.00010
   S      6.24834   1.80620   7.60043   0.00005   0.00004   0.00014
   S      4.68472   4.50824   7.60391   0.01031  -0.00454  -0.00034
   S      3.12184   7.21792   7.60387  -0.00114  -0.01125   0.00032
   S      1.56306   0.89780   1.44776   0.00880   0.00002  -0.00021
   S      0.01534   3.61542   1.46569  -0.00781   0.01357  -0.00003
   S     -1.56299   6.31599   1.44722  -0.00419  -0.00756  -0.00007
   S      4.68840   0.90363   1.44573   0.01224  -0.02119  -0.00007
   S      3.11286   3.61638   1.46586  -0.00801  -0.01352  -0.00010
   S      1.56494   6.29940   1.46568   0.01576  -0.00002   0.00028
   S      7.80974   0.90463   1.44613   0.01219   0.02096   0.00008
   S      6.24994   3.60829   1.44573  -0.02451  -0.00000  -0.00011
   S      4.69233   6.31784   1.44774  -0.00451   0.00764   0.00003
   S     -0.00026   1.79581  10.71693  -0.00893  -0.00663  -0.00010
   S     -1.56835   4.51385  10.71674   0.01033   0.00445  -0.00002
   S     -3.12176   7.21605  10.70497   0.00004  -0.00017   0.00004
   S      3.12501   1.79676  10.71705  -0.00936   0.00674  -0.00013
   S      1.56314   4.51121  10.71114  -0.00001  -0.00007  -0.00013
   S     -0.00487   7.22185  10.71672  -0.00102   0.01142   0.00018
   S      6.24804   1.80638  10.70763  -0.00006   0.00032   0.00012
   S      4.69486   4.51582  10.71704   0.01001  -0.00477  -0.00017
   S      3.13305   7.22286  10.71691  -0.00100  -0.01121   0.00036
   S      1.56299   0.89924   4.56329   0.00877   0.00001  -0.00012
   S     -0.06471   3.56968   4.59761  -0.00724   0.01237  -0.00001
   S     -1.56181   6.31532   4.56305  -0.00438  -0.00751  -0.00005
   S      4.68514   0.90176   4.55661   0.01197  -0.02064  -0.00002
   S      3.19294   3.57016   4.59822  -0.00717  -0.01246  -0.00005
   S      1.56454   6.39162   4.59760   0.01435  -0.00001   0.00026
   S      7.81265   0.90297   4.55678   0.01198   0.02086   0.00005
   S      6.24994   3.61207   4.55660  -0.02417   0.00004  -0.00015
   S      4.69105   6.31719   4.56327  -0.00409   0.00743  -0.00007
freq: 145.47 cm-1
PRIMCOORD 28
     55   1
   Ni     1.56384   4.51074   5.57619   0.01005  -0.00831  -0.00032
   Mo     0.00516   1.79433   3.00064  -0.00205   0.00229   0.00712
   Mo    -1.56638   4.51841   3.00023   0.00079   0.00381   0.00064
   Mo    -3.12139   7.21575   3.00890  -0.00451   0.00361   0.00085
   Mo     3.12065   1.79512   3.00058   0.00263  -0.00108  -0.01049
   Mo     1.56384   4.51072   3.02403   0.00465  -0.00389  -0.00081
   Mo    -0.00793   7.21773   3.00021  -0.00262  -0.00272   0.00444
   Mo     6.24888   1.80581   3.00563   0.00186  -0.00139   0.00052
   Mo     4.69403   4.52027   3.00057   0.00263  -0.00041  -0.01165
   Mo     3.13697   7.21877   3.00061  -0.00302  -0.00059   0.00979
   Mo     1.56258   0.90457   9.15540   0.00829  -0.00426  -0.00934
   Mo    -0.01173   3.60062   9.16982  -0.00719  -0.00161   0.00750
   Mo    -1.55765   6.31300   9.15500   0.00508  -0.00490   0.01446
   Mo     4.68445   0.90214   9.15562  -0.00129   0.01102  -0.00540
   Mo     3.13859   3.60162   9.17010  -0.01707   0.01012  -0.02043
   Mo     1.56430   6.33038   9.16981  -0.00135   0.01249   0.01353
   Mo     7.81237   0.90321   9.15602   0.01119  -0.00426   0.01431
   Mo     6.24934   3.61261   9.15561  -0.00882  -0.00775  -0.00969
   Mo     4.68630   6.31501   9.15538   0.00715  -0.00748  -0.00519
   S     -0.00160   1.80798   7.60389   0.00083  -0.00190   0.00562
   S     -1.55807   4.50636   7.60358  -0.00247  -0.00090   0.00595
   S     -3.12173   7.21602   7.59858   0.01582  -0.01288  -0.00001
   S      3.12649   1.80932   7.60392  -0.00199   0.00532  -0.01626
   S      1.56349   4.51099   7.64304  -0.02355   0.01925  -0.00004
   S      0.00674   7.21667   7.60357  -0.00121   0.00328   0.01072
   S      6.24834   1.80620   7.60043   0.01439  -0.01187  -0.00043
   S      4.68472   4.50824   7.60391  -0.00585  -0.00135  -0.01628
   S      3.12184   7.21792   7.60387   0.00327   0.00175   0.01034
   S      1.56306   0.89780   1.44776  -0.00734   0.00253  -0.00077
   S      0.01534   3.61542   1.46569   0.00010  -0.00021   0.00330
   S     -1.56299   6.31599   1.44722  -0.00364   0.00391   0.00199
   S      4.68840   0.90363   1.44573   0.00603  -0.00716  -0.00224
   S      3.11286   3.61638   1.46586   0.00124  -0.00053  -0.01090
   S      1.56494   6.29940   1.46568  -0.00035  -0.00026   0.00638
   S      7.80974   0.90463   1.44613   0.00215  -0.00334   0.00714
   S      6.24994   3.60829   1.44573   0.00800  -0.00255  -0.00427
   S      4.69233   6.31784   1.44774  -0.00576   0.00722  -0.00026
   S     -0.00026   1.79581  10.71693   0.01844  -0.00552   0.00530
   S     -1.56835   4.51385  10.71674  -0.01591  -0.01338   0.00538
   S     -3.12176   7.21605  10.70497   0.00231  -0.00177  -0.00006
   S      3.12501   1.79676  10.71705  -0.00424   0.01704  -0.01524
   S      1.56314   4.51121  10.71114  -0.00676   0.00538   0.00035
   S     -0.00487   7.22185  10.71672  -0.00163   0.01991   0.00981
   S      6.24804   1.80638  10.70763  -0.00086   0.00073  -0.00026
   S      4.69486   4.51582  10.71704  -0.01371  -0.01046  -0.01523
   S      3.13305   7.22286  10.71691   0.01692  -0.00738   0.00973
   S      1.56299   0.89924   4.56329   0.00514   0.00510  -0.00142
   S     -0.06471   3.56968   4.59761   0.00129   0.00377   0.00301
   S     -1.56181   6.31532   4.56305  -0.00674   0.00258   0.00310
   S      4.68514   0.90176   4.55661  -0.00221   0.00126  -0.00279
   S      3.19294   3.57016   4.59822   0.00709  -0.00331  -0.01014
   S      1.56454   6.39162   4.59760  -0.00268  -0.00536   0.00585
   S      7.81265   0.90297   4.55678  -0.00253   0.00171   0.00865
   S      6.24994   3.61207   4.55660  -0.00141   0.00240  -0.00527
   S      4.69105   6.31719   4.56327   0.00036  -0.00686  -0.00063
freq: 145.56 cm-1
PRIMCOORD 29
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00834  -0.01025   0.00003
   Mo     0.00516   1.79433   3.00064  -0.00307  -0.00095  -0.00930
   Mo    -1.56638   4.51841   3.00023  -0.00221   0.00025  -0.01175
   Mo    -3.12139   7.21575   3.00890   0.00368   0.00434   0.00004
   Mo     3.12065   1.79512   3.00058   0.00263   0.00230   0.00521
   Mo     1.56384   4.51072   3.02403  -0.00382  -0.00474  -0.00006
   Mo    -0.00793   7.21773   3.00021   0.00235  -0.00090   0.01093
   Mo     6.24888   1.80581   3.00563  -0.00148  -0.00161   0.00003
   Mo     4.69403   4.52027   3.00057  -0.00007   0.00386  -0.00167
   Mo     3.13697   7.21877   3.00061   0.00175  -0.00298   0.00653
   Mo     1.56258   0.90457   9.15540  -0.00682  -0.00505  -0.01143
   Mo    -0.01173   3.60062   9.16982   0.01570   0.01024  -0.01949
   Mo    -1.55765   6.31300   9.15500  -0.00636  -0.00853  -0.00241
   Mo     4.68445   0.90214   9.15562  -0.01167  -0.00257   0.01381
   Mo     3.13859   3.60162   9.17010   0.00398   0.00018   0.00340
   Mo     1.56430   6.33038   9.16981   0.00146   0.01536   0.01635
   Mo     7.81237   0.90321   9.15602   0.00379   0.01043  -0.00237
   Mo     6.24934   3.61261   9.15561   0.00688  -0.00947  -0.01152
   Mo     4.68630   6.31501   9.15538  -0.00366  -0.00644   0.01369
   S     -0.00160   1.80798   7.60389   0.00211   0.00525  -0.01546
   S     -1.55807   4.50636   7.60358   0.00489  -0.00153  -0.01540
   S     -3.12173   7.21602   7.59858  -0.01297  -0.01553  -0.00005
   S      3.12649   1.80932   7.60392  -0.00101  -0.00124   0.00248
   S      1.56349   4.51099   7.64304   0.01933   0.02350   0.00008
   S      0.00674   7.21667   7.60357  -0.00349   0.00229   0.01269
   S      6.24834   1.80620   7.60043  -0.01182  -0.01464  -0.00004
   S      4.68472   4.50824   7.60391   0.00134  -0.00124   0.00277
   S      3.12184   7.21792   7.60387   0.00224   0.00402   0.01293
   S      1.56306   0.89780   1.44776   0.00613   0.00344  -0.00133
   S      0.01534   3.61542   1.46569  -0.00069  -0.00066  -0.01002
   S     -1.56299   6.31599   1.44722   0.00555   0.00789  -0.00024
   S      4.68840   0.90363   1.44573  -0.00123  -0.00470   0.00659
   S      3.11286   3.61638   1.46586  -0.00008   0.00007   0.00167
   S      1.56494   6.29940   1.46568  -0.00008  -0.00069   0.00828
   S      7.80974   0.90463   1.44613  -0.00561  -0.00824  -0.00113
   S      6.24994   3.60829   1.44573  -0.00627  -0.00277  -0.00548
   S      4.69233   6.31784   1.44774   0.00201   0.00525   0.00163
   S     -0.00026   1.79581  10.71693   0.00815   0.01677  -0.01445
   S     -1.56835   4.51385  10.71674   0.01057  -0.01326  -0.01443
   S     -3.12176   7.21605  10.70497  -0.00189  -0.00196  -0.00009
   S      3.12501   1.79676  10.71705  -0.01968  -0.00229   0.00238
   S      1.56314   4.51121  10.71114   0.00558   0.00658   0.00011
   S     -0.00487   7.22185  10.71672  -0.01736  -0.00405   0.01197
   S      6.24804   1.80638  10.70763   0.00066   0.00068  -0.00004
   S      4.69486   4.51582  10.71704   0.01313  -0.01574   0.00253
   S      3.13305   7.22286  10.71691   0.00530   0.01884   0.01204
   S      1.56299   0.89924   4.56329  -0.00415   0.00572  -0.00215
   S     -0.06471   3.56968   4.59761  -0.00704  -0.00307  -0.00927
   S     -1.56181   6.31532   4.56305  -0.00211  -0.00633  -0.00043
   S      4.68514   0.90176   4.55661   0.00230   0.00239   0.00809
   S      3.19294   3.57016   4.59822   0.00042   0.00331   0.00152
   S      1.56454   6.39162   4.59760   0.00185  -0.00636   0.00764
   S      7.81265   0.90297   4.55678   0.00142   0.00161  -0.00135
   S      6.24994   3.61207   4.55660   0.00144   0.00276  -0.00669
   S      4.69105   6.31719   4.56327   0.00720   0.00151   0.00259
freq: 148.29 cm-1
PRIMCOORD 30
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00020   0.00025  -0.00684
   Mo     0.00516   1.79433   3.00064  -0.00007  -0.00017  -0.00439
   Mo    -1.56638   4.51841   3.00023  -0.00054  -0.00020  -0.00436
   Mo    -3.12139   7.21575   3.00890   0.00007   0.00012   0.02505
   Mo     3.12065   1.79512   3.00058   0.00022  -0.00019  -0.00414
   Mo     1.56384   4.51072   3.02403  -0.00011   0.00019  -0.03075
   Mo    -0.00793   7.21773   3.00021  -0.00017   0.00020  -0.00442
   Mo     6.24888   1.80581   3.00563  -0.00001  -0.00027   0.02062
   Mo     4.69403   4.52027   3.00057   0.00027  -0.00003  -0.00407
   Mo     3.13697   7.21877   3.00061   0.00035   0.00034  -0.00437
   Mo     1.56258   0.90457   9.15540  -0.00048  -0.00171  -0.00389
   Mo    -0.01173   3.60062   9.16982   0.00461   0.00240   0.01530
   Mo    -1.55765   6.31300   9.15500  -0.00094   0.00101  -0.00451
   Mo     4.68445   0.90214   9.15562   0.00145   0.00070  -0.00635
   Mo     3.13859   3.60162   9.17010  -0.00418   0.00205   0.01591
   Mo     1.56430   6.33038   9.16981   0.00028  -0.00559   0.01525
   Mo     7.81237   0.90321   9.15602  -0.00199   0.00104  -0.00657
   Mo     6.24934   3.61261   9.15561   0.00019  -0.00087  -0.00615
   Mo     4.68630   6.31501   9.15538   0.00110   0.00087  -0.00387
   S     -0.00160   1.80798   7.60389   0.00125   0.00997   0.00350
   S     -1.55807   4.50636   7.60358   0.00992  -0.00353   0.00343
   S     -3.12173   7.21602   7.59858  -0.00024   0.00005  -0.00800
   S      3.12649   1.80932   7.60392  -0.00178   0.00973   0.00394
   S      1.56349   4.51099   7.64304   0.00054  -0.00063   0.00533
   S      0.00674   7.21667   7.60357   0.00859  -0.00643   0.00331
   S      6.24834   1.80620   7.60043  -0.00042   0.00081  -0.01073
   S      4.68472   4.50824   7.60391  -0.00971  -0.00362   0.00399
   S      3.12184   7.21792   7.60387  -0.00804  -0.00640   0.00350
   S      1.56306   0.89780   1.44776   0.00017  -0.01336   0.00740
   S      0.01534   3.61542   1.46569  -0.01083  -0.00615  -0.01767
   S     -1.56299   6.31599   1.44722  -0.01183   0.00663   0.00735
   S      4.68840   0.90363   1.44573   0.00860   0.00497   0.00582
   S      3.11286   3.61638   1.46586   0.01072  -0.00616  -0.01739
   S      1.56494   6.29940   1.46568   0.00013   0.01263  -0.01770
   S      7.80974   0.90463   1.44613  -0.00860   0.00506   0.00572
   S      6.24994   3.60829   1.44573  -0.00026  -0.01029   0.00590
   S      4.69233   6.31784   1.44774   0.01187   0.00668   0.00746
   S     -0.00026   1.79581  10.71693  -0.00156  -0.00860   0.00082
   S     -1.56835   4.51385  10.71674  -0.00720   0.00412   0.00072
   S     -3.12176   7.21605  10.70497   0.00012  -0.00018  -0.00511
   S      3.12501   1.79676  10.71705   0.00073  -0.00928   0.00114
   S      1.56314   4.51121  10.71114   0.00023  -0.00043   0.02364
   S     -0.00487   7.22185  10.71672  -0.00652   0.00474   0.00063
   S      6.24804   1.80638  10.70763  -0.00023   0.00054  -0.00809
   S      4.69486   4.51582  10.71704   0.00788   0.00376   0.00128
   S      3.13305   7.22286  10.71691   0.00660   0.00526   0.00079
   S      1.56299   0.89924   4.56329   0.00000   0.01340   0.00773
   S     -0.06471   3.56968   4.59761   0.00783   0.00467  -0.01779
   S     -1.56181   6.31532   4.56305   0.01148  -0.00675   0.00756
   S      4.68514   0.90176   4.55661  -0.00867  -0.00523   0.00630
   S      3.19294   3.57016   4.59822  -0.00808   0.00469  -0.01753
   S      1.56454   6.39162   4.59760   0.00006  -0.00900  -0.01783
   S      7.81265   0.90297   4.55678   0.00888  -0.00503   0.00620
   S      6.24994   3.61207   4.55660  -0.00007   0.00970   0.00634
   S      4.69105   6.31719   4.56327  -0.01136  -0.00646   0.00775
freq: 183.20 cm-1
PRIMCOORD 31
     55   1
   Ni     1.56384   4.51074   5.57619  -0.03869   0.00202   0.00047
   Mo     0.00516   1.79433   3.00064  -0.00314   0.00006   0.00600
   Mo    -1.56638   4.51841   3.00023   0.00803   0.00756   0.00647
   Mo    -3.12139   7.21575   3.00890  -0.00106  -0.00006   0.00026
   Mo     3.12065   1.79512   3.00058  -0.00193  -0.00017  -0.00676
   Mo     1.56384   4.51072   3.02403   0.01691  -0.00097   0.00014
   Mo    -0.00793   7.21773   3.00021  -0.00378  -0.01267   0.00230
   Mo     6.24888   1.80581   3.00563   0.00216  -0.00016   0.00023
   Mo     4.69403   4.52027   3.00057   0.00707  -0.00663  -0.00696
   Mo     3.13697   7.21877   3.00061  -0.00358   0.01198  -0.00178
   Mo     1.56258   0.90457   9.15540   0.00041   0.00042   0.00108
   Mo    -0.01173   3.60062   9.16982  -0.00037  -0.00050   0.01741
   Mo    -1.55765   6.31300   9.15500   0.00019   0.00010  -0.01842
   Mo     4.68445   0.90214   9.15562  -0.00038   0.00013   0.01775
   Mo     3.13859   3.60162   9.17010   0.00049  -0.00005  -0.01850
   Mo     1.56430   6.33038   9.16981   0.00049   0.00048   0.00107
   Mo     7.81237   0.90321   9.15602   0.00028  -0.00045  -0.01888
   Mo     6.24934   3.61261   9.15561  -0.00050   0.00036   0.00110
   Mo     4.68630   6.31501   9.15538  -0.00047  -0.00051   0.01733
   S     -0.00160   1.80798   7.60389   0.00783   0.01156   0.00003
   S     -1.55807   4.50636   7.60358   0.00620  -0.01256   0.00050
   S     -3.12173   7.21602   7.59858  -0.01434   0.00078   0.00039
   S      3.12649   1.80932   7.60392   0.00659  -0.01237  -0.00052
   S      1.56349   4.51099   7.64304  -0.01431   0.00074   0.00045
   S      0.00674   7.21667   7.60357   0.00782   0.01205   0.00023
   S      6.24834   1.80620   7.60043  -0.01424   0.00077   0.00034
   S      4.68472   4.50824   7.60391   0.00752   0.01176  -0.00091
   S      3.12184   7.21792   7.60387   0.00659  -0.01275  -0.00060
   S      1.56306   0.89780   1.44776  -0.00842  -0.00015   0.00005
   S      0.01534   3.61542   1.46569   0.01270   0.00381   0.00829
   S     -1.56299   6.31599   1.44722  -0.00282  -0.00206   0.00035
   S      4.68840   0.90363   1.44573   0.00134  -0.01231   0.00171
   S      3.11286   3.61638   1.46586   0.01285  -0.00441  -0.00909
   S      1.56494   6.29940   1.46568   0.00449  -0.00097   0.00051
   S      7.80974   0.90463   1.44613   0.00002   0.01108  -0.00171
   S      6.24994   3.60829   1.44573   0.01950   0.00023   0.00026
   S      4.69233   6.31784   1.44774  -0.00276   0.00285  -0.00047
   S     -0.00026   1.79581  10.71693  -0.00753  -0.01196  -0.00022
   S     -1.56835   4.51385  10.71674  -0.00627   0.01247  -0.00019
   S     -3.12176   7.21605  10.70497   0.01354  -0.00071  -0.00038
   S      3.12501   1.79676  10.71705  -0.00624   0.01260   0.00064
   S      1.56314   4.51121  10.71114   0.01377  -0.00075  -0.00047
   S     -0.00487   7.22185  10.71672  -0.00734  -0.01182   0.00011
   S      6.24804   1.80638  10.70763   0.01390  -0.00073  -0.00033
   S      4.69486   4.51582  10.71704  -0.00745  -0.01175   0.00058
   S      3.13305   7.22286  10.71691  -0.00609   0.01261   0.00019
   S      1.56299   0.89924   4.56329   0.00144   0.00051  -0.00064
   S     -0.06471   3.56968   4.59761  -0.00560  -0.00377   0.00001
   S     -1.56181   6.31532   4.56305  -0.00546   0.00309   0.01069
   S      4.68514   0.90176   4.55661  -0.00596  -0.00452  -0.00797
   S      3.19294   3.57016   4.59822  -0.00627   0.00398   0.00009
   S      1.56454   6.39162   4.59760   0.00201   0.00031  -0.00003
   S      7.81265   0.90297   4.55678  -0.00611   0.00435   0.00829
   S      6.24994   3.61207   4.55660   0.00295   0.00066  -0.00064
   S      4.69105   6.31719   4.56327  -0.00535  -0.00312  -0.00992
freq: 183.27 cm-1
PRIMCOORD 32
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00200  -0.03778  -0.00136
   Mo     0.00516   1.79433   3.00064   0.01244   0.00305   0.00575
   Mo    -1.56638   4.51841   3.00023  -0.00558  -0.00626   0.00311
   Mo    -3.12139   7.21575   3.00890  -0.00012  -0.00089  -0.00075
   Mo     3.12065   1.79512   3.00058  -0.01261   0.00295   0.00491
   Mo     1.56384   4.51072   3.02403   0.00082   0.01652  -0.00041
   Mo    -0.00793   7.21773   3.00021   0.00038   0.00418  -0.00685
   Mo     6.24888   1.80581   3.00563   0.00005   0.00214  -0.00067
   Mo     4.69403   4.52027   3.00057   0.00640  -0.00694   0.00253
   Mo     3.13697   7.21877   3.00061  -0.00070   0.00541  -0.00722
   Mo     1.56258   0.90457   9.15540  -0.00005  -0.00165  -0.02093
   Mo    -0.01173   3.60062   9.16982   0.00108   0.00092   0.01157
   Mo    -1.55765   6.31300   9.15500  -0.00083   0.00115   0.00945
   Mo     4.68445   0.90214   9.15562   0.00131   0.00014   0.01179
   Mo     3.13859   3.60162   9.17010  -0.00101   0.00107   0.00951
   Mo     1.56430   6.33038   9.16981  -0.00006  -0.00165  -0.02106
   Mo     7.81237   0.90321   9.15602  -0.00124   0.00027   0.00972
   Mo     6.24934   3.61261   9.15561  -0.00013  -0.00101  -0.02143
   Mo     4.68630   6.31501   9.15538   0.00094   0.00093   0.01146
   S     -0.00160   1.80798   7.60389  -0.01210   0.00770   0.00125
   S     -1.55807   4.50636   7.60358   0.01282   0.00686   0.00071
   S     -3.12173   7.21602   7.59858  -0.00077  -0.01444  -0.00129
   S      3.12649   1.80932   7.60392   0.01290   0.00632   0.00130
   S      1.56349   4.51099   7.64304  -0.00080  -0.01464  -0.00132
   S      0.00674   7.21667   7.60357  -0.01179   0.00775  -0.00001
   S      6.24834   1.80620   7.60043  -0.00080  -0.01444  -0.00101
   S      4.68472   4.50824   7.60391  -0.01209   0.00824   0.00049
   S      3.12184   7.21792   7.60387   0.01260   0.00631   0.00008
   S      1.56306   0.89780   1.44776  -0.00051  -0.00086   0.00043
   S      0.01534   3.61542   1.46569   0.00458   0.00715   0.00562
   S     -1.56299   6.31599   1.44722  -0.00248  -0.00641  -0.00013
   S      4.68840   0.90363   1.44573  -0.01125   0.01229   0.00084
   S      3.11286   3.61638   1.46586  -0.00322   0.00678   0.00482
   S      1.56494   6.29940   1.46568   0.00019   0.01531  -0.00949
   S      7.80974   0.90463   1.44613   0.01142   0.01368   0.00077
   S      6.24994   3.60829   1.44573   0.00097  -0.00552  -0.00207
   S      4.69233   6.31784   1.44774   0.00222  -0.00626  -0.00030
   S     -0.00026   1.79581  10.71693   0.01200  -0.00759  -0.00075
   S     -1.56835   4.51385  10.71674  -0.01282  -0.00601  -0.00099
   S     -3.12176   7.21605  10.70497   0.00077   0.01376   0.00130
   S      3.12501   1.79676  10.71705  -0.01276  -0.00617  -0.00087
   S      1.56314   4.51121  10.71114   0.00077   0.01384   0.00144
   S     -0.00487   7.22185  10.71672   0.01205  -0.00781  -0.00008
   S      6.24804   1.80638  10.70763   0.00076   0.01405   0.00110
   S      4.69486   4.51582  10.71704   0.01199  -0.00745  -0.00080
   S      3.13305   7.22286  10.71691  -0.01277  -0.00641  -0.00027
   S      1.56299   0.89924   4.56329   0.00016  -0.00755   0.01178
   S     -0.06471   3.56968   4.59761  -0.00465  -0.00117  -0.00016
   S     -1.56181   6.31532   4.56305   0.00267  -0.00060  -0.00540
   S      4.68514   0.90176   4.55661  -0.00454  -0.00022  -0.00482
   S      3.19294   3.57016   4.59822   0.00403  -0.00085  -0.00017
   S      1.56454   6.39162   4.59760   0.00012  -0.00766   0.00013
   S      7.81265   0.90297   4.55678   0.00383   0.00013  -0.00402
   S      6.24994   3.61207   4.55660   0.00020  -0.00897   0.00946
   S      4.69105   6.31719   4.56327  -0.00329  -0.00081  -0.00644
freq: 183.77 cm-1
PRIMCOORD 33
     55   1
   Ni     1.56384   4.51074   5.57619   0.00073  -0.00267   0.02152
   Mo     0.00516   1.79433   3.00064   0.00323   0.00363  -0.00594
   Mo    -1.56638   4.51841   3.00023   0.00364  -0.00024  -0.00612
   Mo    -3.12139   7.21575   3.00890   0.00011  -0.00010   0.01188
   Mo     3.12065   1.79512   3.00058  -0.00319   0.00383  -0.00570
   Mo     1.56384   4.51072   3.02403  -0.00021   0.00122   0.00698
   Mo    -0.00793   7.21773   3.00021   0.00203  -0.00333  -0.00671
   Mo     6.24888   1.80581   3.00563  -0.00002   0.00011   0.01073
   Mo     4.69403   4.52027   3.00057  -0.00406  -0.00011  -0.00584
   Mo     3.13697   7.21877   3.00061  -0.00193  -0.00370  -0.00668
   Mo     1.56258   0.90457   9.15540   0.00009   0.02082  -0.00160
   Mo    -0.01173   3.60062   9.16982  -0.02039  -0.01152   0.00076
   Mo    -1.55765   6.31300   9.15500   0.01799  -0.01055   0.00120
   Mo     4.68445   0.90214   9.15562  -0.01735  -0.00989   0.00015
   Mo     3.13859   3.60162   9.17010   0.02033  -0.01176   0.00152
   Mo     1.56430   6.33038   9.16981  -0.00002   0.02330  -0.00134
   Mo     7.81237   0.90321   9.15602   0.01727  -0.01008   0.00093
   Mo     6.24934   3.61261   9.15561   0.00007   0.02009  -0.00195
   Mo     4.68630   6.31501   9.15538  -0.01799  -0.01032   0.00046
   S     -0.00160   1.80798   7.60389  -0.00163   0.00025  -0.00963
   S     -1.55807   4.50636   7.60358   0.00047   0.00041  -0.00991
   S     -3.12173   7.21602   7.59858   0.00030  -0.00106   0.01902
   S      3.12649   1.80932   7.60392   0.00137   0.00076  -0.00979
   S      1.56349   4.51099   7.64304   0.00027  -0.00115   0.02106
   S      0.00674   7.21667   7.60357  -0.00093   0.00078  -0.00974
   S      6.24834   1.80620   7.60043   0.00026  -0.00102   0.01766
   S      4.68472   4.50824   7.60391  -0.00073  -0.00006  -0.00973
   S      3.12184   7.21792   7.60387   0.00062   0.00124  -0.00982
   S      1.56306   0.89780   1.44776   0.00019  -0.00784   0.00000
   S      0.01534   3.61542   1.46569   0.00685   0.00435  -0.00419
   S     -1.56299   6.31599   1.44722  -0.00677   0.00350  -0.00013
   S      4.68840   0.90363   1.44573   0.00485   0.00435   0.00175
   S      3.11286   3.61638   1.46586  -0.00736   0.00454  -0.00401
   S      1.56494   6.29940   1.46568  -0.00009  -0.00679  -0.00520
   S      7.80974   0.90463   1.44613  -0.00493   0.00392   0.00169
   S      6.24994   3.60829   1.44573  -0.00042  -0.00691   0.00158
   S      4.69233   6.31784   1.44774   0.00694   0.00335  -0.00002
   S     -0.00026   1.79581  10.71693   0.00049  -0.00114   0.01002
   S     -1.56835   4.51385  10.71674  -0.00197  -0.00089   0.01021
   S     -3.12176   7.21605  10.70497  -0.00027   0.00112  -0.01993
   S      3.12501   1.79676  10.71705  -0.00011  -0.00168   0.01015
   S      1.56314   4.51121  10.71114  -0.00034   0.00107  -0.02251
   S     -0.00487   7.22185  10.71672   0.00062   0.00072   0.01002
   S      6.24804   1.80638  10.70763  -0.00032   0.00117  -0.01923
   S      4.69486   4.51582  10.71704   0.00228  -0.00034   0.01004
   S      3.13305   7.22286  10.71691  -0.00036   0.00011   0.01013
   S      1.56299   0.89924   4.56329   0.00000   0.00859   0.00061
   S     -0.06471   3.56968   4.59761   0.00299   0.00186   0.00058
   S     -1.56181   6.31532   4.56305   0.00828  -0.00468  -0.00080
   S      4.68514   0.90176   4.55661  -0.00786  -0.00438  -0.00306
   S      3.19294   3.57016   4.59822  -0.00272   0.00168   0.00078
   S      1.56454   6.39162   4.59760  -0.00002  -0.00417   0.00077
   S      7.81265   0.90297   4.55678   0.00805  -0.00460  -0.00329
   S      6.24994   3.61207   4.55660  -0.00009   0.00824  -0.00221
   S      4.69105   6.31719   4.56327  -0.00805  -0.00456  -0.00049
freq: 184.92 cm-1
PRIMCOORD 34
     55   1
   Ni     1.56384   4.51074   5.57619   0.00046   0.00010  -0.00001
   Mo     0.00516   1.79433   3.00064  -0.00029   0.00060   0.02426
   Mo    -1.56638   4.51841   3.00023  -0.00072   0.00076  -0.02452
   Mo    -3.12139   7.21575   3.00890   0.00026   0.00041  -0.00001
   Mo     3.12065   1.79512   3.00058  -0.00075  -0.00101  -0.02429
   Mo     1.56384   4.51072   3.02403  -0.00026   0.00020  -0.00001
   Mo    -0.00793   7.21773   3.00021   0.00114  -0.00010   0.02441
   Mo     6.24888   1.80581   3.00563   0.00008   0.00021  -0.00001
   Mo     4.69403   4.52027   3.00057  -0.00033  -0.00101   0.02442
   Mo     3.13697   7.21877   3.00061   0.00059  -0.00016  -0.02431
   Mo     1.56258   0.90457   9.15540   0.00190  -0.00002   0.00015
   Mo    -0.01173   3.60062   9.16982  -0.00083   0.00151  -0.00075
   Mo    -1.55765   6.31300   9.15500  -0.00097  -0.00171   0.00055
   Mo     4.68445   0.90214   9.15562  -0.00096   0.00162  -0.00068
   Mo     3.13859   3.60162   9.17010  -0.00086  -0.00146   0.00058
   Mo     1.56430   6.33038   9.16981   0.00160  -0.00000   0.00018
   Mo     7.81237   0.90321   9.15602  -0.00096  -0.00157   0.00056
   Mo     6.24934   3.61261   9.15561   0.00202  -0.00002   0.00014
   Mo     4.68630   6.31501   9.15538  -0.00093   0.00169  -0.00068
   S     -0.00160   1.80798   7.60389  -0.00013  -0.00063   0.00036
   S     -1.55807   4.50636   7.60358  -0.00016   0.00027  -0.00048
   S     -3.12173   7.21602   7.59858   0.00050   0.00010  -0.00001
   S      3.12649   1.80932   7.60392  -0.00032   0.00054  -0.00034
   S      1.56349   4.51099   7.64304   0.00044   0.00011  -0.00001
   S      0.00674   7.21667   7.60357  -0.00037  -0.00043   0.00039
   S      6.24834   1.80620   7.60043   0.00049   0.00010  -0.00001
   S      4.68472   4.50824   7.60391   0.00003  -0.00038   0.00045
   S      3.12184   7.21792   7.60387  -0.00054   0.00033  -0.00031
   S      1.56306   0.89780   1.44776  -0.02041   0.00005  -0.00035
   S      0.01534   3.61542   1.46569   0.00850  -0.01514   0.00004
   S     -1.56299   6.31599   1.44722   0.01038   0.01788  -0.00002
   S      4.68840   0.90363   1.44573   0.00969  -0.01671   0.00025
   S      3.11286   3.61638   1.46586   0.00846   0.01496   0.00019
   S      1.56494   6.29940   1.46568  -0.01752  -0.00005  -0.00024
   S      7.80974   0.90463   1.44613   0.00960   0.01654   0.00002
   S      6.24994   3.60829   1.44573  -0.01949  -0.00000  -0.00029
   S      4.69233   6.31784   1.44774   0.01035  -0.01773   0.00036
   S     -0.00026   1.79581  10.71693   0.00022   0.00044  -0.00261
   S     -1.56835   4.51385  10.71674   0.00049  -0.00049   0.00261
   S     -3.12176   7.21605  10.70497  -0.00047  -0.00013   0.00002
   S      3.12501   1.79676  10.71705   0.00038  -0.00028   0.00260
   S      1.56314   4.51121  10.71114  -0.00051  -0.00010   0.00002
   S     -0.00487   7.22185  10.71672  -0.00005   0.00048  -0.00255
   S      6.24804   1.80638  10.70763  -0.00049  -0.00011   0.00002
   S      4.69486   4.51582  10.71704   0.00031   0.00057  -0.00262
   S      3.13305   7.22286  10.71691   0.00019  -0.00034   0.00257
   S      1.56299   0.89924   4.56329   0.01858   0.00006   0.00028
   S     -0.06471   3.56968   4.59761  -0.00895   0.01568  -0.00013
   S     -1.56181   6.31532   4.56305  -0.00924  -0.01619  -0.00014
   S      4.68514   0.90176   4.55661  -0.00929   0.01617   0.00001
   S      3.19294   3.57016   4.59822  -0.00905  -0.01570  -0.00016
   S      1.56454   6.39162   4.59760   0.01793   0.00008   0.00028
   S      7.81265   0.90297   4.55678  -0.00923  -0.01612  -0.00013
   S      6.24994   3.61207   4.55660   0.01878  -0.00003   0.00011
   S      4.69105   6.31719   4.56327  -0.00920   0.01625  -0.00016
freq: 186.63 cm-1
PRIMCOORD 35
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00362  -0.00171   0.00012
   Mo     0.00516   1.79433   3.00064   0.00245   0.02477   0.00201
   Mo    -1.56638   4.51841   3.00023   0.02122  -0.01257   0.00109
   Mo    -3.12139   7.21575   3.00890  -0.02390  -0.01182   0.00010
   Mo     3.12065   1.79512   3.00058   0.01886  -0.01374  -0.00236
   Mo     1.56384   4.51072   3.02403  -0.01686  -0.00830   0.00009
   Mo    -0.00793   7.21773   3.00021   0.00066   0.02284  -0.00145
   Mo     6.24888   1.80581   3.00563  -0.01989  -0.00979   0.00007
   Mo     4.69403   4.52027   3.00057   0.00306   0.02185   0.00047
   Mo     3.13697   7.21877   3.00061   0.01892  -0.01107  -0.00002
   Mo     1.56258   0.90457   9.15540   0.00044   0.00008  -0.00281
   Mo    -0.01173   3.60062   9.16982  -0.00039  -0.00047   0.00795
   Mo    -1.55765   6.31300   9.15500   0.00043   0.00064  -0.00368
   Mo     4.68445   0.90214   9.15562   0.00035   0.00014   0.00661
   Mo     3.13859   3.60162   9.17010  -0.00009   0.00008  -0.00452
   Mo     1.56430   6.33038   9.16981  -0.00042  -0.00014  -0.00346
   Mo     7.81237   0.90321   9.15602  -0.00020  -0.00075  -0.00376
   Mo     6.24934   3.61261   9.15561  -0.00130   0.00016  -0.00286
   Mo     4.68630   6.31501   9.15538   0.00020  -0.00019   0.00649
   S     -0.00160   1.80798   7.60389   0.00022   0.00422   0.00106
   S     -1.55807   4.50636   7.60358   0.00334  -0.00259   0.00147
   S     -3.12173   7.21602   7.59858  -0.00341  -0.00162   0.00002
   S      3.12649   1.80932   7.60392   0.00389  -0.00256  -0.00056
   S      1.56349   4.51099   7.64304  -0.00380  -0.00186   0.00010
   S      0.00674   7.21667   7.60357   0.00038   0.00473  -0.00072
   S      6.24834   1.80620   7.60043  -0.00364  -0.00172   0.00000
   S      4.68472   4.50824   7.60391  -0.00003   0.00463  -0.00096
   S      3.12184   7.21792   7.60387   0.00367  -0.00295  -0.00041
   S      1.56306   0.89780   1.44776  -0.00303  -0.00140   0.00977
   S      0.01534   3.61542   1.46569   0.00447   0.00232  -0.02047
   S     -1.56299   6.31599   1.44722  -0.00254  -0.00098   0.01221
   S      4.68840   0.90363   1.44573   0.00102  -0.00011  -0.02304
   S      3.11286   3.61638   1.46586   0.00307  -0.00016   0.01135
   S      1.56494   6.29940   1.46568   0.00109   0.00212   0.00901
   S      7.80974   0.90463   1.44613   0.00232   0.00327   0.01282
   S      6.24994   3.60829   1.44573   0.00378   0.00025   0.01016
   S      4.69233   6.31784   1.44774  -0.00266  -0.00174  -0.02180
   S     -0.00026   1.79581  10.71693  -0.00057  -0.00609   0.00060
   S     -1.56835   4.51385  10.71674  -0.00530   0.00312   0.00027
   S     -3.12176   7.21605  10.70497   0.00461   0.00221  -0.00001
   S      3.12501   1.79676  10.71705  -0.00366   0.00324  -0.00035
   S      1.56314   4.51121  10.71114   0.00447   0.00208  -0.00011
   S     -0.00487   7.22185  10.71672   0.00009  -0.00459  -0.00005
   S      6.24804   1.80638  10.70763   0.00443   0.00214   0.00000
   S      4.69486   4.51582  10.71704  -0.00144  -0.00478  -0.00005
   S      3.13305   7.22286  10.71691  -0.00439   0.00185  -0.00035
   S      1.56299   0.89924   4.56329   0.00095  -0.00101  -0.00981
   S     -0.06471   3.56968   4.59761  -0.00648  -0.00335   0.02400
   S     -1.56181   6.31532   4.56305  -0.00094   0.00094  -0.01220
   S      4.68514   0.90176   4.55661  -0.00063  -0.00002   0.01948
   S      3.19294   3.57016   4.59822  -0.00321   0.00252  -0.01329
   S      1.56454   6.39162   4.59760   0.00133  -0.00321  -0.01059
   S      7.81265   0.90297   4.55678  -0.00002   0.00045  -0.01085
   S      6.24994   3.61207   4.55660   0.00107  -0.00024  -0.00865
   S      4.69105   6.31719   4.56327  -0.00242  -0.00113   0.02187
freq: 186.66 cm-1
PRIMCOORD 36
     55   1
   Ni     1.56384   4.51074   5.57619   0.00172  -0.00337  -0.00009
   Mo     0.00516   1.79433   3.00064  -0.02188   0.00168  -0.00084
   Mo    -1.56638   4.51841   3.00023   0.01229   0.01793   0.00114
   Mo    -3.12139   7.21575   3.00890   0.01177  -0.02397  -0.00014
   Mo     3.12065   1.79512   3.00058   0.01133   0.02047   0.00046
   Mo     1.56384   4.51072   3.02403   0.00828  -0.01683  -0.00018
   Mo    -0.00793   7.21773   3.00021  -0.02330   0.00366  -0.00057
   Mo     6.24888   1.80581   3.00563   0.00983  -0.01991  -0.00009
   Mo     4.69403   4.52027   3.00057  -0.02422   0.00103   0.00231
   Mo     3.13697   7.21877   3.00061   0.01370   0.02033  -0.00212
   Mo     1.56258   0.90457   9.15540  -0.00049   0.00009  -0.00595
   Mo    -0.01173   3.60062   9.16982   0.00015  -0.00037   0.00042
   Mo    -1.55765   6.31300   9.15500   0.00018   0.00050   0.00562
   Mo     4.68445   0.90214   9.15562   0.00074  -0.00116   0.00032
   Mo     3.13859   3.60162   9.17010   0.00033  -0.00015   0.00692
   Mo     1.56430   6.33038   9.16981  -0.00010  -0.00047  -0.00727
   Mo     7.81237   0.90321   9.15602  -0.00055  -0.00017   0.00574
   Mo     6.24934   3.61261   9.15561   0.00043   0.00033  -0.00605
   Mo     4.68630   6.31501   9.15538  -0.00020   0.00045   0.00031
   S     -0.00160   1.80798   7.60389  -0.00496   0.00005  -0.00004
   S     -1.55807   4.50636   7.60358   0.00281   0.00404   0.00019
   S     -3.12173   7.21602   7.59858   0.00180  -0.00346  -0.00003
   S      3.12649   1.80932   7.60392   0.00281   0.00361   0.00128
   S      1.56349   4.51099   7.64304   0.00196  -0.00389  -0.00002
   S      0.00674   7.21667   7.60357  -0.00452  -0.00019  -0.00132
   S      6.24834   1.80620   7.60043   0.00190  -0.00364  -0.00003
   S      4.68472   4.50824   7.60391  -0.00453   0.00026   0.00097
   S      3.12184   7.21792   7.60387   0.00237   0.00385  -0.00093
   S      1.56306   0.89780   1.44776   0.00111  -0.00273   0.01974
   S      0.01534   3.61542   1.46569  -0.00047   0.00121  -0.00138
   S     -1.56299   6.31599   1.44722   0.00161  -0.00263  -0.01815
   S      4.68840   0.90363   1.44573  -0.00204   0.00368  -0.00154
   S      3.11286   3.61638   1.46586  -0.00296   0.00288  -0.01702
   S      1.56494   6.29940   1.46568  -0.00077   0.00451   0.01830
   S      7.80974   0.90463   1.44613   0.00071   0.00260  -0.01922
   S      6.24994   3.60829   1.44573  -0.00213   0.00064   0.02064
   S      4.69233   6.31784   1.44774   0.00126  -0.00287  -0.00142
   S     -0.00026   1.79581  10.71693   0.00438  -0.00058   0.00017
   S     -1.56835   4.51385  10.71674  -0.00223  -0.00379  -0.00007
   S     -3.12176   7.21605  10.70497  -0.00239   0.00467   0.00001
   S      3.12501   1.79676  10.71705  -0.00216  -0.00540   0.00023
   S      1.56314   4.51121  10.71114  -0.00236   0.00446   0.00005
   S     -0.00487   7.22185  10.71672   0.00581  -0.00130  -0.00027
   S      6.24804   1.80638  10.70763  -0.00232   0.00454   0.00002
   S      4.69486   4.51582  10.71704   0.00577   0.00028   0.00049
   S      3.13305   7.22286  10.71691  -0.00359  -0.00463  -0.00058
   S      1.56299   0.89924   4.56329  -0.00011  -0.00232  -0.01983
   S     -0.06471   3.56968   4.59761  -0.00105   0.00090   0.00161
   S     -1.56181   6.31532   4.56305   0.00190  -0.00088   0.01815
   S      4.68514   0.90176   4.55661  -0.00039   0.00089   0.00138
   S      3.19294   3.57016   4.59822   0.00538  -0.00253   0.01981
   S      1.56454   6.39162   4.59760  -0.00029  -0.00647  -0.02144
   S      7.81265   0.90297   4.55678   0.00034   0.00010   0.01629
   S      6.24994   3.61207   4.55660  -0.00011  -0.00065  -0.01742
   S      4.69105   6.31719   4.56327  -0.00059   0.00074   0.00143
freq: 187.86 cm-1
PRIMCOORD 37
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00018  -0.00030  -0.00005
   Mo     0.00516   1.79433   3.00064  -0.00015   0.00021  -0.00220
   Mo    -1.56638   4.51841   3.00023   0.00032  -0.00007   0.00228
   Mo    -3.12139   7.21575   3.00890  -0.00015  -0.00041  -0.00006
   Mo     3.12065   1.79512   3.00058   0.00030   0.00011   0.00222
   Mo     1.56384   4.51072   3.02403  -0.00007  -0.00008  -0.00008
   Mo    -0.00793   7.21773   3.00021  -0.00029   0.00025  -0.00233
   Mo     6.24888   1.80581   3.00563  -0.00009  -0.00022  -0.00006
   Mo     4.69403   4.52027   3.00057   0.00002   0.00027  -0.00225
   Mo     3.13697   7.21877   3.00061   0.00022   0.00010   0.00216
   Mo     1.56258   0.90457   9.15540   0.02430  -0.00004  -0.00011
   Mo    -0.01173   3.60062   9.16982  -0.01205   0.02103   0.00017
   Mo    -1.55765   6.31300   9.15500  -0.01219  -0.02094   0.00007
   Mo     4.68445   0.90214   9.15562  -0.01211   0.02112   0.00015
   Mo     3.13859   3.60162   9.17010  -0.01217  -0.02113   0.00010
   Mo     1.56430   6.33038   9.16981   0.02401  -0.00007  -0.00012
   Mo     7.81237   0.90321   9.15602  -0.01214  -0.02088   0.00007
   Mo     6.24934   3.61261   9.15561   0.02433  -0.00023  -0.00012
   Mo     4.68630   6.31501   9.15538  -0.01199   0.02114   0.00014
   S     -0.00160   1.80798   7.60389  -0.00034  -0.00023   0.01994
   S     -1.55807   4.50636   7.60358   0.00068   0.00001  -0.01979
   S     -3.12173   7.21602   7.59858   0.00000  -0.00002  -0.00006
   S      3.12649   1.80932   7.60392  -0.00015   0.00039  -0.01987
   S      1.56349   4.51099   7.64304  -0.00001  -0.00014  -0.00002
   S      0.00674   7.21667   7.60357  -0.00047   0.00069   0.01990
   S      6.24834   1.80620   7.60043   0.00003  -0.00014  -0.00008
   S      4.68472   4.50824   7.60391   0.00045   0.00001   0.02005
   S      3.12184   7.21792   7.60387  -0.00016  -0.00043  -0.01973
   S      1.56306   0.89780   1.44776   0.00142  -0.00004   0.00030
   S      0.01534   3.61542   1.46569  -0.00059   0.00121  -0.00020
   S     -1.56299   6.31599   1.44722  -0.00077  -0.00141  -0.00007
   S      4.68840   0.90363   1.44573  -0.00076   0.00130  -0.00027
   S      3.11286   3.61638   1.46586  -0.00054  -0.00104  -0.00003
   S      1.56494   6.29940   1.46568   0.00129   0.00022   0.00013
   S      7.80974   0.90463   1.44613  -0.00064  -0.00110  -0.00008
   S      6.24994   3.60829   1.44573   0.00155   0.00001   0.00019
   S      4.69233   6.31784   1.44774  -0.00075   0.00120  -0.00030
   S     -0.00026   1.79581  10.71693   0.00017  -0.00009  -0.01931
   S     -1.56835   4.51385  10.71674  -0.00005  -0.00019   0.01936
   S     -3.12176   7.21605  10.70497   0.00006   0.00017   0.00013
   S      3.12501   1.79676  10.71705   0.00001  -0.00004   0.01945
   S      1.56314   4.51121  10.71114   0.00004   0.00006   0.00010
   S     -0.00487   7.22185  10.71672  -0.00021   0.00002  -0.01932
   S      6.24804   1.80638  10.70763   0.00009   0.00006   0.00015
   S      4.69486   4.51582  10.71704   0.00012   0.00001  -0.01944
   S      3.13305   7.22286  10.71691  -0.00027   0.00000   0.01924
   S      1.56299   0.89924   4.56329  -0.00201  -0.00012  -0.00028
   S     -0.06471   3.56968   4.59761   0.00085  -0.00174   0.00020
   S     -1.56181   6.31532   4.56305   0.00099   0.00172  -0.00000
   S      4.68514   0.90176   4.55661   0.00096  -0.00164   0.00012
   S      3.19294   3.57016   4.59822   0.00101   0.00176  -0.00006
   S      1.56454   6.39162   4.59760  -0.00198  -0.00013  -0.00031
   S      7.81265   0.90297   4.55678   0.00089   0.00163   0.00001
   S      6.24994   3.61207   4.55660  -0.00186  -0.00006  -0.00017
   S      4.69105   6.31719   4.56327   0.00097  -0.00177   0.00016
freq: 190.54 cm-1
PRIMCOORD 38
     55   1
   Ni     1.56384   4.51074   5.57619  -0.05073  -0.00306   0.00006
   Mo     0.00516   1.79433   3.00064   0.00163   0.00760   0.00512
   Mo    -1.56638   4.51841   3.00023   0.01363   0.00130   0.00673
   Mo    -3.12139   7.21575   3.00890  -0.00914  -0.00043   0.00016
   Mo     3.12065   1.79512   3.00058   0.00011  -0.00653  -0.00472
   Mo     1.56384   4.51072   3.02403   0.00858   0.00059   0.00023
   Mo    -0.00793   7.21773   3.00021  -0.00046  -0.00800   0.00045
   Mo     6.24888   1.80581   3.00563  -0.00326  -0.00008   0.00014
   Mo     4.69403   4.52027   3.00057   0.01361  -0.00173  -0.00665
   Mo     3.13697   7.21877   3.00061   0.00015   0.00880  -0.00145
   Mo     1.56258   0.90457   9.15540  -0.00218  -0.00008   0.00086
   Mo    -0.01173   3.60062   9.16982   0.00035   0.00042  -0.01859
   Mo    -1.55765   6.31300   9.15500  -0.00034  -0.00100   0.01281
   Mo     4.68445   0.90214   9.15562   0.00008  -0.00294  -0.01371
   Mo     3.13859   3.60162   9.17010   0.00017  -0.00043   0.01734
   Mo     1.56430   6.33038   9.16981  -0.00062  -0.00004   0.00113
   Mo     7.81237   0.90321   9.15602   0.00033   0.00340   0.01288
   Mo     6.24934   3.61261   9.15561   0.00557  -0.00017   0.00086
   Mo     4.68630   6.31501   9.15538  -0.00003   0.00102  -0.01364
   S     -0.00160   1.80798   7.60389  -0.00497  -0.01021  -0.00376
   S     -1.55807   4.50636   7.60358  -0.00493   0.01054  -0.00429
   S     -3.12173   7.21602   7.59858   0.00931   0.00054  -0.00010
   S      3.12649   1.80932   7.60392  -0.00632   0.00956   0.00350
   S      1.56349   4.51099   7.64304   0.00785   0.00041  -0.00003
   S      0.00674   7.21667   7.60357  -0.00526  -0.01168  -0.00045
   S      6.24834   1.80620   7.60043   0.01003   0.00054  -0.00008
   S      4.68472   4.50824   7.60391  -0.00366  -0.01113   0.00421
   S      3.12184   7.21792   7.60387  -0.00633   0.01122   0.00102
   S      1.56306   0.89780   1.44776  -0.00797  -0.00026   0.00017
   S      0.01534   3.61542   1.46569   0.01545   0.00577   0.00289
   S     -1.56299   6.31599   1.44722  -0.00418  -0.00307   0.00359
   S      4.68840   0.90363   1.44573   0.00031  -0.01181  -0.00104
   S      3.11286   3.61638   1.46586   0.01450  -0.00446  -0.00264
   S      1.56494   6.29940   1.46568   0.00685   0.00083  -0.00028
   S      7.80974   0.90463   1.44613   0.00184   0.01386   0.00118
   S      6.24994   3.60829   1.44573   0.02384  -0.00043   0.00004
   S      4.69233   6.31784   1.44774  -0.00367   0.00237  -0.00386
   S     -0.00026   1.79581  10.71693   0.00470   0.01373  -0.00142
   S     -1.56835   4.51385  10.71674   0.01169  -0.00939  -0.00085
   S     -3.12176   7.21605  10.70497  -0.01133  -0.00060   0.00010
   S      3.12501   1.79676  10.71705   0.00535  -0.01275   0.00136
   S      1.56314   4.51121  10.71114  -0.01224  -0.00069  -0.00001
   S     -0.00487   7.22185  10.71672   0.00419   0.00671   0.00088
   S      6.24804   1.80638  10.70763  -0.01066  -0.00061   0.00005
   S      4.69486   4.51582  10.71704   0.01054   0.00972   0.00059
   S      3.13305   7.22286  10.71691   0.00570  -0.00570  -0.00076
   S      1.56299   0.89924   4.56329  -0.00014  -0.00033   0.00038
   S     -0.06471   3.56968   4.59761  -0.01354  -0.00866   0.00982
   S     -1.56181   6.31532   4.56305  -0.00547   0.00335   0.00288
   S      4.68514   0.90176   4.55661  -0.00561  -0.00611  -0.00184
   S      3.19294   3.57016   4.59822  -0.01260   0.00820  -0.00914
   S      1.56454   6.39162   4.59760   0.00097  -0.00100  -0.00040
   S      7.81265   0.90297   4.55678  -0.00462   0.00609   0.00139
   S      6.24994   3.61207   4.55660   0.00491  -0.00036   0.00010
   S      4.69105   6.31719   4.56327  -0.00603  -0.00364  -0.00319
freq: 190.70 cm-1
PRIMCOORD 39
     55   1
   Ni     1.56384   4.51074   5.57619   0.00294  -0.05151   0.00006
   Mo     0.00516   1.79433   3.00064   0.00896   0.00826   0.00416
   Mo    -1.56638   4.51841   3.00023  -0.00125  -0.00433   0.00194
   Mo    -3.12139   7.21575   3.00890   0.00061  -0.00909   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00912   0.00915   0.00478
   Mo     1.56384   4.51072   3.02403  -0.00049   0.00877   0.00004
   Mo    -0.00793   7.21773   3.00021  -0.00631   0.01036  -0.00688
   Mo     6.24888   1.80581   3.00563   0.00028  -0.00335   0.00003
   Mo     4.69403   4.52027   3.00057  -0.00040  -0.00424   0.00264
   Mo     3.13697   7.21877   3.00061   0.00628   0.00956  -0.00676
   Mo     1.56258   0.90457   9.15540   0.00011   0.00059   0.01485
   Mo    -0.01173   3.60062   9.16982   0.00045  -0.00048  -0.00914
   Mo    -1.55765   6.31300   9.15500  -0.00097  -0.00126  -0.00820
   Mo     4.68445   0.90214   9.15562  -0.00335   0.00398  -0.00668
   Mo     3.13859   3.60162   9.17010  -0.00043  -0.00042  -0.01122
   Mo     1.56430   6.33038   9.16981  -0.00003   0.00041   0.02043
   Mo     7.81237   0.90321   9.15602   0.00333   0.00365  -0.00820
   Mo     6.24934   3.61261   9.15561  -0.00039  -0.00151   0.01490
   Mo     4.68630   6.31501   9.15538   0.00107  -0.00143  -0.00670
   S     -0.00160   1.80798   7.60389   0.01174  -0.00416  -0.00280
   S     -1.55807   4.50636   7.60358  -0.01008  -0.00657  -0.00138
   S     -3.12173   7.21602   7.59858  -0.00050   0.00916   0.00002
   S      3.12649   1.80932   7.60392  -0.01111  -0.00526  -0.00320
   S      1.56349   4.51099   7.64304  -0.00043   0.00730   0.00006
   S      0.00674   7.21667   7.60357   0.01011  -0.00383   0.00457
   S      6.24834   1.80620   7.60043  -0.00058   0.00972   0.00017
   S      4.68472   4.50824   7.60391   0.01059  -0.00530  -0.00198
   S      3.12184   7.21792   7.60387  -0.00948  -0.00518   0.00456
   S      1.56306   0.89780   1.44776   0.00044  -0.00237   0.00432
   S      0.01534   3.61542   1.46569   0.00406   0.00927   0.00151
   S     -1.56299   6.31599   1.44722  -0.00222  -0.00660  -0.00235
   S      4.68840   0.90363   1.44573  -0.01314   0.01713  -0.00059
   S      3.11286   3.61638   1.46586  -0.00592   0.00980   0.00178
   S      1.56494   6.29940   1.46568  -0.00037   0.01822  -0.00330
   S      7.80974   0.90463   1.44613   0.01305   0.01571  -0.00085
   S      6.24994   3.60829   1.44573  -0.00135  -0.00653   0.00125
   S      4.69233   6.31784   1.44774   0.00266  -0.00686  -0.00187
   S     -0.00026   1.79581  10.71693  -0.00604   0.00814   0.00025
   S     -1.56835   4.51385  10.71674   0.00890   0.00339  -0.00132
   S     -3.12176   7.21605  10.70497   0.00068  -0.01102  -0.00007
   S      3.12501   1.79676  10.71705   0.00546   0.00962   0.00010
   S      1.56314   4.51121  10.71114   0.00074  -0.01214  -0.00000
   S     -0.00487   7.22185  10.71672  -0.01322   0.00871   0.00126
   S      6.24804   1.80638  10.70763   0.00062  -0.01051  -0.00012
   S      4.69486   4.51582  10.71704  -0.01021   0.00233  -0.00138
   S      3.13305   7.22286  10.71691   0.01263   0.00938   0.00130
   S      1.56299   0.89924   4.56329   0.00001  -0.00775   0.00369
   S     -0.06471   3.56968   4.59761  -0.00762  -0.00327   0.00482
   S     -1.56181   6.31532   4.56305   0.00389  -0.00213  -0.00205
   S      4.68514   0.90176   4.55661  -0.00569   0.00196  -0.00086
   S      3.19294   3.57016   4.59822   0.00921  -0.00427   0.00609
   S      1.56454   6.39162   4.59760  -0.00011  -0.01815  -0.01087
   S      7.81265   0.90297   4.55678   0.00624   0.00120  -0.00093
   S      6.24994   3.61207   4.55660  -0.00027  -0.00886   0.00198
   S      4.69105   6.31719   4.56327  -0.00318  -0.00165  -0.00187
freq: 193.88 cm-1
PRIMCOORD 40
     55   1
   Ni     1.56384   4.51074   5.57619   0.00050  -0.00007   0.01167
   Mo     0.00516   1.79433   3.00064   0.00645   0.00538  -0.01159
   Mo    -1.56638   4.51841   3.00023   0.00777   0.00295  -0.01159
   Mo    -3.12139   7.21575   3.00890   0.00014  -0.00011   0.01934
   Mo     3.12065   1.79512   3.00058  -0.00660   0.00568  -0.01145
   Mo     1.56384   4.51072   3.02403   0.00003  -0.00013   0.03199
   Mo    -0.00793   7.21773   3.00021   0.00136  -0.00826  -0.01154
   Mo     6.24888   1.80581   3.00563   0.00012   0.00002   0.01855
   Mo     4.69403   4.52027   3.00057  -0.00817   0.00293  -0.01145
   Mo     3.13697   7.21877   3.00061  -0.00138  -0.00835  -0.01154
   Mo     1.56258   0.90457   9.15540   0.00003  -0.01170   0.00089
   Mo    -0.01173   3.60062   9.16982   0.00257   0.00131  -0.00374
   Mo    -1.55765   6.31300   9.15500  -0.01020   0.00609   0.00084
   Mo     4.68445   0.90214   9.15562   0.01054   0.00611   0.00083
   Mo     3.13859   3.60162   9.17010  -0.00255   0.00134  -0.00398
   Mo     1.56430   6.33038   9.16981   0.00001  -0.00277  -0.00388
   Mo     7.81237   0.90321   9.15602  -0.01047   0.00609   0.00065
   Mo     6.24934   3.61261   9.15561  -0.00003  -0.01252   0.00072
   Mo     4.68630   6.31501   9.15538   0.01010   0.00604   0.00097
   S     -0.00160   1.80798   7.60389  -0.00132  -0.00471   0.00348
   S     -1.55807   4.50636   7.60358  -0.00486   0.00109   0.00371
   S     -3.12173   7.21602   7.59858  -0.00012   0.00006  -0.00977
   S      3.12649   1.80932   7.60392   0.00138  -0.00485   0.00345
   S      1.56349   4.51099   7.64304  -0.00002  -0.00003  -0.00012
   S      0.00674   7.21667   7.60357  -0.00340   0.00379   0.00351
   S      6.24834   1.80620   7.60043   0.00002  -0.00027  -0.01175
   S      4.68472   4.50824   7.60391   0.00488   0.00119   0.00361
   S      3.12184   7.21792   7.60387   0.00339   0.00366   0.00346
   S      1.56306   0.89780   1.44776   0.00007  -0.01298  -0.00301
   S      0.01534   3.61542   1.46569   0.02140   0.01245   0.00161
   S     -1.56299   6.31599   1.44722  -0.01115   0.00645  -0.00320
   S      4.68840   0.90363   1.44573   0.00879   0.00533   0.00269
   S      3.11286   3.61638   1.46586  -0.02170   0.01257   0.00147
   S      1.56494   6.29940   1.46568  -0.00006  -0.02499   0.00171
   S      7.80974   0.90463   1.44613  -0.00883   0.00503   0.00247
   S      6.24994   3.60829   1.44573  -0.00029  -0.01020   0.00260
   S      4.69233   6.31784   1.44774   0.01128   0.00642  -0.00304
   S     -0.00026   1.79581  10.71693  -0.00131   0.00006  -0.00468
   S     -1.56835   4.51385  10.71674  -0.00068  -0.00130  -0.00488
   S     -3.12176   7.21605  10.70497   0.00004   0.00008   0.01129
   S      3.12501   1.79676  10.71705   0.00134   0.00023  -0.00472
   S      1.56314   4.51121  10.71114   0.00007   0.00000  -0.00283
   S     -0.00487   7.22185  10.71672   0.00084   0.00118  -0.00471
   S      6.24804   1.80638  10.70763   0.00015  -0.00024   0.01237
   S      4.69486   4.51582  10.71704   0.00051  -0.00140  -0.00490
   S      3.13305   7.22286  10.71691  -0.00093   0.00125  -0.00472
   S      1.56299   0.89924   4.56329  -0.00004   0.01509  -0.00081
   S     -0.06471   3.56968   4.59761  -0.00626  -0.00357   0.00913
   S     -1.56181   6.31532   4.56305   0.01324  -0.00768  -0.00082
   S      4.68514   0.90176   4.55661  -0.01588  -0.00901  -0.00800
   S      3.19294   3.57016   4.59822   0.00652  -0.00372   0.00940
   S      1.56454   6.39162   4.59760  -0.00002   0.00734   0.00917
   S      7.81265   0.90297   4.55678   0.01608  -0.00925  -0.00794
   S      6.24994   3.61207   4.55660  -0.00010   0.01835  -0.00795
   S      4.69105   6.31719   4.56327  -0.01307  -0.00757  -0.00073
freq: 207.58 cm-1
PRIMCOORD 41
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00005  -0.00087  -0.01218
   Mo     0.00516   1.79433   3.00064   0.02088  -0.01179   0.00063
   Mo    -1.56638   4.51841   3.00023   0.00133   0.02567   0.00051
   Mo    -3.12139   7.21575   3.00890  -0.00006  -0.00093  -0.00099
   Mo     3.12065   1.79512   3.00058  -0.02017  -0.01149   0.00060
   Mo     1.56384   4.51072   3.02403   0.00061   0.00289   0.00299
   Mo    -0.00793   7.21773   3.00021  -0.01871  -0.01279   0.00020
   Mo     6.24888   1.80581   3.00563  -0.00058  -0.00280  -0.00104
   Mo     4.69403   4.52027   3.00057  -0.00202   0.02540   0.00049
   Mo     3.13697   7.21877   3.00061   0.01877  -0.01371   0.00020
   Mo     1.56258   0.90457   9.15540  -0.00047   0.01304  -0.00002
   Mo    -0.01173   3.60062   9.16982   0.00904   0.00627   0.00033
   Mo    -1.55765   6.31300   9.15500   0.01047  -0.00839  -0.00004
   Mo     4.68445   0.90214   9.15562  -0.00100   0.00031  -0.00009
   Mo     3.13859   3.60162   9.17010  -0.00920   0.00667   0.00034
   Mo     1.56430   6.33038   9.16981   0.00037  -0.01273   0.00040
   Mo     7.81237   0.90321   9.15602   0.00136   0.00025  -0.00008
   Mo     6.24934   3.61261   9.15561   0.00018   0.00247  -0.00003
   Mo     4.68630   6.31501   9.15538  -0.01074  -0.00795  -0.00004
   S     -0.00160   1.80798   7.60389  -0.00004   0.00760  -0.00034
   S     -1.55807   4.50636   7.60358   0.00556  -0.00373  -0.00141
   S     -3.12173   7.21602   7.59858  -0.00019  -0.00075   0.01269
   S      3.12649   1.80932   7.60392  -0.00029   0.00762   0.00016
   S      1.56349   4.51099   7.64304  -0.00002  -0.00063  -0.01234
   S      0.00674   7.21667   7.60357   0.00565  -0.00392   0.00095
   S      6.24834   1.80620   7.60043   0.00017   0.00117   0.00182
   S      4.68472   4.50824   7.60391  -0.00542  -0.00348  -0.00121
   S      3.12184   7.21792   7.60387  -0.00544  -0.00363   0.00053
   S      1.56306   0.89780   1.44776   0.00029  -0.01213  -0.01432
   S      0.01534   3.61542   1.46569   0.00192   0.00192   0.00920
   S     -1.56299   6.31599   1.44722  -0.00936   0.00665  -0.01550
   S      4.68840   0.90363   1.44573  -0.01165  -0.00760   0.00775
   S      3.11286   3.61638   1.46586  -0.00163   0.00166   0.00844
   S      1.56494   6.29940   1.46568  -0.00008  -0.00082   0.00583
   S      7.80974   0.90463   1.44613   0.01155  -0.00791   0.00853
   S      6.24994   3.60829   1.44573  -0.00032   0.01277   0.01053
   S      4.69233   6.31784   1.44774   0.00923   0.00624  -0.01569
   S     -0.00026   1.79581  10.71693  -0.00030   0.00716   0.00072
   S     -1.56835   4.51385  10.71674   0.00521  -0.00367   0.00184
   S     -3.12176   7.21605  10.70497  -0.00017  -0.00072  -0.01326
   S      3.12501   1.79676  10.71705  -0.00005   0.00716   0.00024
   S      1.56314   4.51121  10.71114  -0.00002  -0.00069   0.01236
   S     -0.00487   7.22185  10.71672   0.00533  -0.00366  -0.00050
   S      6.24804   1.80638  10.70763   0.00017   0.00113  -0.00202
   S      4.69486   4.51582  10.71704  -0.00506  -0.00340   0.00164
   S      3.13305   7.22286  10.71691  -0.00511  -0.00337  -0.00010
   S      1.56299   0.89924   4.56329   0.00035  -0.01425   0.01500
   S     -0.06471   3.56968   4.59761  -0.00098   0.00012  -0.00634
   S     -1.56181   6.31532   4.56305  -0.01062   0.00776   0.01568
   S      4.68514   0.90176   4.55661  -0.01032  -0.00725  -0.00856
   S      3.19294   3.57016   4.59822   0.00125  -0.00009  -0.00554
   S      1.56454   6.39162   4.59760  -0.00005   0.00209  -0.00302
   S      7.81265   0.90297   4.55678   0.01018  -0.00758  -0.00930
   S      6.24994   3.61207   4.55660  -0.00037   0.01135  -0.01109
   S      4.69105   6.31719   4.56327   0.01052   0.00729   0.01584
freq: 209.44 cm-1
PRIMCOORD 42
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00662   0.00341  -0.00087
   Mo     0.00516   1.79433   3.00064   0.01620  -0.00070   0.00071
   Mo    -1.56638   4.51841   3.00023  -0.01528   0.00241   0.00124
   Mo    -3.12139   7.21575   3.00890   0.00068  -0.00091   0.00023
   Mo     3.12065   1.79512   3.00058   0.01066   0.01152  -0.00239
   Mo     1.56384   4.51072   3.02403   0.02528  -0.01273   0.00090
   Mo    -0.00793   7.21773   3.00021  -0.00835   0.01269   0.00120
   Mo     6.24888   1.80581   3.00563  -0.02784   0.01460   0.00022
   Mo     4.69403   4.52027   3.00057  -0.00566  -0.01385  -0.00232
   Mo     3.13697   7.21877   3.00061   0.00758  -0.01471   0.00039
   Mo     1.56258   0.90457   9.15540  -0.01607   0.00153  -0.00027
   Mo    -0.01173   3.60062   9.16982   0.00237  -0.01140  -0.00038
   Mo    -1.55765   6.31300   9.15500  -0.00276   0.00061   0.00056
   Mo     4.68445   0.90214   9.15562   0.00583  -0.00230  -0.00035
   Mo     3.13859   3.60162   9.17010  -0.00783   0.00448   0.00085
   Mo     1.56430   6.33038   9.16981   0.01115   0.00255  -0.00032
   Mo     7.81237   0.90321   9.15602   0.01020  -0.00488   0.00063
   Mo     6.24934   3.61261   9.15561   0.00585  -0.00342  -0.00031
   Mo     4.68630   6.31501   9.15538  -0.00849   0.01272  -0.00028
   S     -0.00160   1.80798   7.60389  -0.00361  -0.00339  -0.01107
   S     -1.55807   4.50636   7.60358   0.00473  -0.00266   0.00224
   S     -3.12173   7.21602   7.59858  -0.00638   0.00359  -0.00013
   S      3.12649   1.80932   7.60392  -0.00541  -0.00083   0.00775
   S      1.56349   4.51099   7.64304  -0.00351   0.00132  -0.00087
   S      0.00674   7.21667   7.60357   0.00426  -0.00303   0.00336
   S      6.24834   1.80620   7.60043   0.00917  -0.00474   0.00127
   S      4.68472   4.50824   7.60391  -0.00151   0.00471   0.00774
   S      3.12184   7.21792   7.60387   0.00162   0.00520  -0.01010
   S      1.56306   0.89780   1.44776   0.01267   0.00121  -0.00084
   S      0.01534   3.61542   1.46569   0.00559   0.00315   0.01175
   S     -1.56299   6.31599   1.44722  -0.00384   0.00290   0.00123
   S      4.68840   0.90363   1.44573  -0.00764   0.00585  -0.01098
   S      3.11286   3.61638   1.46586   0.00997  -0.00530  -0.01928
   S      1.56494   6.29940   1.46568   0.00010  -0.00533   0.00986
   S      7.80974   0.90463   1.44613  -0.00688   0.00325   0.01968
   S      6.24994   3.60829   1.44573  -0.00955   0.00334  -0.00960
   S      4.69233   6.31784   1.44774   0.00457  -0.01147  -0.00157
   S     -0.00026   1.79581  10.71693  -0.00298  -0.00280   0.01102
   S     -1.56835   4.51385  10.71674   0.00486  -0.00353  -0.00231
   S     -3.12176   7.21605  10.70497  -0.00675   0.00383   0.00007
   S      3.12501   1.79676  10.71705  -0.00539  -0.00196  -0.00748
   S      1.56314   4.51121  10.71114  -0.00357   0.00143   0.00094
   S     -0.00487   7.22185  10.71672   0.00503  -0.00267  -0.00342
   S      6.24804   1.80638  10.70763   0.00857  -0.00444  -0.00135
   S      4.69486   4.51582  10.71704  -0.00050   0.00533  -0.00745
   S      3.13305   7.22286  10.71691   0.00148   0.00436   0.01011
   S      1.56299   0.89924   4.56329   0.01599   0.00220  -0.00053
   S     -0.06471   3.56968   4.59761   0.00347   0.00194  -0.01137
   S     -1.56181   6.31532   4.56305  -0.00463   0.00347   0.00128
   S      4.68514   0.90176   4.55661  -0.01037   0.00864   0.00979
   S      3.19294   3.57016   4.59822   0.00773  -0.00418   0.01991
   S      1.56454   6.39162   4.59760   0.00029  -0.00317  -0.00943
   S      7.81265   0.90297   4.55678  -0.00755   0.00329  -0.01808
   S      6.24994   3.61207   4.55660  -0.01355   0.00421   0.00854
   S      4.69105   6.31719   4.56327   0.00514  -0.01465  -0.00003
freq: 209.51 cm-1
PRIMCOORD 43
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00346  -0.00660   0.00156
   Mo     0.00516   1.79433   3.00064   0.00042  -0.01372   0.00207
   Mo    -1.56638   4.51841   3.00023   0.00318   0.01312   0.00173
   Mo    -3.12139   7.21575   3.00890   0.00003   0.00255  -0.00001
   Mo     3.12065   1.79512   3.00058   0.01324  -0.00723   0.00050
   Mo     1.56384   4.51072   3.02403   0.01310   0.02338  -0.00069
   Mo    -0.00793   7.21773   3.00021   0.01558   0.01095  -0.00163
   Mo     6.24888   1.80581   3.00563  -0.01406  -0.02786  -0.00003
   Mo     4.69403   4.52027   3.00057  -0.01404   0.00512  -0.00020
   Mo     3.13697   7.21877   3.00061  -0.01580  -0.00306  -0.00198
   Mo     1.56258   0.90457   9.15540  -0.00883  -0.00458   0.00059
   Mo    -0.01173   3.60062   9.16982  -0.01165   0.00388  -0.00081
   Mo    -1.55765   6.31300   9.15500  -0.00881  -0.01623  -0.00009
   Mo     4.68445   0.90214   9.15562   0.00862   0.00626  -0.00058
   Mo     3.13859   3.60162   9.17010   0.00859   0.01254  -0.00021
   Mo     1.56430   6.33038   9.16981   0.00621  -0.00487   0.00070
   Mo     7.81237   0.90321   9.15602   0.00008   0.00482  -0.00007
   Mo     6.24934   3.61261   9.15561   0.00323   0.00807   0.00067
   Mo     4.68630   6.31501   9.15538   0.00268  -0.00968  -0.00051
   S     -0.00160   1.80798   7.60389  -0.00427   0.00331  -0.00090
   S     -1.55807   4.50636   7.60358  -0.00534  -0.00314  -0.01166
   S     -3.12173   7.21602   7.59858  -0.00352  -0.00781  -0.00045
   S      3.12649   1.80932   7.60392  -0.00082   0.00467   0.00931
   S      1.56349   4.51099   7.64304  -0.00191  -0.00172   0.00148
   S      0.00674   7.21667   7.60357  -0.00100  -0.00518   0.00976
   S      6.24834   1.80620   7.60043   0.00496   0.00919  -0.00158
   S      4.68472   4.50824   7.60391   0.00723   0.00079  -0.00866
   S      3.12184   7.21792   7.60387   0.00434  -0.00075   0.00238
   S      1.56306   0.89780   1.44776   0.00652  -0.00199   0.00170
   S      0.01534   3.61542   1.46569   0.00859   0.00378   0.01531
   S     -1.56299   6.31599   1.44722   0.00817   0.01183   0.00229
   S      4.68840   0.90363   1.44573  -0.00208  -0.00681  -0.01727
   S      3.11286   3.61638   1.46586  -0.00041  -0.00045  -0.00074
   S      1.56494   6.29940   1.46568   0.00016   0.01004  -0.01778
   S      7.80974   0.90463   1.44613  -0.00528  -0.00834  -0.00173
   S      6.24994   3.60829   1.44573  -0.00485  -0.00784   0.01734
   S      4.69233   6.31784   1.44774  -0.00811   0.00459   0.00051
   S     -0.00026   1.79581  10.71693  -0.00476   0.00443   0.00062
   S     -1.56835   4.51385  10.71674  -0.00411  -0.00325   0.01134
   S     -3.12176   7.21605  10.70497  -0.00369  -0.00834   0.00055
   S      3.12501   1.79676  10.71705  -0.00005   0.00494  -0.00948
   S      1.56314   4.51121  10.71114  -0.00191  -0.00195  -0.00157
   S     -0.00487   7.22185  10.71672  -0.00183  -0.00432  -0.00967
   S      6.24804   1.80638  10.70763   0.00465   0.00855   0.00164
   S      4.69486   4.51582  10.71704   0.00657   0.00143   0.00851
   S      3.13305   7.22286  10.71691   0.00551  -0.00048  -0.00226
   S      1.56299   0.89924   4.56329   0.00818  -0.00318   0.00062
   S     -0.06471   3.56968   4.59761   0.00667   0.00285  -0.01583
   S     -1.56181   6.31532   4.56305   0.00996   0.01500  -0.00224
   S      4.68514   0.90176   4.55661  -0.00154  -0.00922   0.01593
   S      3.19294   3.57016   4.59822  -0.00071  -0.00007   0.00029
   S      1.56454   6.39162   4.59760   0.00018   0.00638   0.01732
   S      7.81265   0.90297   4.55678  -0.00751  -0.01204   0.00185
   S      6.24994   3.61207   4.55660  -0.00701  -0.00889  -0.01551
   S      4.69105   6.31719   4.56327  -0.01001   0.00576  -0.00259
freq: 210.30 cm-1
PRIMCOORD 44
     55   1
   Ni     1.56384   4.51074   5.57619   0.00025   0.00003  -0.01613
   Mo     0.00516   1.79433   3.00064  -0.01134  -0.00873  -0.00498
   Mo    -1.56638   4.51841   3.00023  -0.01133  -0.00468  -0.00499
   Mo    -3.12139   7.21575   3.00890   0.00082   0.00105   0.00705
   Mo     3.12065   1.79512   3.00058   0.01075  -0.01013  -0.00485
   Mo     1.56384   4.51072   3.02403  -0.00160   0.00072   0.02170
   Mo    -0.00793   7.21773   3.00021  -0.00159   0.01377  -0.00500
   Mo     6.24888   1.80581   3.00563   0.00070  -0.00208   0.00695
   Mo     4.69403   4.52027   3.00057   0.01289  -0.00495  -0.00484
   Mo     3.13697   7.21877   3.00061   0.00059   0.01508  -0.00494
   Mo     1.56258   0.90457   9.15540   0.00002  -0.00072  -0.00019
   Mo    -0.01173   3.60062   9.16982   0.01550   0.00950   0.00017
   Mo    -1.55765   6.31300   9.15500  -0.00090  -0.00044  -0.00027
   Mo     4.68445   0.90214   9.15562  -0.01807  -0.01004  -0.00027
   Mo     3.13859   3.60162   9.17010  -0.01454   0.01022   0.00013
   Mo     1.56430   6.33038   9.16981   0.00123  -0.01825   0.00025
   Mo     7.81237   0.90321   9.15602   0.01810  -0.01133  -0.00032
   Mo     6.24934   3.61261   9.15561  -0.00107   0.02204  -0.00020
   Mo     4.68630   6.31501   9.15538  -0.00023  -0.00102  -0.00027
   S     -0.00160   1.80798   7.60389   0.00939   0.00461   0.00030
   S     -1.55807   4.50636   7.60358   0.00825   0.00577  -0.00032
   S     -3.12173   7.21602   7.59858  -0.00059  -0.00072  -0.00266
   S      3.12649   1.80932   7.60392  -0.00949   0.00536   0.00019
   S      1.56349   4.51099   7.64304   0.00055   0.00017  -0.01641
   S      0.00674   7.21667   7.60357  -0.00038  -0.01089   0.00058
   S      6.24834   1.80620   7.60043  -0.00009   0.00061   0.02065
   S      4.68472   4.50824   7.60391  -0.00891   0.00618  -0.00160
   S      3.12184   7.21792   7.60387   0.00112  -0.01118  -0.00075
   S      1.56306   0.89780   1.44776  -0.00030  -0.00639   0.00091
   S      0.01534   3.61542   1.46569   0.00477   0.00252   0.01234
   S     -1.56299   6.31599   1.44722  -0.00509   0.00379   0.00106
   S      4.68840   0.90363   1.44573   0.01144   0.00574  -0.01156
   S      3.11286   3.61638   1.46586  -0.00561   0.00244   0.01418
   S      1.56494   6.29940   1.46568  -0.00051  -0.00524   0.01240
   S      7.80974   0.90463   1.44613  -0.01117   0.00650  -0.01219
   S      6.24994   3.60829   1.44573   0.00082  -0.01374  -0.00985
   S      4.69233   6.31784   1.44774   0.00540   0.00435   0.00238
   S     -0.00026   1.79581  10.71693   0.00949   0.00465   0.00013
   S     -1.56835   4.51385  10.71674   0.00841   0.00591   0.00078
   S     -3.12176   7.21605  10.70497  -0.00056  -0.00078   0.00088
   S      3.12501   1.79676  10.71705  -0.00951   0.00544   0.00028
   S      1.56314   4.51121  10.71114   0.00058   0.00009   0.01706
   S     -0.00487   7.22185  10.71672  -0.00047  -0.01100  -0.00007
   S      6.24804   1.80638  10.70763  -0.00004   0.00054  -0.02281
   S      4.69486   4.51582  10.71704  -0.00905   0.00630   0.00204
   S      3.13305   7.22286  10.71691   0.00126  -0.01123   0.00118
   S      1.56299   0.89924   4.56329  -0.00041   0.00455  -0.00441
   S     -0.06471   3.56968   4.59761  -0.01237  -0.00735   0.00018
   S     -1.56181   6.31532   4.56305   0.00465  -0.00173  -0.00474
   S      4.68514   0.90176   4.55661   0.00093  -0.00045   0.00751
   S      3.19294   3.57016   4.59822   0.01151  -0.00737  -0.00182
   S      1.56454   6.39162   4.59760  -0.00048   0.01461   0.00027
   S      7.81265   0.90297   4.55678  -0.00045   0.00038   0.00802
   S      6.24994   3.61207   4.55660   0.00095  -0.00158   0.00584
   S      4.69105   6.31719   4.56327  -0.00426  -0.00103  -0.00580
freq: 211.01 cm-1
PRIMCOORD 45
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00026  -0.00146   0.00025
   Mo     0.00516   1.79433   3.00064  -0.01282   0.00631   0.00072
   Mo    -1.56638   4.51841   3.00023  -0.00981   0.01076  -0.00022
   Mo    -3.12139   7.21575   3.00890   0.00485  -0.02629   0.00005
   Mo     3.12065   1.79512   3.00058   0.01639   0.00234   0.00057
   Mo     1.56384   4.51072   3.02403  -0.00203   0.01968   0.00010
   Mo    -0.00793   7.21773   3.00021  -0.00021  -0.01386  -0.00079
   Mo     6.24888   1.80581   3.00563  -0.00341   0.00979   0.00009
   Mo     4.69403   4.52027   3.00057   0.01192   0.00561  -0.00007
   Mo     3.13697   7.21877   3.00061  -0.00471  -0.01438  -0.00073
   Mo     1.56258   0.90457   9.15540   0.00093   0.01286  -0.00069
   Mo    -0.01173   3.60062   9.16982   0.00575  -0.01693   0.00044
   Mo    -1.55765   6.31300   9.15500  -0.01077   0.00173   0.00053
   Mo     4.68445   0.90214   9.15562  -0.01302   0.01785   0.00017
   Mo     3.13859   3.60162   9.17010  -0.00135  -0.01554   0.00108
   Mo     1.56430   6.33038   9.16981   0.00301  -0.00928  -0.00137
   Mo     7.81237   0.90321   9.15602   0.01200   0.01378   0.00042
   Mo     6.24934   3.61261   9.15561  -0.00411  -0.00348  -0.00059
   Mo     4.68630   6.31501   9.15538   0.00772  -0.00130   0.00023
   S     -0.00160   1.80798   7.60389   0.00681   0.00019  -0.01287
   S     -1.55807   4.50636   7.60358   0.00141  -0.00596   0.00621
   S     -3.12173   7.21602   7.59858  -0.00164   0.00986  -0.00111
   S      3.12649   1.80932   7.60392  -0.00640   0.00305  -0.01391
   S      1.56349   4.51099   7.64304   0.00241  -0.01341   0.00031
   S      0.00674   7.21667   7.60357  -0.00523   0.00624   0.01134
   S      6.24834   1.80620   7.60043  -0.00052   0.00263   0.00070
   S      4.68472   4.50824   7.60391  -0.00382  -0.00544   0.00144
   S      3.12184   7.21792   7.60387   0.00656   0.00475   0.00800
   S      1.56306   0.89780   1.44776   0.00184  -0.00656   0.01949
   S      0.01534   3.61542   1.46569  -0.00605   0.01330   0.00531
   S     -1.56299   6.31599   1.44722   0.00167  -0.00556  -0.01226
   S      4.68840   0.90363   1.44573   0.00707  -0.00708   0.00134
   S      3.11286   3.61638   1.46586   0.00473   0.01089   0.00738
   S      1.56494   6.29940   1.46568  -0.00273   0.00319  -0.01257
   S      7.80974   0.90463   1.44613  -0.00868  -0.00446   0.00556
   S      6.24994   3.60829   1.44573   0.00118   0.00652  -0.00817
   S      4.69233   6.31784   1.44774   0.00066  -0.00620  -0.00637
   S     -0.00026   1.79581  10.71693   0.00776  -0.00084   0.01306
   S     -1.56835   4.51385  10.71674   0.00067  -0.00676  -0.00565
   S     -3.12176   7.21605  10.70497  -0.00190   0.01088   0.00114
   S      3.12501   1.79676  10.71705  -0.00703   0.00118   0.01463
   S      1.56314   4.51121  10.71114   0.00224  -0.01268  -0.00026
   S     -0.00487   7.22185  10.71672  -0.00332   0.00521  -0.01239
   S      6.24804   1.80638  10.70763  -0.00067   0.00324  -0.00074
   S      4.69486   4.51582  10.71704  -0.00232  -0.00558  -0.00044
   S      3.13305   7.22286  10.71691   0.00502   0.00341  -0.00911
   S      1.56299   0.89924   4.56329   0.00212  -0.00805  -0.01797
   S     -0.06471   3.56968   4.59761  -0.00486   0.01218  -0.00539
   S     -1.56181   6.31532   4.56305   0.00267  -0.00622   0.01118
   S      4.68514   0.90176   4.55661   0.00739  -0.00792  -0.00141
   S      3.19294   3.57016   4.59822   0.00292   0.01035  -0.00743
   S      1.56454   6.39162   4.59760  -0.00237   0.00465   0.01259
   S      7.81265   0.90297   4.55678  -0.00929  -0.00534  -0.00542
   S      6.24994   3.61207   4.55660   0.00116   0.00693   0.00797
   S      4.69105   6.31719   4.56327   0.00007  -0.00687   0.00559
freq: 211.15 cm-1
PRIMCOORD 46
     55   1
   Ni     1.56384   4.51074   5.57619   0.00062   0.00031   0.00066
   Mo     0.00516   1.79433   3.00064   0.00987   0.01161  -0.00018
   Mo    -1.56638   4.51841   3.00023   0.01081   0.01107  -0.00033
   Mo    -3.12139   7.21575   3.00890   0.02609   0.00442  -0.00025
   Mo     3.12065   1.79512   3.00058   0.00383  -0.01231   0.00034
   Mo     1.56384   4.51072   3.02403  -0.01679  -0.00343  -0.00088
   Mo    -0.00793   7.21773   3.00021  -0.01395   0.00028  -0.00015
   Mo     6.24888   1.80581   3.00563  -0.01264  -0.00161  -0.00026
   Mo     4.69403   4.52027   3.00057   0.00610  -0.01342   0.00076
   Mo     3.13697   7.21877   3.00061  -0.01320   0.00342   0.00083
   Mo     1.56258   0.90457   9.15540   0.00379  -0.00229   0.00013
   Mo    -0.01173   3.60062   9.16982   0.01035  -0.00203  -0.00150
   Mo    -1.55765   6.31300   9.15500  -0.00841   0.00760   0.00062
   Mo     4.68445   0.90214   9.15562   0.00121   0.00985  -0.00066
   Mo     3.13859   3.60162   9.17010   0.01328   0.00733   0.00122
   Mo     1.56430   6.33038   9.16981   0.02022   0.00229   0.00020
   Mo     7.81237   0.90321   9.15602  -0.00509  -0.01442   0.00054
   Mo     6.24934   3.61261   9.15561  -0.02302  -0.00016   0.00010
   Mo     4.68630   6.31501   9.15538  -0.01170  -0.00813  -0.00076
   S     -0.00160   1.80798   7.60389  -0.00099  -0.00825   0.00501
   S     -1.55807   4.50636   7.60358  -0.00815  -0.00105   0.01253
   S     -3.12173   7.21602   7.59858  -0.01083  -0.00185   0.00036
   S      3.12649   1.80932   7.60392   0.00245   0.00741  -0.00009
   S      1.56349   4.51099   7.64304   0.01348   0.00233   0.00063
   S      0.00674   7.21667   7.60357   0.00629   0.00305   0.00929
   S      6.24834   1.80620   7.60043  -0.00199  -0.00032  -0.00107
   S      4.68472   4.50824   7.60391  -0.00623   0.00254  -0.01419
   S      3.12184   7.21792   7.60387   0.00414  -0.00422  -0.01261
   S      1.56306   0.89780   1.44776   0.00707   0.00132  -0.00338
   S      0.01534   3.61542   1.46569  -0.00457   0.00338  -0.01069
   S     -1.56299   6.31599   1.44722   0.00631   0.00111  -0.01487
   S      4.68840   0.90363   1.44573  -0.00534  -0.00641  -0.00832
   S      3.11286   3.61638   1.46586  -0.00602  -0.00768   0.00743
   S      1.56494   6.29940   1.46568  -0.01505  -0.00033   0.00167
   S      7.80974   0.90463   1.44613  -0.00158   0.00791   0.00818
   S      6.24994   3.60829   1.44573   0.00928  -0.00063   0.00184
   S      4.69233   6.31784   1.44774   0.00614   0.00058   0.01791
   S     -0.00026   1.79581  10.71693  -0.00046  -0.00616  -0.00624
   S     -1.56835   4.51385  10.71674  -0.00623  -0.00244  -0.01365
   S     -3.12176   7.21605  10.70497  -0.01198  -0.00204  -0.00032
   S      3.12501   1.79676  10.71705   0.00325   0.00581   0.00111
   S      1.56314   4.51121  10.71114   0.01274   0.00221  -0.00069
   S     -0.00487   7.22185  10.71672   0.00695   0.00398  -0.00897
   S      6.24804   1.80638  10.70763  -0.00280  -0.00044   0.00113
   S      4.69486   4.51582  10.71704  -0.00468   0.00410   0.01497
   S      3.13305   7.22286  10.71691   0.00537  -0.00472   0.01253
   S      1.56299   0.89924   4.56329   0.00753   0.00118   0.00329
   S     -0.06471   3.56968   4.59761  -0.00496   0.00239   0.01018
   S     -1.56181   6.31532   4.56305   0.00715   0.00112   0.01398
   S      4.68514   0.90176   4.55661  -0.00504  -0.00655   0.00824
   S      3.19294   3.57016   4.59822  -0.00729  -0.00561  -0.00792
   S      1.56454   6.39162   4.59760  -0.01335  -0.00138  -0.00222
   S      7.81265   0.90297   4.55678  -0.00193   0.00886  -0.00767
   S      6.24994   3.61207   4.55660   0.00995  -0.00114  -0.00159
   S      4.69105   6.31719   4.56327   0.00798   0.00119  -0.01637
freq: 214.19 cm-1
PRIMCOORD 47
     55   1
   Ni     1.56384   4.51074   5.57619   0.00318   0.00099  -0.00054
   Mo     0.00516   1.79433   3.00064  -0.01202   0.00356  -0.00089
   Mo    -1.56638   4.51841   3.00023  -0.00033  -0.01233  -0.00086
   Mo    -3.12139   7.21575   3.00890  -0.01051  -0.00446   0.00011
   Mo     3.12065   1.79512   3.00058  -0.00840   0.00527   0.00066
   Mo     1.56384   4.51072   3.02403  -0.00814  -0.00283   0.00034
   Mo    -0.00793   7.21773   3.00021   0.00310  -0.00964   0.00052
   Mo     6.24888   1.80581   3.00563   0.02068   0.00841   0.00011
   Mo     4.69403   4.52027   3.00057   0.00627   0.00674   0.00032
   Mo     3.13697   7.21877   3.00061   0.00741   0.00471  -0.00007
   Mo     1.56258   0.90457   9.15540  -0.02655   0.00053  -0.00012
   Mo    -0.01173   3.60062   9.16982  -0.00453  -0.00922   0.00103
   Mo    -1.55765   6.31300   9.15500  -0.01321  -0.01674  -0.00008
   Mo     4.68445   0.90214   9.15562   0.01769   0.01062   0.00011
   Mo     3.13859   3.60162   9.17010   0.00440   0.02109  -0.00076
   Mo     1.56430   6.33038   9.16981   0.02644  -0.00399  -0.00044
   Mo     7.81237   0.90321   9.15602   0.00876  -0.00453   0.00003
   Mo     6.24934   3.61261   9.15561   0.00018   0.00336  -0.00001
   Mo     4.68630   6.31501   9.15538  -0.01308  -0.00112   0.00011
   S     -0.00160   1.80798   7.60389  -0.01001   0.00002  -0.01060
   S     -1.55807   4.50636   7.60358  -0.00202  -0.01043  -0.00393
   S     -3.12173   7.21602   7.59858  -0.01525  -0.00490   0.00302
   S      3.12649   1.80932   7.60392  -0.00489   0.00703   0.01647
   S      1.56349   4.51099   7.64304  -0.00023  -0.00051  -0.00073
   S      0.00674   7.21667   7.60357   0.00699  -0.00576   0.01772
   S      6.24834   1.80620   7.60043   0.01496   0.00503  -0.00214
   S      4.68472   4.50824   7.60391   0.00273   0.00704  -0.00701
   S      3.12184   7.21792   7.60387   0.00749   0.00233  -0.01272
   S      1.56306   0.89780   1.44776  -0.00993   0.00065   0.00337
   S      0.01534   3.61542   1.46569  -0.00375  -0.00288  -0.00662
   S     -1.56299   6.31599   1.44722  -0.00384  -0.00773   0.00460
   S      4.68840   0.90363   1.44573   0.00673   0.00332   0.01356
   S      3.11286   3.61638   1.46586  -0.00098   0.00592   0.00382
   S      1.56494   6.29940   1.46568   0.00528  -0.00221   0.00189
   S      7.80974   0.90463   1.44613   0.00403  -0.00022  -0.00878
   S      6.24994   3.60829   1.44573   0.00220   0.00209  -0.00553
   S      4.69233   6.31784   1.44774  -0.00132   0.00094  -0.00595
   S     -0.00026   1.79581  10.71693  -0.00989  -0.00077   0.01153
   S     -1.56835   4.51385  10.71674  -0.00277  -0.00994   0.00501
   S     -3.12176   7.21605  10.70497  -0.01432  -0.00446  -0.00309
   S      3.12501   1.79676  10.71705  -0.00505   0.00774  -0.01695
   S      1.56314   4.51121  10.71114   0.00060  -0.00015   0.00082
   S     -0.00487   7.22185  10.71672   0.00718  -0.00622  -0.01775
   S      6.24804   1.80638  10.70763   0.01478   0.00494   0.00230
   S      4.69486   4.51582  10.71704   0.00225   0.00657   0.00604
   S      3.13305   7.22286  10.71691   0.00699   0.00222   0.01204
   S      1.56299   0.89924   4.56329  -0.01220   0.00067  -0.00355
   S     -0.06471   3.56968   4.59761  -0.00265  -0.00229   0.00751
   S     -1.56181   6.31532   4.56305  -0.00454  -0.00950  -0.00494
   S      4.68514   0.90176   4.55661   0.00768   0.00354  -0.01257
   S      3.19294   3.57016   4.59822   0.00073   0.00448  -0.00394
   S      1.56454   6.39162   4.59760   0.00511  -0.00075  -0.00183
   S      7.81265   0.90297   4.55678   0.00537   0.00029   0.00809
   S      6.24994   3.61207   4.55660   0.00386   0.00265   0.00520
   S      4.69105   6.31719   4.56327  -0.00162   0.00119   0.00630
freq: 214.21 cm-1
PRIMCOORD 48
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00106   0.00336  -0.00238
   Mo     0.00516   1.79433   3.00064  -0.00108   0.00809  -0.00084
   Mo    -1.56638   4.51841   3.00023  -0.01101  -0.00467  -0.00123
   Mo    -3.12139   7.21575   3.00890   0.00389  -0.00792   0.00127
   Mo     3.12065   1.79512   3.00058   0.00818   0.00723  -0.00141
   Mo     1.56384   4.51072   3.02403   0.00259  -0.00951   0.00350
   Mo    -0.00793   7.21773   3.00021  -0.00907   0.00074  -0.00014
   Mo     6.24888   1.80581   3.00563  -0.00720   0.01979   0.00110
   Mo     4.69403   4.52027   3.00057   0.00919  -0.01149  -0.00158
   Mo     3.13697   7.21877   3.00061   0.00521  -0.00411   0.00004
   Mo     1.56258   0.90457   9.15540   0.00977   0.00223  -0.00035
   Mo    -0.01173   3.60062   9.16982  -0.01287   0.02161   0.00038
   Mo    -1.55765   6.31300   9.15500   0.00466  -0.02267   0.00003
   Mo     4.68445   0.90214   9.15562   0.00777   0.00628   0.00012
   Mo     3.13859   3.60162   9.17010   0.01235   0.01010   0.00096
   Mo     1.56430   6.33038   9.16981  -0.01010  -0.01092  -0.00106
   Mo     7.81237   0.90321   9.15602  -0.01761   0.01247   0.00010
   Mo     6.24934   3.61261   9.15561   0.00044   0.00900  -0.00009
   Mo     4.68630   6.31501   9.15538   0.00552  -0.02819  -0.00003
   S     -0.00160   1.80798   7.60389  -0.00471   0.01156   0.01309
   S     -1.55807   4.50636   7.60358  -0.00635  -0.00202  -0.01613
   S     -3.12173   7.21602   7.59858   0.00584  -0.01328   0.00853
   S      3.12649   1.80932   7.60392   0.01007   0.00855   0.00305
   S      1.56349   4.51099   7.64304  -0.00012  -0.00158  -0.00223
   S      0.00674   7.21667   7.60357  -0.00353  -0.00315   0.00158
   S      6.24834   1.80620   7.60043  -0.00559   0.01454  -0.00670
   S      4.68472   4.50824   7.60391   0.00648  -0.00872  -0.01441
   S      3.12184   7.21792   7.60387  -0.00191  -0.00598   0.01331
   S      1.56306   0.89780   1.44776   0.00341   0.00060   0.00583
   S      0.01534   3.61542   1.46569  -0.00243   0.00354  -0.00001
   S     -1.56299   6.31599   1.44722  -0.00374  -0.00536  -0.00286
   S      4.68840   0.90363   1.44573   0.00235   0.00461  -0.00053
   S      3.11286   3.61638   1.46586   0.00389   0.00044  -0.00338
   S      1.56494   6.29940   1.46568  -0.00192  -0.00558   0.00873
   S      7.80974   0.90463   1.44613  -0.00607   0.00606   0.00725
   S      6.24994   3.60829   1.44573  -0.00069   0.00256  -0.01489
   S      4.69233   6.31784   1.44774   0.00572  -0.00833   0.00109
   S     -0.00026   1.79581  10.71693  -0.00433   0.01120  -0.01238
   S     -1.56835   4.51385  10.71674  -0.00687  -0.00195   0.01629
   S     -3.12176   7.21605  10.70497   0.00551  -0.01218  -0.00908
   S      3.12501   1.79676  10.71705   0.00960   0.00775  -0.00188
   S      1.56314   4.51121  10.71114  -0.00042  -0.00059   0.00218
   S     -0.00487   7.22185  10.71672  -0.00269  -0.00372  -0.00254
   S      6.24804   1.80638  10.70763  -0.00552   0.01436   0.00658
   S      4.69486   4.51582  10.71704   0.00736  -0.00838   0.01526
   S      3.13305   7.22286  10.71691  -0.00265  -0.00660  -0.01405
   S      1.56299   0.89924   4.56329   0.00422   0.00256  -0.00707
   S     -0.06471   3.56968   4.59761  -0.00467   0.00193   0.00194
   S     -1.56181   6.31532   4.56305  -0.00275  -0.00771   0.00251
   S      4.68514   0.90176   4.55661  -0.00001   0.00515  -0.00003
   S      3.19294   3.57016   4.59822   0.00517  -0.00052   0.00569
   S      1.56454   6.39162   4.59760  -0.00186  -0.00054  -0.00732
   S      7.81265   0.90297   4.55678  -0.00453   0.00642  -0.00720
   S      6.24994   3.61207   4.55660  -0.00120   0.00543   0.01346
   S      4.69105   6.31719   4.56327   0.00505  -0.01137  -0.00165
freq: 214.62 cm-1
PRIMCOORD 49
     55   1
   Ni     1.56384   4.51074   5.57619   0.00015  -0.00112  -0.00724
   Mo     0.00516   1.79433   3.00064  -0.00929  -0.00330  -0.00170
   Mo    -1.56638   4.51841   3.00023  -0.00208  -0.00639  -0.00159
   Mo    -3.12139   7.21575   3.00890   0.00036   0.00307   0.00289
   Mo     3.12065   1.79512   3.00058   0.00917  -0.00381  -0.00166
   Mo     1.56384   4.51072   3.02403  -0.00056   0.00337   0.00819
   Mo    -0.00793   7.21773   3.00021   0.00710   0.01028  -0.00211
   Mo     6.24888   1.80581   3.00563   0.00014  -0.00671   0.00249
   Mo     4.69403   4.52027   3.00057   0.00263  -0.00658  -0.00157
   Mo     3.13697   7.21877   3.00061  -0.00753   0.01070  -0.00208
   Mo     1.56258   0.90457   9.15540  -0.00109   0.02923  -0.00039
   Mo    -0.01173   3.60062   9.16982   0.01068  -0.00479   0.00005
   Mo    -1.55765   6.31300   9.15500   0.02511  -0.00455  -0.00040
   Mo     4.68445   0.90214   9.15562   0.01455   0.00814   0.00015
   Mo     3.13859   3.60162   9.17010  -0.01131  -0.00404  -0.00011
   Mo     1.56430   6.33038   9.16981   0.00022  -0.00210   0.00034
   Mo     7.81237   0.90321   9.15602  -0.01354   0.00839   0.00009
   Mo     6.24934   3.61261   9.15561   0.00069  -0.02688   0.00005
   Mo     4.68630   6.31501   9.15538  -0.02533  -0.00344  -0.00035
   S     -0.00160   1.80798   7.60389  -0.00835   0.00574  -0.00456
   S     -1.55807   4.50636   7.60358   0.00603  -0.01288   0.00640
   S     -3.12173   7.21602   7.59858  -0.00021   0.00620   0.02450
   S      3.12649   1.80932   7.60392   0.00780   0.00540  -0.00341
   S      1.56349   4.51099   7.64304  -0.00030  -0.00008  -0.00703
   S      0.00674   7.21667   7.60357   0.01421   0.00680  -0.00256
   S      6.24834   1.80620   7.60043   0.00056  -0.00596  -0.01765
   S      4.68472   4.50824   7.60391  -0.00551  -0.01230   0.00709
   S      3.12184   7.21792   7.60387  -0.01419   0.00732  -0.00291
   S      1.56306   0.89780   1.44776  -0.00005   0.00027   0.00231
   S      0.01534   3.61542   1.46569   0.00345   0.00044   0.00441
   S     -1.56299   6.31599   1.44722   0.00212   0.00205   0.00458
   S      4.68840   0.90363   1.44573   0.00651   0.00267  -0.00812
   S      3.11286   3.61638   1.46586  -0.00374   0.00039   0.00503
   S      1.56494   6.29940   1.46568  -0.00021  -0.00056   0.00110
   S      7.80974   0.90463   1.44613  -0.00652   0.00295  -0.00822
   S      6.24994   3.60829   1.44573   0.00028  -0.00986  -0.00188
   S      4.69233   6.31784   1.44774  -0.00199   0.00222   0.00511
   S     -0.00026   1.79581  10.71693  -0.00797   0.00559   0.00467
   S     -1.56835   4.51385  10.71674   0.00612  -0.01253  -0.00610
   S     -3.12176   7.21605  10.70497  -0.00014   0.00589  -0.02595
   S      3.12501   1.79676  10.71705   0.00737   0.00546   0.00339
   S      1.56314   4.51121  10.71114  -0.00024  -0.00027   0.00693
   S     -0.00487   7.22185  10.71672   0.01363   0.00668   0.00311
   S      6.24804   1.80638  10.70763   0.00059  -0.00576   0.01751
   S      4.69486   4.51582  10.71704  -0.00578  -0.01207  -0.00692
   S      3.13305   7.22286  10.71691  -0.01367   0.00726   0.00348
   S      1.56299   0.89924   4.56329  -0.00007   0.00496  -0.00347
   S     -0.06471   3.56968   4.59761  -0.00428  -0.00397   0.00040
   S     -1.56181   6.31532   4.56305   0.00608   0.00043  -0.00616
   S      4.68514   0.90176   4.55661   0.00293  -0.00015   0.00670
   S      3.19294   3.57016   4.59822   0.00409  -0.00401  -0.00026
   S      1.56454   6.39162   4.59760  -0.00018   0.00718   0.00383
   S      7.81265   0.90297   4.55678  -0.00282   0.00017   0.00680
   S      6.24994   3.61207   4.55660   0.00033  -0.00598   0.00090
   S      4.69105   6.31719   4.56327  -0.00591   0.00063  -0.00662
freq: 216.15 cm-1
PRIMCOORD 50
     55   1
   Ni     1.56384   4.51074   5.57619   0.00293  -0.00837  -0.00015
   Mo     0.00516   1.79433   3.00064  -0.00937   0.00805   0.00079
   Mo    -1.56638   4.51841   3.00023  -0.00530   0.01023  -0.00044
   Mo    -3.12139   7.21575   3.00890   0.00822  -0.02188   0.00005
   Mo     3.12065   1.79512   3.00058   0.01140  -0.00024   0.00113
   Mo     1.56384   4.51072   3.02403  -0.00693   0.01807   0.00000
   Mo    -0.00793   7.21773   3.00021  -0.00090  -0.01162  -0.00115
   Mo     6.24888   1.80581   3.00563  -0.00171   0.00527   0.00003
   Mo     4.69403   4.52027   3.00057   0.01097   0.00458   0.00037
   Mo     3.13697   7.21877   3.00061  -0.00723  -0.00973  -0.00068
   Mo     1.56258   0.90457   9.15540  -0.00550  -0.01405   0.00123
   Mo    -0.01173   3.60062   9.16982  -0.00427   0.01398  -0.00061
   Mo    -1.55765   6.31300   9.15500   0.01577   0.00348  -0.00099
   Mo     4.68445   0.90214   9.15562   0.01361  -0.02468  -0.00026
   Mo     3.13859   3.60162   9.17010  -0.00615   0.01401  -0.00273
   Mo     1.56430   6.33038   9.16981  -0.00512   0.01436   0.00320
   Mo     7.81237   0.90321   9.15602  -0.00785  -0.01677  -0.00110
   Mo     6.24934   3.61261   9.15561   0.00965  -0.00168   0.00138
   Mo     4.68630   6.31501   9.15538  -0.01070   0.01272  -0.00019
   S     -0.00160   1.80798   7.60389  -0.00624  -0.00154   0.00884
   S     -1.55807   4.50636   7.60358   0.00181   0.00682  -0.00378
   S     -3.12173   7.21602   7.59858   0.00270  -0.00698   0.00028
   S      3.12649   1.80932   7.60392   0.00357  -0.00787   0.01464
   S      1.56349   4.51099   7.64304  -0.00537   0.01502  -0.00030
   S      0.00674   7.21667   7.60357   0.00780  -0.00611  -0.01552
   S      6.24834   1.80620   7.60043   0.00309  -0.00867   0.00016
   S      4.68472   4.50824   7.60391   0.00406   0.00817   0.00662
   S      3.12184   7.21792   7.60387  -0.01019  -0.00243  -0.01092
   S      1.56306   0.89780   1.44776   0.00114  -0.00580   0.01479
   S      0.01534   3.61542   1.46569  -0.00611   0.01273   0.00152
   S     -1.56299   6.31599   1.44722   0.00338  -0.00469  -0.01179
   S      4.68840   0.90363   1.44573   0.00411  -0.00539   0.00112
   S      3.11286   3.61638   1.46586   0.00083   0.01004   0.00893
   S      1.56494   6.29940   1.46568  -0.00495   0.00464  -0.01119
   S      7.80974   0.90463   1.44613  -0.00486  -0.00202   0.00435
   S      6.24994   3.60829   1.44573   0.00242   0.00382  -0.00533
   S      4.69233   6.31784   1.44774   0.00069  -0.00360  -0.00230
   S     -0.00026   1.79581  10.71693  -0.00805  -0.00010  -0.00915
   S     -1.56835   4.51385  10.71674   0.00315   0.00839   0.00322
   S     -3.12176   7.21605  10.70497   0.00336  -0.00871  -0.00021
   S      3.12501   1.79676  10.71705   0.00439  -0.00367  -0.01664
   S      1.56314   4.51121  10.71114  -0.00511   0.01435   0.00036
   S     -0.00487   7.22185  10.71672   0.00355  -0.00391   0.01785
   S      6.24804   1.80638  10.70763   0.00372  -0.01033  -0.00013
   S      4.69486   4.51582  10.71704   0.00022   0.00781  -0.00872
   S      3.13305   7.22286  10.71691  -0.00690   0.00078   0.01337
   S      1.56299   0.89924   4.56329   0.00100  -0.00786  -0.01344
   S     -0.06471   3.56968   4.59761  -0.00559   0.00980  -0.00133
   S     -1.56181   6.31532   4.56305   0.00485  -0.00533   0.01072
   S      4.68514   0.90176   4.55661   0.00582  -0.00841  -0.00102
   S      3.19294   3.57016   4.59822   0.00292   0.00673  -0.00808
   S      1.56454   6.39162   4.59760  -0.00401   0.00081   0.01008
   S      7.81265   0.90297   4.55678  -0.00612  -0.00393  -0.00380
   S      6.24994   3.61207   4.55660   0.00364   0.00403   0.00479
   S      4.69105   6.31719   4.56327   0.00014  -0.00353   0.00214
freq: 216.35 cm-1
PRIMCOORD 51
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00832  -0.00311  -0.00028
   Mo     0.00516   1.79433   3.00064  -0.00630  -0.00996   0.00090
   Mo    -1.56638   4.51841   3.00023  -0.01127  -0.00465   0.00096
   Mo    -3.12139   7.21575   3.00890  -0.02162  -0.00786   0.00012
   Mo     3.12065   1.79512   3.00058   0.00198   0.01234  -0.00037
   Mo     1.56384   4.51072   3.02403   0.01944   0.00650   0.00035
   Mo    -0.00793   7.21773   3.00021   0.01190  -0.00034   0.00027
   Mo     6.24888   1.80581   3.00563   0.00336   0.00191   0.00009
   Mo     4.69403   4.52027   3.00057  -0.00470   0.00952  -0.00112
   Mo     3.13697   7.21877   3.00061   0.00968  -0.00651  -0.00110
   Mo     1.56258   0.90457   9.15540   0.01793  -0.00444   0.00045
   Mo    -0.01173   3.60062   9.16982   0.01447   0.00676  -0.00351
   Mo    -1.55765   6.31300   9.15500  -0.00023   0.01603   0.00084
   Mo     4.68445   0.90214   9.15562  -0.00457   0.00259  -0.00140
   Mo     3.13859   3.60162   9.17010   0.01369   0.00362   0.00235
   Mo     1.56430   6.33038   9.16981   0.01141   0.00521   0.00118
   Mo     7.81237   0.90321   9.15602  -0.01367  -0.01719   0.00088
   Mo     6.24934   3.61261   9.15561  -0.02633  -0.00117   0.00050
   Mo     4.68630   6.31501   9.15538  -0.01119  -0.01089  -0.00128
   S     -0.00160   1.80798   7.60389   0.00235  -0.00970   0.01371
   S     -1.55807   4.50636   7.60358  -0.00869   0.00526   0.01447
   S     -3.12173   7.21602   7.59858  -0.00593  -0.00255   0.00079
   S      3.12649   1.80932   7.60392   0.00681   0.00670  -0.00501
   S      1.56349   4.51099   7.64304   0.01445   0.00552  -0.00027
   S      0.00674   7.21667   7.60357   0.00644   0.00386  -0.00015
   S      6.24834   1.80620   7.60043  -0.00999  -0.00312  -0.00051
   S      4.68472   4.50824   7.60391  -0.00793  -0.00049  -0.01347
   S      3.12184   7.21792   7.60387  -0.00093  -0.00677  -0.00955
   S      1.56306   0.89780   1.44776  -0.00245  -0.00216   0.00540
   S      0.01534   3.61542   1.46569   0.00607   0.00072   0.01251
   S     -1.56299   6.31599   1.44722  -0.00495   0.00030   0.01011
   S      4.68840   0.90363   1.44573   0.00279   0.00327   0.00433
   S      3.11286   3.61638   1.46586   0.00859   0.00746  -0.00825
   S      1.56494   6.29940   1.46568   0.01319   0.00169  -0.00372
   S      7.80974   0.90463   1.44613  -0.00106  -0.00557  -0.00299
   S      6.24994   3.60829   1.44573  -0.00696   0.00111  -0.00221
   S      4.69233   6.31784   1.44774  -0.00574  -0.00320  -0.01502
   S     -0.00026   1.79581  10.71693   0.00321  -0.00490  -0.01640
   S     -1.56835   4.51385  10.71674  -0.00431   0.00289  -0.01709
   S     -3.12176   7.21605  10.70497  -0.00773  -0.00318  -0.00080
   S      3.12501   1.79676  10.71705   0.00857   0.00391   0.00695
   S      1.56314   4.51121  10.71114   0.01377   0.00531   0.00027
   S     -0.00487   7.22185  10.71672   0.00633   0.00623   0.00117
   S      6.24804   1.80638  10.70763  -0.01165  -0.00372   0.00047
   S      4.69486   4.51582  10.71704  -0.00541   0.00236   0.01519
   S      3.13305   7.22286  10.71691   0.00179  -0.00711   0.01029
   S      1.56299   0.89924   4.56329  -0.00179  -0.00273  -0.00499
   S     -0.06471   3.56968   4.59761   0.00185  -0.00105  -0.01129
   S     -1.56181   6.31532   4.56305  -0.00572   0.00108  -0.00919
   S      4.68514   0.90176   4.55661   0.00237   0.00388  -0.00379
   S      3.19294   3.57016   4.59822   0.00537   0.00675   0.00780
   S      1.56454   6.39162   4.59760   0.01076   0.00047   0.00351
   S      7.81265   0.90297   4.55678  -0.00228  -0.00820   0.00249
   S      6.24994   3.61207   4.55660  -0.01033   0.00132   0.00193
   S      4.69105   6.31719   4.56327  -0.00755  -0.00435   0.01353
freq: 218.69 cm-1
PRIMCOORD 52
     55   1
   Ni     1.56384   4.51074   5.57619   0.00018  -0.00019   0.00612
   Mo     0.00516   1.79433   3.00064  -0.00447  -0.02345  -0.00308
   Mo    -1.56638   4.51841   3.00023  -0.02186   0.00811  -0.00307
   Mo    -3.12139   7.21575   3.00890  -0.00038  -0.00005   0.00349
   Mo     3.12065   1.79512   3.00058   0.00376  -0.02346  -0.00300
   Mo     1.56384   4.51072   3.02403  -0.00065   0.00049   0.00776
   Mo    -0.00793   7.21773   3.00021  -0.01782   0.01478  -0.00307
   Mo     6.24888   1.80581   3.00563   0.00090  -0.00059   0.00204
   Mo     4.69403   4.52027   3.00057   0.02235   0.00864  -0.00300
   Mo     3.13697   7.21877   3.00061   0.01813   0.01559  -0.00308
   Mo     1.56258   0.90457   9.15540  -0.00123  -0.00762  -0.00008
   Mo    -0.01173   3.60062   9.16982  -0.01592  -0.00993   0.00191
   Mo    -1.55765   6.31300   9.15500  -0.00652   0.00383  -0.00021
   Mo     4.68445   0.90214   9.15562   0.00856   0.00392  -0.00048
   Mo     3.13859   3.60162   9.17010   0.01578  -0.00882   0.00184
   Mo     1.56430   6.33038   9.16981   0.00076   0.01942   0.00216
   Mo     7.81237   0.90321   9.15602  -0.00748   0.00348  -0.00038
   Mo     6.24934   3.61261   9.15561   0.00018  -0.00885  -0.00033
   Mo     4.68630   6.31501   9.15538   0.00577   0.00461  -0.00020
   S     -0.00160   1.80798   7.60389  -0.00500  -0.00616   0.00020
   S     -1.55807   4.50636   7.60358  -0.00685  -0.00127   0.00077
   S     -3.12173   7.21602   7.59858  -0.00039   0.00032  -0.00694
   S      3.12649   1.80932   7.60392   0.00451  -0.00600   0.00133
   S      1.56349   4.51099   7.64304  -0.00005   0.00065   0.01233
   S      0.00674   7.21667   7.60357  -0.00246   0.00646   0.00056
   S      6.24834   1.80620   7.60043   0.00076  -0.00020  -0.01069
   S      4.68472   4.50824   7.60391   0.00699  -0.00052   0.00085
   S      3.12184   7.21792   7.60387   0.00287   0.00676  -0.00032
   S      1.56306   0.89780   1.44776  -0.00033  -0.01534  -0.00707
   S      0.01534   3.61542   1.46569  -0.00895  -0.00531   0.01594
   S     -1.56299   6.31599   1.44722  -0.01326   0.00757  -0.00705
   S      4.68840   0.90363   1.44573   0.00494   0.00254  -0.01051
   S      3.11286   3.61638   1.46586   0.00853  -0.00484   0.01662
   S      1.56494   6.29940   1.46568   0.00021   0.01048   0.01586
   S      7.80974   0.90463   1.44613  -0.00447   0.00260  -0.01145
   S      6.24994   3.60829   1.44573   0.00032  -0.00566  -0.01052
   S      4.69233   6.31784   1.44774   0.01293   0.00781  -0.00723
   S     -0.00026   1.79581  10.71693  -0.00550  -0.00881   0.00175
   S     -1.56835   4.51385  10.71674  -0.00927  -0.00001   0.00108
   S     -3.12176   7.21605  10.70497  -0.00048   0.00016   0.00507
   S      3.12501   1.79676  10.71705   0.00467  -0.00867   0.00042
   S      1.56314   4.51121  10.71114  -0.00008   0.00049  -0.01637
   S     -0.00487   7.22185  10.71672  -0.00482   0.00823   0.00143
   S      6.24804   1.80638  10.70763   0.00062  -0.00025   0.00791
   S      4.69486   4.51582  10.71704   0.00934   0.00063   0.00093
   S      3.13305   7.22286  10.71691   0.00516   0.00840   0.00243
   S      1.56299   0.89924   4.56329  -0.00045  -0.00837   0.00443
   S     -0.06471   3.56968   4.59761  -0.00200  -0.00113  -0.01371
   S     -1.56181   6.31532   4.56305  -0.00740   0.00425   0.00438
   S      4.68514   0.90176   4.55661   0.00087   0.00006   0.00708
   S      3.19294   3.57016   4.59822   0.00187  -0.00091  -0.01431
   S      1.56454   6.39162   4.59760   0.00017   0.00217  -0.01371
   S      7.81265   0.90297   4.55678  -0.00030   0.00020   0.00788
   S      6.24994   3.61207   4.55660   0.00041  -0.00086   0.00706
   S      4.69105   6.31719   4.56327   0.00696   0.00459   0.00463
freq: 235.45 cm-1
PRIMCOORD 53
     55   1
   Ni     1.56384   4.51074   5.57619   0.00672   0.00392   0.00012
   Mo     0.00516   1.79433   3.00064   0.00607  -0.00505  -0.00103
   Mo    -1.56638   4.51841   3.00023  -0.00136   0.00785  -0.00103
   Mo    -3.12139   7.21575   3.00890  -0.00703  -0.00411  -0.00001
   Mo     3.12065   1.79512   3.00058  -0.00006   0.00905   0.00052
   Mo     1.56384   4.51072   3.02403  -0.01085  -0.00618  -0.00003
   Mo    -0.00793   7.21773   3.00021   0.00780  -0.00468   0.00053
   Mo     6.24888   1.80581   3.00563  -0.00621  -0.00352  -0.00001
   Mo     4.69403   4.52027   3.00057   0.00687  -0.00341   0.00048
   Mo     3.13697   7.21877   3.00061   0.00046   0.00757   0.00047
   Mo     1.56258   0.90457   9.15540   0.01295  -0.00752  -0.00005
   Mo    -0.01173   3.60062   9.16982  -0.01472  -0.00830   0.00148
   Mo    -1.55765   6.31300   9.15500   0.00017   0.01491  -0.00008
   Mo     4.68445   0.90214   9.15562  -0.01332  -0.00765   0.00026
   Mo     3.13859   3.60162   9.17010  -0.00072   0.01528  -0.00074
   Mo     1.56430   6.33038   9.16981   0.01283  -0.00834  -0.00071
   Mo     7.81237   0.90321   9.15602   0.00044   0.01624  -0.00013
   Mo     6.24934   3.61261   9.15561   0.01435  -0.00784  -0.00011
   Mo     4.68630   6.31501   9.15538  -0.01297  -0.00732   0.00016
   S     -0.00160   1.80798   7.60389   0.01513  -0.00741   0.00010
   S     -1.55807   4.50636   7.60358   0.00093   0.01669   0.00000
   S     -3.12173   7.21602   7.59858  -0.01494  -0.00872   0.00005
   S      3.12649   1.80932   7.60392  -0.00009   0.01661  -0.00011
   S      1.56349   4.51099   7.64304  -0.01487  -0.00861   0.00010
   S      0.00674   7.21667   7.60357   0.01461  -0.00828  -0.00017
   S      6.24834   1.80620   7.60043  -0.01477  -0.00855  -0.00006
   S      4.68472   4.50824   7.60391   0.01568  -0.00837   0.00009
   S      3.12184   7.21792   7.60387   0.00031   0.01770   0.00003
   S      1.56306   0.89780   1.44776   0.00926  -0.00482   0.00023
   S      0.01534   3.61542   1.46569  -0.01360  -0.00783  -0.00205
   S     -1.56299   6.31599   1.44722   0.00046   0.01039   0.00013
   S      4.68840   0.90363   1.44573  -0.00758  -0.00441   0.00149
   S      3.11286   3.61638   1.46586  -0.00318   0.01003   0.00110
   S      1.56494   6.29940   1.46568   0.00711  -0.00777   0.00105
   S      7.80974   0.90463   1.44613  -0.00146   0.00648  -0.00084
   S      6.24994   3.60829   1.44573   0.00499  -0.00444  -0.00086
   S      4.69233   6.31784   1.44774  -0.00821  -0.00472  -0.00039
   S     -0.00026   1.79581  10.71693   0.01523  -0.00999   0.00149
   S     -1.56835   4.51385  10.71674  -0.00121   0.01810   0.00157
   S     -3.12176   7.21605  10.70497  -0.01442  -0.00841  -0.00004
   S      3.12501   1.79676  10.71705  -0.00035   0.01780  -0.00023
   S      1.56314   4.51121  10.71114  -0.01561  -0.00903  -0.00009
   S     -0.00487   7.22185  10.71672   0.01547  -0.00910  -0.00013
   S      6.24804   1.80638  10.70763  -0.01452  -0.00845   0.00008
   S      4.69486   4.51582  10.71704   0.01471  -0.00938  -0.00131
   S      3.13305   7.22286  10.71691  -0.00107   0.01733  -0.00121
   S      1.56299   0.89924   4.56329   0.00739  -0.00427  -0.00040
   S     -0.06471   3.56968   4.59761  -0.00041  -0.00013  -0.00073
   S     -1.56181   6.31532   4.56305  -0.00002   0.00849  -0.00028
   S      4.68514   0.90176   4.55661  -0.00761  -0.00444  -0.00037
   S      3.19294   3.57016   4.59822   0.00427   0.00812   0.00019
   S      1.56454   6.39162   4.59760   0.00919  -0.00030   0.00026
   S      7.81265   0.90297   4.55678   0.00072   0.01025   0.00025
   S      6.24994   3.61207   4.55660   0.00928  -0.00446   0.00029
   S      4.69105   6.31719   4.56327  -0.00733  -0.00426   0.00063
freq: 235.52 cm-1
PRIMCOORD 54
     55   1
   Ni     1.56384   4.51074   5.57619   0.00396  -0.00685   0.00007
   Mo     0.00516   1.79433   3.00064  -0.00353  -0.00765  -0.00001
   Mo    -1.56638   4.51841   3.00023   0.00887  -0.00048   0.00007
   Mo    -3.12139   7.21575   3.00890  -0.00417   0.00716   0.00001
   Mo     3.12065   1.79512   3.00058   0.00710   0.00068   0.00092
   Mo     1.56384   4.51072   3.02403  -0.00647   0.01085   0.00000
   Mo    -0.00793   7.21773   3.00021  -0.00402  -0.00628  -0.00084
   Mo     6.24888   1.80581   3.00563  -0.00368   0.00622   0.00002
   Mo     4.69403   4.52027   3.00057  -0.00554  -0.00715   0.00096
   Mo     3.13697   7.21877   3.00061   0.00889   0.00101  -0.00087
   Mo     1.56258   0.90457   9.15540   0.00743   0.01298   0.00011
   Mo    -0.01173   3.60062   9.16982   0.00753  -0.01301  -0.00003
   Mo    -1.55765   6.31300   9.15500  -0.01495  -0.00001  -0.00017
   Mo     4.68445   0.90214   9.15562   0.00796  -0.01413  -0.00001
   Mo     3.13859   3.60162   9.17010  -0.01650   0.00072  -0.00137
   Mo     1.56430   6.33038   9.16981   0.00746   0.01425   0.00121
   Mo     7.81237   0.90321   9.15602  -0.01534  -0.00032  -0.00026
   Mo     6.24934   3.61261   9.15561   0.00832   0.01329   0.00020
   Mo     4.68630   6.31501   9.15538   0.00751  -0.01280  -0.00000
   S     -0.00160   1.80798   7.60389  -0.00849  -0.01489  -0.00017
   S     -1.55807   4.50636   7.60358   0.01737  -0.00006  -0.00010
   S     -3.12173   7.21602   7.59858  -0.00872   0.01509  -0.00004
   S      3.12649   1.80932   7.60392   0.01722  -0.00107  -0.00028
   S      1.56349   4.51099   7.64304  -0.00867   0.01470  -0.00003
   S      0.00674   7.21667   7.60357  -0.00776  -0.01545   0.00013
   S      6.24834   1.80620   7.60043  -0.00857   0.01468   0.00012
   S      4.68472   4.50824   7.60391  -0.00766  -0.01438  -0.00001
   S      3.12184   7.21792   7.60387   0.01649  -0.00054   0.00014
   S      1.56306   0.89780   1.44776   0.00543   0.00833  -0.00034
   S      0.01534   3.61542   1.46569   0.00418  -0.00721  -0.00012
   S     -1.56299   6.31599   1.44722  -0.00992  -0.00041   0.00030
   S      4.68840   0.90363   1.44573   0.00275  -0.00509   0.00021
   S      3.11286   3.61638   1.46586  -0.01409   0.00343   0.00176
   S      1.56494   6.29940   1.46568   0.00419   0.01354  -0.00185
   S      7.80974   0.90463   1.44613  -0.00809   0.00150  -0.00123
   S      6.24994   3.60829   1.44573   0.00293   0.00779   0.00158
   S      4.69233   6.31784   1.44774   0.00537  -0.00940   0.00004
   S     -0.00026   1.79581  10.71693  -0.00884  -0.01471  -0.00039
   S     -1.56835   4.51385  10.71674   0.01751   0.00032   0.00055
   S     -3.12176   7.21605  10.70497  -0.00841   0.01456   0.00000
   S      3.12501   1.79676  10.71705   0.01749   0.00128  -0.00145
   S      1.56314   4.51121  10.71114  -0.00912   0.01543   0.00007
   S     -0.00487   7.22185  10.71672  -0.00981  -0.01466   0.00138
   S      6.24804   1.80638  10.70763  -0.00842   0.01449  -0.00016
   S      4.69486   4.51582  10.71704  -0.00968  -0.01546  -0.00122
   S      3.13305   7.22286  10.71691   0.01824   0.00058   0.00087
   S      1.56299   0.89924   4.56329   0.00437   0.00739   0.00066
   S     -0.06471   3.56968   4.59761   0.00531  -0.00935   0.00020
   S     -1.56181   6.31532   4.56305  -0.00863   0.00011  -0.00045
   S      4.68514   0.90176   4.55661   0.00531  -0.00948  -0.00013
   S      3.19294   3.57016   4.59822  -0.00300  -0.00439   0.00072
   S      1.56454   6.39162   4.59760   0.00536   0.00039  -0.00047
   S      7.81265   0.90297   4.55678  -0.00936  -0.00072   0.00026
   S      6.24994   3.61207   4.55660   0.00552   0.00778  -0.00052
   S      4.69105   6.31719   4.56327   0.00432  -0.00752   0.00003
freq: 237.77 cm-1
PRIMCOORD 55
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00624  -0.00418   0.00008
   Mo     0.00516   1.79433   3.00064  -0.01214   0.00865   0.00149
   Mo    -1.56638   4.51841   3.00023   0.00359  -0.01501   0.00154
   Mo    -3.12139   7.21575   3.00890   0.01365   0.00911   0.00001
   Mo     3.12065   1.79512   3.00058   0.00079  -0.01763  -0.00100
   Mo     1.56384   4.51072   3.02403   0.01660   0.01117   0.00003
   Mo    -0.00793   7.21773   3.00021  -0.01587   0.00801  -0.00118
   Mo     6.24888   1.80581   3.00563   0.01170   0.00777   0.00000
   Mo     4.69403   4.52027   3.00057  -0.01308   0.00541  -0.00039
   Mo     3.13697   7.21877   3.00061   0.00033  -0.01372  -0.00056
   Mo     1.56258   0.90457   9.15540   0.00753  -0.00492   0.00002
   Mo    -0.01173   3.60062   9.16982  -0.00792  -0.00402   0.00008
   Mo    -1.55765   6.31300   9.15500   0.00061   0.00906   0.00001
   Mo     4.68445   0.90214   9.15562  -0.00815  -0.00410  -0.00005
   Mo     3.13859   3.60162   9.17010   0.00048   0.00857  -0.00004
   Mo     1.56430   6.33038   9.16981   0.00722  -0.00474  -0.00002
   Mo     7.81237   0.90321   9.15602   0.00051   0.00894   0.00003
   Mo     6.24934   3.61261   9.15561   0.00749  -0.00505   0.00003
   Mo     4.68630   6.31501   9.15538  -0.00792  -0.00383  -0.00001
   S     -0.00160   1.80798   7.60389   0.00876  -0.00441   0.00007
   S     -1.55807   4.50636   7.60358  -0.00060   0.00973   0.00014
   S     -3.12173   7.21602   7.59858  -0.00825  -0.00541  -0.00004
   S      3.12649   1.80932   7.60392  -0.00054   0.00961  -0.00008
   S      1.56349   4.51099   7.64304  -0.00875  -0.00577   0.00008
   S      0.00674   7.21667   7.60357   0.00877  -0.00427  -0.00009
   S      6.24834   1.80620   7.60043  -0.00822  -0.00543   0.00001
   S      4.68472   4.50824   7.60391   0.00869  -0.00430   0.00002
   S      3.12184   7.21792   7.60387  -0.00064   0.00969  -0.00007
   S      1.56306   0.89780   1.44776  -0.01575   0.00942  -0.00090
   S      0.01534   3.61542   1.46569   0.02255   0.01178   0.00212
   S     -1.56299   6.31599   1.44722  -0.00203  -0.01843  -0.00075
   S      4.68840   0.90363   1.44573   0.01430   0.00740  -0.00296
   S      3.11286   3.61638   1.46586   0.00264  -0.01816  -0.00073
   S      1.56494   6.29940   1.46568  -0.01342   0.01435  -0.00108
   S      7.80974   0.90463   1.44613   0.00143  -0.01191   0.00124
   S      6.24994   3.60829   1.44573  -0.00899   0.00896   0.00158
   S      4.69233   6.31784   1.44774   0.01544   0.00745   0.00135
   S     -0.00026   1.79581  10.71693   0.00894  -0.00419   0.00003
   S     -1.56835   4.51385  10.71674  -0.00031   0.00975  -0.00006
   S     -3.12176   7.21605  10.70497  -0.00795  -0.00523   0.00004
   S      3.12501   1.79676  10.71705  -0.00060   0.00946   0.00024
   S      1.56314   4.51121  10.71114  -0.00750  -0.00491  -0.00010
   S     -0.00487   7.22185  10.71672   0.00859  -0.00419   0.00024
   S      6.24804   1.80638  10.70763  -0.00812  -0.00540  -0.00002
   S      4.69486   4.51582  10.71704   0.00887  -0.00446  -0.00026
   S      3.13305   7.22286  10.71691  -0.00064   0.00994  -0.00012
   S      1.56299   0.89924   4.56329  -0.01304   0.00911   0.00092
   S     -0.06471   3.56968   4.59761   0.00285   0.00009   0.00238
   S     -1.56181   6.31532   4.56305  -0.00074  -0.01574   0.00074
   S      4.68514   0.90176   4.55661   0.01487   0.00717   0.00028
   S      3.19294   3.57016   4.59822  -0.00748  -0.01507  -0.00128
   S      1.56454   6.39162   4.59760  -0.01563   0.00139  -0.00144
   S      7.81265   0.90297   4.55678  -0.00187  -0.01791  -0.00007
   S      6.24994   3.61207   4.55660  -0.01525   0.00923  -0.00015
   S      4.69105   6.31719   4.56327   0.01479   0.00737  -0.00142
freq: 237.78 cm-1
PRIMCOORD 56
     55   1
   Ni     1.56384   4.51074   5.57619   0.00412  -0.00619  -0.00007
   Mo     0.00516   1.79433   3.00064  -0.00579  -0.01524  -0.00045
   Mo    -1.56638   4.51841   3.00023   0.01575  -0.00030   0.00028
   Mo    -3.12139   7.21575   3.00890  -0.00902   0.01352  -0.00000
   Mo     3.12065   1.79512   3.00058   0.01337   0.00219   0.00124
   Mo     1.56384   4.51072   3.02403  -0.01101   0.01665   0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00688  -0.01169  -0.00106
   Mo     6.24888   1.80581   3.00563  -0.00779   0.01157   0.00000
   Mo     4.69403   4.52027   3.00057  -0.00944  -0.01392   0.00154
   Mo     3.13697   7.21877   3.00061   0.01712   0.00275  -0.00146
   Mo     1.56258   0.90457   9.15540  -0.00506  -0.00757   0.00000
   Mo    -0.01173   3.60062   9.16982  -0.00379   0.00793  -0.00002
   Mo    -1.55765   6.31300   9.15500   0.00901  -0.00040  -0.00002
   Mo     4.68445   0.90214   9.15562  -0.00404   0.00804  -0.00001
   Mo     3.13859   3.60162   9.17010   0.00888  -0.00067   0.00009
   Mo     1.56430   6.33038   9.16981  -0.00494  -0.00738  -0.00006
   Mo     7.81237   0.90321   9.15602   0.00918  -0.00078  -0.00006
   Mo     6.24934   3.61261   9.15561  -0.00512  -0.00759   0.00002
   Mo     4.68630   6.31501   9.15538  -0.00400   0.00827  -0.00002
   S     -0.00160   1.80798   7.60389   0.00429   0.00878   0.00004
   S     -1.55807   4.50636   7.60358  -0.00980  -0.00051   0.00007
   S     -3.12173   7.21602   7.59858   0.00565  -0.00837  -0.00010
   S      3.12649   1.80932   7.60392  -0.00988  -0.00069   0.00012
   S      1.56349   4.51099   7.64304   0.00597  -0.00880  -0.00004
   S      0.00674   7.21667   7.60357   0.00435   0.00880  -0.00016
   S      6.24834   1.80620   7.60043   0.00559  -0.00832   0.00007
   S      4.68472   4.50824   7.60391   0.00425   0.00893   0.00010
   S      3.12184   7.21792   7.60387  -0.00991  -0.00063  -0.00010
   S      1.56306   0.89780   1.44776   0.01039   0.01400  -0.00122
   S      0.01534   3.61542   1.46569   0.00666  -0.01462   0.00003
   S     -1.56299   6.31599   1.44722  -0.01742   0.00046   0.00111
   S      4.68840   0.90363   1.44573   0.00446  -0.00989   0.00024
   S      3.11286   3.61638   1.46586  -0.02330   0.00532   0.00185
   S      1.56494   6.29940   1.46568   0.00883   0.02116  -0.00165
   S      7.80974   0.90463   1.44613  -0.01490   0.00314  -0.00259
   S      6.24994   3.60829   1.44573   0.00592   0.01341   0.00258
   S      4.69233   6.31784   1.44774   0.00857  -0.01676  -0.00020
   S     -0.00026   1.79581  10.71693   0.00442   0.00872   0.00014
   S     -1.56835   4.51385  10.71674  -0.00986  -0.00067  -0.00034
   S     -3.12176   7.21605  10.70497   0.00543  -0.00807   0.00006
   S      3.12501   1.79676  10.71705  -0.01010  -0.00051   0.00007
   S      1.56314   4.51121  10.71114   0.00515  -0.00752   0.00000
   S     -0.00487   7.22185  10.71672   0.00429   0.00910  -0.00005
   S      6.24804   1.80638  10.70763   0.00552  -0.00826  -0.00010
   S      4.69486   4.51582  10.71704   0.00403   0.00890  -0.00012
   S      3.13305   7.22286  10.71691  -0.00975  -0.00046   0.00014
   S      1.56299   0.89924   4.56329   0.00864   0.01352   0.00128
   S     -0.06471   3.56968   4.59761   0.00918  -0.01612  -0.00028
   S     -1.56181   6.31532   4.56305  -0.01624   0.00147  -0.00111
   S      4.68514   0.90176   4.55661   0.00823  -0.01639  -0.00003
   S      3.19294   3.57016   4.59822  -0.00605  -0.00601   0.00221
   S      1.56454   6.39162   4.59760   0.01019   0.00209  -0.00205
   S      7.81265   0.90297   4.55678  -0.01681   0.00034   0.00020
   S      6.24994   3.61207   4.55660   0.01011   0.01370  -0.00035
   S      4.69105   6.31719   4.56327   0.00702  -0.01401   0.00020
freq: 261.85 cm-1
PRIMCOORD 57
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00001   0.00005   0.06846
   Mo     0.00516   1.79433   3.00064  -0.00161  -0.00318  -0.00112
   Mo    -1.56638   4.51841   3.00023  -0.00351   0.00018  -0.00110
   Mo    -3.12139   7.21575   3.00890  -0.00001   0.00005   0.00067
   Mo     3.12065   1.79512   3.00058   0.00159  -0.00320  -0.00114
   Mo     1.56384   4.51072   3.02403  -0.00002  -0.00004  -0.00394
   Mo    -0.00793   7.21773   3.00021  -0.00190   0.00299  -0.00110
   Mo     6.24888   1.80581   3.00563   0.00004  -0.00004   0.00002
   Mo     4.69403   4.52027   3.00057   0.00356   0.00021  -0.00114
   Mo     3.13697   7.21877   3.00061   0.00193   0.00300  -0.00112
   Mo     1.56258   0.90457   9.15540   0.00001   0.00123   0.00139
   Mo    -0.01173   3.60062   9.16982   0.01083   0.00622  -0.00793
   Mo    -1.55765   6.31300   9.15500   0.00105  -0.00058   0.00143
   Mo     4.68445   0.90214   9.15562   0.00045   0.00029   0.00143
   Mo     3.13859   3.60162   9.17010  -0.01079   0.00615  -0.00791
   Mo     1.56430   6.33038   9.16981  -0.00004  -0.01242  -0.00795
   Mo     7.81237   0.90321   9.15602  -0.00042   0.00025   0.00142
   Mo     6.24934   3.61261   9.15561  -0.00004  -0.00058   0.00141
   Mo     4.68630   6.31501   9.15538  -0.00101  -0.00054   0.00139
   S     -0.00160   1.80798   7.60389   0.00230  -0.00187  -0.00389
   S     -1.55807   4.50636   7.60358  -0.00050   0.00306  -0.00385
   S     -3.12173   7.21602   7.59858  -0.00001  -0.00003   0.00674
   S      3.12649   1.80932   7.60392  -0.00247  -0.00199  -0.00398
   S      1.56349   4.51099   7.64304   0.00004  -0.00002   0.02168
   S      0.00674   7.21667   7.60357  -0.00293  -0.00105  -0.00392
   S      6.24834   1.80620   7.60043  -0.00004  -0.00000   0.00591
   S      4.68472   4.50824   7.60391   0.00047   0.00307  -0.00389
   S      3.12184   7.21792   7.60387   0.00281  -0.00111  -0.00388
   S      1.56306   0.89780   1.44776   0.00001  -0.00472  -0.00180
   S      0.01534   3.61542   1.46569  -0.00894  -0.00505  -0.00175
   S     -1.56299   6.31599   1.44722  -0.00408   0.00243  -0.00169
   S      4.68840   0.90363   1.44573   0.00085   0.00051  -0.00275
   S      3.11286   3.61638   1.46586   0.00885  -0.00501  -0.00159
   S      1.56494   6.29940   1.46568  -0.00003   0.01033  -0.00173
   S      7.80974   0.90463   1.44613  -0.00077   0.00048  -0.00282
   S      6.24994   3.60829   1.44573  -0.00002  -0.00095  -0.00273
   S      4.69233   6.31784   1.44774   0.00415   0.00246  -0.00175
   S     -0.00026   1.79581  10.71693   0.00328   0.01230  -0.00716
   S     -1.56835   4.51385  10.71674   0.01224  -0.00342  -0.00723
   S     -3.12176   7.21605  10.70497   0.00014  -0.00003   0.00492
   S      3.12501   1.79676  10.71705  -0.00320   0.01224  -0.00715
   S      1.56314   4.51121  10.71114   0.00002  -0.00004   0.01110
   S     -0.00487   7.22185  10.71672   0.00902  -0.00890  -0.00717
   S      6.24804   1.80638  10.70763   0.00006  -0.00000   0.00488
   S      4.69486   4.51582  10.71704  -0.01230  -0.00329  -0.00726
   S      3.13305   7.22286  10.71691  -0.00902  -0.00898  -0.00720
   S      1.56299   0.89924   4.56329  -0.00002  -0.00033  -0.00084
   S     -0.06471   3.56968   4.59761   0.02080   0.01198  -0.00830
   S     -1.56181   6.31532   4.56305  -0.00030   0.00010  -0.00086
   S      4.68514   0.90176   4.55661   0.00143   0.00078   0.00258
   S      3.19294   3.57016   4.59822  -0.02073   0.01190  -0.00815
   S      1.56454   6.39162   4.59760  -0.00006  -0.02413  -0.00845
   S      7.81265   0.90297   4.55678  -0.00159   0.00089   0.00267
   S      6.24994   3.61207   4.55660   0.00002  -0.00166   0.00254
   S      4.69105   6.31719   4.56327   0.00025   0.00005  -0.00088
freq: 288.12 cm-1
PRIMCOORD 58
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00161  -0.00369   0.00005
   Mo     0.00516   1.79433   3.00064   0.00001   0.00054   0.00063
   Mo    -1.56638   4.51841   3.00023   0.00044  -0.00030   0.00049
   Mo    -3.12139   7.21575   3.00890  -0.00008  -0.00020   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00002   0.00008   0.00019
   Mo     1.56384   4.51072   3.02403   0.00029   0.00066  -0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00050   0.00029  -0.00058
   Mo     6.24888   1.80581   3.00563   0.00012   0.00031   0.00000
   Mo     4.69403   4.52027   3.00057  -0.00006  -0.00009  -0.00005
   Mo     3.13697   7.21877   3.00061   0.00050   0.00030  -0.00068
   Mo     1.56258   0.90457   9.15540   0.00007  -0.00026   0.00021
   Mo    -0.01173   3.60062   9.16982   0.00033   0.00022  -0.00052
   Mo    -1.55765   6.31300   9.15500   0.00014   0.00014  -0.00002
   Mo     4.68445   0.90214   9.15562   0.00015  -0.00017  -0.00006
   Mo     3.13859   3.60162   9.17010  -0.00005   0.00007  -0.00009
   Mo     1.56430   6.33038   9.16981   0.00000   0.00041   0.00058
   Mo     7.81237   0.90321   9.15602  -0.00019  -0.00029  -0.00001
   Mo     6.24934   3.61261   9.15561  -0.00014   0.00007   0.00005
   Mo     4.68630   6.31501   9.15538  -0.00026  -0.00003  -0.00019
   S     -0.00160   1.80798   7.60389   0.00815   0.01924   0.00004
   S     -1.55807   4.50636   7.60358   0.00819   0.02105  -0.00030
   S     -3.12173   7.21602   7.59858   0.00888   0.02113   0.00004
   S      3.12649   1.80932   7.60392   0.00920   0.01994   0.00018
   S      1.56349   4.51099   7.64304   0.00740   0.01755   0.00001
   S      0.00674   7.21667   7.60357   0.00954   0.02017   0.00025
   S      6.24834   1.80620   7.60043   0.00914   0.02172   0.00000
   S      4.68472   4.50824   7.60391   0.00820   0.02080  -0.00024
   S      3.12184   7.21792   7.60387   0.00771   0.01951   0.00004
   S      1.56306   0.89780   1.44776  -0.00499  -0.00793   0.00143
   S      0.01534   3.61542   1.46569   0.00027  -0.00513  -0.00039
   S     -1.56299   6.31599   1.44722  -0.00536  -0.01123  -0.00013
   S      4.68840   0.90363   1.44573  -0.00619  -0.00743  -0.00067
   S      3.11286   3.61638   1.46586  -0.00367  -0.00693  -0.00006
   S      1.56494   6.29940   1.46568  -0.00310  -0.00259   0.00042
   S      7.80974   0.90463   1.44613  -0.00154  -0.00524  -0.00006
   S      6.24994   3.60829   1.44573  -0.00227  -0.01027   0.00073
   S      4.69233   6.31784   1.44774  -0.00233  -0.00987  -0.00122
   S     -0.00026   1.79581  10.71693  -0.00834  -0.01842  -0.00122
   S     -1.56835   4.51385  10.71674  -0.00800  -0.02154  -0.00049
   S     -3.12176   7.21605  10.70497  -0.00885  -0.02100   0.00000
   S      3.12501   1.79676  10.71705  -0.00921  -0.01952  -0.00077
   S      1.56314   4.51121  10.71114  -0.00778  -0.01838   0.00004
   S     -0.00487   7.22185  10.71672  -0.01014  -0.02016   0.00077
   S      6.24804   1.80638  10.70763  -0.00906  -0.02146  -0.00001
   S      4.69486   4.51582  10.71704  -0.00792  -0.02075   0.00047
   S      3.13305   7.22286  10.71691  -0.00687  -0.01936   0.00118
   S      1.56299   0.89924   4.56329   0.00423   0.00891   0.00100
   S     -0.06471   3.56968   4.59761   0.00026   0.00539  -0.00271
   S     -1.56181   6.31532   4.56305   0.00439   0.00972  -0.00014
   S      4.68514   0.90176   4.55661   0.00581   0.00781  -0.00053
   S      3.19294   3.57016   4.59822   0.00364   0.00697  -0.00028
   S      1.56454   6.39162   4.59760   0.00303   0.00328   0.00305
   S      7.81265   0.90297   4.55678   0.00205   0.00599  -0.00007
   S      6.24994   3.61207   4.55660   0.00266   0.01021   0.00063
   S      4.69105   6.31719   4.56327   0.00361   0.00934  -0.00095
freq: 288.16 cm-1
PRIMCOORD 59
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00376   0.00155   0.00006
   Mo     0.00516   1.79433   3.00064  -0.00002   0.00043   0.00036
   Mo    -1.56638   4.51841   3.00023   0.00035  -0.00018   0.00054
   Mo    -3.12139   7.21575   3.00890  -0.00018   0.00007   0.00002
   Mo     3.12065   1.79512   3.00058   0.00000  -0.00066  -0.00068
   Mo     1.56384   4.51072   3.02403   0.00064  -0.00027   0.00002
   Mo    -0.00793   7.21773   3.00021   0.00020  -0.00014   0.00039
   Mo     6.24888   1.80581   3.00563   0.00029  -0.00013   0.00002
   Mo     4.69403   4.52027   3.00057   0.00055   0.00033  -0.00071
   Mo     3.13697   7.21877   3.00061  -0.00025  -0.00012   0.00017
   Mo     1.56258   0.90457   9.15540   0.00019   0.00012  -0.00008
   Mo    -0.01173   3.60062   9.16982   0.00028   0.00013  -0.00040
   Mo    -1.55765   6.31300   9.15500  -0.00023   0.00017   0.00025
   Mo     4.68445   0.90214   9.15562  -0.00013   0.00025  -0.00005
   Mo     3.13859   3.60162   9.17010   0.00038  -0.00023   0.00065
   Mo     1.56430   6.33038   9.16981   0.00002  -0.00021  -0.00026
   Mo     7.81237   0.90321   9.15602   0.00003  -0.00005   0.00009
   Mo     6.24934   3.61261   9.15561  -0.00031  -0.00002  -0.00002
   Mo     4.68630   6.31501   9.15538  -0.00007  -0.00022  -0.00015
   S     -0.00160   1.80798   7.60389   0.02081  -0.00915  -0.00031
   S     -1.55807   4.50636   7.60358   0.01939  -0.00864   0.00004
   S     -3.12173   7.21602   7.59858   0.02107  -0.00900  -0.00003
   S      3.12649   1.80932   7.60392   0.02043  -0.00763   0.00014
   S      1.56349   4.51099   7.64304   0.01762  -0.00751   0.00002
   S      0.00674   7.21667   7.60357   0.02007  -0.00782   0.00010
   S      6.24834   1.80620   7.60043   0.02168  -0.00926  -0.00001
   S      4.68472   4.50824   7.60391   0.01941  -0.00915   0.00012
   S      3.12184   7.21792   7.60387   0.02084  -0.00909  -0.00029
   S      1.56306   0.89780   1.44776  -0.01134   0.00321  -0.00056
   S      0.01534   3.61542   1.46569  -0.00465   0.00444  -0.00032
   S     -1.56299   6.31599   1.44722  -0.00807   0.00275   0.00154
   S      4.68840   0.90363   1.44573  -0.00789   0.00025  -0.00057
   S      3.11286   3.61638   1.46586  -0.00305   0.00054   0.00050
   S      1.56494   6.29940   1.46568  -0.00720   0.00108  -0.00021
   S      7.80974   0.90463   1.44613  -0.00973   0.00487   0.00088
   S      6.24994   3.60829   1.44573  -0.00494   0.00418  -0.00031
   S      4.69233   6.31784   1.44774  -0.00931   0.00588  -0.00094
   S     -0.00026   1.79581  10.71693  -0.02106   0.00936  -0.00018
   S     -1.56835   4.51385  10.71674  -0.01879   0.00813  -0.00115
   S     -3.12176   7.21605  10.70497  -0.02100   0.00895  -0.00003
   S      3.12501   1.79676  10.71705  -0.02075   0.00690   0.00097
   S      1.56314   4.51121  10.71114  -0.01851   0.00788  -0.00000
   S     -0.00487   7.22185  10.71672  -0.01948   0.00760  -0.00099
   S      6.24804   1.80638  10.70763  -0.02144   0.00913  -0.00006
   S      4.69486   4.51582  10.71704  -0.01888   0.00988   0.00107
   S      3.13305   7.22286  10.71691  -0.02090   0.00925   0.00006
   S      1.56299   0.89924   4.56329   0.00960  -0.00365  -0.00043
   S     -0.06471   3.56968   4.59761   0.00507  -0.00416  -0.00222
   S     -1.56181   6.31532   4.56305   0.00885  -0.00348   0.00113
   S      4.68514   0.90176   4.55661   0.00819  -0.00094  -0.00044
   S      3.19294   3.57016   4.59822   0.00374  -0.00095   0.00354
   S      1.56454   6.39162   4.59760   0.00711  -0.00138  -0.00130
   S      7.81265   0.90297   4.55678   0.00971  -0.00468   0.00067
   S      6.24994   3.61207   4.55660   0.00583  -0.00413  -0.00029
   S      4.69105   6.31719   4.56327   0.00920  -0.00425  -0.00071
freq: 290.44 cm-1
PRIMCOORD 60
     55   1
   Ni     1.56384   4.51074   5.57619   0.00839  -0.00059   0.00001
   Mo     0.00516   1.79433   3.00064   0.00013  -0.00189  -0.00181
   Mo    -1.56638   4.51841   3.00023  -0.00129   0.00105  -0.00199
   Mo    -3.12139   7.21575   3.00890   0.00052  -0.00003  -0.00001
   Mo     3.12065   1.79512   3.00058   0.00016   0.00204   0.00197
   Mo     1.56384   4.51072   3.02403   0.00020  -0.00005  -0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00002  -0.00013  -0.00034
   Mo     6.24888   1.80581   3.00563  -0.00066   0.00005  -0.00003
   Mo     4.69403   4.52027   3.00057  -0.00147  -0.00114   0.00212
   Mo     3.13697   7.21877   3.00061   0.00026   0.00024   0.00000
   Mo     1.56258   0.90457   9.15540  -0.00011  -0.00000   0.00003
   Mo    -0.01173   3.60062   9.16982  -0.00009   0.00000   0.00023
   Mo    -1.55765   6.31300   9.15500  -0.00004  -0.00004  -0.00019
   Mo     4.68445   0.90214   9.15562   0.00002   0.00001   0.00017
   Mo     3.13859   3.60162   9.17010  -0.00011   0.00002  -0.00025
   Mo     1.56430   6.33038   9.16981  -0.00008   0.00000   0.00003
   Mo     7.81237   0.90321   9.15602   0.00002  -0.00002  -0.00019
   Mo     6.24934   3.61261   9.15561  -0.00001   0.00000   0.00002
   Mo     4.68630   6.31501   9.15538  -0.00005   0.00004   0.00017
   S     -0.00160   1.80798   7.60389   0.00866  -0.00021   0.00024
   S     -1.55807   4.50636   7.60358   0.00895  -0.00025   0.00013
   S     -3.12173   7.21602   7.59858   0.00840  -0.00030   0.00000
   S      3.12649   1.80932   7.60392   0.00872  -0.00047  -0.00028
   S      1.56349   4.51099   7.64304   0.01037  -0.00046  -0.00001
   S      0.00674   7.21667   7.60357   0.00870  -0.00060  -0.00006
   S      6.24834   1.80620   7.60043   0.00780  -0.00030   0.00001
   S      4.68472   4.50824   7.60391   0.00898  -0.00044  -0.00020
   S      3.12184   7.21792   7.60387   0.00870  -0.00009   0.00009
   S      1.56306   0.89780   1.44776   0.03039  -0.00103   0.00039
   S      0.01534   3.61542   1.46569   0.01355  -0.00539   0.00361
   S     -1.56299   6.31599   1.44722   0.02234   0.00302  -0.00498
   S      4.68840   0.90363   1.44573   0.02139   0.00489   0.00351
   S      3.11286   3.61638   1.46586   0.01312   0.00319  -0.00393
   S      1.56494   6.29940   1.46568   0.02063  -0.00072   0.00039
   S      7.80974   0.90463   1.44613   0.02194  -0.00640  -0.00370
   S      6.24994   3.60829   1.44573   0.01239  -0.00130   0.00035
   S      4.69233   6.31784   1.44774   0.02292  -0.00616   0.00463
   S     -0.00026   1.79581  10.71693  -0.00880  -0.00024   0.00033
   S     -1.56835   4.51385  10.71674  -0.00909   0.00040  -0.00010
   S     -3.12176   7.21605  10.70497  -0.00834   0.00029   0.00001
   S      3.12501   1.79676  10.71705  -0.00881   0.00096  -0.00037
   S      1.56314   4.51121  10.71114  -0.00995   0.00042   0.00002
   S     -0.00487   7.22185  10.71672  -0.00858   0.00034  -0.00036
   S      6.24804   1.80638  10.70763  -0.00780   0.00030  -0.00003
   S      4.69486   4.51582  10.71704  -0.00919   0.00026  -0.00000
   S      3.13305   7.22286  10.71691  -0.00855   0.00040   0.00038
   S      1.56299   0.89924   4.56329  -0.02544   0.00129   0.00029
   S     -0.06471   3.56968   4.59761  -0.01657   0.00336   0.01264
   S     -1.56181   6.31532   4.56305  -0.02357   0.00013  -0.00386
   S      4.68514   0.90176   4.55661  -0.02207  -0.00293   0.00313
   S      3.19294   3.57016   4.59822  -0.01651  -0.00109  -0.01378
   S      1.56454   6.39162   4.59760  -0.02006   0.00109   0.00121
   S      7.81265   0.90297   4.55678  -0.02241   0.00481  -0.00338
   S      6.24994   3.61207   4.55660  -0.01600   0.00126   0.00030
   S      4.69105   6.31719   4.56327  -0.02374   0.00257   0.00359
freq: 290.45 cm-1
PRIMCOORD 61
     55   1
   Ni     1.56384   4.51074   5.57619   0.00033   0.00831  -0.00011
   Mo     0.00516   1.79433   3.00064   0.00020  -0.00096  -0.00132
   Mo    -1.56638   4.51841   3.00023  -0.00107   0.00067  -0.00104
   Mo    -3.12139   7.21575   3.00890   0.00002   0.00053   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00017  -0.00081  -0.00118
   Mo     1.56384   4.51072   3.02403  -0.00003   0.00012   0.00001
   Mo    -0.00793   7.21773   3.00021   0.00193  -0.00085   0.00221
   Mo     6.24888   1.80581   3.00563  -0.00002  -0.00065   0.00001
   Mo     4.69403   4.52027   3.00057   0.00099   0.00061  -0.00089
   Mo     3.13697   7.21877   3.00061  -0.00194  -0.00085   0.00224
   Mo     1.56258   0.90457   9.15540  -0.00001  -0.00004  -0.00020
   Mo    -0.01173   3.60062   9.16982  -0.00003  -0.00013   0.00016
   Mo    -1.55765   6.31300   9.15500  -0.00006  -0.00008   0.00010
   Mo     4.68445   0.90214   9.15562   0.00000   0.00003   0.00011
   Mo     3.13859   3.60162   9.17010   0.00003  -0.00014   0.00015
   Mo     1.56430   6.33038   9.16981  -0.00001  -0.00007  -0.00027
   Mo     7.81237   0.90321   9.15602  -0.00000   0.00002   0.00010
   Mo     6.24934   3.61261   9.15561  -0.00001  -0.00000  -0.00021
   Mo     4.68630   6.31501   9.15538   0.00004  -0.00007   0.00011
   S     -0.00160   1.80798   7.60389   0.00089   0.00895   0.00003
   S     -1.55807   4.50636   7.60358   0.00050   0.00849   0.00021
   S     -3.12173   7.21602   7.59858   0.00059   0.00841  -0.00001
   S      3.12649   1.80932   7.60392   0.00030   0.00885   0.00002
   S      1.56349   4.51099   7.64304   0.00067   0.01043  -0.00003
   S      0.00674   7.21667   7.60357   0.00051   0.00879  -0.00016
   S      6.24834   1.80620   7.60043   0.00054   0.00772  -0.00004
   S      4.68472   4.50824   7.60391   0.00069   0.00847   0.00025
   S      3.12184   7.21792   7.60387   0.00073   0.00889  -0.00019
   S      1.56306   0.89780   1.44776   0.00158   0.02005  -0.00545
   S      0.01534   3.61542   1.46569  -0.00362   0.01781   0.00218
   S     -1.56299   6.31599   1.44722   0.00577   0.02815   0.00253
   S      4.68840   0.90363   1.44573   0.00680   0.01594   0.00214
   S      3.11286   3.61638   1.46586   0.00490   0.01844   0.00200
   S      1.56494   6.29940   1.46568   0.00095   0.01062  -0.00425
   S      7.80974   0.90463   1.44613  -0.00438   0.01509   0.00187
   S      6.24994   3.60829   1.44573   0.00087   0.02516  -0.00406
   S      4.69233   6.31784   1.44774  -0.00323   0.02773   0.00293
   S     -0.00026   1.79581  10.71693  -0.00072  -0.00899  -0.00015
   S     -1.56835   4.51385  10.71674  -0.00100  -0.00840   0.00036
   S     -3.12176   7.21605  10.70497  -0.00059  -0.00829   0.00002
   S      3.12501   1.79676  10.71705  -0.00047  -0.00887  -0.00020
   S      1.56314   4.51121  10.71114  -0.00067  -0.00992  -0.00010
   S     -0.00487   7.22185  10.71672  -0.00012  -0.00906  -0.00016
   S      6.24804   1.80638  10.70763  -0.00054  -0.00770   0.00003
   S      4.69486   4.51582  10.71704  -0.00019  -0.00838   0.00045
   S      3.13305   7.22286  10.71691  -0.00111  -0.00914  -0.00015
   S      1.56299   0.89924   4.56329  -0.00135  -0.02303  -0.00423
   S     -0.06471   3.56968   4.59761   0.00153  -0.01850   0.00779
   S     -1.56181   6.31532   4.56305  -0.00254  -0.02513   0.00194
   S      4.68514   0.90176   4.55661  -0.00504  -0.01839   0.00193
   S      3.19294   3.57016   4.59822  -0.00304  -0.01917   0.00699
   S      1.56454   6.39162   4.59760  -0.00091  -0.01489  -0.01484
   S      7.81265   0.90297   4.55678   0.00259  -0.01767   0.00171
   S      6.24994   3.61207   4.55660  -0.00103  -0.02476  -0.00368
   S      4.69105   6.31719   4.56327  -0.00009  -0.02491   0.00226
freq: 296.96 cm-1
PRIMCOORD 62
     55   1
   Ni     1.56384   4.51074   5.57619   0.01008  -0.00575   0.00013
   Mo     0.00516   1.79433   3.00064  -0.00058  -0.00206  -0.00140
   Mo    -1.56638   4.51841   3.00023  -0.00109   0.00224  -0.00270
   Mo    -3.12139   7.21575   3.00890   0.00028  -0.00016   0.00002
   Mo     3.12065   1.79512   3.00058   0.00079   0.00401   0.00405
   Mo     1.56384   4.51072   3.02403   0.00630  -0.00358  -0.00007
   Mo    -0.00793   7.21773   3.00021  -0.00246  -0.00015  -0.00263
   Mo     6.24888   1.80581   3.00563  -0.00047   0.00024  -0.00002
   Mo     4.69403   4.52027   3.00057  -0.00305  -0.00273   0.00407
   Mo     3.13697   7.21877   3.00061   0.00141   0.00153  -0.00136
   Mo     1.56258   0.90457   9.15540  -0.00024  -0.00013   0.00039
   Mo    -0.01173   3.60062   9.16982  -0.00021   0.00007   0.00047
   Mo    -1.55765   6.31300   9.15500   0.00027  -0.00014  -0.00074
   Mo     4.68445   0.90214   9.15562   0.00018  -0.00014   0.00033
   Mo     3.13859   3.60162   9.17010  -0.00024   0.00012  -0.00096
   Mo     1.56430   6.33038   9.16981  -0.00019   0.00014   0.00048
   Mo     7.81237   0.90321   9.15602   0.00014  -0.00009  -0.00065
   Mo     6.24934   3.61261   9.15561   0.00021  -0.00010   0.00032
   Mo     4.68630   6.31501   9.15538   0.00002   0.00031   0.00040
   S     -0.00160   1.80798   7.60389   0.00094   0.00018   0.00122
   S     -1.55807   4.50636   7.60358  -0.00310   0.00042  -0.00006
   S     -3.12173   7.21602   7.59858  -0.00152   0.00086   0.00009
   S      3.12649   1.80932   7.60392  -0.00011   0.00270  -0.00127
   S      1.56349   4.51099   7.64304  -0.00110   0.00055   0.00006
   S      0.00674   7.21667   7.60357  -0.00176   0.00250  -0.00009
   S      6.24834   1.80620   7.60043  -0.00079   0.00052   0.00001
   S      4.68472   4.50824   7.60391  -0.00253  -0.00118  -0.00120
   S      3.12184   7.21792   7.60387   0.00037  -0.00087   0.00126
   S      1.56306   0.89780   1.44776   0.00195   0.00990   0.00556
   S      0.01534   3.61542   1.46569   0.00701   0.00601   0.01078
   S     -1.56299   6.31599   1.44722  -0.01737   0.00999  -0.01145
   S      4.68840   0.90363   1.44573  -0.01130   0.00455   0.00608
   S      3.11286   3.61638   1.46586   0.01565  -0.00895  -0.02127
   S      1.56494   6.29940   1.46568  -0.00184  -0.00882   0.01054
   S      7.80974   0.90463   1.44613  -0.01286   0.00730  -0.01211
   S      6.24994   3.60829   1.44573  -0.00952   0.00730   0.00596
   S      4.69233   6.31784   1.44774  -0.00786  -0.00676   0.00573
   S     -0.00026   1.79581  10.71693  -0.00117  -0.00094   0.00109
   S     -1.56835   4.51385  10.71674   0.00263   0.00015   0.00065
   S     -3.12176   7.21605  10.70497   0.00154  -0.00097   0.00009
   S      3.12501   1.79676  10.71705   0.00027  -0.00117  -0.00177
   S      1.56314   4.51121  10.71114   0.00257  -0.00140   0.00007
   S     -0.00487   7.22185  10.71672   0.00104  -0.00235   0.00067
   S      6.24804   1.80638  10.70763   0.00084  -0.00058   0.00004
   S      4.69486   4.51582  10.71704   0.00124   0.00034  -0.00183
   S      3.13305   7.22286  10.71691   0.00024   0.00144   0.00107
   S      1.56299   0.89924   4.56329   0.00498  -0.00690   0.00526
   S     -0.06471   3.56968   4.59761  -0.01141  -0.01547   0.02583
   S     -1.56181   6.31532   4.56305   0.01214  -0.00692  -0.01070
   S      4.68514   0.90176   4.55661   0.00775   0.00124   0.00574
   S      3.19294   3.57016   4.59822  -0.03034   0.01749  -0.05112
   S      1.56454   6.39162   4.59760   0.00794   0.01716   0.02525
   S      7.81265   0.90297   4.55678   0.01255  -0.00717  -0.01132
   S      6.24994   3.61207   4.55660   0.00263  -0.00713   0.00554
   S      4.69105   6.31719   4.56327   0.00864  -0.00071   0.00536
freq: 297.42 cm-1
PRIMCOORD 63
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00582  -0.01029   0.00002
   Mo     0.00516   1.79433   3.00064  -0.00133   0.00349   0.00393
   Mo    -1.56638   4.51841   3.00023   0.00301  -0.00186   0.00314
   Mo    -3.12139   7.21575   3.00890  -0.00014  -0.00025  -0.00002
   Mo     3.12065   1.79512   3.00058   0.00118   0.00001   0.00075
   Mo     1.56384   4.51072   3.02403  -0.00349  -0.00615  -0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00315   0.00171  -0.00319
   Mo     6.24888   1.80581   3.00563   0.00028   0.00046  -0.00001
   Mo     4.69403   4.52027   3.00057  -0.00062   0.00102  -0.00071
   Mo     3.13697   7.21877   3.00061   0.00374   0.00065  -0.00395
   Mo     1.56258   0.90457   9.15540   0.00014  -0.00021   0.00064
   Mo    -0.01173   3.60062   9.16982   0.00019   0.00019  -0.00083
   Mo    -1.55765   6.31300   9.15500   0.00016   0.00029   0.00000
   Mo     4.68445   0.90214   9.15562  -0.00004  -0.00020  -0.00056
   Mo     3.13859   3.60162   9.17010   0.00010   0.00016  -0.00001
   Mo     1.56430   6.33038   9.16981   0.00011   0.00027   0.00087
   Mo     7.81237   0.90321   9.15602  -0.00014  -0.00021   0.00001
   Mo     6.24934   3.61261   9.15561  -0.00013  -0.00017   0.00058
   Mo     4.68630   6.31501   9.15538  -0.00032   0.00002  -0.00063
   S     -0.00160   1.80798   7.60389   0.00089   0.00332  -0.00075
   S     -1.55807   4.50636   7.60358   0.00099  -0.00106  -0.00138
   S     -3.12173   7.21602   7.59858   0.00086   0.00149   0.00004
   S      3.12649   1.80932   7.60392  -0.00126   0.00150   0.00072
   S      1.56349   4.51099   7.64304   0.00056   0.00084   0.00001
   S      0.00674   7.21667   7.60357  -0.00148   0.00035   0.00145
   S      6.24834   1.80620   7.60043   0.00045   0.00094  -0.00001
   S      4.68472   4.50824   7.60391   0.00185  -0.00027  -0.00077
   S      3.12184   7.21792   7.60387   0.00241   0.00252   0.00073
   S      1.56306   0.89780   1.44776  -0.00138   0.01672   0.01007
   S      0.01534   3.61542   1.46569  -0.01398  -0.00797  -0.01837
   S     -1.56299   6.31599   1.44722  -0.00128  -0.00200  -0.00008
   S      4.68840   0.90363   1.44573   0.00807   0.01159  -0.01067
   S      3.11286   3.61638   1.46586   0.00103   0.00155  -0.00016
   S      1.56494   6.29940   1.46568   0.00004  -0.01619   0.01854
   S      7.80974   0.90463   1.44613   0.00491   0.00867  -0.00012
   S      6.24994   3.60829   1.44573   0.00582   0.01290   0.01073
   S      4.69233   6.31784   1.44774   0.01511   0.00705  -0.01006
   S     -0.00026   1.79581  10.71693  -0.00113  -0.00206  -0.00147
   S     -1.56835   4.51385  10.71674   0.00024   0.00048  -0.00168
   S     -3.12176   7.21605  10.70497  -0.00086  -0.00161  -0.00003
   S      3.12501   1.79676  10.71705   0.00152  -0.00156   0.00026
   S      1.56314   4.51121  10.71114  -0.00143  -0.00244   0.00002
   S     -0.00487   7.22185  10.71672   0.00027   0.00041   0.00170
   S      6.24804   1.80638  10.70763  -0.00050  -0.00108   0.00005
   S      4.69486   4.51582  10.71704  -0.00205   0.00045  -0.00029
   S      3.13305   7.22286  10.71691  -0.00115  -0.00201   0.00158
   S      1.56299   0.89924   4.56329  -0.00269  -0.01137   0.00950
   S     -0.06471   3.56968   4.59761   0.02820   0.01209  -0.04415
   S     -1.56181   6.31532   4.56305  -0.00278  -0.00500  -0.00011
   S      4.68514   0.90176   4.55661  -0.00990  -0.00802  -0.00979
   S      3.19294   3.57016   4.59822  -0.00467  -0.00756  -0.00043
   S      1.56454   6.39162   4.59760  -0.00352   0.03063   0.04446
   S      7.81265   0.90297   4.55678  -0.00076  -0.00149  -0.00003
   S      6.24994   3.61207   4.55660  -0.00189  -0.01269   0.00987
   S      4.69105   6.31719   4.56327  -0.00847  -0.00803  -0.00942
freq: 302.63 cm-1
PRIMCOORD 64
     55   1
   Ni     1.56384   4.51074   5.57619   0.00002  -0.00006  -0.00002
   Mo     0.00516   1.79433   3.00064  -0.00018   0.00030  -0.00014
   Mo    -1.56638   4.51841   3.00023  -0.00015   0.00026   0.00027
   Mo    -3.12139   7.21575   3.00890   0.00000   0.00001  -0.00001
   Mo     3.12065   1.79512   3.00058  -0.00012  -0.00026   0.00019
   Mo     1.56384   4.51072   3.02403  -0.00007  -0.00019   0.00000
   Mo    -0.00793   7.21773   3.00021   0.00027   0.00002  -0.00030
   Mo     6.24888   1.80581   3.00563  -0.00003  -0.00002  -0.00001
   Mo     4.69403   4.52027   3.00057  -0.00019  -0.00025  -0.00018
   Mo     3.13697   7.21877   3.00061   0.00038  -0.00000   0.00013
   Mo     1.56258   0.90457   9.15540  -0.00012  -0.00001   0.00001
   Mo    -0.01173   3.60062   9.16982   0.00000  -0.00005   0.00002
   Mo    -1.55765   6.31300   9.15500   0.00006   0.00012   0.00000
   Mo     4.68445   0.90214   9.15562  -0.00003   0.00005  -0.00002
   Mo     3.13859   3.60162   9.17010   0.00004   0.00004   0.00000
   Mo     1.56430   6.33038   9.16981  -0.00003  -0.00001  -0.00000
   Mo     7.81237   0.90321   9.15602  -0.00003  -0.00005   0.00001
   Mo     6.24934   3.61261   9.15561   0.00005  -0.00001   0.00003
   Mo     4.68630   6.31501   9.15538   0.00005  -0.00010   0.00000
   S     -0.00160   1.80798   7.60389  -0.00966  -0.00871  -0.00007
   S     -1.55807   4.50636   7.60358   0.01197   0.00442   0.00006
   S     -3.12173   7.21602   7.59858   0.00012   0.00017  -0.00000
   S      3.12649   1.80932   7.60392  -0.00936   0.00823   0.00004
   S      1.56349   4.51099   7.64304  -0.00031  -0.00051  -0.00001
   S      0.00674   7.21667   7.60357  -0.00215   0.01260  -0.00001
   S      6.24834   1.80620   7.60043   0.00018   0.00036  -0.00000
   S      4.68472   4.50824   7.60391   0.01174  -0.00398  -0.00004
   S      3.12184   7.21792   7.60387  -0.00271  -0.01273   0.00008
   S      1.56306   0.89780   1.44776  -0.00041   0.00103   0.00014
   S      0.01534   3.61542   1.46569  -0.01285   0.02183  -0.00032
   S     -1.56299   6.31599   1.44722   0.00032   0.00059  -0.00005
   S      4.68840   0.90363   1.44573   0.01242  -0.02161  -0.00028
   S      3.11286   3.61638   1.46586  -0.01225  -0.02131  -0.00012
   S      1.56494   6.29940   1.46568   0.02530  -0.00027   0.00045
   S      7.80974   0.90463   1.44613   0.01262   0.02176  -0.00003
   S      6.24994   3.60829   1.44573  -0.02495  -0.00010   0.00028
   S      4.69233   6.31784   1.44774   0.00114   0.00002  -0.00013
   S     -0.00026   1.79581  10.71693   0.00989   0.00865   0.00023
   S     -1.56835   4.51385  10.71674  -0.01207  -0.00458  -0.00021
   S     -3.12176   7.21605  10.70497  -0.00009  -0.00014  -0.00000
   S      3.12501   1.79676  10.71705   0.00953  -0.00823  -0.00025
   S      1.56314   4.51121  10.71114   0.00033   0.00055  -0.00002
   S     -0.00487   7.22185  10.71672   0.00204  -0.01278   0.00021
   S      6.24804   1.80638  10.70763  -0.00017  -0.00035   0.00002
   S      4.69486   4.51582  10.71704  -0.01182   0.00413   0.00025
   S      3.13305   7.22286  10.71691   0.00254   0.01290  -0.00017
   S      1.56299   0.89924   4.56329  -0.00092  -0.00097   0.00020
   S     -0.06471   3.56968   4.59761   0.01438  -0.02387  -0.00081
   S     -1.56181   6.31532   4.56305   0.00033   0.00050  -0.00005
   S      4.68514   0.90176   4.55661  -0.01280   0.02229  -0.00020
   S      3.19294   3.57016   4.59822   0.01334   0.02336  -0.00019
   S      1.56454   6.39162   4.59760  -0.02782   0.00060   0.00093
   S      7.81265   0.90297   4.55678  -0.01290  -0.02223  -0.00006
   S      6.24994   3.61207   4.55660   0.02573   0.00011   0.00027
   S      4.69105   6.31719   4.56327  -0.00042  -0.00120  -0.00014
freq: 303.05 cm-1
PRIMCOORD 65
     55   1
   Ni     1.56384   4.51074   5.57619   0.00037   0.00074  -0.00004
   Mo     0.00516   1.79433   3.00064   0.00017   0.00006  -0.00013
   Mo    -1.56638   4.51841   3.00023   0.00021   0.00019  -0.00004
   Mo    -3.12139   7.21575   3.00890   0.00004   0.00010  -0.00001
   Mo     3.12065   1.79512   3.00058  -0.00009   0.00010  -0.00026
   Mo     1.56384   4.51072   3.02403  -0.00005  -0.00010   0.00001
   Mo    -0.00793   7.21773   3.00021   0.00009   0.00032   0.00007
   Mo     6.24888   1.80581   3.00563  -0.00011  -0.00024  -0.00001
   Mo     4.69403   4.52027   3.00057   0.00013  -0.00001   0.00023
   Mo     3.13697   7.21877   3.00061  -0.00006   0.00023   0.00011
   Mo     1.56258   0.90457   9.15540   0.00005   0.00009  -0.00005
   Mo    -0.01173   3.60062   9.16982  -0.00001  -0.00005   0.00004
   Mo    -1.55765   6.31300   9.15500   0.00009   0.00017   0.00001
   Mo     4.68445   0.90214   9.15562  -0.00002   0.00002   0.00004
   Mo     3.13859   3.60162   9.17010   0.00004   0.00003   0.00001
   Mo     1.56430   6.33038   9.16981  -0.00001   0.00001  -0.00002
   Mo     7.81237   0.90321   9.15602   0.00000   0.00004   0.00001
   Mo     6.24934   3.61261   9.15561   0.00002  -0.00008  -0.00003
   Mo     4.68630   6.31501   9.15538  -0.00000   0.00010   0.00007
   S     -0.00160   1.80798   7.60389   0.00742  -0.00081  -0.00016
   S     -1.55807   4.50636   7.60358   0.01225   0.00845   0.00034
   S     -3.12173   7.21602   7.59858  -0.01168  -0.02402   0.00005
   S      3.12649   1.80932   7.60392  -0.00926  -0.01611   0.00009
   S      1.56349   4.51099   7.64304   0.00300   0.00616  -0.00002
   S      0.00674   7.21667   7.60357   0.00300   0.01527  -0.00027
   S      6.24834   1.80620   7.60043   0.00821   0.01692  -0.00007
   S      4.68472   4.50824   7.60391  -0.01059  -0.01473  -0.00004
   S      3.12184   7.21792   7.60387  -0.00314   0.00728   0.00012
   S      1.56306   0.89780   1.44776   0.00202   0.02258  -0.00154
   S      0.01534   3.61542   1.46569  -0.00292   0.00460   0.00008
   S     -1.56299   6.31599   1.44722  -0.00713  -0.00933   0.00015
   S      4.68840   0.90363   1.44573  -0.01491  -0.01574  -0.00058
   S      3.11286   3.61638   1.46586   0.01023   0.01776   0.00002
   S      1.56494   6.29940   1.46568   0.00373  -0.00030  -0.00010
   S      7.80974   0.90463   1.44613  -0.00160  -0.00582  -0.00007
   S      6.24994   3.60829   1.44573  -0.00539  -0.02227   0.00061
   S      4.69233   6.31784   1.44774   0.01760   0.01166   0.00144
   S     -0.00026   1.79581  10.71693  -0.00781   0.00103  -0.00006
   S     -1.56835   4.51385  10.71674  -0.01212  -0.00851  -0.00013
   S     -3.12176   7.21605  10.70497   0.01126   0.02315  -0.00004
   S      3.12501   1.79676  10.71705   0.00971   0.01606   0.00065
   S      1.56314   4.51121  10.71114  -0.00313  -0.00632  -0.00006
   S     -0.00487   7.22185  10.71672  -0.00322  -0.01525   0.00006
   S      6.24804   1.80638  10.70763  -0.00825  -0.01694   0.00008
   S      4.69486   4.51582  10.71704   0.01040   0.01514  -0.00063
   S      3.13305   7.22286  10.71691   0.00356  -0.00753   0.00021
   S      1.56299   0.89924   4.56329  -0.00199  -0.02313  -0.00084
   S     -0.06471   3.56968   4.59761   0.00262  -0.00546   0.00069
   S     -1.56181   6.31532   4.56305   0.00749   0.00987   0.00001
   S      4.68514   0.90176   4.55661   0.01556   0.01479   0.00016
   S      3.19294   3.57016   4.59822  -0.01054  -0.01828   0.00001
   S      1.56454   6.39162   4.59760  -0.00426  -0.00062  -0.00087
   S      7.81265   0.90297   4.55678   0.00149   0.00564   0.00006
   S      6.24994   3.61207   4.55660   0.00431   0.02238  -0.00014
   S      4.69105   6.31719   4.56327  -0.01809  -0.01187   0.00073
freq: 303.31 cm-1
PRIMCOORD 66
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00086   0.00043  -0.00002
   Mo     0.00516   1.79433   3.00064  -0.00014   0.00000  -0.00011
   Mo    -1.56638   4.51841   3.00023  -0.00018  -0.00011   0.00027
   Mo    -3.12139   7.21575   3.00890  -0.00008   0.00006   0.00005
   Mo     3.12065   1.79512   3.00058  -0.00026   0.00005  -0.00014
   Mo     1.56384   4.51072   3.02403   0.00004  -0.00001   0.00004
   Mo    -0.00793   7.21773   3.00021   0.00001   0.00018   0.00027
   Mo     6.24888   1.80581   3.00563   0.00018  -0.00011  -0.00001
   Mo     4.69403   4.52027   3.00057  -0.00021   0.00019  -0.00017
   Mo     3.13697   7.21877   3.00061  -0.00009   0.00010  -0.00012
   Mo     1.56258   0.90457   9.15540  -0.00011   0.00005  -0.00004
   Mo    -0.01173   3.60062   9.16982  -0.00001   0.00003  -0.00000
   Mo    -1.55765   6.31300   9.15500  -0.00004   0.00003   0.00013
   Mo     4.68445   0.90214   9.15562   0.00002   0.00003  -0.00005
   Mo     3.13859   3.60162   9.17010   0.00001  -0.00003  -0.00002
   Mo     1.56430   6.33038   9.16981  -0.00006   0.00001  -0.00000
   Mo     7.81237   0.90321   9.15602   0.00001  -0.00000   0.00002
   Mo     6.24934   3.61261   9.15561  -0.00002  -0.00005  -0.00005
   Mo     4.68630   6.31501   9.15538  -0.00009   0.00009  -0.00006
   S     -0.00160   1.80798   7.60389  -0.00334  -0.01325  -0.00013
   S     -1.55807   4.50636   7.60358   0.00226  -0.01370   0.00004
   S     -3.12173   7.21602   7.59858   0.02457  -0.01247   0.00007
   S      3.12649   1.80932   7.60392  -0.01223   0.00491   0.00004
   S      1.56349   4.51099   7.64304  -0.00708   0.00362  -0.00001
   S      0.00674   7.21667   7.60357   0.01293   0.00313   0.00002
   S      6.24834   1.80620   7.60043  -0.01647   0.00835  -0.00007
   S      4.68472   4.50824   7.60391  -0.00933   0.00991   0.00010
   S      3.12184   7.21792   7.60387   0.01025   0.00876  -0.00013
   S      1.56306   0.89780   1.44776   0.00603   0.01164  -0.00083
   S      0.01534   3.61542   1.46569  -0.00721   0.01274  -0.00011
   S     -1.56299   6.31599   1.44722  -0.02218   0.01374   0.00194
   S      4.68840   0.90363   1.44573   0.01605   0.00155   0.00034
   S      3.11286   3.61638   1.46586  -0.00057  -0.00125   0.00026
   S      1.56494   6.29940   1.46568  -0.01529  -0.00008  -0.00012
   S      7.80974   0.90463   1.44613   0.02289  -0.01277  -0.00061
   S      6.24994   3.60829   1.44573   0.00758  -0.01171   0.00029
   S      4.69233   6.31784   1.44774  -0.00949  -0.01277  -0.00098
   S     -0.00026   1.79581  10.71693   0.00311   0.01307   0.00039
   S     -1.56835   4.51385  10.71674  -0.00222   0.01431  -0.00023
   S     -3.12176   7.21605  10.70497  -0.02369   0.01200  -0.00000
   S      3.12501   1.79676  10.71705   0.01245  -0.00459  -0.00018
   S      1.56314   4.51121  10.71114   0.00738  -0.00372  -0.00002
   S     -0.00487   7.22185  10.71672  -0.01337  -0.00352  -0.00020
   S      6.24804   1.80638  10.70763   0.01652  -0.00835   0.00002
   S      4.69486   4.51582  10.71704   0.00921  -0.01029  -0.00020
   S      3.13305   7.22286  10.71691  -0.01028  -0.00849   0.00034
   S      1.56299   0.89924   4.56329  -0.00650  -0.01194  -0.00044
   S     -0.06471   3.56968   4.59761   0.00806  -0.01299  -0.00075
   S     -1.56181   6.31532   4.56305   0.02271  -0.01412   0.00107
   S      4.68514   0.90176   4.55661  -0.01565  -0.00227  -0.00004
   S      3.19294   3.57016   4.59822   0.00148   0.00079   0.00129
   S      1.56454   6.39162   4.59760   0.01602  -0.00045  -0.00065
   S      7.81265   0.90297   4.55678  -0.02298   0.01286   0.00016
   S      6.24994   3.61207   4.55660  -0.00660   0.01172  -0.00010
   S      4.69105   6.31719   4.56327   0.00959   0.01335  -0.00057
freq: 303.58 cm-1
PRIMCOORD 67
     55   1
   Ni     1.56384   4.51074   5.57619   0.00011   0.00018   0.00002
   Mo     0.00516   1.79433   3.00064   0.00028   0.00017  -0.00019
   Mo    -1.56638   4.51841   3.00023  -0.00018  -0.00009   0.00020
   Mo    -3.12139   7.21575   3.00890  -0.00000   0.00002   0.00001
   Mo     3.12065   1.79512   3.00058   0.00022  -0.00010   0.00014
   Mo     1.56384   4.51072   3.02403  -0.00000  -0.00003   0.00000
   Mo    -0.00793   7.21773   3.00021   0.00004  -0.00019  -0.00019
   Mo     6.24888   1.80581   3.00563  -0.00002  -0.00004   0.00001
   Mo     4.69403   4.52027   3.00057  -0.00022   0.00012  -0.00014
   Mo     3.13697   7.21877   3.00061  -0.00000   0.00034   0.00021
   Mo     1.56258   0.90457   9.15540   0.00010   0.00002   0.00001
   Mo    -0.01173   3.60062   9.16982  -0.00004   0.00009   0.00001
   Mo    -1.55765   6.31300   9.15500  -0.00003  -0.00004  -0.00001
   Mo     4.68445   0.90214   9.15562   0.00001  -0.00001   0.00001
   Mo     3.13859   3.60162   9.17010  -0.00006  -0.00009  -0.00001
   Mo     1.56430   6.33038   9.16981   0.00014  -0.00000  -0.00003
   Mo     7.81237   0.90321   9.15602   0.00003   0.00002  -0.00001
   Mo     6.24934   3.61261   9.15561  -0.00005  -0.00001  -0.00002
   Mo     4.68630   6.31501   9.15538  -0.00007   0.00010  -0.00001
   S     -0.00160   1.80798   7.60389   0.02179  -0.01425   0.00059
   S     -1.55807   4.50636   7.60358   0.00623  -0.02233  -0.00056
   S     -3.12173   7.21602   7.59858  -0.00365  -0.00625   0.00002
   S      3.12649   1.80932   7.60392   0.01718   0.01053  -0.00064
   S      1.56349   4.51099   7.64304   0.00141   0.00230   0.00001
   S      0.00674   7.21667   7.60357  -0.02246  -0.00592   0.00061
   S      6.24834   1.80620   7.60043   0.00215   0.00377  -0.00001
   S      4.68472   4.50824   7.60391   0.00070   0.02019   0.00063
   S      3.12184   7.21792   7.60387  -0.02334   0.01184  -0.00068
   S      1.56306   0.89780   1.44776  -0.01812   0.00618  -0.00038
   S      0.01534   3.61542   1.46569  -0.00715   0.01222   0.00005
   S     -1.56299   6.31599   1.44722   0.00757   0.01336   0.00004
   S      4.68840   0.90363   1.44573  -0.00869   0.00279  -0.00015
   S      3.11286   3.61638   1.46586  -0.00349  -0.00602  -0.00005
   S      1.56494   6.29940   1.46568   0.01398  -0.00008  -0.00001
   S      7.80974   0.90463   1.44613  -0.00508  -0.00886   0.00001
   S      6.24994   3.60829   1.44573   0.00668  -0.00613   0.00017
   S      4.69233   6.31784   1.44774   0.01436  -0.01271   0.00041
   S     -0.00026   1.79581  10.71693  -0.02204   0.01433   0.00087
   S     -1.56835   4.51385  10.71674  -0.00604   0.02240  -0.00098
   S     -3.12176   7.21605  10.70497   0.00356   0.00603  -0.00001
   S      3.12501   1.79676  10.71705  -0.01716  -0.01048  -0.00076
   S      1.56314   4.51121  10.71114  -0.00151  -0.00239   0.00002
   S     -0.00487   7.22185  10.71672   0.02240   0.00608   0.00087
   S      6.24804   1.80638  10.70763  -0.00217  -0.00382  -0.00000
   S      4.69486   4.51582  10.71704  -0.00063  -0.02014   0.00077
   S      3.13305   7.22286  10.71691   0.02348  -0.01199  -0.00084
   S      1.56299   0.89924   4.56329   0.01890  -0.00634  -0.00020
   S     -0.06471   3.56968   4.59761   0.00666  -0.01180   0.00025
   S     -1.56181   6.31532   4.56305  -0.00787  -0.01384  -0.00003
   S      4.68514   0.90176   4.55661   0.00765  -0.00101   0.00001
   S      3.19294   3.57016   4.59822   0.00302   0.00520  -0.00003
   S      1.56454   6.39162   4.59760  -0.01336  -0.00012  -0.00017
   S      7.81265   0.90297   4.55678   0.00383   0.00669   0.00002
   S      6.24994   3.61207   4.55660  -0.00463   0.00617  -0.00003
   S      4.69105   6.31719   4.56327  -0.01486   0.01331   0.00019
freq: 305.81 cm-1
PRIMCOORD 68
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00023  -0.00045  -0.00001
   Mo     0.00516   1.79433   3.00064   0.00016   0.00019  -0.00010
   Mo    -1.56638   4.51841   3.00023   0.00005   0.00010  -0.00003
   Mo    -3.12139   7.21575   3.00890  -0.00001  -0.00001  -0.00000
   Mo     3.12065   1.79512   3.00058  -0.00014   0.00009  -0.00006
   Mo     1.56384   4.51072   3.02403   0.00032   0.00061  -0.00001
   Mo    -0.00793   7.21773   3.00021   0.00007   0.00015   0.00005
   Mo     6.24888   1.80581   3.00563  -0.00008  -0.00014  -0.00000
   Mo     4.69403   4.52027   3.00057   0.00010  -0.00011   0.00004
   Mo     3.13697   7.21877   3.00061   0.00005   0.00024   0.00009
   Mo     1.56258   0.90457   9.15540  -0.00006  -0.00012  -0.00001
   Mo    -0.01173   3.60062   9.16982   0.00046   0.00019  -0.00037
   Mo    -1.55765   6.31300   9.15500  -0.00008  -0.00019  -0.00001
   Mo     4.68445   0.90214   9.15562   0.00016  -0.00011  -0.00013
   Mo     3.13859   3.60162   9.17010  -0.00003   0.00002  -0.00002
   Mo     1.56430   6.33038   9.16981  -0.00006   0.00053   0.00040
   Mo     7.81237   0.90321   9.15602  -0.00013  -0.00019  -0.00001
   Mo     6.24934   3.61261   9.15561  -0.00016   0.00004   0.00016
   Mo     4.68630   6.31501   9.15538  -0.00009  -0.00015   0.00001
   S     -0.00160   1.80798   7.60389   0.00133   0.02397  -0.00017
   S     -1.55807   4.50636   7.60358  -0.01242  -0.01685  -0.00061
   S     -3.12173   7.21602   7.59858   0.00453   0.01011   0.00005
   S      3.12649   1.80932   7.60392  -0.00636   0.00880   0.00010
   S      1.56349   4.51099   7.64304   0.01020   0.02075  -0.00000
   S      0.00674   7.21667   7.60357  -0.01074  -0.01754   0.00065
   S      6.24834   1.80620   7.60043  -0.01470  -0.03096  -0.00005
   S      4.68472   4.50824   7.60391   0.01029  -0.00375  -0.00015
   S      3.12184   7.21792   7.60387   0.02037   0.01058   0.00022
   S      1.56306   0.89780   1.44776   0.00056   0.01226  -0.00125
   S      0.01534   3.61542   1.46569  -0.00370   0.00643   0.00110
   S     -1.56299   6.31599   1.44722  -0.00478  -0.00551   0.00015
   S      4.68840   0.90363   1.44573  -0.00666  -0.01367   0.00034
   S      3.11286   3.61638   1.46586   0.00336   0.00586   0.00002
   S      1.56494   6.29940   1.46568   0.00582   0.00000  -0.00118
   S      7.80974   0.90463   1.44613   0.00091  -0.00158   0.00003
   S      6.24994   3.60829   1.44573  -0.00757  -0.01414  -0.00039
   S      4.69233   6.31784   1.44774   0.00959   0.00520   0.00119
   S     -0.00026   1.79581  10.71693  -0.00158  -0.02257  -0.00154
   S     -1.56835   4.51385  10.71674   0.01346   0.01699  -0.00047
   S     -3.12176   7.21605  10.70497  -0.00449  -0.01015  -0.00006
   S      3.12501   1.79676  10.71705   0.00663  -0.00832  -0.00057
   S      1.56314   4.51121  10.71114  -0.01121  -0.02290  -0.00000
   S     -0.00487   7.22185  10.71672   0.01004   0.01849   0.00063
   S      6.24804   1.80638  10.70763   0.01441   0.03023   0.00005
   S      4.69486   4.51582  10.71704  -0.01026   0.00418   0.00045
   S      3.13305   7.22286  10.71691  -0.01898  -0.00989   0.00151
   S      1.56299   0.89924   4.56329  -0.00083  -0.01258  -0.00089
   S     -0.06471   3.56968   4.59761   0.00307  -0.00764   0.00215
   S     -1.56181   6.31532   4.56305   0.00498   0.00581   0.00004
   S      4.68514   0.90176   4.55661   0.00715   0.01307   0.00062
   S      3.19294   3.57016   4.59822  -0.00326  -0.00586   0.00020
   S      1.56454   6.39162   4.59760  -0.00649  -0.00125  -0.00230
   S      7.81265   0.90297   4.55678  -0.00123   0.00098   0.00001
   S      6.24994   3.61207   4.55660   0.00698   0.01435  -0.00061
   S      4.69105   6.31719   4.56327  -0.00967  -0.00551   0.00074
freq: 305.98 cm-1
PRIMCOORD 69
     55   1
   Ni     1.56384   4.51074   5.57619   0.00047   0.00001   0.00002
   Mo     0.00516   1.79433   3.00064  -0.00002   0.00002  -0.00001
   Mo    -1.56638   4.51841   3.00023  -0.00017  -0.00014   0.00010
   Mo    -3.12139   7.21575   3.00890   0.00001   0.00002   0.00002
   Mo     3.12065   1.79512   3.00058  -0.00018   0.00012  -0.00014
   Mo     1.56384   4.51072   3.02403  -0.00078   0.00028   0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00000   0.00022   0.00012
   Mo     6.24888   1.80581   3.00563   0.00015  -0.00008  -0.00000
   Mo     4.69403   4.52027   3.00057  -0.00014   0.00014  -0.00009
   Mo     3.13697   7.21877   3.00061  -0.00005  -0.00001  -0.00000
   Mo     1.56258   0.90457   9.15540   0.00015  -0.00007   0.00003
   Mo    -0.01173   3.60062   9.16982  -0.00033  -0.00023   0.00028
   Mo    -1.55765   6.31300   9.15500   0.00015  -0.00006  -0.00003
   Mo     4.68445   0.90214   9.15562   0.00006  -0.00020   0.00009
   Mo     3.13859   3.60162   9.17010  -0.00056   0.00028  -0.00047
   Mo     1.56430   6.33038   9.16981   0.00006   0.00020   0.00011
   Mo     7.81237   0.90321   9.15602  -0.00005   0.00009  -0.00012
   Mo     6.24934   3.61261   9.15561   0.00029   0.00004   0.00007
   Mo     4.68630   6.31501   9.15538   0.00015  -0.00011   0.00001
   S     -0.00160   1.80798   7.60389   0.01421   0.00122   0.00047
   S     -1.55807   4.50636   7.60358  -0.01666   0.00754   0.00015
   S     -3.12173   7.21602   7.59858  -0.00945   0.00779   0.00006
   S      3.12649   1.80932   7.60392   0.01319   0.01571  -0.00058
   S      1.56349   4.51099   7.64304  -0.02240   0.00853  -0.00001
   S      0.00674   7.21667   7.60357  -0.01359   0.01556  -0.00010
   S      6.24834   1.80620   7.60043   0.03184  -0.01624   0.00003
   S      4.68472   4.50824   7.60391  -0.00347  -0.01601  -0.00049
   S      3.12184   7.21792   7.60387   0.00103  -0.02201   0.00048
   S      1.56306   0.89780   1.44776   0.00412   0.00767  -0.00075
   S      0.01534   3.61542   1.46569  -0.00332   0.00568  -0.00104
   S     -1.56299   6.31599   1.44722  -0.01151   0.00637   0.00162
   S      4.68840   0.90363   1.44573   0.00802  -0.00000  -0.00036
   S      3.11286   3.61638   1.46586   0.00106   0.00204   0.00162
   S      1.56494   6.29940   1.46568  -0.00863   0.00002  -0.00063
   S      7.80974   0.90463   1.44613   0.01271  -0.00903   0.00053
   S      6.24994   3.60829   1.44573   0.00667  -0.00867  -0.00016
   S      4.69233   6.31784   1.44774  -0.00274  -0.00631  -0.00075
   S     -0.00026   1.79581  10.71693  -0.01458  -0.00179   0.00032
   S     -1.56835   4.51385  10.71674   0.01573  -0.00686   0.00131
   S     -3.12176   7.21605  10.70497   0.00939  -0.00769   0.00001
   S      3.12501   1.79676  10.71705  -0.01343  -0.01439  -0.00132
   S      1.56314   4.51121  10.71114   0.02455  -0.00931  -0.00001
   S     -0.00487   7.22185  10.71672   0.01272  -0.01535   0.00106
   S      6.24804   1.80638  10.70763  -0.03112   0.01587   0.00003
   S      4.69486   4.51582  10.71704   0.00218   0.01553  -0.00119
   S      3.13305   7.22286  10.71691  -0.00124   0.02255  -0.00028
   S      1.56299   0.89924   4.56329  -0.00406  -0.00793  -0.00053
   S     -0.06471   3.56968   4.59761   0.00421  -0.00542  -0.00173
   S     -1.56181   6.31532   4.56305   0.01178  -0.00646   0.00106
   S      4.68514   0.90176   4.55661  -0.00768  -0.00084  -0.00060
   S      3.19294   3.57016   4.59822   0.00025  -0.00299   0.00314
   S      1.56454   6.39162   4.59760   0.00909  -0.00072  -0.00136
   S      7.81265   0.90297   4.55678  -0.01286   0.00916   0.00086
   S      6.24994   3.61207   4.55660  -0.00590   0.00875  -0.00031
   S      4.69105   6.31719   4.56327   0.00277   0.00655  -0.00055
freq: 306.08 cm-1
PRIMCOORD 70
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00066  -0.00135   0.00003
   Mo     0.00516   1.79433   3.00064  -0.00009   0.00015   0.00007
   Mo    -1.56638   4.51841   3.00023  -0.00014  -0.00001   0.00014
   Mo    -3.12139   7.21575   3.00890  -0.00006  -0.00013   0.00001
   Mo     3.12065   1.79512   3.00058  -0.00001  -0.00022   0.00020
   Mo     1.56384   4.51072   3.02403   0.00009   0.00040  -0.00001
   Mo    -0.00793   7.21773   3.00021   0.00006  -0.00007  -0.00011
   Mo     6.24888   1.80581   3.00563   0.00010   0.00015   0.00000
   Mo     4.69403   4.52027   3.00057  -0.00024  -0.00011  -0.00022
   Mo     3.13697   7.21877   3.00061   0.00015  -0.00002  -0.00007
   Mo     1.56258   0.90457   9.15540   0.00013   0.00007  -0.00004
   Mo    -0.01173   3.60062   9.16982   0.00030   0.00008  -0.00028
   Mo    -1.55765   6.31300   9.15500  -0.00001  -0.00005  -0.00001
   Mo     4.68445   0.90214   9.15562   0.00005  -0.00022  -0.00002
   Mo     3.13859   3.60162   9.17010   0.00005   0.00029  -0.00008
   Mo     1.56430   6.33038   9.16981  -0.00008   0.00037   0.00033
   Mo     7.81237   0.90321   9.15602  -0.00005  -0.00008  -0.00003
   Mo     6.24934   3.61261   9.15561  -0.00015  -0.00002   0.00004
   Mo     4.68630   6.31501   9.15538   0.00005   0.00011   0.00005
   S     -0.00160   1.80798   7.60389   0.02221   0.02032   0.00020
   S     -1.55807   4.50636   7.60358  -0.01175  -0.00092  -0.00047
   S     -3.12173   7.21602   7.59858  -0.01148  -0.01710  -0.00002
   S      3.12649   1.80932   7.60392   0.00470  -0.02201   0.00000
   S      1.56349   4.51099   7.64304   0.00311   0.01230   0.00001
   S      0.00674   7.21667   7.60357   0.00130  -0.00678   0.00044
   S      6.24834   1.80620   7.60043   0.00795   0.00395   0.00003
   S      4.68472   4.50824   7.60391  -0.02310  -0.01179  -0.00019
   S      3.12184   7.21792   7.60387   0.00771   0.02465  -0.00008
   S      1.56306   0.89780   1.44776  -0.00008  -0.01183   0.00072
   S      0.01534   3.61542   1.46569  -0.00305   0.00535   0.00009
   S     -1.56299   6.31599   1.44722   0.00138   0.00527   0.00018
   S      4.68840   0.90363   1.44573   0.01474   0.00089   0.00043
   S      3.11286   3.61638   1.46586  -0.01004  -0.01736   0.00020
   S      1.56494   6.29940   1.46568   0.00452   0.00008  -0.00033
   S      7.80974   0.90463   1.44613   0.00747   0.00929   0.00009
   S      6.24994   3.60829   1.44573  -0.00536   0.01140  -0.00054
   S      4.69233   6.31784   1.44774  -0.01094  -0.00758  -0.00087
   S     -0.00026   1.79581  10.71693  -0.02324  -0.01920  -0.00109
   S     -1.56835   4.51385  10.71674   0.01257   0.00102  -0.00015
   S     -3.12176   7.21605  10.70497   0.01100   0.01628   0.00004
   S      3.12501   1.79676  10.71705  -0.00442   0.02212   0.00069
   S      1.56314   4.51121  10.71114  -0.00370  -0.01400   0.00004
   S     -0.00487   7.22185  10.71672  -0.00187   0.00763   0.00047
   S      6.24804   1.80638  10.70763  -0.00796  -0.00423  -0.00004
   S      4.69486   4.51582  10.71704   0.02265   0.01189  -0.00104
   S      3.13305   7.22286  10.71691  -0.00624  -0.02477   0.00110
   S      1.56299   0.89924   4.56329  -0.00063   0.01233   0.00039
   S     -0.06471   3.56968   4.59761   0.00362  -0.00574  -0.00062
   S     -1.56181   6.31532   4.56305  -0.00159  -0.00566   0.00016
   S      4.68514   0.90176   4.55661  -0.01504  -0.00029   0.00021
   S      3.19294   3.57016   4.59822   0.01084   0.01827   0.00042
   S      1.56454   6.39162   4.59760  -0.00504   0.00012   0.00033
   S      7.81265   0.90297   4.55678  -0.00750  -0.00938   0.00009
   S      6.24994   3.61207   4.55660   0.00625  -0.01130  -0.00031
   S      4.69105   6.31719   4.56327   0.01176   0.00727  -0.00055
freq: 306.22 cm-1
PRIMCOORD 71
     55   1
   Ni     1.56384   4.51074   5.57619   0.00097   0.00180   0.00001
   Mo     0.00516   1.79433   3.00064  -0.00010   0.00005  -0.00010
   Mo    -1.56638   4.51841   3.00023  -0.00006   0.00017  -0.00001
   Mo    -3.12139   7.21575   3.00890   0.00009   0.00017   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00006  -0.00001  -0.00015
   Mo     1.56384   4.51072   3.02403  -0.00043  -0.00078   0.00001
   Mo    -0.00793   7.21773   3.00021   0.00019   0.00001   0.00002
   Mo     6.24888   1.80581   3.00563  -0.00008  -0.00017   0.00000
   Mo     4.69403   4.52027   3.00057   0.00003  -0.00003   0.00015
   Mo     3.13697   7.21877   3.00061   0.00009  -0.00006   0.00011
   Mo     1.56258   0.90457   9.15540   0.00006  -0.00003   0.00008
   Mo    -0.01173   3.60062   9.16982  -0.00048  -0.00045   0.00053
   Mo    -1.55765   6.31300   9.15500  -0.00000  -0.00000   0.00000
   Mo     4.68445   0.90214   9.15562  -0.00003   0.00013   0.00015
   Mo     3.13859   3.60162   9.17010  -0.00003  -0.00008   0.00001
   Mo     1.56430   6.33038   9.16981  -0.00012  -0.00066  -0.00055
   Mo     7.81237   0.90321   9.15602   0.00022   0.00037   0.00000
   Mo     6.24934   3.61261   9.15561   0.00010   0.00003  -0.00016
   Mo     4.68630   6.31501   9.15538  -0.00007   0.00006  -0.00008
   S     -0.00160   1.80798   7.60389   0.00100  -0.00168   0.00042
   S     -1.55807   4.50636   7.60358  -0.02493   0.00502   0.00037
   S     -3.12173   7.21602   7.59858   0.00971   0.01711   0.00002
   S      3.12649   1.80932   7.60392   0.02550  -0.00855  -0.00063
   S      1.56349   4.51099   7.64304  -0.01248  -0.02297   0.00000
   S      0.00674   7.21667   7.60357   0.01716  -0.01983  -0.00032
   S      6.24834   1.80620   7.60043   0.00337   0.00701   0.00000
   S      4.68472   4.50824   7.60391  -0.01954   0.01835   0.00065
   S      3.12184   7.21792   7.60387  -0.00239   0.00054  -0.00048
   S      1.56306   0.89780   1.44776   0.00559   0.01054  -0.00036
   S      0.01534   3.61542   1.46569  -0.00394   0.00652  -0.00095
   S     -1.56299   6.31599   1.44722  -0.00409  -0.00692   0.00002
   S      4.68840   0.90363   1.44573  -0.00177  -0.01477  -0.00083
   S      3.11286   3.61638   1.46586   0.00234   0.00402   0.00001
   S      1.56494   6.29940   1.46568   0.00748  -0.00017   0.00099
   S      7.80974   0.90463   1.44613   0.00454   0.00776  -0.00001
   S      6.24994   3.60829   1.44573  -0.01189  -0.00899   0.00092
   S      4.69233   6.31784   1.44774   0.00625   0.01009   0.00035
   S     -0.00026   1.79581  10.71693  -0.00059  -0.00007   0.00108
   S     -1.56835   4.51385  10.71674   0.02345  -0.00424   0.00159
   S     -3.12176   7.21605  10.70497  -0.00916  -0.01611  -0.00001
   S      3.12501   1.79676  10.71705  -0.02678   0.00811   0.00024
   S      1.56314   4.51121  10.71114   0.01401   0.02589  -0.00001
   S     -0.00487   7.22185  10.71672  -0.01564   0.01897  -0.00169
   S      6.24804   1.80638  10.70763  -0.00309  -0.00642  -0.00001
   S      4.69486   4.51582  10.71704   0.01997  -0.01961  -0.00022
   S      3.13305   7.22286  10.71691   0.00063  -0.00118  -0.00108
   S      1.56299   0.89924   4.56329  -0.00581  -0.01107  -0.00010
   S     -0.06471   3.56968   4.59761   0.00489  -0.00737  -0.00082
   S     -1.56181   6.31532   4.56305   0.00487   0.00826  -0.00001
   S      4.68514   0.90176   4.55661   0.00199   0.01414  -0.00073
   S      3.19294   3.57016   4.59822  -0.00200  -0.00340  -0.00003
   S      1.56454   6.39162   4.59760  -0.00871   0.00054   0.00079
   S      7.81265   0.90297   4.55678  -0.00429  -0.00727  -0.00000
   S      6.24994   3.61207   4.55660   0.01121   0.00884   0.00069
   S      4.69105   6.31719   4.56327  -0.00660  -0.01054   0.00013
freq: 306.39 cm-1
PRIMCOORD 72
     55   1
   Ni     1.56384   4.51074   5.57619   0.00231  -0.00131   0.00007
   Mo     0.00516   1.79433   3.00064   0.00004  -0.00011   0.00013
   Mo    -1.56638   4.51841   3.00023   0.00005  -0.00001  -0.00024
   Mo    -3.12139   7.21575   3.00890   0.00020  -0.00012   0.00000
   Mo     3.12065   1.79512   3.00058   0.00006   0.00009   0.00016
   Mo     1.56384   4.51072   3.02403  -0.00076   0.00043  -0.00004
   Mo    -0.00793   7.21773   3.00021   0.00004  -0.00005  -0.00025
   Mo     6.24888   1.80581   3.00563  -0.00020   0.00012   0.00003
   Mo     4.69403   4.52027   3.00057  -0.00004  -0.00009   0.00017
   Mo     3.13697   7.21877   3.00061   0.00013   0.00002   0.00014
   Mo     1.56258   0.90457   9.15540   0.00001   0.00004  -0.00003
   Mo    -0.01173   3.60062   9.16982  -0.00045  -0.00007   0.00036
   Mo    -1.55765   6.31300   9.15500  -0.00008   0.00004   0.00011
   Mo     4.68445   0.90214   9.15562   0.00020  -0.00030   0.00004
   Mo     3.13859   3.60162   9.17010  -0.00075   0.00044  -0.00083
   Mo     1.56430   6.33038   9.16981  -0.00016   0.00041   0.00034
   Mo     7.81237   0.90321   9.15602   0.00007  -0.00004  -0.00015
   Mo     6.24934   3.61261   9.15561   0.00036  -0.00001   0.00005
   Mo     4.68630   6.31501   9.15538  -0.00003  -0.00004  -0.00005
   S     -0.00160   1.80798   7.60389   0.00884  -0.01374   0.00066
   S     -1.55807   4.50636   7.60358  -0.01182  -0.01385  -0.00013
   S     -3.12173   7.21602   7.59858   0.02533  -0.01387   0.00003
   S      3.12649   1.80932   7.60392  -0.00807   0.01716  -0.00061
   S      1.56349   4.51099   7.64304  -0.02492   0.01413   0.00005
   S      0.00674   7.21667   7.60357   0.00627   0.01634  -0.00014
   S      6.24834   1.80620   7.60043   0.00099  -0.00109   0.00001
   S      4.68472   4.50824   7.60391  -0.01864  -0.00084  -0.00064
   S      3.12184   7.21792   7.60387   0.01668  -0.00114   0.00060
   S      1.56306   0.89780   1.44776  -0.00321  -0.00936   0.00052
   S      0.01534   3.61542   1.46569   0.00547  -0.00962  -0.00042
   S     -1.56299   6.31599   1.44722   0.01681  -0.00973  -0.00101
   S      4.68840   0.90363   1.44573  -0.01014  -0.00153  -0.00056
   S      3.11286   3.61638   1.46586   0.00001   0.00020   0.00086
   S      1.56494   6.29940   1.46568   0.01151   0.00007  -0.00040
   S      7.80974   0.90463   1.44613  -0.01580   0.00898   0.00109
   S      6.24994   3.60829   1.44573  -0.00383   0.00872  -0.00053
   S      4.69233   6.31784   1.44774   0.00732   0.00761   0.00055
   S     -0.00026   1.79581  10.71693  -0.00973   0.01282   0.00111
   S     -1.56835   4.51385  10.71674   0.01126   0.01557   0.00070
   S     -3.12176   7.21605  10.70497  -0.02402   0.01312   0.00005
   S      3.12501   1.79676  10.71705   0.00845  -0.01482  -0.00190
   S      1.56314   4.51121  10.71114   0.02813  -0.01600   0.00007
   S     -0.00487   7.22185  10.71672  -0.00806  -0.01667   0.00064
   S      6.24804   1.80638  10.70763  -0.00042   0.00073  -0.00003
   S      4.69486   4.51582  10.71704   0.01679  -0.00065  -0.00186
   S      3.13305   7.22286  10.71691  -0.01630   0.00239   0.00108
   S      1.56299   0.89924   4.56329   0.00430   0.00977   0.00026
   S     -0.06471   3.56968   4.59761  -0.00576   0.01000   0.00009
   S     -1.56181   6.31532   4.56305  -0.01757   0.01020  -0.00056
   S      4.68514   0.90176   4.55661   0.00980   0.00179  -0.00043
   S      3.19294   3.57016   4.59822   0.00006  -0.00028   0.00009
   S      1.56454   6.39162   4.59760  -0.01200  -0.00001   0.00010
   S      7.81265   0.90297   4.55678   0.01566  -0.00894   0.00081
   S      6.24994   3.61207   4.55660   0.00345  -0.00858  -0.00037
   S      4.69105   6.31719   4.56327  -0.00717  -0.00873   0.00032
freq: 306.62 cm-1
PRIMCOORD 73
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00029  -0.00057   0.00001
   Mo     0.00516   1.79433   3.00064  -0.00030  -0.00018   0.00029
   Mo    -1.56638   4.51841   3.00023   0.00029   0.00010  -0.00026
   Mo    -3.12139   7.21575   3.00890  -0.00003  -0.00004   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00026   0.00017  -0.00021
   Mo     1.56384   4.51072   3.02403   0.00008   0.00013  -0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00006   0.00031   0.00025
   Mo     6.24888   1.80581   3.00563   0.00002   0.00003   0.00000
   Mo     4.69403   4.52027   3.00057   0.00025  -0.00015   0.00024
   Mo     3.13697   7.21877   3.00061  -0.00001  -0.00034  -0.00031
   Mo     1.56258   0.90457   9.15540  -0.00004   0.00002  -0.00001
   Mo    -0.01173   3.60062   9.16982   0.00005   0.00023  -0.00012
   Mo    -1.55765   6.31300   9.15500   0.00003   0.00004  -0.00001
   Mo     4.68445   0.90214   9.15562   0.00001  -0.00006  -0.00003
   Mo     3.13859   3.60162   9.17010  -0.00006  -0.00008  -0.00001
   Mo     1.56430   6.33038   9.16981   0.00016   0.00015   0.00012
   Mo     7.81237   0.90321   9.15602  -0.00004  -0.00008  -0.00000
   Mo     6.24934   3.61261   9.15561  -0.00003  -0.00001   0.00003
   Mo     4.68630   6.31501   9.15538   0.00005  -0.00003   0.00002
   S     -0.00160   1.80798   7.60389   0.01442  -0.00995   0.00033
   S     -1.55807   4.50636   7.60358   0.00848  -0.01647  -0.00051
   S     -3.12173   7.21602   7.59858  -0.00351  -0.00642  -0.00001
   S      3.12649   1.80932   7.60392   0.00754   0.00986  -0.00026
   S      1.56349   4.51099   7.64304   0.00267   0.00513   0.00001
   S      0.00674   7.21667   7.60357  -0.01855  -0.00056   0.00043
   S      6.24834   1.80620   7.60043   0.00070   0.00099   0.00001
   S      4.68472   4.50824   7.60391   0.00450   0.01125   0.00026
   S      3.12184   7.21792   7.60387  -0.01556   0.00737  -0.00028
   S      1.56306   0.89780   1.44776   0.02624  -0.00479   0.00031
   S      0.01534   3.61542   1.46569   0.00793  -0.01363   0.00005
   S     -1.56299   6.31599   1.44722  -0.01225  -0.02129   0.00001
   S      4.68840   0.90363   1.44573   0.01164  -0.01057   0.00026
   S      3.11286   3.61638   1.46586   0.00507   0.00869  -0.00000
   S      1.56494   6.29940   1.46568  -0.01563   0.00003  -0.00007
   S      7.80974   0.90463   1.44613   0.00874   0.01499  -0.00005
   S      6.24994   3.60829   1.44573  -0.01487   0.00475  -0.00021
   S      4.69233   6.31784   1.44774  -0.01721   0.02032  -0.00030
   S     -0.00026   1.79581  10.71693  -0.01464   0.01028   0.00031
   S     -1.56835   4.51385  10.71674  -0.00802   0.01627  -0.00092
   S     -3.12176   7.21605  10.70497   0.00334   0.00612   0.00001
   S      3.12501   1.79676  10.71705  -0.00725  -0.00966  -0.00051
   S      1.56314   4.51121  10.71114  -0.00301  -0.00584   0.00002
   S     -0.00487   7.22185  10.71672   0.01812   0.00088   0.00095
   S      6.24804   1.80638  10.70763  -0.00076  -0.00112  -0.00002
   S      4.69486   4.51582  10.71704  -0.00454  -0.01097   0.00046
   S      3.13305   7.22286  10.71691   0.01596  -0.00735  -0.00030
   S      1.56299   0.89924   4.56329  -0.02779   0.00498   0.00014
   S     -0.06471   3.56968   4.59761  -0.00712   0.01239  -0.00023
   S     -1.56181   6.31532   4.56305   0.01281   0.02227  -0.00003
   S      4.68514   0.90176   4.55661  -0.00999   0.00776   0.00015
   S      3.19294   3.57016   4.59822  -0.00421  -0.00726   0.00002
   S      1.56454   6.39162   4.59760   0.01412   0.00011   0.00029
   S      7.81265   0.90297   4.55678  -0.00694  -0.01190  -0.00004
   S      6.24994   3.61207   4.55660   0.01160  -0.00468  -0.00013
   S      4.69105   6.31719   4.56327   0.01820  -0.02162  -0.00013
freq: 322.64 cm-1
PRIMCOORD 74
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00896   0.00298  -0.00005
   Mo     0.00516   1.79433   3.00064   0.00056   0.00297   0.00172
   Mo    -1.56638   4.51841   3.00023   0.00112  -0.00015   0.00154
   Mo    -3.12139   7.21575   3.00890  -0.00085   0.00028   0.00004
   Mo     3.12065   1.79512   3.00058   0.00074  -0.00323  -0.00246
   Mo     1.56384   4.51072   3.02403   0.00857  -0.00282   0.00004
   Mo    -0.00793   7.21773   3.00021  -0.00028  -0.00002   0.00060
   Mo     6.24888   1.80581   3.00563   0.00003  -0.00000   0.00004
   Mo     4.69403   4.52027   3.00057   0.00268   0.00075  -0.00243
   Mo     3.13697   7.21877   3.00061  -0.00173  -0.00134   0.00092
   Mo     1.56258   0.90457   9.15540   0.00012   0.00002   0.00000
   Mo    -0.01173   3.60062   9.16982   0.00034   0.00013  -0.00004
   Mo    -1.55765   6.31300   9.15500  -0.00005   0.00006  -0.00003
   Mo     4.68445   0.90214   9.15562  -0.00013   0.00002  -0.00000
   Mo     3.13859   3.60162   9.17010   0.00047  -0.00026   0.00010
   Mo     1.56430   6.33038   9.16981   0.00007  -0.00017  -0.00004
   Mo     7.81237   0.90321   9.15602  -0.00013   0.00005   0.00000
   Mo     6.24934   3.61261   9.15561  -0.00011   0.00004  -0.00000
   Mo     4.68630   6.31501   9.15538  -0.00001  -0.00010   0.00002
   S     -0.00160   1.80798   7.60389   0.00196  -0.00201   0.00199
   S     -1.55807   4.50636   7.60358  -0.00039   0.00034   0.00120
   S     -3.12173   7.21602   7.59858  -0.00207   0.00071  -0.00000
   S      3.12649   1.80932   7.60392   0.00182   0.00196  -0.00241
   S      1.56349   4.51099   7.64304  -0.00134   0.00044  -0.00002
   S      0.00674   7.21667   7.60357   0.00074   0.00041   0.00021
   S      6.24834   1.80620   7.60043  -0.00228   0.00077  -0.00001
   S      4.68472   4.50824   7.60391  -0.00065  -0.00187  -0.00218
   S      3.12184   7.21792   7.60387   0.00213  -0.00074   0.00120
   S      1.56306   0.89780   1.44776   0.00592  -0.00567  -0.00124
   S      0.01534   3.61542   1.46569  -0.01849   0.00054   0.01221
   S     -1.56299   6.31599   1.44722   0.01567  -0.00762   0.00343
   S      4.68840   0.90363   1.44573  -0.00494   0.03185  -0.00263
   S      3.11286   3.61638   1.46586  -0.02113   0.00918  -0.01777
   S      1.56494   6.29940   1.46568  -0.01257   0.00756   0.00560
   S      7.80974   0.90463   1.44613   0.01095  -0.01575   0.00416
   S      6.24994   3.60829   1.44573  -0.03818  -0.00551  -0.00136
   S      4.69233   6.31784   1.44774   0.01254   0.00198  -0.00239
   S     -0.00026   1.79581  10.71693  -0.00187   0.00256   0.00161
   S     -1.56835   4.51385  10.71674   0.00092  -0.00126   0.00067
   S     -3.12176   7.21605  10.70497   0.00120  -0.00040  -0.00001
   S      3.12501   1.79676  10.71705  -0.00208  -0.00306  -0.00179
   S      1.56314   4.51121  10.71114  -0.00090   0.00032   0.00003
   S     -0.00487   7.22185  10.71672   0.00004  -0.00034  -0.00008
   S      6.24804   1.80638  10.70763   0.00246  -0.00075  -0.00001
   S      4.69486   4.51582  10.71704   0.00158   0.00278  -0.00152
   S      3.13305   7.22286  10.71691  -0.00209   0.00044   0.00111
   S      1.56299   0.89924   4.56329  -0.01344   0.00426  -0.00165
   S     -0.06471   3.56968   4.59761   0.00879  -0.00698   0.01095
   S     -1.56181   6.31532   4.56305  -0.01270   0.00407   0.00450
   S      4.68514   0.90176   4.55661   0.00860  -0.03333   0.00050
   S      3.19294   3.57016   4.59822   0.00674  -0.00071  -0.01582
   S      1.56454   6.39162   4.59760   0.01341  -0.00201   0.00507
   S      7.81265   0.90297   4.55678  -0.00739   0.01465  -0.00058
   S      6.24994   3.61207   4.55660   0.04219   0.00433   0.00012
   S      4.69105   6.31719   4.56327  -0.01292   0.00467  -0.00312
freq: 322.72 cm-1
PRIMCOORD 75
     55   1
   Ni     1.56384   4.51074   5.57619   0.00298   0.00906  -0.00001
   Mo     0.00516   1.79433   3.00064  -0.00058  -0.00145  -0.00171
   Mo    -1.56638   4.51841   3.00023  -0.00298   0.00104  -0.00204
   Mo    -3.12139   7.21575   3.00890   0.00029   0.00085   0.00002
   Mo     3.12065   1.79512   3.00058   0.00009   0.00063  -0.00037
   Mo     1.56384   4.51072   3.02403  -0.00286  -0.00860   0.00001
   Mo    -0.00793   7.21773   3.00021   0.00247  -0.00230   0.00249
   Mo     6.24888   1.80581   3.00563  -0.00004  -0.00008   0.00002
   Mo     4.69403   4.52027   3.00057   0.00174   0.00076  -0.00065
   Mo     3.13697   7.21877   3.00061  -0.00182  -0.00192   0.00228
   Mo     1.56258   0.90457   9.15540  -0.00005   0.00005   0.00003
   Mo    -0.01173   3.60062   9.16982  -0.00033  -0.00024   0.00003
   Mo    -1.55765   6.31300   9.15500  -0.00008  -0.00010  -0.00001
   Mo     4.68445   0.90214   9.15562   0.00005   0.00011  -0.00003
   Mo     3.13859   3.60162   9.17010   0.00007  -0.00011   0.00002
   Mo     1.56430   6.33038   9.16981  -0.00002  -0.00051  -0.00008
   Mo     7.81237   0.90321   9.15602   0.00004   0.00008  -0.00001
   Mo     6.24934   3.61261   9.15561   0.00003   0.00013   0.00001
   Mo     4.68630   6.31501   9.15538   0.00010  -0.00003  -0.00003
   S     -0.00160   1.80798   7.60389  -0.00028   0.00068  -0.00148
   S     -1.55807   4.50636   7.60358   0.00080  -0.00275  -0.00212
   S     -3.12173   7.21602   7.59858   0.00069   0.00211  -0.00004
   S      3.12649   1.80932   7.60392  -0.00098  -0.00077   0.00008
   S      1.56349   4.51099   7.64304   0.00044   0.00137   0.00000
   S      0.00674   7.21667   7.60357  -0.00264  -0.00060   0.00238
   S      6.24834   1.80620   7.60043   0.00076   0.00240   0.00000
   S      4.68472   4.50824   7.60391  -0.00039  -0.00212  -0.00097
   S      3.12184   7.21792   7.60387   0.00162  -0.00021   0.00210
   S      1.56306   0.89780   1.44776  -0.00201  -0.01670  -0.00317
   S      0.01534   3.61542   1.46569   0.01060   0.01639  -0.01381
   S     -1.56299   6.31599   1.44722   0.00005  -0.00710   0.00072
   S      4.68840   0.90363   1.44573  -0.02469   0.01688   0.00285
   S      3.11286   3.61638   1.46586   0.00234   0.01349  -0.00358
   S      1.56494   6.29940   1.46568   0.00430   0.02227   0.01745
   S      7.80974   0.90463   1.44613   0.02286   0.03250   0.00093
   S      6.24994   3.60829   1.44573   0.01274  -0.01651  -0.00368
   S      4.69233   6.31784   1.44774  -0.00923  -0.01016   0.00243
   S     -0.00026   1.79581  10.71693   0.00087  -0.00177  -0.00093
   S     -1.56835   4.51385  10.71674  -0.00150   0.00302  -0.00169
   S     -3.12176   7.21605  10.70497  -0.00035  -0.00105   0.00003
   S      3.12501   1.79676  10.71705   0.00047   0.00022   0.00025
   S      1.56314   4.51121  10.71114   0.00034   0.00101  -0.00003
   S     -0.00487   7.22185  10.71672   0.00370   0.00018   0.00178
   S      6.24804   1.80638  10.70763  -0.00085  -0.00244  -0.00005
   S      4.69486   4.51582  10.71704   0.00059   0.00172  -0.00093
   S      3.13305   7.22286  10.71691  -0.00304  -0.00012   0.00144
   S      1.56299   0.89924   4.56329   0.00448   0.01251  -0.00436
   S     -0.06471   3.56968   4.59761   0.00082  -0.01050  -0.01246
   S     -1.56181   6.31532   4.56305   0.00454   0.01332   0.00101
   S      4.68514   0.90176   4.55661   0.02366  -0.02047  -0.00065
   S      3.19294   3.57016   4.59822  -0.00577  -0.01263  -0.00323
   S      1.56454   6.39162   4.59760  -0.00449  -0.00577   0.01584
   S      7.81265   0.90297   4.55678  -0.02409  -0.03613  -0.00007
   S      6.24994   3.61207   4.55660  -0.01398   0.01301   0.00065
   S      4.69105   6.31719   4.56327   0.00374   0.01307   0.00333
freq: 329.42 cm-1
PRIMCOORD 76
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00001   0.00004   0.00487
   Mo     0.00516   1.79433   3.00064  -0.00020  -0.00052  -0.00028
   Mo    -1.56638   4.51841   3.00023  -0.00052   0.00015  -0.00026
   Mo    -3.12139   7.21575   3.00890   0.00000  -0.00005   0.00049
   Mo     3.12065   1.79512   3.00058   0.00022  -0.00047  -0.00029
   Mo     1.56384   4.51072   3.02403   0.00001  -0.00001  -0.00935
   Mo    -0.00793   7.21773   3.00021  -0.00038   0.00033  -0.00029
   Mo     6.24888   1.80581   3.00563  -0.00007   0.00003  -0.00162
   Mo     4.69403   4.52027   3.00057   0.00052   0.00007  -0.00025
   Mo     3.13697   7.21877   3.00061   0.00034   0.00038  -0.00027
   Mo     1.56258   0.90457   9.15540  -0.00002   0.00045  -0.00019
   Mo    -0.01173   3.60062   9.16982  -0.00004   0.00001   0.00033
   Mo    -1.55765   6.31300   9.15500   0.00048  -0.00023  -0.00023
   Mo     4.68445   0.90214   9.15562  -0.00019  -0.00010  -0.00037
   Mo     3.13859   3.60162   9.17010   0.00004  -0.00000   0.00036
   Mo     1.56430   6.33038   9.16981  -0.00000  -0.00000   0.00035
   Mo     7.81237   0.90321   9.15602   0.00017  -0.00009  -0.00036
   Mo     6.24934   3.61261   9.15561   0.00000   0.00020  -0.00036
   Mo     4.68630   6.31501   9.15538  -0.00047  -0.00023  -0.00019
   S     -0.00160   1.80798   7.60389  -0.00346  -0.00647   0.00214
   S     -1.55807   4.50636   7.60358  -0.00730   0.00055   0.00186
   S     -3.12173   7.21602   7.59858   0.00019  -0.00004  -0.00332
   S      3.12649   1.80932   7.60392   0.00355  -0.00662   0.00216
   S      1.56349   4.51099   7.64304  -0.00004  -0.00009   0.00526
   S      0.00674   7.21667   7.60357  -0.00427   0.00620   0.00174
   S      6.24834   1.80620   7.60043  -0.00013   0.00010  -0.01412
   S      4.68472   4.50824   7.60391   0.00742   0.00023   0.00206
   S      3.12184   7.21792   7.60387   0.00399   0.00619   0.00225
   S      1.56306   0.89780   1.44776   0.00031   0.00078  -0.00157
   S      0.01534   3.61542   1.46569  -0.02632  -0.01508   0.00563
   S     -1.56299   6.31599   1.44722   0.00051  -0.00014  -0.00181
   S      4.68840   0.90363   1.44573   0.00548   0.00306  -0.00968
   S      3.11286   3.61638   1.46586   0.02618  -0.01531   0.00570
   S      1.56494   6.29940   1.46568  -0.00020   0.03038   0.00549
   S      7.80974   0.90463   1.44613  -0.00568   0.00334  -0.00877
   S      6.24994   3.60829   1.44573   0.00019  -0.00641  -0.00953
   S      4.69233   6.31784   1.44774  -0.00032  -0.00032  -0.00151
   S     -0.00026   1.79581  10.71693   0.00340   0.00506   0.00171
   S     -1.56835   4.51385  10.71674   0.00615   0.00021   0.00149
   S     -3.12176   7.21605  10.70497  -0.00017   0.00003  -0.00430
   S      3.12501   1.79676  10.71705  -0.00348   0.00536   0.00170
   S      1.56314   4.51121  10.71114   0.00010  -0.00010   0.00737
   S     -0.00487   7.22185  10.71672   0.00287  -0.00546   0.00143
   S      6.24804   1.80638  10.70763   0.00018  -0.00018  -0.01285
   S      4.69486   4.51582  10.71704  -0.00632   0.00047   0.00169
   S      3.13305   7.22286  10.71691  -0.00262  -0.00537   0.00193
   S      1.56299   0.89924   4.56329  -0.00036   0.00404  -0.00094
   S     -0.06471   3.56968   4.59761  -0.01331  -0.00808   0.03001
   S     -1.56181   6.31532   4.56305   0.00353  -0.00211  -0.00103
   S      4.68514   0.90176   4.55661  -0.01913  -0.01076  -0.01439
   S      3.19294   3.57016   4.59822   0.01350  -0.00780   0.03003
   S      1.56454   6.39162   4.59760   0.00040   0.01558   0.03006
   S      7.81265   0.90297   4.55678   0.01947  -0.01120  -0.01359
   S      6.24994   3.61207   4.55660  -0.00015   0.02201  -0.01423
   S      4.69105   6.31719   4.56327  -0.00382  -0.00181  -0.00069
freq: 329.65 cm-1
PRIMCOORD 77
     55   1
   Ni     1.56384   4.51074   5.57619   0.00002   0.00004  -0.00001
   Mo     0.00516   1.79433   3.00064   0.00002  -0.00011  -0.00075
   Mo    -1.56638   4.51841   3.00023   0.00006  -0.00006   0.00073
   Mo    -3.12139   7.21575   3.00890   0.00000   0.00001  -0.00000
   Mo     3.12065   1.79512   3.00058   0.00001   0.00011   0.00074
   Mo     1.56384   4.51072   3.02403  -0.00000  -0.00001   0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00008   0.00002  -0.00073
   Mo     6.24888   1.80581   3.00563   0.00000   0.00000   0.00000
   Mo     4.69403   4.52027   3.00057   0.00009   0.00006  -0.00074
   Mo     3.13697   7.21877   3.00061  -0.00011  -0.00004   0.00075
   Mo     1.56258   0.90457   9.15540   0.00009  -0.00000  -0.00001
   Mo    -0.01173   3.60062   9.16982  -0.00024   0.00043   0.00002
   Mo    -1.55765   6.31300   9.15500  -0.00004  -0.00007   0.00000
   Mo     4.68445   0.90214   9.15562   0.00012  -0.00018   0.00001
   Mo     3.13859   3.60162   9.17010  -0.00024  -0.00041  -0.00000
   Mo     1.56430   6.33038   9.16981   0.00049   0.00000  -0.00002
   Mo     7.81237   0.90321   9.15602   0.00012   0.00020   0.00000
   Mo     6.24934   3.61261   9.15561  -0.00022   0.00001  -0.00001
   Mo     4.68630   6.31501   9.15538  -0.00005   0.00008   0.00001
   S     -0.00160   1.80798   7.60389   0.00056  -0.00102  -0.02887
   S     -1.55807   4.50636   7.60358   0.00057  -0.00078   0.02901
   S     -3.12173   7.21602   7.59858  -0.00006  -0.00010   0.00001
   S      3.12649   1.80932   7.60392   0.00049   0.00111   0.02894
   S      1.56349   4.51099   7.64304   0.00002   0.00005  -0.00001
   S      0.00674   7.21667   7.60357  -0.00094   0.00009  -0.02902
   S      6.24834   1.80620   7.60043  -0.00010  -0.00016   0.00003
   S      4.68472   4.50824   7.60391   0.00069   0.00097  -0.02895
   S      3.12184   7.21792   7.60387  -0.00118  -0.00004   0.02886
   S      1.56306   0.89780   1.44776  -0.00017  -0.00011   0.00024
   S      0.01534   3.61542   1.46569   0.00013   0.00017  -0.00009
   S     -1.56299   6.31599   1.44722   0.00021   0.00038   0.00001
   S      4.68840   0.90363   1.44573   0.00008  -0.00027  -0.00017
   S      3.11286   3.61638   1.46586  -0.00002   0.00007  -0.00001
   S      1.56494   6.29940   1.46568   0.00008   0.00010   0.00007
   S      7.80974   0.90463   1.44613   0.00003   0.00003   0.00002
   S      6.24994   3.60829   1.44573  -0.00028  -0.00005   0.00020
   S      4.69233   6.31784   1.44774  -0.00000  -0.00021  -0.00023
   S     -0.00026   1.79581  10.71693  -0.00076   0.00040  -0.02867
   S     -1.56835   4.51385  10.71674   0.00002   0.00062   0.02881
   S     -3.12176   7.21605  10.70497   0.00006   0.00011   0.00001
   S      3.12501   1.79676  10.71705  -0.00066  -0.00054   0.02872
   S      1.56314   4.51121  10.71114  -0.00002  -0.00003  -0.00001
   S     -0.00487   7.22185  10.71672   0.00051   0.00035  -0.02882
   S      6.24804   1.80638  10.70763   0.00007   0.00012   0.00002
   S      4.69486   4.51582  10.71704  -0.00011  -0.00084  -0.02873
   S      3.13305   7.22286  10.71691   0.00074  -0.00043   0.02867
   S      1.56299   0.89924   4.56329  -0.00056   0.00003   0.00023
   S     -0.06471   3.56968   4.59761   0.00020  -0.00052   0.00002
   S     -1.56181   6.31532   4.56305   0.00021   0.00038   0.00000
   S      4.68514   0.90176   4.55661   0.00032  -0.00039  -0.00020
   S      3.19294   3.57016   4.59822   0.00022   0.00043  -0.00005
   S      1.56454   6.39162   4.59760  -0.00055  -0.00013  -0.00012
   S      7.81265   0.90297   4.55678   0.00024   0.00049   0.00003
   S      6.24994   3.61207   4.55660  -0.00050   0.00000   0.00024
   S      4.69105   6.31719   4.56327   0.00032  -0.00046  -0.00023
freq: 331.73 cm-1
PRIMCOORD 78
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00007   0.00003  -0.00251
   Mo     0.00516   1.79433   3.00064  -0.00016  -0.00031  -0.00040
   Mo    -1.56638   4.51841   3.00023  -0.00036   0.00003  -0.00043
   Mo    -3.12139   7.21575   3.00890  -0.00002   0.00001   0.00138
   Mo     3.12065   1.79512   3.00058   0.00017  -0.00034  -0.00044
   Mo     1.56384   4.51072   3.02403   0.00001  -0.00001  -0.00093
   Mo    -0.00793   7.21773   3.00021  -0.00021   0.00029  -0.00044
   Mo     6.24888   1.80581   3.00563  -0.00001   0.00001  -0.00016
   Mo     4.69403   4.52027   3.00057   0.00038   0.00002  -0.00043
   Mo     3.13697   7.21877   3.00061   0.00019   0.00028  -0.00039
   Mo     1.56258   0.90457   9.15540  -0.00001   0.00009   0.00074
   Mo    -0.01173   3.60062   9.16982  -0.00089  -0.00049   0.00000
   Mo    -1.55765   6.31300   9.15500   0.00010  -0.00005   0.00074
   Mo     4.68445   0.90214   9.15562  -0.00023  -0.00013  -0.00030
   Mo     3.13859   3.60162   9.17010   0.00087  -0.00050   0.00001
   Mo     1.56430   6.33038   9.16981  -0.00001   0.00100   0.00002
   Mo     7.81237   0.90321   9.15602   0.00022  -0.00012  -0.00029
   Mo     6.24934   3.61261   9.15561   0.00001   0.00026  -0.00029
   Mo     4.68630   6.31501   9.15538  -0.00009  -0.00005   0.00074
   S     -0.00160   1.80798   7.60389  -0.00469   0.00885  -0.01343
   S     -1.55807   4.50636   7.60358   0.00586  -0.00825  -0.01336
   S     -3.12173   7.21602   7.59858  -0.00005   0.00008   0.04272
   S      3.12649   1.80932   7.60392   0.00457   0.00896  -0.01304
   S      1.56349   4.51099   7.64304  -0.00023   0.00014   0.00352
   S      0.00674   7.21667   7.60357   0.01005  -0.00095  -0.01333
   S      6.24834   1.80620   7.60043   0.00004  -0.00002   0.03086
   S      4.68472   4.50824   7.60391  -0.00548  -0.00851  -0.01302
   S      3.12184   7.21792   7.60387  -0.01004  -0.00038  -0.01339
   S      1.56306   0.89780   1.44776  -0.00018   0.00463   0.00390
   S      0.01534   3.61542   1.46569  -0.00338  -0.00163  -0.00006
   S     -1.56299   6.31599   1.44722   0.00446  -0.00256   0.00297
   S      4.68840   0.90363   1.44573   0.00379   0.00192  -0.00435
   S      3.11286   3.61638   1.46586   0.00294  -0.00176  -0.00021
   S      1.56494   6.29940   1.46568  -0.00031   0.00378  -0.00004
   S      7.80974   0.90463   1.44613  -0.00359   0.00206  -0.00468
   S      6.24994   3.60829   1.44573   0.00025  -0.00425  -0.00432
   S      4.69233   6.31784   1.44774  -0.00405  -0.00208   0.00393
   S     -0.00026   1.79581  10.71693   0.00300  -0.01285  -0.01356
   S     -1.56835   4.51385  10.71674  -0.01003   0.00883  -0.01347
   S     -3.12176   7.21605  10.70497   0.00011  -0.00005   0.03934
   S      3.12501   1.79676  10.71705  -0.00296  -0.01273  -0.01314
   S      1.56314   4.51121  10.71114   0.00032  -0.00015   0.01401
   S     -0.00487   7.22185  10.71672  -0.01261   0.00422  -0.01348
   S      6.24804   1.80638  10.70763   0.00005  -0.00001   0.03001
   S      4.69486   4.51582  10.71704   0.00958   0.00894  -0.01310
   S      3.13305   7.22286  10.71691   0.01257   0.00384  -0.01355
   S      1.56299   0.89924   4.56329   0.00009  -0.00338   0.00393
   S     -0.06471   3.56968   4.59761  -0.00410  -0.00271   0.00465
   S     -1.56181   6.31532   4.56305  -0.00327   0.00189   0.00301
   S      4.68514   0.90176   4.55661  -0.00724  -0.00407  -0.00507
   S      3.19294   3.57016   4.59822   0.00447  -0.00254   0.00481
   S      1.56454   6.39162   4.59760   0.00034   0.00490   0.00465
   S      7.81265   0.90297   4.55678   0.00714  -0.00414  -0.00545
   S      6.24994   3.61207   4.55660  -0.00009   0.00830  -0.00500
   S      4.69105   6.31719   4.56327   0.00290   0.00159   0.00398
freq: 334.10 cm-1
PRIMCOORD 79
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00076  -0.00316  -0.00002
   Mo     0.00516   1.79433   3.00064  -0.00014   0.00069  -0.00005
   Mo    -1.56638   4.51841   3.00023   0.00091  -0.00053  -0.00020
   Mo    -3.12139   7.21575   3.00890  -0.00028  -0.00117  -0.00003
   Mo     3.12065   1.79512   3.00058   0.00013   0.00013   0.00012
   Mo     1.56384   4.51072   3.02403   0.00024   0.00117  -0.00003
   Mo    -0.00793   7.21773   3.00021  -0.00118   0.00061   0.00015
   Mo     6.24888   1.80581   3.00563  -0.00005  -0.00016   0.00004
   Mo     4.69403   4.52027   3.00057  -0.00058  -0.00027  -0.00021
   Mo     3.13697   7.21877   3.00061   0.00112   0.00052   0.00020
   Mo     1.56258   0.90457   9.15540  -0.00003   0.00008  -0.00062
   Mo    -0.01173   3.60062   9.16982  -0.00028  -0.00026  -0.00018
   Mo    -1.55765   6.31300   9.15500  -0.00005  -0.00010   0.00016
   Mo     4.68445   0.90214   9.15562  -0.00018   0.00022   0.00091
   Mo     3.13859   3.60162   9.17010   0.00008  -0.00019  -0.00007
   Mo     1.56430   6.33038   9.16981  -0.00002  -0.00053   0.00025
   Mo     7.81237   0.90321   9.15602   0.00020   0.00032   0.00041
   Mo     6.24934   3.61261   9.15561   0.00010  -0.00008  -0.00131
   Mo     4.68630   6.31501   9.15538   0.00004  -0.00006   0.00044
   S     -0.00160   1.80798   7.60389   0.00113   0.00457  -0.00281
   S     -1.55807   4.50636   7.60358  -0.00165  -0.00482  -0.00794
   S     -3.12173   7.21602   7.59858   0.00032   0.00082   0.00016
   S      3.12649   1.80932   7.60392  -0.00314   0.00347   0.00139
   S      1.56349   4.51099   7.64304  -0.00212  -0.00900   0.00007
   S      0.00674   7.21667   7.60357  -0.00518  -0.00182   0.00786
   S      6.24834   1.80620   7.60043   0.00211   0.00989   0.00044
   S      4.68472   4.50824   7.60391   0.00347  -0.00362  -0.00613
   S      3.12184   7.21792   7.60387   0.00499   0.00027   0.00687
   S      1.56306   0.89780   1.44776  -0.00535   0.01448  -0.02852
   S      0.01534   3.61542   1.46569  -0.00479  -0.00956   0.00624
   S     -1.56299   6.31599   1.44722  -0.01520  -0.01745   0.00812
   S      4.68840   0.90363   1.44573   0.00297   0.01127   0.02063
   S      3.11286   3.61638   1.46586  -0.00078  -0.00896   0.00266
   S      1.56494   6.29940   1.46568  -0.00201  -0.01256  -0.00878
   S      7.80974   0.90463   1.44613   0.00249   0.01128   0.00909
   S      6.24994   3.60829   1.44573   0.00286   0.01258  -0.02932
   S      4.69233   6.31784   1.44774   0.01785  -0.00977   0.01989
   S     -0.00026   1.79581  10.71693  -0.00134  -0.00546  -0.00259
   S     -1.56835   4.51385  10.71674   0.00052   0.00518  -0.00837
   S     -3.12176   7.21605  10.70497  -0.00035  -0.00096  -0.00003
   S      3.12501   1.79676  10.71705   0.00326  -0.00386   0.00173
   S      1.56314   4.51121  10.71114   0.00276   0.01192   0.00029
   S     -0.00487   7.22185  10.71672   0.00604   0.00100   0.00812
   S      6.24804   1.80638  10.70763  -0.00202  -0.00925   0.00053
   S      4.69486   4.51582  10.71704  -0.00279   0.00389  -0.00657
   S      3.13305   7.22286  10.71691  -0.00579  -0.00116   0.00694
   S      1.56299   0.89924   4.56329   0.00433  -0.00872  -0.02962
   S     -0.06471   3.56968   4.59761   0.00271   0.00563  -0.00169
   S     -1.56181   6.31532   4.56305   0.01161   0.01427   0.00840
   S      4.68514   0.90176   4.55661  -0.00592  -0.00530   0.02245
   S      3.19294   3.57016   4.59822   0.00062   0.00525  -0.00060
   S      1.56454   6.39162   4.59760   0.00134   0.00750   0.00255
   S      7.81265   0.90297   4.55678   0.00177  -0.00384   0.00986
   S      6.24994   3.61207   4.55660  -0.00059  -0.01147  -0.03184
   S      4.69105   6.31719   4.56327  -0.01290   0.00895   0.02059
freq: 334.16 cm-1
PRIMCOORD 80
     55   1
   Ni     1.56384   4.51074   5.57619   0.00309  -0.00069  -0.00006
   Mo     0.00516   1.79433   3.00064  -0.00001  -0.00118   0.00026
   Mo    -1.56638   4.51841   3.00023  -0.00062   0.00052  -0.00005
   Mo    -3.12139   7.21575   3.00890   0.00113  -0.00026  -0.00004
   Mo     3.12065   1.79512   3.00058   0.00006   0.00135  -0.00018
   Mo     1.56384   4.51072   3.02403  -0.00119   0.00030  -0.00006
   Mo    -0.00793   7.21773   3.00021  -0.00013  -0.00005  -0.00015
   Mo     6.24888   1.80581   3.00563   0.00013  -0.00002   0.00006
   Mo     4.69403   4.52027   3.00057  -0.00095  -0.00071  -0.00009
   Mo     3.13697   7.21877   3.00061   0.00046   0.00036   0.00020
   Mo     1.56258   0.90457   9.15540   0.00013   0.00001  -0.00009
   Mo    -0.01173   3.60062   9.16982   0.00039   0.00010   0.00016
   Mo    -1.55765   6.31300   9.15500  -0.00001   0.00006   0.00053
   Mo     4.68445   0.90214   9.15562  -0.00010   0.00026  -0.00101
   Mo     3.13859   3.60162   9.17010   0.00050  -0.00025  -0.00022
   Mo     1.56430   6.33038   9.16981   0.00013  -0.00011   0.00004
   Mo     7.81237   0.90321   9.15602   0.00001  -0.00016   0.00135
   Mo     6.24934   3.61261   9.15561  -0.00040  -0.00001  -0.00033
   Mo     4.68630   6.31501   9.15538   0.00002  -0.00009  -0.00040
   S     -0.00160   1.80798   7.60389   0.00536  -0.00084   0.00844
   S     -1.55807   4.50636   7.60358  -0.00409   0.00227   0.00230
   S     -3.12173   7.21602   7.59858  -0.00034  -0.00009   0.00048
   S      3.12649   1.80932   7.60392   0.00446   0.00330  -0.00882
   S      1.56349   4.51099   7.64304   0.00882  -0.00198   0.00009
   S      0.00674   7.21667   7.60357  -0.00142   0.00412  -0.00257
   S      6.24834   1.80620   7.60043  -0.01045   0.00263   0.00105
   S      4.68472   4.50824   7.60391  -0.00305  -0.00416  -0.00647
   S      3.12184   7.21792   7.60387   0.00085  -0.00525   0.00547
   S      1.56306   0.89780   1.44776   0.02330   0.00285  -0.00651
   S      0.01534   3.61542   1.46569   0.01070   0.00035  -0.00647
   S     -1.56299   6.31599   1.44722  -0.00879   0.01308   0.02691
   S      4.68840   0.90363   1.44573  -0.01203   0.00138  -0.02214
   S      3.11286   3.61638   1.46586   0.01193  -0.00402   0.00858
   S      1.56494   6.29940   1.46568   0.00739  -0.00287  -0.00194
   S      7.80974   0.90463   1.44613  -0.01200   0.00307   0.02969
   S      6.24994   3.60829   1.44573  -0.01074   0.00345  -0.00691
   S      4.69233   6.31784   1.44774  -0.00087  -0.01940  -0.02129
   S     -0.00026   1.79581  10.71693  -0.00523   0.00193   0.00877
   S     -1.56835   4.51385  10.71674   0.00480  -0.00249   0.00202
   S     -3.12176   7.21605  10.70497   0.00047   0.00004   0.00041
   S      3.12501   1.79676  10.71705  -0.00413  -0.00473  -0.00899
   S      1.56314   4.51121  10.71114  -0.01186   0.00271   0.00036
   S     -0.00487   7.22185  10.71672   0.00144  -0.00422  -0.00299
   S      6.24804   1.80638  10.70763   0.00990  -0.00245   0.00101
   S      4.69486   4.51582  10.71704   0.00442   0.00448  -0.00641
   S      3.13305   7.22286  10.71691  -0.00125   0.00509   0.00592
   S      1.56299   0.89924   4.56329  -0.01901  -0.00148  -0.00675
   S     -0.06471   3.56968   4.59761  -0.00627  -0.00049   0.00195
   S     -1.56181   6.31532   4.56305   0.00504  -0.00924   0.02790
   S      4.68514   0.90176   4.55661   0.00834   0.00319  -0.02397
   S      3.19294   3.57016   4.59822  -0.00682   0.00224  -0.00219
   S      1.56454   6.39162   4.59760  -0.00421   0.00179   0.00062
   S      7.81265   0.90297   4.55678   0.01021  -0.00498   0.03211
   S      6.24994   3.61207   4.55660   0.00208  -0.00301  -0.00744
   S      4.69105   6.31719   4.56327  -0.00132   0.01461  -0.02204
freq: 335.80 cm-1
PRIMCOORD 81
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00008   0.00003   0.00102
   Mo     0.00516   1.79433   3.00064   0.00012   0.00035   0.00053
   Mo    -1.56638   4.51841   3.00023   0.00034  -0.00015   0.00006
   Mo    -3.12139   7.21575   3.00890  -0.00004   0.00005   0.00174
   Mo     3.12065   1.79512   3.00058  -0.00012   0.00041   0.00029
   Mo     1.56384   4.51072   3.02403   0.00004  -0.00004   0.00208
   Mo    -0.00793   7.21773   3.00021   0.00027  -0.00019   0.00010
   Mo     6.24888   1.80581   3.00563   0.00003  -0.00001  -0.00182
   Mo     4.69403   4.52027   3.00057  -0.00040  -0.00013   0.00022
   Mo     3.13697   7.21877   3.00061  -0.00023  -0.00023   0.00050
   Mo     1.56258   0.90457   9.15540  -0.00000  -0.00008   0.00154
   Mo    -0.01173   3.60062   9.16982   0.00054   0.00022  -0.00026
   Mo    -1.55765   6.31300   9.15500  -0.00014   0.00005   0.00119
   Mo     4.68445   0.90214   9.15562   0.00047   0.00025  -0.00135
   Mo     3.13859   3.60162   9.17010  -0.00053   0.00029  -0.00017
   Mo     1.56430   6.33038   9.16981   0.00006  -0.00061  -0.00026
   Mo     7.81237   0.90321   9.15602  -0.00045   0.00028  -0.00109
   Mo     6.24934   3.61261   9.15561   0.00003  -0.00053  -0.00141
   Mo     4.68630   6.31501   9.15538   0.00011   0.00003   0.00151
   S     -0.00160   1.80798   7.60389  -0.01480   0.00298   0.00536
   S     -1.55807   4.50636   7.60358  -0.00674  -0.01203   0.00163
   S     -3.12173   7.21602   7.59858   0.00235  -0.00168   0.01388
   S      3.12649   1.80932   7.60392   0.01603   0.00140   0.00474
   S      1.56349   4.51099   7.64304  -0.00052   0.00029  -0.00364
   S      0.00674   7.21667   7.60357   0.00733   0.01146   0.00200
   S      6.24834   1.80620   7.60043  -0.00120   0.00089  -0.03124
   S      4.68472   4.50824   7.60391   0.00729  -0.01452   0.00431
   S      3.12184   7.21792   7.60387  -0.00995   0.01134   0.00529
   S      1.56306   0.89780   1.44776   0.00138   0.01147   0.01254
   S      0.01534   3.61542   1.46569   0.00724   0.00693  -0.00209
   S     -1.56299   6.31599   1.44722   0.01136  -0.00702   0.01025
   S      4.68840   0.90363   1.44573   0.01298   0.00627  -0.00881
   S      3.11286   3.61638   1.46586  -0.00825   0.00513  -0.00216
   S      1.56494   6.29940   1.46568  -0.00207  -0.00977  -0.00191
   S      7.80974   0.90463   1.44613  -0.01432   0.00802  -0.00573
   S      6.24994   3.60829   1.44573   0.00082  -0.01387  -0.00954
   S      4.69233   6.31784   1.44774  -0.00921  -0.00736   0.01241
   S     -0.00026   1.79581  10.71693   0.01726  -0.00051   0.00551
   S     -1.56835   4.51385  10.71674   0.01018   0.01368   0.00159
   S     -3.12176   7.21605  10.70497  -0.00173   0.00141   0.01425
   S      3.12501   1.79676  10.71705  -0.01882   0.00157   0.00479
   S      1.56314   4.51121  10.71114   0.00092  -0.00022  -0.01148
   S     -0.00487   7.22185  10.71672  -0.00677  -0.01540   0.00181
   S      6.24804   1.80638  10.70763   0.00147  -0.00103  -0.02956
   S      4.69486   4.51582  10.71704  -0.01125   0.01535   0.00428
   S      3.13305   7.22286  10.71691   0.00871  -0.01477   0.00523
   S      1.56299   0.89924   4.56329  -0.00144  -0.01686   0.01289
   S     -0.06471   3.56968   4.59761   0.00747   0.00181  -0.01013
   S     -1.56181   6.31532   4.56305  -0.01564   0.00947   0.01044
   S      4.68514   0.90176   4.55661  -0.00451  -0.00183  -0.00793
   S      3.19294   3.57016   4.59822  -0.00651   0.00353  -0.01020
   S      1.56454   6.39162   4.59760   0.00197  -0.00733  -0.01013
   S      7.81265   0.90297   4.55678   0.00568  -0.00320  -0.00470
   S      6.24994   3.61207   4.55660  -0.00060   0.00441  -0.00860
   S      4.69105   6.31719   4.56327   0.01372   0.01000   0.01262
freq: 336.34 cm-1
PRIMCOORD 82
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00112   0.00083  -0.00016
   Mo     0.00516   1.79433   3.00064   0.00009  -0.00028   0.00165
   Mo    -1.56638   4.51841   3.00023  -0.00010  -0.00019  -0.00174
   Mo    -3.12139   7.21575   3.00890  -0.00075   0.00055  -0.00026
   Mo     3.12065   1.79512   3.00058  -0.00012   0.00025   0.00030
   Mo     1.56384   4.51072   3.02403   0.00036  -0.00025  -0.00014
   Mo    -0.00793   7.21773   3.00021   0.00004   0.00020  -0.00156
   Mo     6.24888   1.80581   3.00563   0.00014  -0.00009   0.00029
   Mo     4.69403   4.52027   3.00057  -0.00028  -0.00007  -0.00013
   Mo     3.13697   7.21877   3.00061   0.00032   0.00011   0.00140
   Mo     1.56258   0.90457   9.15540   0.00003   0.00010   0.00132
   Mo    -0.01173   3.60062   9.16982   0.00010  -0.00051  -0.00026
   Mo    -1.55765   6.31300   9.15500  -0.00016   0.00008  -0.00262
   Mo     4.68445   0.90214   9.15562   0.00014  -0.00042  -0.00048
   Mo     3.13859   3.60162   9.17010  -0.00016   0.00003   0.00054
   Mo     1.56430   6.33038   9.16981   0.00044   0.00020  -0.00033
   Mo     7.81237   0.90321   9.15602  -0.00003  -0.00005   0.00189
   Mo     6.24934   3.61261   9.15561   0.00038   0.00011  -0.00088
   Mo     4.68630   6.31501   9.15538  -0.00004  -0.00008   0.00081
   S     -0.00160   1.80798   7.60389   0.00037   0.01126   0.01286
   S     -1.55807   4.50636   7.60358  -0.00263   0.01531  -0.01877
   S     -3.12173   7.21602   7.59858   0.02011  -0.01470  -0.00192
   S      3.12649   1.80932   7.60392   0.00974  -0.00091   0.00784
   S      1.56349   4.51099   7.64304  -0.00549   0.00410   0.00038
   S      0.00674   7.21667   7.60357  -0.01379  -0.00803  -0.01766
   S      6.24834   1.80620   7.60043  -0.01019   0.00811   0.00353
   S      4.68472   4.50824   7.60391   0.00761  -0.00578   0.00363
   S      3.12184   7.21792   7.60387  -0.00742  -0.00804   0.00974
   S      1.56306   0.89780   1.44776   0.00775  -0.00898   0.00982
   S      0.01534   3.61542   1.46569  -0.01208   0.01791   0.00128
   S     -1.56299   6.31599   1.44722   0.00874  -0.00641  -0.01991
   S      4.68840   0.90363   1.44573   0.00098  -0.01294  -0.00433
   S      3.11286   3.61638   1.46586   0.00013   0.00295  -0.00255
   S      1.56494   6.29940   1.46568  -0.01889   0.00188   0.00180
   S      7.80974   0.90463   1.44613  -0.00757   0.00263   0.01491
   S      6.24994   3.60829   1.44573   0.01022   0.00768  -0.00737
   S      4.69233   6.31784   1.44774   0.01012  -0.00435   0.00619
   S     -0.00026   1.79581  10.71693  -0.00401  -0.01239   0.01296
   S     -1.56835   4.51385  10.71674   0.00126  -0.01112  -0.01888
   S     -3.12176   7.21605  10.70497  -0.01571   0.01196  -0.00189
   S      3.12501   1.79676  10.71705  -0.00947   0.00491   0.00784
   S      1.56314   4.51121  10.71114   0.00919  -0.00640   0.00123
   S     -0.00487   7.22185  10.71672   0.00947   0.00723  -0.01777
   S      6.24804   1.80638  10.70763   0.01296  -0.00970   0.00330
   S      4.69486   4.51582  10.71704  -0.01078   0.00376   0.00369
   S      3.13305   7.22286  10.71691   0.00684   0.01192   0.00987
   S      1.56299   0.89924   4.56329  -0.00910   0.00716   0.01003
   S     -0.06471   3.56968   4.59761   0.00983  -0.01733   0.00071
   S     -1.56181   6.31532   4.56305  -0.00532   0.00471  -0.02063
   S      4.68514   0.90176   4.55661  -0.00002   0.00834  -0.00421
   S      3.19294   3.57016   4.59822   0.00021  -0.00302   0.00111
   S      1.56454   6.39162   4.59760   0.01748   0.00000   0.00062
   S      7.81265   0.90297   4.55678   0.00654  -0.00274   0.01403
   S      6.24994   3.61207   4.55660  -0.00625  -0.00595  -0.00697
   S      4.69105   6.31719   4.56327  -0.01000   0.00639   0.00642
freq: 336.41 cm-1
PRIMCOORD 83
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00081  -0.00108  -0.00001
   Mo     0.00516   1.79433   3.00064  -0.00016  -0.00023  -0.00087
   Mo    -1.56638   4.51841   3.00023  -0.00034   0.00014   0.00065
   Mo    -3.12139   7.21575   3.00890  -0.00056  -0.00074  -0.00000
   Mo     3.12065   1.79512   3.00058   0.00016   0.00019  -0.00190
   Mo     1.56384   4.51072   3.02403   0.00025   0.00032   0.00005
   Mo    -0.00793   7.21773   3.00021   0.00032  -0.00017  -0.00103
   Mo     6.24888   1.80581   3.00563   0.00013   0.00015   0.00004
   Mo     4.69403   4.52027   3.00057   0.00000   0.00022   0.00193
   Mo     3.13697   7.21877   3.00061  -0.00005  -0.00022   0.00126
   Mo     1.56258   0.90457   9.15540   0.00005  -0.00013  -0.00199
   Mo    -0.01173   3.60062   9.16982  -0.00023   0.00011  -0.00047
   Mo    -1.55765   6.31300   9.15500   0.00002   0.00008  -0.00029
   Mo     4.68445   0.90214   9.15562  -0.00015   0.00012  -0.00172
   Mo     3.13859   3.60162   9.17010   0.00022   0.00044   0.00008
   Mo     1.56430   6.33038   9.16981   0.00033  -0.00014   0.00037
   Mo     7.81237   0.90321   9.15602   0.00022   0.00039   0.00017
   Mo     6.24934   3.61261   9.15561   0.00026  -0.00006   0.00152
   Mo     4.68630   6.31501   9.15538  -0.00017  -0.00006   0.00226
   S     -0.00160   1.80798   7.60389   0.01258  -0.00283  -0.01222
   S     -1.55807   4.50636   7.60358   0.00985   0.00395   0.00183
   S     -3.12173   7.21602   7.59858   0.01488   0.01955  -0.00001
   S      3.12649   1.80932   7.60392  -0.00453  -0.01189  -0.01644
   S      1.56349   4.51099   7.64304  -0.00384  -0.00515   0.00000
   S      0.00674   7.21667   7.60357  -0.00487   0.00906  -0.00596
   S      6.24834   1.80620   7.60043  -0.00789  -0.01135  -0.00005
   S      4.68472   4.50824   7.60391  -0.00641  -0.01181   0.01801
   S      3.12184   7.21792   7.60387  -0.01100   0.00871   0.01474
   S      1.56306   0.89780   1.44776   0.00624   0.00979  -0.01434
   S      0.01534   3.61542   1.46569   0.00351  -0.00874   0.00233
   S     -1.56299   6.31599   1.44722   0.00648   0.00832  -0.00215
   S      4.68840   0.90363   1.44573  -0.01100  -0.00046  -0.01378
   S      3.11286   3.61638   1.46586  -0.01205  -0.02009  -0.00035
   S      1.56494   6.29940   1.46568  -0.01422  -0.00149  -0.00209
   S      7.80974   0.90463   1.44613   0.00534   0.01133   0.00174
   S      6.24994   3.60829   1.44573   0.00763  -0.00827   0.01224
   S      4.69233   6.31784   1.44774   0.00772   0.00920   0.01646
   S     -0.00026   1.79581  10.71693  -0.01180  -0.00112  -0.01233
   S     -1.56835   4.51385  10.71674  -0.01304  -0.00342   0.00176
   S     -3.12176   7.21605  10.70497  -0.01168  -0.01601  -0.00007
   S      3.12501   1.79676  10.71705   0.00118   0.01155  -0.01656
   S      1.56314   4.51121  10.71114   0.00634   0.00787   0.00006
   S     -0.00487   7.22185  10.71672   0.00527  -0.01220  -0.00602
   S      6.24804   1.80638  10.70763   0.00997   0.01345  -0.00003
   S      4.69486   4.51582  10.71704   0.00647   0.00799   0.01822
   S      3.13305   7.22286  10.71691   0.00703  -0.00845   0.01491
   S      1.56299   0.89924   4.56329  -0.00722  -0.00689  -0.01484
   S     -0.06471   3.56968   4.59761  -0.00362   0.00789  -0.00038
   S     -1.56181   6.31532   4.56305  -0.00693  -0.00998  -0.00230
   S      4.68514   0.90176   4.55661   0.00860   0.00132  -0.01305
   S      3.19294   3.57016   4.59822   0.01087   0.01869  -0.00013
   S      1.56454   6.39162   4.59760   0.01309   0.00058   0.00008
   S      7.81265   0.90297   4.55678  -0.00316  -0.00713   0.00179
   S      6.24994   3.61207   4.55660  -0.00472   0.00689   0.01169
   S      4.69105   6.31719   4.56327  -0.00451  -0.00821   0.01709
freq: 339.03 cm-1
PRIMCOORD 84
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00062   0.00065   0.00003
   Mo     0.00516   1.79433   3.00064   0.00035  -0.00010  -0.00008
   Mo    -1.56638   4.51841   3.00023   0.00007  -0.00047   0.00009
   Mo    -3.12139   7.21575   3.00890  -0.00044   0.00050   0.00010
   Mo     3.12065   1.79512   3.00058  -0.00026  -0.00045   0.00026
   Mo     1.56384   4.51072   3.02403  -0.00092   0.00136  -0.00002
   Mo    -0.00793   7.21773   3.00021   0.00055   0.00009  -0.00031
   Mo     6.24888   1.80581   3.00563  -0.00011   0.00012  -0.00009
   Mo     4.69403   4.52027   3.00057   0.00022   0.00016   0.00043
   Mo     3.13697   7.21877   3.00061  -0.00011  -0.00018  -0.00036
   Mo     1.56258   0.90457   9.15540   0.00028   0.00001  -0.00075
   Mo    -0.01173   3.60062   9.16982   0.00009   0.00005   0.00028
   Mo    -1.55765   6.31300   9.15500  -0.00015  -0.00019   0.00081
   Mo     4.68445   0.90214   9.15562  -0.00004   0.00026  -0.00022
   Mo     3.13859   3.60162   9.17010   0.00010  -0.00008  -0.00264
   Mo     1.56430   6.33038   9.16981   0.00000  -0.00016   0.00237
   Mo     7.81237   0.90321   9.15602   0.00010   0.00006   0.00172
   Mo     6.24934   3.61261   9.15561  -0.00015  -0.00000  -0.00148
   Mo     4.68630   6.31501   9.15538   0.00023  -0.00040  -0.00011
   S     -0.00160   1.80798   7.60389   0.01987  -0.00242   0.00749
   S     -1.55807   4.50636   7.60358  -0.00605  -0.01698  -0.00373
   S     -3.12173   7.21602   7.59858  -0.01389   0.01927  -0.00048
   S      3.12649   1.80932   7.60392   0.00227   0.00006  -0.01335
   S      1.56349   4.51099   7.64304   0.00075  -0.00088   0.00003
   S      0.00674   7.21667   7.60357   0.00022   0.00322   0.01005
   S      6.24834   1.80620   7.60043  -0.02265   0.03020   0.00048
   S      4.68472   4.50824   7.60391   0.00515  -0.01570  -0.01770
   S      3.12184   7.21792   7.60387   0.01357  -0.01617   0.01714
   S      1.56306   0.89780   1.44776  -0.00409  -0.00291   0.00815
   S      0.01534   3.61542   1.46569  -0.00211   0.00264   0.00062
   S     -1.56299   6.31599   1.44722   0.00527   0.00069  -0.00900
   S      4.68840   0.90363   1.44573   0.00491  -0.00739   0.00055
   S      3.11286   3.61638   1.46586  -0.00139   0.00179  -0.00303
   S      1.56494   6.29940   1.46568  -0.00230   0.00120   0.00206
   S      7.80974   0.90463   1.44613  -0.00118  -0.00316  -0.00808
   S      6.24994   3.60829   1.44573   0.00576  -0.00218   0.00664
   S      4.69233   6.31784   1.44774  -0.00346   0.00659   0.00208
   S     -0.00026   1.79581  10.71693   0.00314   0.00583   0.00764
   S     -1.56835   4.51385  10.71674  -0.00223  -0.00508  -0.00376
   S     -3.12176   7.21605  10.70497  -0.00139   0.00011  -0.00065
   S      3.12501   1.79676  10.71705  -0.01111  -0.02372  -0.01329
   S      1.56314   4.51121  10.71114  -0.01701   0.02130   0.00014
   S     -0.00487   7.22185  10.71672   0.02429   0.00014   0.01000
   S      6.24804   1.80638  10.70763   0.00780  -0.01205   0.00035
   S      4.69486   4.51582  10.71704   0.01915   0.02033  -0.01760
   S      3.13305   7.22286  10.71691  -0.02330  -0.00588   0.01712
   S      1.56299   0.89924   4.56329   0.00306   0.00051   0.00831
   S     -0.06471   3.56968   4.59761   0.00073  -0.00011  -0.00054
   S     -1.56181   6.31532   4.56305  -0.00329  -0.00138  -0.00908
   S      4.68514   0.90176   4.55661  -0.00244   0.00387   0.00053
   S      3.19294   3.57016   4.59822   0.00286  -0.00168   0.00442
   S      1.56454   6.39162   4.59760   0.00057  -0.00279  -0.00398
   S      7.81265   0.90297   4.55678  -0.00053   0.00228  -0.00835
   S      6.24994   3.61207   4.55660  -0.00273   0.00221   0.00666
   S      4.69105   6.31719   4.56327   0.00344  -0.00466   0.00219
freq: 339.11 cm-1
PRIMCOORD 85
     55   1
   Ni     1.56384   4.51074   5.57619   0.00081   0.00047  -0.00001
   Mo     0.00516   1.79433   3.00064   0.00020  -0.00045   0.00032
   Mo    -1.56638   4.51841   3.00023  -0.00026   0.00033   0.00041
   Mo    -3.12139   7.21575   3.00890   0.00056   0.00036  -0.00001
   Mo     3.12065   1.79512   3.00058  -0.00029   0.00003  -0.00015
   Mo     1.56384   4.51072   3.02403   0.00126   0.00104   0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00006  -0.00022  -0.00026
   Mo     6.24888   1.80581   3.00563   0.00015   0.00009   0.00002
   Mo     4.69403   4.52027   3.00057  -0.00012  -0.00053  -0.00004
   Mo     3.13697   7.21877   3.00061  -0.00052   0.00018  -0.00025
   Mo     1.56258   0.90457   9.15540  -0.00037   0.00006  -0.00060
   Mo    -0.01173   3.60062   9.16982  -0.00012  -0.00006  -0.00298
   Mo    -1.55765   6.31300   9.15500  -0.00021  -0.00046  -0.00037
   Mo     4.68445   0.90214   9.15562  -0.00008   0.00002   0.00172
   Mo     3.13859   3.60162   9.17010  -0.00010  -0.00000   0.00113
   Mo     1.56430   6.33038   9.16981   0.00001  -0.00005   0.00185
   Mo     7.81237   0.90321   9.15602   0.00002   0.00019  -0.00067
   Mo     6.24934   3.61261   9.15561   0.00021   0.00005  -0.00104
   Mo     4.68630   6.31501   9.15538   0.00009  -0.00005   0.00090
   S     -0.00160   1.80798   7.60389  -0.00804   0.00046  -0.01621
   S     -1.55807   4.50636   7.60358  -0.00352  -0.01120  -0.01714
   S     -3.12173   7.21602   7.59858   0.01900   0.01479   0.00007
   S      3.12649   1.80932   7.60392  -0.02128  -0.00251   0.01152
   S      1.56349   4.51099   7.64304  -0.00091  -0.00060   0.00000
   S      0.00674   7.21667   7.60357  -0.01431  -0.01774   0.01451
   S      6.24834   1.80620   7.60043   0.03000   0.02243  -0.00008
   S      4.68472   4.50824   7.60391   0.00485  -0.01385   0.00149
   S      3.12184   7.21792   7.60387  -0.00481   0.00862   0.00583
   S      1.56306   0.89780   1.44776   0.00531  -0.00243   0.00552
   S      0.01534   3.61542   1.46569   0.00189   0.00109  -0.00307
   S     -1.56299   6.31599   1.44722   0.00165   0.00648   0.00430
   S      4.68840   0.90363   1.44573  -0.00059  -0.00128  -0.00789
   S      3.11286   3.61638   1.46586   0.00265   0.00202   0.00163
   S      1.56494   6.29940   1.46568   0.00303   0.00099   0.00161
   S      7.80974   0.90463   1.44613  -0.00428  -0.00731   0.00313
   S      6.24994   3.60829   1.44573  -0.00771  -0.00084   0.00503
   S      4.69233   6.31784   1.44774  -0.00409  -0.00096  -0.01022
   S     -0.00026   1.79581  10.71693   0.01045  -0.02677  -0.01618
   S     -1.56835   4.51385  10.71674  -0.01983   0.02285  -0.01720
   S     -3.12176   7.21605  10.70497   0.00202   0.00006  -0.00001
   S      3.12501   1.79676  10.71705  -0.00068   0.01331   0.01150
   S      1.56314   4.51121  10.71114   0.02321   0.01617   0.00010
   S     -0.00487   7.22185  10.71672   0.01712  -0.00685   0.01457
   S      6.24804   1.80638  10.70763  -0.00958  -0.00858  -0.00002
   S      4.69486   4.51582  10.71704  -0.00351  -0.01108   0.00150
   S      3.13305   7.22286  10.71691  -0.01839   0.00157   0.00563
   S      1.56299   0.89924   4.56329  -0.00387   0.00110   0.00568
   S     -0.06471   3.56968   4.59761  -0.00326  -0.00168   0.00489
   S     -1.56181   6.31532   4.56305  -0.00190  -0.00463   0.00443
   S      4.68514   0.90176   4.55661   0.00132   0.00136  -0.00810
   S      3.19294   3.57016   4.59822  -0.00166   0.00032  -0.00186
   S      1.56454   6.39162   4.59760  -0.00067  -0.00210  -0.00300
   S      7.81265   0.90297   4.55678   0.00236   0.00356   0.00324
   S      6.24994   3.61207   4.55660   0.00376   0.00121   0.00509
   S      4.69105   6.31719   4.56327   0.00171  -0.00042  -0.01030
freq: 340.21 cm-1
PRIMCOORD 86
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00253   0.00078   0.00004
   Mo     0.00516   1.79433   3.00064   0.00048   0.00101   0.00097
   Mo    -1.56638   4.51841   3.00023   0.00038  -0.00060   0.00054
   Mo    -3.12139   7.21575   3.00890  -0.00066   0.00022  -0.00002
   Mo     3.12065   1.79512   3.00058   0.00025  -0.00127  -0.00111
   Mo     1.56384   4.51072   3.02403   0.00214  -0.00057  -0.00003
   Mo    -0.00793   7.21773   3.00021   0.00033   0.00036   0.00000
   Mo     6.24888   1.80581   3.00563  -0.00046   0.00014  -0.00005
   Mo     4.69403   4.52027   3.00057   0.00097   0.00057  -0.00095
   Mo     3.13697   7.21877   3.00061  -0.00023  -0.00075   0.00062
   Mo     1.56258   0.90457   9.15540  -0.00011   0.00006  -0.00000
   Mo    -0.01173   3.60062   9.16982   0.00053  -0.00005   0.00000
   Mo    -1.55765   6.31300   9.15500  -0.00019   0.00006   0.00003
   Mo     4.68445   0.90214   9.15562  -0.00013   0.00039   0.00028
   Mo     3.13859   3.60162   9.17010   0.00055  -0.00019  -0.00021
   Mo     1.56430   6.33038   9.16981   0.00040  -0.00021   0.00015
   Mo     7.81237   0.90321   9.15602  -0.00002  -0.00010  -0.00033
   Mo     6.24934   3.61261   9.15561  -0.00055  -0.00005   0.00012
   Mo     4.68630   6.31501   9.15538  -0.00018  -0.00000  -0.00004
   S     -0.00160   1.80798   7.60389   0.00217   0.02672  -0.00036
   S     -1.55807   4.50636   7.60358  -0.01139  -0.02331   0.00065
   S     -3.12173   7.21602   7.59858   0.01050  -0.00246   0.00012
   S      3.12649   1.80932   7.60392  -0.01253  -0.02366  -0.00063
   S      1.56349   4.51099   7.64304   0.00799  -0.00255  -0.00003
   S      0.00674   7.21667   7.60357   0.00156   0.02514   0.00145
   S      6.24834   1.80620   7.60043   0.01099  -0.00236   0.00035
   S      4.68472   4.50824   7.60391   0.00269   0.02573  -0.00131
   S      3.12184   7.21792   7.60387  -0.01227  -0.02318  -0.00012
   S      1.56306   0.89780   1.44776   0.00675   0.00058   0.00157
   S      0.01534   3.61542   1.46569  -0.00715  -0.00436   0.00623
   S     -1.56299   6.31599   1.44722  -0.00074   0.00278  -0.00440
   S      4.68840   0.90363   1.44573  -0.00100  -0.00570  -0.00107
   S      3.11286   3.61638   1.46586  -0.01010   0.00608  -0.00882
   S      1.56494   6.29940   1.46568   0.00000   0.00355   0.00268
   S      7.80974   0.90463   1.44613  -0.00397   0.00369   0.00094
   S      6.24994   3.60829   1.44573   0.00536   0.00139  -0.00018
   S      4.69233   6.31784   1.44774   0.00109  -0.00523   0.00294
   S     -0.00026   1.79581  10.71693   0.01183  -0.01130  -0.00044
   S     -1.56835   4.51385  10.71674   0.01734   0.00539  -0.00069
   S     -3.12176   7.21605  10.70497  -0.02632   0.00752  -0.00002
   S      3.12501   1.79676  10.71705   0.01714   0.00202   0.00024
   S      1.56314   4.51121  10.71114  -0.03142   0.00988  -0.00019
   S     -0.00487   7.22185  10.71672   0.01178  -0.01326   0.00025
   S      6.24804   1.80638  10.70763  -0.02932   0.00799   0.00040
   S      4.69486   4.51582  10.71704   0.01402  -0.01233  -0.00004
   S      3.13305   7.22286  10.71691   0.01468   0.00423   0.00044
   S      1.56299   0.89924   4.56329  -0.01227  -0.00173   0.00160
   S     -0.06471   3.56968   4.59761   0.00136   0.00355   0.00063
   S     -1.56181   6.31532   4.56305   0.00384  -0.00566  -0.00447
   S      4.68514   0.90176   4.55661   0.00449   0.00097   0.00109
   S      3.19294   3.57016   4.59822   0.00341  -0.00272  -0.00059
   S      1.56454   6.39162   4.59760  -0.00339  -0.00138   0.00005
   S      7.81265   0.90297   4.55678   0.00599  -0.00269  -0.00203
   S      6.24994   3.61207   4.55660   0.00175  -0.00160   0.00080
   S      4.69105   6.31719   4.56327  -0.00069   0.00986   0.00301
freq: 340.29 cm-1
PRIMCOORD 87
     55   1
   Ni     1.56384   4.51074   5.57619   0.00073   0.00266  -0.00007
   Mo     0.00516   1.79433   3.00064   0.00031  -0.00075  -0.00059
   Mo    -1.56638   4.51841   3.00023  -0.00118   0.00015  -0.00094
   Mo    -3.12139   7.21575   3.00890   0.00018   0.00072  -0.00013
   Mo     3.12065   1.79512   3.00058  -0.00053  -0.00008   0.00002
   Mo     1.56384   4.51072   3.02403  -0.00063  -0.00209  -0.00000
   Mo    -0.00793   7.21773   3.00021   0.00097  -0.00084   0.00112
   Mo     6.24888   1.80581   3.00563   0.00012   0.00047   0.00010
   Mo     4.69403   4.52027   3.00057   0.00082  -0.00021  -0.00053
   Mo     3.13697   7.21877   3.00061  -0.00098  -0.00054   0.00096
   Mo     1.56258   0.90457   9.15540   0.00004   0.00022  -0.00025
   Mo    -0.01173   3.60062   9.16982  -0.00023  -0.00050  -0.00004
   Mo    -1.55765   6.31300   9.15500  -0.00002   0.00003   0.00010
   Mo     4.68445   0.90214   9.15562  -0.00025   0.00043  -0.00007
   Mo     3.13859   3.60162   9.17010  -0.00009  -0.00053  -0.00014
   Mo     1.56430   6.33038   9.16981  -0.00013  -0.00059   0.00023
   Mo     7.81237   0.90321   9.15602   0.00028   0.00049  -0.00007
   Mo     6.24934   3.61261   9.15561   0.00018  -0.00001  -0.00004
   Mo     4.68630   6.31501   9.15538   0.00012   0.00010   0.00028
   S     -0.00160   1.80798   7.60389   0.02592  -0.00230  -0.00153
   S     -1.55807   4.50636   7.60358  -0.02413   0.01103  -0.00120
   S     -3.12173   7.21602   7.59858  -0.00314  -0.00920   0.00066
   S      3.12649   1.80932   7.60392  -0.02283   0.01225  -0.00163
   S      1.56349   4.51099   7.64304  -0.00237  -0.00885   0.00004
   S      0.00674   7.21667   7.60357   0.02598  -0.00238   0.00206
   S      6.24834   1.80620   7.60043  -0.00321  -0.00872  -0.00046
   S      4.68472   4.50824   7.60391   0.02666  -0.00308  -0.00050
   S      3.12184   7.21792   7.60387  -0.02278   0.01157   0.00242
   S      1.56306   0.89780   1.44776  -0.00159   0.00179   0.00439
   S      0.01534   3.61542   1.46569   0.00755   0.00439  -0.00653
   S     -1.56299   6.31599   1.44722  -0.00411  -0.00536  -0.00198
   S      4.68840   0.90363   1.44573   0.00481  -0.00228   0.00056
   S      3.11286   3.61638   1.46586  -0.00297   0.00074  -0.00228
   S      1.56494   6.29940   1.46568   0.00026   0.01250   0.00933
   S      7.80974   0.90463   1.44613  -0.00366  -0.00545   0.00010
   S      6.24994   3.60829   1.44573  -0.00120   0.00585   0.00025
   S      4.69233   6.31784   1.44774   0.00375  -0.00239  -0.00397
   S     -0.00026   1.79581  10.71693  -0.01360  -0.01315   0.00014
   S     -1.56835   4.51385  10.71674   0.00289  -0.01443  -0.00111
   S     -3.12176   7.21605  10.70497   0.00741   0.02569   0.00051
   S      3.12501   1.79676  10.71705   0.00534  -0.01744  -0.00033
   S      1.56314   4.51121  10.71114   0.00894   0.03363   0.00017
   S     -0.00487   7.22185  10.71672  -0.00979  -0.01348   0.00116
   S      6.24804   1.80638  10.70763   0.00830   0.02740  -0.00028
   S      4.69486   4.51582  10.71704  -0.01178  -0.00880  -0.00106
   S      3.13305   7.22286  10.71691   0.00235  -0.01899   0.00081
   S      1.56299   0.89924   4.56329   0.00380  -0.00542   0.00455
   S     -0.06471   3.56968   4.59761  -0.00463   0.00110  -0.00018
   S     -1.56181   6.31532   4.56305   0.00802   0.00860  -0.00200
   S      4.68514   0.90176   4.55661  -0.00338  -0.00283  -0.00160
   S      3.19294   3.57016   4.59822   0.00295   0.00227   0.00025
   S      1.56454   6.39162   4.59760   0.00139  -0.00455   0.00044
   S      7.81265   0.90297   4.55678   0.00008  -0.00242  -0.00065
   S      6.24994   3.61207   4.55660  -0.00016  -0.00640   0.00362
   S      4.69105   6.31719   4.56327  -0.00934   0.00480  -0.00407
freq: 341.14 cm-1
PRIMCOORD 88
     55   1
   Ni     1.56384   4.51074   5.57619   0.00001   0.00009   0.00238
   Mo     0.00516   1.79433   3.00064  -0.00029   0.00023   0.00015
   Mo    -1.56638   4.51841   3.00023   0.00001  -0.00037  -0.00011
   Mo    -3.12139   7.21575   3.00890   0.00002  -0.00001   0.00350
   Mo     3.12065   1.79512   3.00058   0.00029   0.00028  -0.00003
   Mo     1.56384   4.51072   3.02403   0.00005  -0.00013  -0.00065
   Mo    -0.00793   7.21773   3.00021   0.00038   0.00014  -0.00006
   Mo     6.24888   1.80581   3.00563  -0.00001   0.00003  -0.00326
   Mo     4.69403   4.52027   3.00057  -0.00005  -0.00041  -0.00004
   Mo     3.13697   7.21877   3.00061  -0.00040   0.00013   0.00020
   Mo     1.56258   0.90457   9.15540   0.00002  -0.00018  -0.00150
   Mo    -0.01173   3.60062   9.16982   0.00038   0.00024  -0.00083
   Mo    -1.55765   6.31300   9.15500  -0.00015   0.00008  -0.00140
   Mo     4.68445   0.90214   9.15562   0.00022   0.00017   0.00196
   Mo     3.13859   3.60162   9.17010  -0.00036   0.00018  -0.00072
   Mo     1.56430   6.33038   9.16981  -0.00005  -0.00050  -0.00085
   Mo     7.81237   0.90321   9.15602  -0.00026   0.00019   0.00179
   Mo     6.24934   3.61261   9.15561  -0.00001  -0.00028   0.00197
   Mo     4.68630   6.31501   9.15538   0.00018   0.00009  -0.00149
   S     -0.00160   1.80798   7.60389   0.01496   0.00134   0.00021
   S     -1.55807   4.50636   7.60358   0.00900   0.01236   0.00180
   S     -3.12173   7.21602   7.59858  -0.00055  -0.00030  -0.02228
   S      3.12649   1.80932   7.60392  -0.01606   0.00294   0.00106
   S      1.56349   4.51099   7.64304  -0.00002  -0.00045  -0.00075
   S      0.00674   7.21667   7.60357  -0.00438  -0.01429   0.00181
   S      6.24834   1.80620   7.60043   0.00110  -0.00134   0.01924
   S      4.68472   4.50824   7.60391  -0.00895   0.01218   0.00122
   S      3.12184   7.21792   7.60387   0.00506  -0.01238   0.00037
   S      1.56306   0.89780   1.44776   0.00084   0.01229   0.01326
   S      0.01534   3.61542   1.46569   0.00310   0.00254  -0.00317
   S     -1.56299   6.31599   1.44722   0.01074  -0.00648   0.01278
   S      4.68840   0.90363   1.44573   0.01774   0.00996  -0.01111
   S      3.11286   3.61638   1.46586  -0.00331   0.00178  -0.00305
   S      1.56494   6.29940   1.46568  -0.00077  -0.00333  -0.00271
   S      7.80974   0.90463   1.44613  -0.01858   0.01061  -0.00947
   S      6.24994   3.60829   1.44573   0.00012  -0.02011  -0.01123
   S      4.69233   6.31784   1.44774  -0.00987  -0.00695   0.01323
   S     -0.00026   1.79581  10.71693  -0.01566   0.00077   0.00030
   S     -1.56835   4.51385  10.71674  -0.00679  -0.01316   0.00178
   S     -3.12176   7.21605  10.70497   0.00125   0.00022  -0.01919
   S      3.12501   1.79676  10.71705   0.01573   0.00078   0.00133
   S      1.56314   4.51121  10.71114   0.00081   0.00080  -0.00617
   S     -0.00487   7.22185  10.71672   0.00685   0.01197   0.00169
   S      6.24804   1.80638  10.70763   0.00001   0.00111   0.01707
   S      4.69486   4.51582  10.71704   0.00593  -0.01428   0.00136
   S      3.13305   7.22286  10.71691  -0.00819   0.01168   0.00021
   S      1.56299   0.89924   4.56329  -0.00086  -0.02272   0.01423
   S     -0.06471   3.56968   4.59761   0.00190   0.00033  -0.00181
   S     -1.56181   6.31532   4.56305  -0.01961   0.01179   0.01383
   S      4.68514   0.90176   4.55661  -0.00974  -0.00558  -0.01282
   S      3.19294   3.57016   4.59822  -0.00167   0.00117  -0.00203
   S      1.56454   6.39162   4.59760   0.00084  -0.00199  -0.00170
   S      7.81265   0.90297   4.55678   0.01054  -0.00622  -0.01108
   S      6.24994   3.61207   4.55660  -0.00016   0.01088  -0.01272
   S      4.69105   6.31719   4.56327   0.01869   0.01224   0.01424
freq: 341.75 cm-1
PRIMCOORD 89
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00004   0.00005   0.00000
   Mo     0.00516   1.79433   3.00064   0.00020   0.00017  -0.00090
   Mo    -1.56638   4.51841   3.00023  -0.00012  -0.00022   0.00089
   Mo    -3.12139   7.21575   3.00890  -0.00012  -0.00008  -0.00001
   Mo     3.12065   1.79512   3.00058   0.00020  -0.00013   0.00084
   Mo     1.56384   4.51072   3.02403   0.00004  -0.00008   0.00000
   Mo    -0.00793   7.21773   3.00021  -0.00016  -0.00028  -0.00086
   Mo     6.24888   1.80581   3.00563   0.00002  -0.00009  -0.00001
   Mo     4.69403   4.52027   3.00057  -0.00006   0.00031  -0.00084
   Mo     3.13697   7.21877   3.00061  -0.00020   0.00034   0.00086
   Mo     1.56258   0.90457   9.15540  -0.00046   0.00003   0.00004
   Mo    -0.01173   3.60062   9.16982   0.00030  -0.00050  -0.00000
   Mo    -1.55765   6.31300   9.15500   0.00022   0.00042  -0.00000
   Mo     4.68445   0.90214   9.15562   0.00028  -0.00041   0.00004
   Mo     3.13859   3.60162   9.17010   0.00029   0.00043  -0.00002
   Mo     1.56430   6.33038   9.16981  -0.00049  -0.00001   0.00001
   Mo     7.81237   0.90321   9.15602   0.00027   0.00044   0.00004
   Mo     6.24934   3.61261   9.15561  -0.00057   0.00000  -0.00005
   Mo     4.68630   6.31501   9.15538   0.00025  -0.00043  -0.00000
   S     -0.00160   1.80798   7.60389   0.00026   0.00029   0.00152
   S     -1.55807   4.50636   7.60358  -0.00047   0.00051  -0.00138
   S     -3.12173   7.21602   7.59858   0.00002  -0.00063  -0.00001
   S      3.12649   1.80932   7.60392  -0.00037   0.00056  -0.00119
   S      1.56349   4.51099   7.64304  -0.00018  -0.00041  -0.00003
   S      0.00674   7.21667   7.60357   0.00038  -0.00034   0.00156
   S      6.24834   1.80620   7.60043  -0.00005   0.00003  -0.00001
   S      4.68472   4.50824   7.60391   0.00056  -0.00024   0.00086
   S      3.12184   7.21792   7.60387  -0.00021   0.00023  -0.00124
   S      1.56306   0.89780   1.44776  -0.02610   0.00015  -0.00028
   S      0.01534   3.61542   1.46569   0.01228  -0.02127  -0.00005
   S     -1.56299   6.31599   1.44722   0.01346   0.02313  -0.00002
   S      4.68840   0.90363   1.44573   0.01077  -0.01896   0.00016
   S      3.11286   3.61638   1.46586   0.01206   0.02088   0.00019
   S      1.56494   6.29940   1.46568  -0.02432   0.00020  -0.00006
   S      7.80974   0.90463   1.44613   0.01115   0.01895  -0.00038
   S      6.24994   3.60829   1.44573  -0.02222  -0.00013   0.00009
   S      4.69233   6.31784   1.44774   0.01318  -0.02279   0.00024
   S     -0.00026   1.79581  10.71693  -0.00045  -0.00030  -0.00020
   S     -1.56835   4.51385  10.71674   0.00040  -0.00010   0.00006
   S     -3.12176   7.21605  10.70497   0.00039   0.00054   0.00002
   S      3.12501   1.79676  10.71705   0.00006  -0.00055   0.00065
   S      1.56314   4.51121  10.71114   0.00009   0.00068  -0.00014
   S     -0.00487   7.22185  10.71672  -0.00033  -0.00015  -0.00045
   S      6.24804   1.80638  10.70763   0.00038  -0.00000   0.00003
   S      4.69486   4.51582  10.71704  -0.00045  -0.00001  -0.00063
   S      3.13305   7.22286  10.71691  -0.00010  -0.00006   0.00069
   S      1.56299   0.89924   4.56329  -0.02086  -0.00004  -0.00016
   S     -0.06471   3.56968   4.59761   0.01151  -0.01986   0.00014
   S     -1.56181   6.31532   4.56305   0.01079   0.01851  -0.00005
   S      4.68514   0.90176   4.55661   0.01173  -0.02053  -0.00025
   S      3.19294   3.57016   4.59822   0.01182   0.02029  -0.00008
   S      1.56454   6.39162   4.59760  -0.02306  -0.00008  -0.00007
   S      7.81265   0.90297   4.55678   0.01167   0.02030  -0.00006
   S      6.24994   3.61207   4.55660  -0.02401   0.00024   0.00033
   S      4.69105   6.31719   4.56327   0.01061  -0.01888   0.00018
freq: 342.41 cm-1
PRIMCOORD 90
     55   1
   Ni     1.56384   4.51074   5.57619   0.00167  -0.00039  -0.00003
   Mo     0.00516   1.79433   3.00064   0.00023  -0.00050   0.00152
   Mo    -1.56638   4.51841   3.00023  -0.00038   0.00001  -0.00205
   Mo    -3.12139   7.21575   3.00890  -0.00025   0.00022  -0.00017
   Mo     3.12065   1.79512   3.00058  -0.00003   0.00064   0.00024
   Mo     1.56384   4.51072   3.02403  -0.00075   0.00015   0.00004
   Mo    -0.00793   7.21773   3.00021  -0.00008   0.00024  -0.00203
   Mo     6.24888   1.80581   3.00563  -0.00018   0.00010   0.00014
   Mo     4.69403   4.52027   3.00057  -0.00054  -0.00032   0.00050
   Mo     3.13697   7.21877   3.00061   0.00035  -0.00002   0.00186
   Mo     1.56258   0.90457   9.15540  -0.00018  -0.00024  -0.00071
   Mo    -0.01173   3.60062   9.16982  -0.00103   0.00046  -0.00077
   Mo    -1.55765   6.31300   9.15500   0.00040  -0.00032   0.00140
   Mo     4.68445   0.90214   9.15562   0.00041  -0.00045   0.00166
   Mo     3.13859   3.60162   9.17010  -0.00091   0.00039   0.00111
   Mo     1.56430   6.33038   9.16981  -0.00107   0.00023  -0.00032
   Mo     7.81237   0.90321   9.15602   0.00023   0.00014  -0.00285
   Mo     6.24934   3.61261   9.15561   0.00078  -0.00005   0.00110
   Mo     4.68630   6.31501   9.15538   0.00026   0.00029  -0.00061
   S     -0.00160   1.80798   7.60389   0.00271  -0.00513  -0.01523
   S     -1.55807   4.50636   7.60358   0.01326  -0.01645   0.00420
   S     -3.12173   7.21602   7.59858  -0.02791   0.01243   0.00043
   S      3.12649   1.80932   7.60392  -0.00280  -0.00892   0.00838
   S      1.56349   4.51099   7.64304  -0.02217   0.00765  -0.00011
   S      0.00674   7.21667   7.60357   0.01904  -0.00121   0.00848
   S      6.24834   1.80620   7.60043   0.00006  -0.00108  -0.00057
   S      4.68472   4.50824   7.60391   0.00788   0.00998   0.00701
   S      3.12184   7.21792   7.60387   0.01107   0.00202  -0.01243
   S      1.56306   0.89780   1.44776   0.01120  -0.00386   0.00350
   S      0.01534   3.61542   1.46569  -0.00334   0.01467  -0.00173
   S     -1.56299   6.31599   1.44722   0.00681  -0.00281  -0.00806
   S      4.68840   0.90363   1.44573  -0.00276  -0.00654  -0.00896
   S      3.11286   3.61638   1.46586   0.00484  -0.00379   0.00203
   S      1.56494   6.29940   1.46568  -0.01585  -0.00124   0.00027
   S      7.80974   0.90463   1.44613  -0.00831   0.00376   0.01633
   S      6.24994   3.60829   1.44573   0.00277   0.00528  -0.00639
   S      4.69233   6.31784   1.44774   0.00954  -0.00694   0.00307
   S     -0.00026   1.79581  10.71693   0.01711   0.01672  -0.01526
   S     -1.56835   4.51385  10.71674  -0.01179  -0.00869   0.00749
   S     -3.12176   7.21605  10.70497   0.00091  -0.00262   0.00037
   S      3.12501   1.79676  10.71705   0.00670  -0.01056   0.00677
   S      1.56314   4.51121  10.71114   0.00906  -0.00247  -0.00034
   S     -0.00487   7.22185  10.71672   0.00094   0.01951   0.01117
   S      6.24804   1.80638  10.70763  -0.02455   0.00946  -0.00062
   S      4.69486   4.51582  10.71704   0.00612   0.00495   0.00435
   S      3.13305   7.22286  10.71691  -0.00357  -0.02650  -0.01399
   S      1.56299   0.89924   4.56329  -0.00870   0.00381   0.00357
   S     -0.06471   3.56968   4.59761   0.00568  -0.01430   0.00168
   S     -1.56181   6.31532   4.56305  -0.00624   0.00404  -0.00718
   S      4.68514   0.90176   4.55661   0.00134   0.00637  -0.01147
   S      3.19294   3.57016   4.59822  -0.00168   0.00340  -0.00241
   S      1.56454   6.39162   4.59760   0.01689   0.00066   0.00068
   S      7.81265   0.90297   4.55678   0.00600  -0.00375   0.01986
   S      6.24994   3.61207   4.55660  -0.00562  -0.00427  -0.00734
   S      4.69105   6.31719   4.56327  -0.00953   0.00426   0.00233
freq: 342.49 cm-1
PRIMCOORD 91
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00083  -0.00102  -0.00002
   Mo     0.00516   1.79433   3.00064   0.00025   0.00045   0.00177
   Mo    -1.56638   4.51841   3.00023   0.00037  -0.00044  -0.00122
   Mo    -3.12139   7.21575   3.00890   0.00006   0.00045  -0.00004
   Mo     3.12065   1.79512   3.00058  -0.00034  -0.00004   0.00231
   Mo     1.56384   4.51072   3.02403   0.00036   0.00034  -0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00050   0.00019   0.00056
   Mo     6.24888   1.80581   3.00563   0.00006   0.00018   0.00001
   Mo     4.69403   4.52027   3.00057   0.00005  -0.00029  -0.00236
   Mo     3.13697   7.21877   3.00061   0.00043   0.00031  -0.00100
   Mo     1.56258   0.90457   9.15540   0.00010  -0.00043  -0.00152
   Mo    -0.01173   3.60062   9.16982   0.00031   0.00097   0.00090
   Mo    -1.55765   6.31300   9.15500   0.00008   0.00005   0.00042
   Mo     4.68445   0.90214   9.15562   0.00010  -0.00028  -0.00241
   Mo     3.13859   3.60162   9.17010   0.00058   0.00090  -0.00001
   Mo     1.56430   6.33038   9.16981   0.00045   0.00067  -0.00086
   Mo     7.81237   0.90321   9.15602  -0.00038  -0.00059  -0.00039
   Mo     6.24934   3.61261   9.15561  -0.00040  -0.00000   0.00276
   Mo     4.68630   6.31501   9.15538  -0.00036  -0.00019   0.00109
   S     -0.00160   1.80798   7.60389   0.00720  -0.01809  -0.00225
   S     -1.55807   4.50636   7.60358   0.00086  -0.00041   0.01420
   S     -3.12173   7.21602   7.59858   0.01163   0.02826   0.00008
   S      3.12649   1.80932   7.60392  -0.00731  -0.01528  -0.01290
   S      1.56349   4.51099   7.64304   0.01018   0.01861   0.00001
   S      0.00674   7.21667   7.60357   0.00328   0.00058  -0.00972
   S      6.24834   1.80620   7.60043   0.00015  -0.00274  -0.00007
   S      4.68472   4.50824   7.60391  -0.01063  -0.01215   0.01184
   S      3.12184   7.21792   7.60387  -0.01581  -0.00040  -0.00123
   S      1.56306   0.89780   1.44776  -0.00502  -0.00767   0.00826
   S      0.01534   3.61542   1.46569  -0.00977   0.00794   0.00125
   S     -1.56299   6.31599   1.44722  -0.00551  -0.01223  -0.00249
   S      4.68840   0.90363   1.44573   0.00994  -0.00047   0.01318
   S      3.11286   3.61638   1.46586   0.00872   0.01651  -0.00091
   S      1.56494   6.29940   1.46568   0.00589  -0.00345   0.00000
   S      7.80974   0.90463   1.44613  -0.00485  -0.00338   0.00254
   S      6.24994   3.60829   1.44573  -0.00101   0.01058  -0.01554
   S      4.69233   6.31784   1.44774  -0.00062  -0.01119  -0.00617
   S     -0.00026   1.79581  10.71693   0.00653   0.00135  -0.00473
   S     -1.56835   4.51385  10.71674  -0.01979  -0.00284   0.01342
   S     -3.12176   7.21605  10.70497   0.00064  -0.00459  -0.00004
   S      3.12501   1.79676  10.71705  -0.01745   0.01271  -0.01461
   S      1.56314   4.51121  10.71114  -0.00426  -0.00612   0.00015
   S     -0.00487   7.22185  10.71672   0.00524  -0.01784  -0.00928
   S      6.24804   1.80638  10.70763   0.01116   0.02321  -0.00007
   S      4.69486   4.51582  10.71704   0.02265  -0.00928   0.01397
   S      3.13305   7.22286  10.71691  -0.00518   0.00280   0.00116
   S      1.56299   0.89924   4.56329   0.00293   0.00704   0.00829
   S     -0.06471   3.56968   4.59761   0.00798  -0.00906  -0.00185
   S     -1.56181   6.31532   4.56305   0.00568   0.01049  -0.00277
   S      4.68514   0.90176   4.55661  -0.00730   0.00003   0.01572
   S      3.19294   3.57016   4.59822  -0.00883  -0.01592   0.00010
   S      1.56454   6.39162   4.59760  -0.00745   0.00199   0.00186
   S      7.81265   0.90297   4.55678   0.00488   0.00464   0.00224
   S      6.24994   3.61207   4.55660   0.00182  -0.00864  -0.01808
   S      4.69105   6.31719   4.56327   0.00129   0.01013  -0.00556
freq: 343.40 cm-1
PRIMCOORD 92
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00406   0.00041  -0.00008
   Mo     0.00516   1.79433   3.00064   0.00022   0.00011   0.00146
   Mo    -1.56638   4.51841   3.00023   0.00009  -0.00031  -0.00047
   Mo    -3.12139   7.21575   3.00890  -0.00113   0.00007  -0.00018
   Mo     3.12065   1.79512   3.00058   0.00022  -0.00022  -0.00142
   Mo     1.56384   4.51072   3.02403   0.00222  -0.00019   0.00006
   Mo    -0.00793   7.21773   3.00021   0.00037   0.00024  -0.00177
   Mo     6.24888   1.80581   3.00563   0.00000  -0.00001   0.00009
   Mo     4.69403   4.52027   3.00057   0.00017   0.00032   0.00036
   Mo     3.13697   7.21877   3.00061   0.00030  -0.00029   0.00193
   Mo     1.56258   0.90457   9.15540   0.00056   0.00008  -0.00006
   Mo    -0.01173   3.60062   9.16982   0.00121   0.00070   0.00102
   Mo    -1.55765   6.31300   9.15500   0.00006   0.00023   0.00248
   Mo     4.68445   0.90214   9.15562  -0.00070   0.00056   0.00071
   Mo     3.13859   3.60162   9.17010   0.00132  -0.00089  -0.00108
   Mo     1.56430   6.33038   9.16981  -0.00007  -0.00013   0.00017
   Mo     7.81237   0.90321   9.15602  -0.00063  -0.00036  -0.00079
   Mo     6.24934   3.61261   9.15561  -0.00143   0.00005  -0.00015
   Mo     4.68630   6.31501   9.15538   0.00007  -0.00033  -0.00222
   S     -0.00160   1.80798   7.60389  -0.01030  -0.01557   0.00400
   S     -1.55807   4.50636   7.60358  -0.00942   0.00281   0.01632
   S     -3.12173   7.21602   7.59858  -0.00502  -0.00092   0.00056
   S      3.12649   1.80932   7.60392  -0.00841   0.01749  -0.00585
   S      1.56349   4.51099   7.64304   0.02283  -0.00282  -0.00006
   S      0.00674   7.21667   7.60357   0.00102  -0.00743   0.01288
   S      6.24834   1.80620   7.60043   0.01882  -0.00134  -0.00071
   S      4.68472   4.50824   7.60391  -0.01101  -0.00262  -0.01682
   S      3.12184   7.21792   7.60387   0.00335   0.01031  -0.01029
   S      1.56306   0.89780   1.44776   0.01135  -0.00056   0.00068
   S      0.01534   3.61542   1.46569  -0.01354   0.00194   0.00843
   S     -1.56299   6.31599   1.44722   0.00732   0.00185  -0.01339
   S      4.68840   0.90363   1.44573  -0.00483  -0.01473  -0.00769
   S      3.11286   3.61638   1.46586  -0.01403  -0.00041  -0.00901
   S      1.56494   6.29940   1.46568  -0.01576   0.00125   0.00092
   S      7.80974   0.90463   1.44613  -0.00492   0.01237   0.00817
   S      6.24994   3.60829   1.44573   0.01885   0.00130   0.00019
   S      4.69233   6.31784   1.44774   0.00782  -0.00217   0.01171
   S     -0.00026   1.79581  10.71693  -0.00631   0.00026   0.00271
   S     -1.56835   4.51385  10.71674   0.00568   0.01903   0.01103
   S     -3.12176   7.21605  10.70497   0.03127  -0.00235   0.00050
   S      3.12501   1.79676  10.71705  -0.00270   0.00002  -0.00371
   S      1.56314   4.51121  10.71114  -0.01234   0.00128  -0.00007
   S     -0.00487   7.22185  10.71672  -0.01624  -0.01632   0.00919
   S      6.24804   1.80638  10.70763   0.01077  -0.00200  -0.00041
   S      4.69486   4.51582  10.71704   0.00234  -0.01516  -0.01187
   S      3.13305   7.22286  10.71691  -0.01413   0.01542  -0.00733
   S      1.56299   0.89924   4.56329  -0.01855   0.00048   0.00088
   S     -0.06471   3.56968   4.59761   0.00593  -0.00090  -0.00219
   S     -1.56181   6.31532   4.56305  -0.00166  -0.00883  -0.01737
   S      4.68514   0.90176   4.55661   0.00745   0.00694  -0.00313
   S      3.19294   3.57016   4.59822   0.00625   0.00062   0.00222
   S      1.56454   6.39162   4.59760   0.00760  -0.00064  -0.00040
   S      7.81265   0.90297   4.55678   0.00766  -0.00679   0.00354
   S      6.24994   3.61207   4.55660  -0.00409  -0.00072   0.00089
   S      4.69105   6.31719   4.56327  -0.00422   0.00927   0.01520
freq: 343.60 cm-1
PRIMCOORD 93
     55   1
   Ni     1.56384   4.51074   5.57619   0.00029   0.00439  -0.00002
   Mo     0.00516   1.79433   3.00064   0.00017  -0.00026   0.00085
   Mo    -1.56638   4.51841   3.00023  -0.00019  -0.00020  -0.00151
   Mo    -3.12139   7.21575   3.00890   0.00010   0.00108  -0.00008
   Mo     3.12065   1.79512   3.00058  -0.00022  -0.00027   0.00115
   Mo     1.56384   4.51072   3.02403  -0.00017  -0.00229  -0.00008
   Mo    -0.00793   7.21773   3.00021   0.00032  -0.00021   0.00079
   Mo     6.24888   1.80581   3.00563  -0.00000  -0.00009   0.00006
   Mo     4.69403   4.52027   3.00057   0.00023  -0.00026  -0.00169
   Mo     3.13697   7.21877   3.00061  -0.00040  -0.00018   0.00045
   Mo     1.56258   0.90457   9.15540  -0.00005   0.00009  -0.00248
   Mo    -0.01173   3.60062   9.16982  -0.00089  -0.00066  -0.00074
   Mo    -1.55765   6.31300   9.15500  -0.00026  -0.00035   0.00104
   Mo     4.68445   0.90214   9.15562  -0.00052   0.00118  -0.00036
   Mo     3.13859   3.60162   9.17010   0.00072  -0.00045  -0.00059
   Mo     1.56430   6.33038   9.16981   0.00003  -0.00185   0.00139
   Mo     7.81237   0.90321   9.15602   0.00060   0.00132  -0.00014
   Mo     6.24934   3.61261   9.15561   0.00011   0.00026   0.00037
   Mo     4.68630   6.31501   9.15538   0.00025  -0.00040   0.00152
   S     -0.00160   1.80798   7.60389  -0.00336   0.00680  -0.01511
   S     -1.55807   4.50636   7.60358   0.01622   0.00250   0.00005
   S     -3.12173   7.21602   7.59858   0.00092  -0.00043   0.00021
   S      3.12649   1.80932   7.60392   0.00503   0.00401  -0.01478
   S      1.56349   4.51099   7.64304  -0.00147  -0.02666   0.00006
   S      0.00674   7.21667   7.60357  -0.01268   0.01487   0.01236
   S      6.24834   1.80620   7.60043  -0.00159  -0.01827  -0.00026
   S      4.68472   4.50824   7.60391  -0.01487   0.00252   0.00281
   S      3.12184   7.21792   7.60387   0.01163   0.01327   0.01452
   S      1.56306   0.89780   1.44776  -0.00125  -0.00596   0.01306
   S      0.01534   3.61542   1.46569   0.00160   0.01279  -0.00564
   S     -1.56299   6.31599   1.44722  -0.00274  -0.00780  -0.00561
   S      4.68840   0.90363   1.44573   0.01250  -0.00954   0.00427
   S      3.11286   3.61638   1.46586   0.00070   0.01342  -0.00430
   S      1.56494   6.29940   1.46568   0.00137   0.01367   0.00958
   S      7.80974   0.90463   1.44613  -0.01134  -0.01182   0.00254
   S      6.24994   3.60829   1.44573  -0.00176   0.01119  -0.00630
   S      4.69233   6.31784   1.44774   0.00142  -0.00754  -0.00754
   S     -0.00026   1.79581  10.71693  -0.02418   0.00488  -0.00972
   S     -1.56835   4.51385  10.71674   0.00864   0.01494  -0.00070
   S     -3.12176   7.21605  10.70497  -0.00265  -0.03118   0.00028
   S      3.12501   1.79676  10.71705   0.02455   0.00541  -0.00959
   S      1.56314   4.51121  10.71114   0.00077   0.01304   0.00001
   S     -0.00487   7.22185  10.71672  -0.00596  -0.00250   0.00844
   S      6.24804   1.80638  10.70763  -0.00051  -0.01566  -0.00005
   S      4.69486   4.51582  10.71704  -0.00918   0.01754   0.00117
   S      3.13305   7.22286  10.71691   0.00865  -0.00432   0.01028
   S      1.56299   0.89924   4.56329   0.00162  -0.00328   0.01693
   S     -0.06471   3.56968   4.59761  -0.00107  -0.00511   0.00181
   S     -1.56181   6.31532   4.56305   0.00876   0.01231  -0.00772
   S      4.68514   0.90176   4.55661  -0.00634  -0.00063   0.00116
   S      3.19294   3.57016   4.59822   0.00016  -0.00528   0.00148
   S      1.56454   6.39162   4.59760  -0.00077  -0.00591  -0.00269
   S      7.81265   0.90297   4.55678   0.00499   0.00080   0.00013
   S      6.24994   3.61207   4.55660   0.00031  -0.01019  -0.00064
   S      4.69105   6.31719   4.56327  -0.00814   0.01062  -0.01036
freq: 345.91 cm-1
PRIMCOORD 94
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00190   0.00107  -0.00146
   Mo     0.00516   1.79433   3.00064   0.00112   0.00278   0.00077
   Mo    -1.56638   4.51841   3.00023   0.00193  -0.00096   0.00133
   Mo    -3.12139   7.21575   3.00890  -0.00045   0.00025  -0.00072
   Mo     3.12065   1.79512   3.00058  -0.00046   0.00029  -0.00133
   Mo     1.56384   4.51072   3.02403   0.00280  -0.00154  -0.00526
   Mo    -0.00793   7.21773   3.00021   0.00181  -0.00116   0.00127
   Mo     6.24888   1.80581   3.00563  -0.00082   0.00045   0.00067
   Mo     4.69403   4.52027   3.00057  -0.00054   0.00028  -0.00133
   Mo     3.13697   7.21877   3.00061  -0.00185  -0.00229   0.00079
   Mo     1.56258   0.90457   9.15540   0.00004  -0.00021  -0.00019
   Mo    -0.01173   3.60062   9.16982  -0.00035   0.00018   0.00119
   Mo    -1.55765   6.31300   9.15500   0.00007  -0.00001  -0.00108
   Mo     4.68445   0.90214   9.15562  -0.00032  -0.00056  -0.00045
   Mo     3.13859   3.60162   9.17010  -0.00047   0.00024   0.00174
   Mo     1.56430   6.33038   9.16981  -0.00035   0.00016   0.00119
   Mo     7.81237   0.90321   9.15602   0.00046  -0.00020  -0.00072
   Mo     6.24934   3.61261   9.15561   0.00038   0.00052  -0.00047
   Mo     4.68630   6.31501   9.15538   0.00015   0.00002  -0.00022
   S     -0.00160   1.80798   7.60389  -0.00366  -0.01132  -0.00308
   S     -1.55807   4.50636   7.60358  -0.00443   0.00299  -0.00566
   S     -3.12173   7.21602   7.59858  -0.00316   0.00154   0.00531
   S      3.12649   1.80932   7.60392   0.00735  -0.00865   0.00049
   S      1.56349   4.51099   7.64304  -0.00767   0.00435   0.00435
   S      0.00674   7.21667   7.60357  -0.00451   0.00230  -0.00557
   S      6.24834   1.80620   7.60043  -0.00369   0.00206   0.00117
   S      4.68472   4.50824   7.60391   0.01142  -0.00181   0.00042
   S      3.12184   7.21792   7.60387   0.00799   0.00881  -0.00308
   S      1.56306   0.89780   1.44776   0.00585  -0.02027  -0.00209
   S      0.01534   3.61542   1.46569   0.00007  -0.01051   0.00018
   S     -1.56299   6.31599   1.44722  -0.02924   0.01714  -0.00194
   S      4.68840   0.90363   1.44573   0.01657   0.00121   0.00664
   S      3.11286   3.61638   1.46586  -0.01975   0.01155  -0.01635
   S      1.56494   6.29940   1.46568   0.00885   0.00464  -0.00001
   S      7.80974   0.90463   1.44613  -0.02037   0.01216   0.00387
   S      6.24994   3.60829   1.44573   0.00729  -0.01523   0.00693
   S      4.69233   6.31784   1.44774   0.02057   0.00491  -0.00178
   S     -0.00026   1.79581  10.71693   0.00148   0.00392  -0.00275
   S     -1.56835   4.51385  10.71674  -0.00483  -0.00708  -0.00353
   S     -3.12176   7.21605  10.70497  -0.00103   0.00081  -0.00041
   S      3.12501   1.79676  10.71705  -0.00337   0.00039   0.00141
   S      1.56314   4.51121  10.71114   0.00893  -0.00495   0.01786
   S     -0.00487   7.22185  10.71672   0.00349   0.00782  -0.00348
   S      6.24804   1.80638  10.70763   0.00145  -0.00088  -0.00238
   S      4.69486   4.51582  10.71704  -0.00237   0.00287   0.00115
   S      3.13305   7.22286  10.71691  -0.00260  -0.00342  -0.00295
   S      1.56299   0.89924   4.56329  -0.01387  -0.02626  -0.00143
   S     -0.06471   3.56968   4.59761  -0.00745   0.01001   0.01033
   S     -1.56181   6.31532   4.56305  -0.00485   0.00249  -0.00180
   S      4.68514   0.90176   4.55661   0.02367   0.00982   0.00060
   S      3.19294   3.57016   4.59822   0.00906  -0.00507   0.01053
   S      1.56454   6.39162   4.59760  -0.01260   0.00154   0.01040
   S      7.81265   0.90297   4.55678  -0.00991   0.00578  -0.01156
   S      6.24994   3.61207   4.55660   0.00313  -0.02498   0.00060
   S      4.69105   6.31719   4.56327   0.01624   0.02468  -0.00126
freq: 345.98 cm-1
PRIMCOORD 95
     55   1
   Ni     1.56384   4.51074   5.57619   0.00117   0.00371   0.00025
   Mo     0.00516   1.79433   3.00064   0.00033  -0.00181  -0.00260
   Mo    -1.56638   4.51841   3.00023  -0.00253   0.00056  -0.00168
   Mo    -3.12139   7.21575   3.00890   0.00030   0.00104   0.00012
   Mo     3.12065   1.79512   3.00058  -0.00076  -0.00024  -0.00113
   Mo     1.56384   4.51072   3.02403  -0.00180  -0.00551   0.00083
   Mo    -0.00793   7.21773   3.00021   0.00184  -0.00145   0.00246
   Mo     6.24888   1.80581   3.00563   0.00049   0.00140  -0.00013
   Mo     4.69403   4.52027   3.00057   0.00172  -0.00021  -0.00011
   Mo     3.13697   7.21877   3.00061  -0.00183  -0.00081   0.00295
   Mo     1.56258   0.90457   9.15540  -0.00005  -0.00013   0.00118
   Mo    -0.01173   3.60062   9.16982   0.00039   0.00065   0.00018
   Mo    -1.55765   6.31300   9.15500   0.00002  -0.00017  -0.00016
   Mo     4.68445   0.90214   9.15562   0.00031  -0.00029  -0.00015
   Mo     3.13859   3.60162   9.17010   0.00013   0.00061  -0.00011
   Mo     1.56430   6.33038   9.16981   0.00022   0.00080  -0.00077
   Mo     7.81237   0.90321   9.15602  -0.00040  -0.00052   0.00005
   Mo     6.24934   3.61261   9.15561  -0.00024  -0.00012   0.00036
   Mo     4.68630   6.31501   9.15538  -0.00016  -0.00018  -0.00085
   S     -0.00160   1.80798   7.60389  -0.00769  -0.00326   0.00644
   S     -1.55807   4.50636   7.60358   0.00335  -0.00380   0.00293
   S     -3.12173   7.21602   7.59858   0.00187   0.00525  -0.00068
   S      3.12649   1.80932   7.60392   0.00517  -0.00487   0.00423
   S      1.56349   4.51099   7.64304   0.00503   0.01504  -0.00066
   S      0.00674   7.21667   7.60357  -0.00351  -0.00531  -0.00393
   S      6.24834   1.80620   7.60043   0.00245   0.00778  -0.00035
   S      4.68472   4.50824   7.60391  -0.00791  -0.00061  -0.00109
   S      3.12184   7.21792   7.60387   0.00147  -0.00952  -0.00576
   S      1.56306   0.89780   1.44776  -0.00398   0.01931   0.00029
   S      0.01534   3.61542   1.46569   0.02698   0.00137  -0.01361
   S     -1.56299   6.31599   1.44722  -0.00558  -0.01074   0.00047
   S      4.68840   0.90363   1.44573   0.00936  -0.00612  -0.00375
   S      3.11286   3.61638   1.46586  -0.01440  -0.01229  -0.00326
   S      1.56494   6.29940   1.46568  -0.00583   0.03208   0.01933
   S      7.80974   0.90463   1.44613  -0.00672  -0.01274  -0.00183
   S      6.24994   3.60829   1.44573  -0.00478   0.01282   0.00285
   S      4.69233   6.31784   1.44774   0.01143  -0.00325   0.00040
   S     -0.00026   1.79581  10.71693   0.01339   0.00193   0.00496
   S     -1.56835   4.51385  10.71674  -0.00415   0.00239   0.00328
   S     -3.12176   7.21605  10.70497   0.00091   0.00183  -0.00032
   S      3.12501   1.79676  10.71705  -0.01199   0.00424   0.00229
   S      1.56314   4.51121  10.71114  -0.00571  -0.01713  -0.00277
   S     -0.00487   7.22185  10.71672   0.00450   0.00264  -0.00437
   S      6.24804   1.80638  10.70763  -0.00102  -0.00348   0.00051
   S      4.69486   4.51582  10.71704   0.00872  -0.00429   0.00009
   S      3.13305   7.22286  10.71691  -0.00537   0.00994  -0.00492
   S      1.56299   0.89924   4.56329   0.00864  -0.02096   0.00125
   S     -0.06471   3.56968   4.59761  -0.01501   0.01171  -0.00161
   S     -1.56181   6.31532   4.56305   0.02035   0.01895  -0.00003
   S      4.68514   0.90176   4.55661  -0.01085  -0.01145  -0.01037
   S      3.19294   3.57016   4.59822   0.01406   0.02125  -0.00160
   S      1.56454   6.39162   4.59760   0.00805  -0.01082  -0.00178
   S      7.81265   0.90297   4.55678   0.00243  -0.00878  -0.00253
   S      6.24994   3.61207   4.55660  -0.00209  -0.01178   0.01459
   S      4.69105   6.31719   4.56327  -0.02776   0.00500  -0.00043
freq: 346.01 cm-1
PRIMCOORD 96
     55   1
   Ni     1.56384   4.51074   5.57619   0.00318  -0.00080  -0.00097
   Mo     0.00516   1.79433   3.00064  -0.00022  -0.00075  -0.00131
   Mo    -1.56638   4.51841   3.00023   0.00034   0.00072  -0.00197
   Mo    -3.12139   7.21575   3.00890   0.00090  -0.00025  -0.00045
   Mo     3.12065   1.79512   3.00058  -0.00082   0.00336   0.00229
   Mo     1.56384   4.51072   3.02403  -0.00475   0.00114  -0.00338
   Mo    -0.00793   7.21773   3.00021   0.00042  -0.00143  -0.00094
   Mo     6.24888   1.80581   3.00563   0.00120  -0.00026   0.00057
   Mo     4.69403   4.52027   3.00057  -0.00276  -0.00123   0.00257
   Mo     3.13697   7.21877   3.00061  -0.00034   0.00023   0.00004
   Mo     1.56258   0.90457   9.15540  -0.00009  -0.00009  -0.00045
   Mo    -0.01173   3.60062   9.16982   0.00066  -0.00005   0.00127
   Mo    -1.55765   6.31300   9.15500  -0.00022   0.00011   0.00058
   Mo     4.68445   0.90214   9.15562  -0.00053   0.00022  -0.00054
   Mo     3.13859   3.60162   9.17010   0.00070  -0.00019   0.00039
   Mo     1.56430   6.33038   9.16981   0.00056  -0.00020   0.00103
   Mo     7.81237   0.90321   9.15602   0.00020  -0.00035  -0.00018
   Mo     6.24934   3.61261   9.15561  -0.00063   0.00036  -0.00039
   Mo     4.68630   6.31501   9.15538  -0.00007   0.00002  -0.00100
   S     -0.00160   1.80798   7.60389  -0.00442  -0.00211   0.00027
   S     -1.55807   4.50636   7.60358  -0.01280  -0.00325   0.00349
   S     -3.12173   7.21602   7.59858   0.00492  -0.00115   0.00339
   S      3.12649   1.80932   7.60392  -0.00256  -0.00631  -0.00572
   S      1.56349   4.51099   7.64304   0.01335  -0.00297   0.00275
   S      0.00674   7.21667   7.60357  -0.00534   0.01144   0.00165
   S      6.24834   1.80620   7.60043   0.00692  -0.00173   0.00090
   S      4.68472   4.50824   7.60391   0.00072   0.00544  -0.00726
   S      3.12184   7.21792   7.60387  -0.00027   0.00059  -0.00311
   S      1.56306   0.89780   1.44776  -0.01026  -0.01916  -0.00137
   S      0.01534   3.61542   1.46569   0.01455   0.02065  -0.01534
   S     -1.56299   6.31599   1.44722  -0.00430  -0.00101  -0.00151
   S      4.68840   0.90363   1.44573   0.01141   0.01649   0.00156
   S      3.11286   3.61638   1.46586   0.01880  -0.01616   0.01218
   S      1.56494   6.29940   1.46568  -0.01512  -0.00915  -0.00728
   S      7.80974   0.90463   1.44613  -0.00445  -0.00151   0.00678
   S      6.24994   3.60829   1.44573  -0.01222  -0.01382   0.00312
   S      4.69233   6.31784   1.44774   0.01898   0.01931  -0.00124
   S     -0.00026   1.79581  10.71693  -0.00141  -0.00306   0.00166
   S     -1.56835   4.51385  10.71674   0.00778   0.00776   0.00285
   S     -3.12176   7.21605  10.70497   0.00209  -0.00000   0.00003
   S      3.12501   1.79676  10.71705   0.00505   0.00310  -0.00508
   S      1.56314   4.51121  10.71114  -0.01520   0.00359   0.01142
   S     -0.00487   7.22185  10.71672  -0.00091  -0.01078   0.00063
   S      6.24804   1.80638  10.70763  -0.00263   0.00085  -0.00161
   S      4.69486   4.51582  10.71704   0.00444  -0.00965  -0.00552
   S      3.13305   7.22286  10.71691  -0.00094   0.00857  -0.00101
   S      1.56299   0.89924   4.56329   0.02259  -0.00765  -0.00128
   S     -0.06471   3.56968   4.59761  -0.00058  -0.01778   0.00695
   S     -1.56181   6.31532   4.56305  -0.02506   0.02208  -0.00026
   S      4.68514   0.90176   4.55661   0.00147   0.00528  -0.01130
   S      3.19294   3.57016   4.59822  -0.00179   0.00827   0.00672
   S      1.56454   6.39162   4.59760   0.02149   0.00504   0.00700
   S      7.81265   0.90297   4.55678  -0.02375   0.01184   0.00952
   S      6.24994   3.61207   4.55660  -0.00554  -0.01054  -0.00520
   S      4.69105   6.31719   4.56327   0.00547  -0.01515  -0.00143
freq: 349.15 cm-1
PRIMCOORD 97
     55   1
   Ni     1.56384   4.51074   5.57619   0.00003   0.00004  -0.00882
   Mo     0.00516   1.79433   3.00064   0.00013  -0.00077  -0.00004
   Mo    -1.56638   4.51841   3.00023  -0.00062   0.00049  -0.00009
   Mo    -3.12139   7.21575   3.00890   0.00000  -0.00002   0.00151
   Mo     3.12065   1.79512   3.00058  -0.00012  -0.00072  -0.00007
   Mo     1.56384   4.51072   3.02403  -0.00002   0.00000   0.00324
   Mo    -0.00793   7.21773   3.00021  -0.00074   0.00024  -0.00007
   Mo     6.24888   1.80581   3.00563   0.00005  -0.00003  -0.00027
   Mo     4.69403   4.52027   3.00057   0.00057   0.00046  -0.00008
   Mo     3.13697   7.21877   3.00061   0.00073   0.00024  -0.00001
   Mo     1.56258   0.90457   9.15540  -0.00001   0.00043  -0.00205
   Mo    -0.01173   3.60062   9.16982  -0.00136  -0.00076   0.00490
   Mo    -1.55765   6.31300   9.15500   0.00045  -0.00026  -0.00203
   Mo     4.68445   0.90214   9.15562  -0.00227  -0.00124  -0.00122
   Mo     3.13859   3.60162   9.17010   0.00129  -0.00074   0.00498
   Mo     1.56430   6.33038   9.16981  -0.00001   0.00150   0.00490
   Mo     7.81237   0.90321   9.15602   0.00231  -0.00133  -0.00128
   Mo     6.24934   3.61261   9.15561  -0.00004   0.00263  -0.00123
   Mo     4.68630   6.31501   9.15538  -0.00039  -0.00025  -0.00204
   S     -0.00160   1.80798   7.60389  -0.00815  -0.02471  -0.00607
   S     -1.55807   4.50636   7.60358  -0.02547   0.00554  -0.00588
   S     -3.12173   7.21602   7.59858  -0.00005  -0.00011   0.00334
   S      3.12649   1.80932   7.60392   0.00812  -0.02499  -0.00585
   S      1.56349   4.51099   7.64304  -0.00007  -0.00009   0.00803
   S      0.00674   7.21667   7.60357  -0.01754   0.01959  -0.00577
   S      6.24834   1.80620   7.60043   0.00002  -0.00032   0.00365
   S      4.68472   4.50824   7.60391   0.02561   0.00571  -0.00591
   S      3.12184   7.21792   7.60387   0.01749   0.01949  -0.00604
   S      1.56306   0.89780   1.44776   0.00005   0.01691   0.00315
   S      0.01534   3.61542   1.46569   0.00600   0.00360   0.00282
   S     -1.56299   6.31599   1.44722   0.01480  -0.00838   0.00297
   S      4.68840   0.90363   1.44573  -0.00305  -0.00179  -0.00306
   S      3.11286   3.61638   1.46586  -0.00580   0.00343   0.00306
   S      1.56494   6.29940   1.46568  -0.00016  -0.00674   0.00285
   S      7.80974   0.90463   1.44613   0.00292  -0.00170  -0.00275
   S      6.24994   3.60829   1.44573  -0.00008   0.00354  -0.00307
   S      4.69233   6.31784   1.44774  -0.01462  -0.00847   0.00291
   S     -0.00026   1.79581  10.71693  -0.00808   0.00612  -0.00442
   S     -1.56835   4.51385  10.71674   0.00148  -0.00988  -0.00436
   S     -3.12176   7.21605  10.70497   0.00004  -0.00005  -0.00359
   S      3.12501   1.79676  10.71705   0.00847   0.00601  -0.00449
   S      1.56314   4.51121  10.71114   0.00001  -0.00001   0.05220
   S     -0.00487   7.22185  10.71672   0.00908   0.00394  -0.00444
   S      6.24804   1.80638  10.70763  -0.00044   0.00000  -0.00392
   S      4.69486   4.51582  10.71704  -0.00130  -0.01008  -0.00448
   S      3.13305   7.22286  10.71691  -0.00912   0.00391  -0.00449
   S      1.56299   0.89924   4.56329  -0.00010   0.00587   0.00474
   S     -0.06471   3.56968   4.59761   0.00412   0.00192  -0.01165
   S     -1.56181   6.31532   4.56305   0.00500  -0.00267   0.00467
   S      4.68514   0.90176   4.55661  -0.00580  -0.00337   0.00109
   S      3.19294   3.57016   4.59822  -0.00407   0.00224  -0.01172
   S      1.56454   6.39162   4.59760   0.00019  -0.00465  -0.01167
   S      7.81265   0.90297   4.55678   0.00582  -0.00331   0.00140
   S      6.24994   3.61207   4.55660  -0.00003   0.00661   0.00118
   S      4.69105   6.31719   4.56327  -0.00517  -0.00279   0.00459
freq: 354.54 cm-1
PRIMCOORD 98
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00010   0.00006  -0.00229
   Mo     0.00516   1.79433   3.00064   0.00491   0.00049   0.00056
   Mo    -1.56638   4.51841   3.00023   0.00285   0.00385   0.00058
   Mo    -3.12139   7.21575   3.00890   0.00003  -0.00013  -0.00129
   Mo     3.12065   1.79512   3.00058  -0.00491   0.00044   0.00051
   Mo     1.56384   4.51072   3.02403  -0.00002   0.00002   0.00192
   Mo    -0.00793   7.21773   3.00021  -0.00197  -0.00436   0.00058
   Mo     6.24888   1.80581   3.00563   0.00008   0.00005  -0.00156
   Mo     4.69403   4.52027   3.00057  -0.00281   0.00397   0.00049
   Mo     3.13697   7.21877   3.00061   0.00204  -0.00444   0.00055
   Mo     1.56258   0.90457   9.15540  -0.00007  -0.00208   0.00013
   Mo    -0.01173   3.60062   9.16982  -0.00060  -0.00044  -0.00045
   Mo    -1.55765   6.31300   9.15500  -0.00200   0.00106   0.00015
   Mo     4.68445   0.90214   9.15562  -0.00078  -0.00047   0.00023
   Mo     3.13859   3.60162   9.17010   0.00056  -0.00033  -0.00046
   Mo     1.56430   6.33038   9.16981   0.00006   0.00084  -0.00048
   Mo     7.81237   0.90321   9.15602   0.00100  -0.00052   0.00024
   Mo     6.24934   3.61261   9.15561   0.00003   0.00091   0.00021
   Mo     4.68630   6.31501   9.15538   0.00189   0.00112   0.00015
   S     -0.00160   1.80798   7.60389  -0.00659   0.00771  -0.00023
   S     -1.55807   4.50636   7.60358   0.00303  -0.00922   0.00000
   S     -3.12173   7.21602   7.59858   0.00036  -0.00044  -0.00632
   S      3.12649   1.80932   7.60392   0.00708   0.00778   0.00013
   S      1.56349   4.51099   7.64304   0.00037  -0.00028  -0.00245
   S      0.00674   7.21667   7.60357   0.00954   0.00220   0.00015
   S      6.24834   1.80620   7.60043  -0.00060   0.00014   0.00947
   S      4.68472   4.50824   7.60391  -0.00334  -0.00974   0.00030
   S      3.12184   7.21792   7.60387  -0.00984   0.00182   0.00007
   S      1.56306   0.89780   1.44776   0.00018   0.01487  -0.01389
   S      0.01534   3.61542   1.46569  -0.00951  -0.00551   0.01399
   S     -1.56299   6.31599   1.44722   0.01256  -0.00704  -0.01401
   S      4.68840   0.90363   1.44573   0.02593   0.01456   0.00333
   S      3.11286   3.61638   1.46586   0.00929  -0.00557   0.01367
   S      1.56494   6.29940   1.46568  -0.00014   0.01119   0.01411
   S      7.80974   0.90463   1.44613  -0.02621   0.01484   0.00309
   S      6.24994   3.60829   1.44573   0.00008  -0.02993   0.00310
   S      4.69233   6.31784   1.44774  -0.01261  -0.00725  -0.01396
   S     -0.00026   1.79581  10.71693  -0.00719   0.00405   0.00049
   S     -1.56835   4.51385  10.71674  -0.00010  -0.00755   0.00019
   S     -3.12176   7.21605  10.70497   0.00030  -0.00058   0.00839
   S      3.12501   1.79676  10.71705   0.00741   0.00409  -0.00006
   S      1.56314   4.51121  10.71114   0.00021  -0.00011  -0.00275
   S     -0.00487   7.22185  10.71672   0.00676   0.00409   0.00029
   S      6.24804   1.80638  10.70763  -0.00047   0.00000  -0.00752
   S      4.69486   4.51582  10.71704  -0.00014  -0.00800  -0.00013
   S      3.13305   7.22286  10.71691  -0.00702   0.00379   0.00053
   S      1.56299   0.89924   4.56329   0.00000   0.02335   0.00815
   S     -0.06471   3.56968   4.59761   0.00434   0.00286  -0.00395
   S     -1.56181   6.31532   4.56305   0.02066  -0.01150   0.00805
   S      4.68514   0.90176   4.55661   0.01925   0.01086  -0.00832
   S      3.19294   3.57016   4.59822  -0.00426   0.00246  -0.00384
   S      1.56454   6.39162   4.59760  -0.00027  -0.00520  -0.00399
   S      7.81265   0.90297   4.55678  -0.01928   0.01102  -0.00831
   S      6.24994   3.61207   4.55660   0.00011  -0.02243  -0.00800
   S      4.69105   6.31719   4.56327  -0.02052  -0.01138   0.00831
freq: 356.99 cm-1
PRIMCOORD 99
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00015  -0.00005   0.00001
   Mo     0.00516   1.79433   3.00064  -0.00211   0.00103   0.00068
   Mo    -1.56638   4.51841   3.00023   0.00081  -0.00253   0.00090
   Mo    -3.12139   7.21575   3.00890  -0.00298  -0.00067   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00179   0.00007  -0.00035
   Mo     1.56384   4.51072   3.02403  -0.00008   0.00002  -0.00011
   Mo    -0.00793   7.21773   3.00021   0.00085  -0.00141   0.00009
   Mo     6.24888   1.80581   3.00563   0.00368   0.00082  -0.00001
   Mo     4.69403   4.52027   3.00057   0.00148   0.00205  -0.00081
   Mo     3.13697   7.21877   3.00061   0.00195   0.00108  -0.00043
   Mo     1.56258   0.90457   9.15540  -0.00366  -0.00050  -0.00010
   Mo    -0.01173   3.60062   9.16982  -0.00036  -0.00215   0.00011
   Mo    -1.55765   6.31300   9.15500  -0.00288  -0.00117  -0.00029
   Mo     4.68445   0.90214   9.15562   0.00289   0.00223   0.00032
   Mo     3.13859   3.60162   9.17010   0.00123   0.00412  -0.00006
   Mo     1.56430   6.33038   9.16981   0.00615  -0.00039  -0.00003
   Mo     7.81237   0.90321   9.15602   0.00164  -0.00250  -0.00026
   Mo     6.24934   3.61261   9.15561  -0.00197   0.00081  -0.00008
   Mo     4.68630   6.31501   9.15538  -0.00274  -0.00038   0.00035
   S     -0.00160   1.80798   7.60389   0.01451   0.00555  -0.01216
   S     -1.55807   4.50636   7.60358   0.00579   0.01484  -0.00540
   S     -3.12173   7.21602   7.59858   0.02458   0.00571   0.00014
   S      3.12649   1.80932   7.60392   0.00939  -0.01104   0.01464
   S      1.56349   4.51099   7.64304  -0.00307  -0.00063   0.00007
   S      0.00674   7.21667   7.60357  -0.01198   0.00817   0.01344
   S      6.24834   1.80620   7.60043  -0.02416  -0.00573  -0.00020
   S      4.68472   4.50824   7.60391  -0.00087  -0.01506  -0.00130
   S      3.12184   7.21792   7.60387  -0.01430  -0.00187  -0.00932
   S      1.56306   0.89780   1.44776   0.01822   0.00088   0.00255
   S      0.01534   3.61542   1.46569   0.00095   0.00652   0.00705
   S     -1.56299   6.31599   1.44722   0.00941   0.00904   0.00827
   S      4.68840   0.90363   1.44573  -0.00959  -0.00517   0.00786
   S      3.11286   3.61638   1.46586  -0.00355  -0.01203  -0.00567
   S      1.56494   6.29940   1.46568  -0.01753   0.00069  -0.00172
   S      7.80974   0.90463   1.44613  -0.00754   0.00328  -0.00596
   S      6.24994   3.60829   1.44573  -0.00117  -0.00238  -0.00192
   S      4.69233   6.31784   1.44774   0.00728  -0.00179  -0.01047
   S     -0.00026   1.79581  10.71693   0.01360   0.00644   0.01083
   S     -1.56835   4.51385  10.71674   0.00446   0.01297   0.00456
   S     -3.12176   7.21605  10.70497   0.02669   0.00618  -0.00023
   S      3.12501   1.79676  10.71705   0.00998  -0.01247  -0.01340
   S      1.56314   4.51121  10.71114   0.00014   0.00009  -0.00002
   S     -0.00487   7.22185  10.71672  -0.01273   0.01083  -0.01248
   S      6.24804   1.80638  10.70763  -0.02526  -0.00588   0.00032
   S      4.69486   4.51582  10.71704  -0.00313  -0.01330   0.00162
   S      3.13305   7.22286  10.71691  -0.01463  -0.00501   0.00876
   S      1.56299   0.89924   4.56329   0.01492   0.00145  -0.00272
   S     -0.06471   3.56968   4.59761  -0.00123   0.00628  -0.00183
   S     -1.56181   6.31532   4.56305   0.01008   0.00597  -0.00852
   S      4.68514   0.90176   4.55661  -0.00845  -0.00653  -0.00622
   S      3.19294   3.57016   4.59822  -0.00549  -0.01299   0.00171
   S      1.56454   6.39162   4.59760  -0.01993   0.00064   0.00060
   S      7.81265   0.90297   4.55678  -0.00525   0.00661   0.00479
   S      6.24994   3.61207   4.55660   0.00478  -0.00225   0.00151
   S      4.69105   6.31719   4.56327   0.00912   0.00049   0.01101
freq: 357.19 cm-1
PRIMCOORD100
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00003   0.00007  -0.00013
   Mo     0.00516   1.79433   3.00064   0.00015  -0.00201  -0.00046
   Mo    -1.56638   4.51841   3.00023   0.00147   0.00021   0.00006
   Mo    -3.12139   7.21575   3.00890  -0.00070   0.00297  -0.00007
   Mo     3.12065   1.79512   3.00058  -0.00086  -0.00217  -0.00071
   Mo     1.56384   4.51072   3.02403  -0.00004   0.00012  -0.00008
   Mo    -0.00793   7.21773   3.00021   0.00238   0.00056   0.00082
   Mo     6.24888   1.80581   3.00563   0.00087  -0.00362  -0.00008
   Mo     4.69403   4.52027   3.00057  -0.00100   0.00126  -0.00029
   Mo     3.13697   7.21877   3.00061  -0.00190   0.00109   0.00068
   Mo     1.56258   0.90457   9.15540  -0.00091   0.00265   0.00037
   Mo    -0.01173   3.60062   9.16982   0.00352  -0.00504  -0.00002
   Mo    -1.55765   6.31300   9.15500  -0.00015   0.00320  -0.00024
   Mo     4.68445   0.90214   9.15562  -0.00188   0.00117  -0.00009
   Mo     3.13859   3.60162   9.17010  -0.00315  -0.00346  -0.00004
   Mo     1.56430   6.33038   9.16981   0.00135   0.00142   0.00016
   Mo     7.81237   0.90321   9.15602   0.00295  -0.00000  -0.00021
   Mo     6.24934   3.61261   9.15561  -0.00031  -0.00378   0.00037
   Mo     4.68630   6.31501   9.15538  -0.00133   0.00345  -0.00012
   S     -0.00160   1.80798   7.60389  -0.00619   0.01305  -0.00865
   S     -1.55807   4.50636   7.60358  -0.01421   0.00564   0.01386
   S     -3.12173   7.21602   7.59858   0.00587  -0.02495   0.00037
   S      3.12649   1.80932   7.60392   0.01207   0.00915  -0.00215
   S      1.56349   4.51099   7.64304  -0.00058   0.00272  -0.00003
   S      0.00674   7.21667   7.60357  -0.00973  -0.01301  -0.00641
   S      6.24834   1.80620   7.60043  -0.00587   0.02477  -0.00034
   S      4.68472   4.50824   7.60391   0.01486  -0.00151   0.01497
   S      3.12184   7.21792   7.60387   0.00377  -0.01554  -0.01168
   S      1.56306   0.89780   1.44776   0.00389  -0.00575  -0.01027
   S      0.01534   3.61542   1.46569  -0.00932   0.01375  -0.00194
   S     -1.56299   6.31599   1.44722  -0.00323  -0.01292   0.00729
   S      4.68840   0.90363   1.44573   0.00225   0.00274  -0.00242
   S      3.11286   3.61638   1.46586   0.00874   0.00953  -0.00483
   S      1.56494   6.29940   1.46568  -0.00381  -0.00408   0.00686
   S      7.80974   0.90463   1.44613  -0.00619   0.00463  -0.00538
   S      6.24994   3.60829   1.44573  -0.00015   0.01039   0.00744
   S      4.69233   6.31784   1.44774   0.00713  -0.01531   0.00310
   S     -0.00026   1.79581  10.71693  -0.00381   0.01463   0.00822
   S     -1.56835   4.51385  10.71674  -0.01659   0.00499  -0.01290
   S     -3.12176   7.21605  10.70497   0.00644  -0.02698  -0.00046
   S      3.12501   1.79676  10.71705   0.00961   0.01021   0.00234
   S      1.56314   4.51121  10.71114   0.00008  -0.00003   0.00022
   S     -0.00487   7.22185  10.71672  -0.00872  -0.01126   0.00572
   S      6.24804   1.80638  10.70763  -0.00618   0.02592   0.00051
   S      4.69486   4.51582  10.71704   0.01640  -0.00141  -0.01387
   S      3.13305   7.22286  10.71691   0.00247  -0.01505   0.01065
   S      1.56299   0.89924   4.56329   0.00311  -0.00766   0.01079
   S     -0.06471   3.56968   4.59761  -0.00971   0.01583   0.00070
   S     -1.56181   6.31532   4.56305  -0.00078  -0.01198  -0.00768
   S      4.68514   0.90176   4.55661   0.00476  -0.00226   0.00177
   S      3.19294   3.57016   4.59822   0.00818   0.01158   0.00156
   S      1.56454   6.39162   4.59760  -0.00436  -0.00206  -0.00194
   S      7.81265   0.90297   4.55678  -0.00788   0.00073   0.00421
   S      6.24994   3.61207   4.55660   0.00114   0.01052  -0.00623
   S      4.69105   6.31719   4.56327   0.00520  -0.01319  -0.00336
freq: 358.53 cm-1
PRIMCOORD101
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00014  -0.00002   0.00120
   Mo     0.00516   1.79433   3.00064  -0.00182   0.00024  -0.00024
   Mo    -1.56638   4.51841   3.00023  -0.00084  -0.00147  -0.00029
   Mo    -3.12139   7.21575   3.00890   0.00018  -0.00015   0.00058
   Mo     3.12065   1.79512   3.00058   0.00207  -0.00005  -0.00027
   Mo     1.56384   4.51072   3.02403   0.00019  -0.00007  -0.00080
   Mo    -0.00793   7.21773   3.00021   0.00090   0.00165  -0.00030
   Mo     6.24888   1.80581   3.00563  -0.00026   0.00017   0.00070
   Mo     4.69403   4.52027   3.00057   0.00106  -0.00184  -0.00026
   Mo     3.13697   7.21877   3.00061  -0.00125   0.00162  -0.00024
   Mo     1.56258   0.90457   9.15540  -0.00021  -0.00586   0.00003
   Mo    -0.01173   3.60062   9.16982  -0.00134  -0.00113   0.00005
   Mo    -1.55765   6.31300   9.15500  -0.00543   0.00296  -0.00001
   Mo     4.68445   0.90214   9.15562  -0.00313  -0.00153  -0.00028
   Mo     3.13859   3.60162   9.17010   0.00135  -0.00090   0.00005
   Mo     1.56430   6.33038   9.16981   0.00025   0.00174   0.00003
   Mo     7.81237   0.90321   9.15602   0.00346  -0.00183  -0.00027
   Mo     6.24934   3.61261   9.15561  -0.00006   0.00344  -0.00025
   Mo     4.68630   6.31501   9.15538   0.00512   0.00291  -0.00001
   S     -0.00160   1.80798   7.60389  -0.02035   0.01519  -0.00135
   S     -1.55807   4.50636   7.60358   0.00238  -0.02383   0.00030
   S     -3.12173   7.21602   7.59858   0.00126  -0.00089  -0.01630
   S      3.12649   1.80932   7.60392   0.02129   0.01449  -0.00022
   S      1.56349   4.51099   7.64304  -0.00003   0.00129   0.00028
   S      0.00674   7.21667   7.60357   0.02276   0.00951   0.00030
   S      6.24834   1.80620   7.60043  -0.00118   0.00056   0.01907
   S      4.68472   4.50824   7.60391  -0.00221  -0.02500   0.00026
   S      3.12184   7.21792   7.60387  -0.02396   0.00911  -0.00085
   S      1.56306   0.89780   1.44776  -0.00077  -0.00614   0.00419
   S      0.01534   3.61542   1.46569   0.00258   0.00014  -0.00545
   S     -1.56299   6.31599   1.44722  -0.00651   0.00334   0.00330
   S      4.68840   0.90363   1.44573  -0.00966  -0.00548  -0.00087
   S      3.11286   3.61638   1.46586  -0.00314   0.00204  -0.00445
   S      1.56494   6.29940   1.46568   0.00137  -0.00253  -0.00495
   S      7.80974   0.90463   1.44613   0.01057  -0.00630  -0.00050
   S      6.24994   3.60829   1.44573  -0.00030   0.01131  -0.00084
   S      4.69233   6.31784   1.44774   0.00536   0.00356   0.00470
   S     -0.00026   1.79581  10.71693  -0.01770   0.01587   0.00130
   S     -1.56835   4.51385  10.71674   0.00371  -0.02208  -0.00017
   S     -3.12176   7.21605  10.70497   0.00146  -0.00100   0.01957
   S      3.12501   1.79676  10.71705   0.01883   0.01509   0.00016
   S      1.56314   4.51121  10.71114  -0.00021   0.00065   0.00048
   S     -0.00487   7.22185  10.71672   0.02207   0.00746  -0.00044
   S      6.24804   1.80638  10.70763  -0.00119   0.00055  -0.02111
   S      4.69486   4.51582  10.71704  -0.00352  -0.02335  -0.00040
   S      3.13305   7.22286  10.71691  -0.02342   0.00709   0.00045
   S      1.56299   0.89924   4.56329  -0.00095  -0.00885  -0.00316
   S     -0.06471   3.56968   4.59761  -0.00178  -0.00212   0.00247
   S     -1.56181   6.31532   4.56305  -0.00814   0.00452  -0.00235
   S      4.68514   0.90176   4.55661  -0.00684  -0.00328   0.00303
   S      3.19294   3.57016   4.59822   0.00259  -0.00101   0.00209
   S      1.56454   6.39162   4.59760   0.00138   0.00260   0.00242
   S      7.81265   0.90297   4.55678   0.00774  -0.00475   0.00243
   S      6.24994   3.61207   4.55660  -0.00087   0.00766   0.00300
   S      4.69105   6.31719   4.56327   0.00693   0.00491  -0.00329
freq: 359.62 cm-1
PRIMCOORD102
     55   1
   Ni     1.56384   4.51074   5.57619   0.00002  -0.00122  -0.00013
   Mo     0.00516   1.79433   3.00064   0.00177  -0.00290  -0.00082
   Mo    -1.56638   4.51841   3.00023   0.00284   0.00003   0.00042
   Mo    -3.12139   7.21575   3.00890  -0.00048   0.00460  -0.00003
   Mo     3.12065   1.79512   3.00058  -0.00203  -0.00286  -0.00094
   Mo     1.56384   4.51072   3.02403  -0.00011   0.00113  -0.00005
   Mo    -0.00793   7.21773   3.00021   0.00262   0.00270   0.00069
   Mo     6.24888   1.80581   3.00563   0.00061  -0.00555  -0.00006
   Mo     4.69403   4.52027   3.00057  -0.00273   0.00071   0.00027
   Mo     3.13697   7.21877   3.00061  -0.00234   0.00300   0.00051
   Mo     1.56258   0.90457   9.15540   0.00014  -0.00128   0.00009
   Mo    -0.01173   3.60062   9.16982  -0.00259   0.00323   0.00013
   Mo    -1.55765   6.31300   9.15500  -0.00102  -0.00292  -0.00004
   Mo     4.68445   0.90214   9.15562   0.00113   0.00010   0.00001
   Mo     3.13859   3.60162   9.17010   0.00235   0.00274   0.00016
   Mo     1.56430   6.33038   9.16981  -0.00030  -0.00103  -0.00020
   Mo     7.81237   0.90321   9.15602  -0.00130   0.00052   0.00005
   Mo     6.24934   3.61261   9.15561   0.00010   0.00269  -0.00009
   Mo     4.68630   6.31501   9.15538   0.00142  -0.00293  -0.00006
   S     -0.00160   1.80798   7.60389   0.00289  -0.00992   0.00280
   S     -1.55807   4.50636   7.60358   0.00941   0.00005  -0.00832
   S     -3.12173   7.21602   7.59858  -0.00151   0.01434  -0.00055
   S      3.12649   1.80932   7.60392  -0.00404  -0.00854   0.00158
   S      1.56349   4.51099   7.64304   0.00054   0.00438   0.00001
   S      0.00674   7.21667   7.60357   0.00820   0.00776   0.00512
   S      6.24834   1.80620   7.60043   0.00117  -0.01836   0.00053
   S      4.68472   4.50824   7.60391  -0.00975   0.00175  -0.00811
   S      3.12184   7.21792   7.60387  -0.00676   0.00798   0.00655
   S      1.56306   0.89780   1.44776   0.00208  -0.00944  -0.01644
   S      0.01534   3.61542   1.46569  -0.01636   0.01946  -0.00442
   S     -1.56299   6.31599   1.44722  -0.00502  -0.01919   0.00940
   S      4.68840   0.90363   1.44573   0.00617   0.00208  -0.00375
   S      3.11286   3.61638   1.46586   0.01636   0.01654  -0.00622
   S      1.56494   6.29940   1.46568  -0.00235  -0.01007   0.01109
   S      7.80974   0.90463   1.44613  -0.00867   0.00321  -0.00509
   S      6.24994   3.60829   1.44573   0.00006   0.01559   0.00857
   S      4.69233   6.31784   1.44774   0.00755  -0.02039   0.00701
   S     -0.00026   1.79581  10.71693   0.00336  -0.01044  -0.00092
   S     -1.56835   4.51385  10.71674   0.01089  -0.00117   0.00793
   S     -3.12176   7.21605  10.70497  -0.00176   0.01739   0.00062
   S      3.12501   1.79676  10.71705  -0.00450  -0.00871   0.00022
   S      1.56314   4.51121  10.71114   0.00041   0.00160   0.00024
   S     -0.00487   7.22185  10.71672   0.00724   0.00827  -0.00693
   S      6.24804   1.80638  10.70763   0.00128  -0.01852  -0.00046
   S      4.69486   4.51582  10.71704  -0.01115   0.00040   0.00792
   S      3.13305   7.22286  10.71691  -0.00562   0.00875  -0.00814
   S      1.56299   0.89924   4.56329   0.00176  -0.01135   0.01439
   S     -0.06471   3.56968   4.59761  -0.01415   0.02366   0.00171
   S     -1.56181   6.31532   4.56305  -0.00367  -0.01970  -0.00854
   S      4.68514   0.90176   4.55661   0.01118  -0.00518   0.00350
   S      3.19294   3.57016   4.59822   0.01314   0.02126   0.00238
   S      1.56454   6.39162   4.59760  -0.00259  -0.00136  -0.00388
   S      7.81265   0.90297   4.55678  -0.01328  -0.00311   0.00491
   S      6.24994   3.61207   4.55660   0.00085   0.01784  -0.00850
   S      4.69105   6.31719   4.56327   0.00643  -0.02057  -0.00617
freq: 359.85 cm-1
PRIMCOORD103
     55   1
   Ni     1.56384   4.51074   5.57619   0.00114   0.00026  -0.00002
   Mo     0.00516   1.79433   3.00064  -0.00327  -0.00068   0.00017
   Mo    -1.56638   4.51841   3.00023  -0.00022  -0.00381   0.00085
   Mo    -3.12139   7.21575   3.00890  -0.00451  -0.00028   0.00004
   Mo     3.12065   1.79512   3.00058  -0.00263   0.00111  -0.00009
   Mo     1.56384   4.51072   3.02403  -0.00128  -0.00014  -0.00010
   Mo    -0.00793   7.21773   3.00021   0.00252  -0.00159   0.00065
   Mo     6.24888   1.80581   3.00563   0.00556   0.00033   0.00003
   Mo     4.69403   4.52027   3.00057   0.00047   0.00365  -0.00095
   Mo     3.13697   7.21877   3.00061   0.00273   0.00103  -0.00066
   Mo     1.56258   0.90457   9.15540   0.00342  -0.00032  -0.00007
   Mo    -0.01173   3.60062   9.16982  -0.00026   0.00210  -0.00014
   Mo    -1.55765   6.31300   9.15500   0.00189   0.00144  -0.00004
   Mo     4.68445   0.90214   9.15562  -0.00207  -0.00180  -0.00011
   Mo     3.13859   3.60162   9.17010  -0.00052  -0.00268   0.00021
   Mo     1.56430   6.33038   9.16981  -0.00461   0.00034   0.00005
   Mo     7.81237   0.90321   9.15602  -0.00167   0.00122   0.00008
   Mo     6.24934   3.61261   9.15561   0.00077  -0.00011  -0.00006
   Mo     4.68630   6.31501   9.15538   0.00188  -0.00027   0.00006
   S     -0.00160   1.80798   7.60389  -0.01011  -0.00180   0.00842
   S     -1.55807   4.50636   7.60358   0.00013  -0.01285   0.00210
   S     -3.12173   7.21602   7.59858  -0.01586  -0.00090  -0.00087
   S      3.12649   1.80932   7.60392  -0.00827   0.00593  -0.00799
   S      1.56349   4.51099   7.64304  -0.00259  -0.00196   0.00010
   S      0.00674   7.21667   7.60357   0.00856  -0.00520  -0.00771
   S      6.24834   1.80620   7.60043   0.01829   0.00241   0.00099
   S      4.68472   4.50824   7.60391   0.00177   0.00876  -0.00090
   S      3.12184   7.21792   7.60387   0.00885   0.00545   0.00576
   S      1.56306   0.89780   1.44776   0.02275   0.00030   0.00155
   S      0.01534   3.61542   1.46569   0.00244   0.01494   0.00962
   S     -1.56299   6.31599   1.44722   0.01271   0.00739   0.01339
   S      4.68840   0.90363   1.44573  -0.01216  -0.00758   0.00756
   S      3.11286   3.61638   1.46586  -0.00056  -0.01743  -0.00916
   S      1.56494   6.29940   1.46568  -0.02718   0.00082  -0.00101
   S      7.80974   0.90463   1.44613  -0.01022   0.00729  -0.00705
   S      6.24994   3.60829   1.44573   0.00174  -0.00060  -0.00063
   S      4.69233   6.31784   1.44774   0.01250  -0.00434  -0.01444
   S     -0.00026   1.79581  10.71693  -0.00994  -0.00353  -0.00952
   S     -1.56835   4.51385  10.71674  -0.00007  -0.01242  -0.00424
   S     -3.12176   7.21605  10.70497  -0.01893  -0.00124   0.00114
   S      3.12501   1.79676  10.71705  -0.00787   0.00795   0.00844
   S      1.56314   4.51121  10.71114  -0.00037  -0.00111   0.00024
   S     -0.00487   7.22185  10.71672   0.01004  -0.00593   0.00675
   S      6.24804   1.80638  10.70763   0.01851   0.00226  -0.00109
   S      4.69486   4.51582  10.71704   0.00104   0.00881   0.00267
   S      3.13305   7.22286  10.71691   0.01003   0.00545  -0.00433
   S      1.56299   0.89924   4.56329   0.02252   0.00026  -0.00105
   S     -0.06471   3.56968   4.59761  -0.00568   0.01162  -0.00343
   S     -1.56181   6.31532   4.56305   0.01408   0.00659  -0.01192
   S      4.68514   0.90176   4.55661  -0.01177  -0.01194  -0.00733
   S      3.19294   3.57016   4.59822  -0.00744  -0.01548   0.00349
   S      1.56454   6.39162   4.59760  -0.02989   0.00015   0.00045
   S      7.81265   0.90297   4.55678  -0.00900   0.01272   0.00697
   S      6.24994   3.61207   4.55660   0.01127  -0.00096   0.00063
   S      4.69105   6.31719   4.56327   0.01394  -0.00291   0.01271
freq: 361.29 cm-1
PRIMCOORD104
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00243  -0.00269  -0.00001
   Mo     0.00516   1.79433   3.00064   0.00066   0.00229   0.00086
   Mo    -1.56638   4.51841   3.00023   0.00164  -0.00110   0.00069
   Mo    -3.12139   7.21575   3.00890  -0.00073  -0.00079   0.00001
   Mo     3.12065   1.79512   3.00058  -0.00099   0.00009   0.00005
   Mo     1.56384   4.51072   3.02403   0.00159   0.00188   0.00003
   Mo    -0.00793   7.21773   3.00021  -0.00166   0.00042  -0.00048
   Mo     6.24888   1.80581   3.00563   0.00069   0.00077   0.00001
   Mo     4.69403   4.52027   3.00057   0.00124  -0.00062  -0.00033
   Mo     3.13697   7.21877   3.00061   0.00125   0.00171  -0.00079
   Mo     1.56258   0.90457   9.15540  -0.00513   0.00231   0.00107
   Mo    -0.01173   3.60062   9.16982   0.00001  -0.00071  -0.00037
   Mo    -1.55765   6.31300   9.15500  -0.00253  -0.00633   0.00036
   Mo     4.68445   0.90214   9.15562  -0.00054   0.00215  -0.00106
   Mo     3.13859   3.60162   9.17010  -0.00125  -0.00183   0.00010
   Mo     1.56430   6.33038   9.16981  -0.00143  -0.00030   0.00024
   Mo     7.81237   0.90321   9.15602   0.00356   0.00586   0.00026
   Mo     6.24934   3.61261   9.15561   0.00501   0.00031   0.00078
   Mo     4.68630   6.31501   9.15538   0.00364  -0.00036  -0.00142
   S     -0.00160   1.80798   7.60389  -0.00567  -0.02113  -0.01219
   S     -1.55807   4.50636   7.60358  -0.01566   0.01479  -0.00591
   S     -3.12173   7.21602   7.59858  -0.01091  -0.01136   0.00022
   S      3.12649   1.80932   7.60392   0.01886   0.00429  -0.00873
   S      1.56349   4.51099   7.64304   0.02902   0.02971  -0.00000
   S      0.00674   7.21667   7.60357   0.01878   0.00355  -0.00103
   S      6.24834   1.80620   7.60043  -0.01137  -0.01162  -0.00035
   S      4.68472   4.50824   7.60391  -0.01478   0.01431   0.01333
   S      3.12184   7.21792   7.60387  -0.00655  -0.02043   0.01455
   S      1.56306   0.89780   1.44776   0.00502  -0.00004  -0.00079
   S      0.01534   3.61542   1.46569  -0.00302  -0.00336  -0.00159
   S     -1.56299   6.31599   1.44722   0.00423   0.00687  -0.00030
   S      4.68840   0.90363   1.44573  -0.00146  -0.00303   0.00377
   S      3.11286   3.61638   1.46586  -0.00270  -0.00323   0.00036
   S      1.56494   6.29940   1.46568  -0.00261  -0.00338   0.00140
   S      7.80974   0.90463   1.44613  -0.00275  -0.00392  -0.00052
   S      6.24994   3.60829   1.44573  -0.00312  -0.00212  -0.00319
   S      4.69233   6.31784   1.44774  -0.00122   0.00267   0.00107
   S     -0.00026   1.79581  10.71693  -0.00066  -0.02078   0.01720
   S     -1.56835   4.51385  10.71674  -0.01618   0.01626   0.01113
   S     -3.12176   7.21605  10.70497  -0.00944  -0.00986  -0.00033
   S      3.12501   1.79676  10.71705   0.01256   0.00736   0.00714
   S      1.56314   4.51121  10.71114   0.01705   0.01758  -0.00001
   S     -0.00487   7.22185  10.71672   0.01938  -0.00021  -0.00286
   S      6.24804   1.80638  10.70763  -0.00940  -0.00947   0.00039
   S      4.69486   4.51582  10.71704  -0.00831   0.00875  -0.01447
   S      3.13305   7.22286  10.71691  -0.00867  -0.01306  -0.01820
   S      1.56299   0.89924   4.56329   0.00279   0.00075  -0.00362
   S     -0.06471   3.56968   4.59761   0.00320   0.00052  -0.00036
   S     -1.56181   6.31532   4.56305   0.00249   0.00396  -0.00089
   S      4.68514   0.90176   4.55661  -0.00016  -0.00267  -0.00308
   S      3.19294   3.57016   4.59822  -0.00086  -0.00249   0.00017
   S      1.56454   6.39162   4.59760  -0.00149   0.00246   0.00017
   S      7.81265   0.90297   4.55678  -0.00308  -0.00487   0.00056
   S      6.24994   3.61207   4.55660  -0.00381  -0.00104   0.00250
   S      4.69105   6.31719   4.56327  -0.00011   0.00194   0.00442
freq: 361.35 cm-1
PRIMCOORD105
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00248   0.00254   0.00003
   Mo     0.00516   1.79433   3.00064  -0.00076   0.00003  -0.00007
   Mo    -1.56638   4.51841   3.00023   0.00100   0.00063   0.00029
   Mo    -3.12139   7.21575   3.00890  -0.00053   0.00065   0.00002
   Mo     3.12065   1.79512   3.00058   0.00089  -0.00203  -0.00078
   Mo     1.56384   4.51072   3.02403   0.00155  -0.00171  -0.00004
   Mo    -0.00793   7.21773   3.00021   0.00091  -0.00151   0.00066
   Mo     6.24888   1.80581   3.00563   0.00044  -0.00061   0.00005
   Mo     4.69403   4.52027   3.00057   0.00157   0.00075  -0.00064
   Mo     3.13697   7.21877   3.00061  -0.00156  -0.00041   0.00042
   Mo     1.56258   0.90457   9.15540  -0.00527  -0.00210  -0.00098
   Mo    -0.01173   3.60062   9.16982  -0.00126   0.00166  -0.00007
   Mo    -1.55765   6.31300   9.15500   0.00320  -0.00001   0.00138
   Mo     4.68445   0.90214   9.15562   0.00376  -0.00577  -0.00033
   Mo     3.13859   3.60162   9.17010  -0.00003   0.00078   0.00040
   Mo     1.56430   6.33038   9.16981  -0.00137   0.00040  -0.00019
   Mo     7.81237   0.90321   9.15602   0.00004  -0.00200   0.00100
   Mo     6.24934   3.61261   9.15561   0.00508  -0.00051  -0.00076
   Mo     4.68630   6.31501   9.15538  -0.00262   0.00647  -0.00041
   S     -0.00160   1.80798   7.60389   0.01884  -0.00492   0.00772
   S     -1.55807   4.50636   7.60358  -0.01545  -0.01299  -0.01360
   S     -3.12173   7.21602   7.59858  -0.01032   0.01057  -0.00035
   S      3.12649   1.80932   7.60392  -0.00468   0.02128   0.01230
   S      1.56349   4.51099   7.64304   0.03056  -0.02884   0.00010
   S      0.00674   7.21667   7.60357  -0.00613   0.02096  -0.01442
   S      6.24834   1.80620   7.60043  -0.01313   0.01161   0.00033
   S      4.68472   4.50824   7.60391  -0.01624  -0.01491   0.00661
   S      3.12184   7.21792   7.60387   0.01829  -0.00480   0.00127
   S      1.56306   0.89780   1.44776   0.00340   0.00007   0.00129
   S      0.01534   3.61542   1.46569  -0.00214   0.00196  -0.00091
   S     -1.56299   6.31599   1.44722  -0.00133  -0.00208  -0.00163
   S      4.68840   0.90363   1.44573  -0.00252   0.00355   0.00024
   S      3.11286   3.61638   1.46586  -0.00328   0.00345   0.00173
   S      1.56494   6.29940   1.46568  -0.00139   0.00305  -0.00170
   S      7.80974   0.90463   1.44613  -0.00042   0.00210  -0.00297
   S      6.24994   3.60829   1.44573  -0.00290   0.00198   0.00261
   S      4.69233   6.31784   1.44774   0.00328  -0.00542   0.00095
   S     -0.00026   1.79581  10.71693   0.01271  -0.00783  -0.00602
   S     -1.56835   4.51385  10.71674  -0.00882  -0.00746   0.01500
   S     -3.12176   7.21605  10.70497  -0.00876   0.00920   0.00051
   S      3.12501   1.79676  10.71705   0.00002   0.02105  -0.01763
   S      1.56314   4.51121  10.71114   0.01791  -0.01700   0.00010
   S     -0.00487   7.22185  10.71672  -0.00810   0.01327   0.01798
   S      6.24804   1.80638  10.70763  -0.01123   0.00971  -0.00025
   S      4.69486   4.51582  10.71704  -0.01661  -0.01664  -0.01206
   S      3.13305   7.22286  10.71691   0.01877  -0.00096   0.00245
   S      1.56299   0.89924   4.56329   0.00141  -0.00078   0.00292
   S     -0.06471   3.56968   4.59761  -0.00024   0.00104  -0.00007
   S     -1.56181   6.31532   4.56305  -0.00073  -0.00132  -0.00346
   S      4.68514   0.90176   4.55661  -0.00278   0.00478  -0.00026
   S      3.19294   3.57016   4.59822   0.00305  -0.00044   0.00027
   S      1.56454   6.39162   4.59760  -0.00000  -0.00201  -0.00008
   S      7.81265   0.90297   4.55678   0.00056   0.00182   0.00256
   S      6.24994   3.61207   4.55660  -0.00390   0.00087  -0.00198
   S      4.69105   6.31719   4.56327   0.00180  -0.00272   0.00051
freq: 365.15 cm-1
PRIMCOORD106
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00525  -0.00164  -0.00015
   Mo     0.00516   1.79433   3.00064   0.00052   0.01186   0.00208
   Mo    -1.56638   4.51841   3.00023   0.01201  -0.00278   0.00206
   Mo    -3.12139   7.21575   3.00890  -0.00159  -0.00048  -0.00014
   Mo     3.12065   1.79512   3.00058  -0.00429  -0.00848  -0.00113
   Mo     1.56384   4.51072   3.02403   0.01030   0.00358  -0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00716  -0.00290  -0.00003
   Mo     6.24888   1.80581   3.00563   0.00107   0.00022  -0.00008
   Mo     4.69403   4.52027   3.00057   0.00999  -0.00235  -0.00164
   Mo     3.13697   7.21877   3.00061  -0.00110   0.00797  -0.00108
   Mo     1.56258   0.90457   9.15540   0.00138  -0.00028  -0.00007
   Mo    -0.01173   3.60062   9.16982   0.00070   0.00040   0.00015
   Mo    -1.55765   6.31300   9.15500   0.00051   0.00105  -0.00006
   Mo     4.68445   0.90214   9.15562  -0.00046  -0.00004   0.00007
   Mo     3.13859   3.60162   9.17010   0.00052  -0.00032   0.00000
   Mo     1.56430   6.33038   9.16981  -0.00014   0.00037   0.00001
   Mo     7.81237   0.90321   9.15602  -0.00087  -0.00081  -0.00004
   Mo     6.24934   3.61261   9.15561  -0.00124  -0.00021  -0.00006
   Mo     4.68630   6.31501   9.15538  -0.00035  -0.00031   0.00011
   S     -0.00160   1.80798   7.60389  -0.00108   0.00245   0.00288
   S     -1.55807   4.50636   7.60358   0.00222  -0.00189   0.00278
   S     -3.12173   7.21602   7.59858  -0.00007   0.00049   0.00007
   S      3.12649   1.80932   7.60392  -0.00360  -0.00019  -0.00104
   S      1.56349   4.51099   7.64304  -0.00628  -0.00314   0.00007
   S      0.00674   7.21667   7.60357  -0.00152  -0.00319  -0.00049
   S      6.24834   1.80620   7.60043   0.00481   0.00202  -0.00013
   S      4.68472   4.50824   7.60391   0.00338  -0.00027  -0.00256
   S      3.12184   7.21792   7.60387   0.00148   0.00362  -0.00177
   S      1.56306   0.89780   1.44776   0.02971  -0.00375  -0.00306
   S      0.01534   3.61542   1.46569  -0.01860  -0.01206  -0.01574
   S     -1.56299   6.31599   1.44722   0.00470   0.02320  -0.00607
   S      4.68840   0.90363   1.44573  -0.00399   0.00541   0.01547
   S      3.11286   3.61638   1.46586  -0.00975   0.01293   0.01050
   S      1.56494   6.29940   1.46568   0.00889  -0.00740   0.00539
   S      7.80974   0.90463   1.44613  -0.01341  -0.02130  -0.01045
   S      6.24994   3.60829   1.44573  -0.03175  -0.00025  -0.00488
   S      4.69233   6.31784   1.44774  -0.00645  -0.01040   0.00893
   S     -0.00026   1.79581  10.71693  -0.00224   0.00398  -0.00226
   S     -1.56835   4.51385  10.71674   0.00303  -0.00327  -0.00218
   S     -3.12176   7.21605  10.70497   0.00097   0.00082  -0.00001
   S      3.12501   1.79676  10.71705  -0.00407  -0.00145   0.00040
   S      1.56314   4.51121  10.71114  -0.00537  -0.00238   0.00018
   S     -0.00487   7.22185  10.71672  -0.00250  -0.00317   0.00030
   S      6.24804   1.80638  10.70763   0.00592   0.00226   0.00023
   S      4.69486   4.51582  10.71704   0.00321   0.00043   0.00194
   S      3.13305   7.22286  10.71691   0.00139   0.00325   0.00168
   S      1.56299   0.89924   4.56329   0.01898  -0.00165  -0.00153
   S     -0.06471   3.56968   4.59761   0.00895   0.00440   0.00728
   S     -1.56181   6.31532   4.56305   0.00451   0.01431  -0.00345
   S      4.68514   0.90176   4.55661   0.00092   0.00965  -0.00958
   S      3.19294   3.57016   4.59822   0.00785   0.00018  -0.00494
   S      1.56454   6.39162   4.59760   0.00539   0.00297  -0.00247
   S      7.81265   0.90297   4.55678  -0.01262  -0.02917   0.00631
   S      6.24994   3.61207   4.55660  -0.03977   0.00202   0.00307
   S      4.69105   6.31719   4.56327  -0.00288  -0.00582   0.00499
freq: 365.30 cm-1
PRIMCOORD107
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00187   0.00499  -0.00012
   Mo     0.00516   1.79433   3.00064  -0.00753  -0.00142  -0.00078
   Mo    -1.56638   4.51841   3.00023   0.00067   0.00745   0.00023
   Mo    -3.12139   7.21575   3.00890  -0.00058   0.00151  -0.00010
   Mo     3.12065   1.79512   3.00058   0.00632  -0.00852  -0.00178
   Mo     1.56384   4.51072   3.02403   0.00351  -0.01038   0.00002
   Mo    -0.00793   7.21773   3.00021   0.00738  -0.00930   0.00201
   Mo     6.24888   1.80581   3.00563   0.00048  -0.00096  -0.00004
   Mo     4.69403   4.52027   3.00057   0.00676   0.00768  -0.00130
   Mo     3.13697   7.21877   3.00061  -0.01021  -0.00548   0.00185
   Mo     1.56258   0.90457   9.15540   0.00035   0.00071   0.00015
   Mo    -0.01173   3.60062   9.16982  -0.00024  -0.00010  -0.00001
   Mo    -1.55765   6.31300   9.15500  -0.00080  -0.00077  -0.00013
   Mo     4.68445   0.90214   9.15562  -0.00058   0.00129  -0.00008
   Mo     3.13859   3.60162   9.17010   0.00063  -0.00037  -0.00006
   Mo     1.56430   6.33038   9.16981   0.00000  -0.00083   0.00020
   Mo     7.81237   0.90321   9.15602   0.00012   0.00106  -0.00009
   Mo     6.24934   3.61261   9.15561  -0.00036   0.00039   0.00011
   Mo     4.68630   6.31501   9.15538   0.00096  -0.00119  -0.00009
   S     -0.00160   1.80798   7.60389  -0.00296  -0.00256  -0.00176
   S     -1.55807   4.50636   7.60358   0.00230   0.00307   0.00028
   S     -3.12173   7.21602   7.59858  -0.00012  -0.00102   0.00007
   S      3.12649   1.80932   7.60392   0.00177  -0.00322  -0.00294
   S      1.56349   4.51099   7.64304  -0.00182   0.00768   0.00009
   S      0.00674   7.21667   7.60357   0.00282  -0.00196   0.00285
   S      6.24834   1.80620   7.60043   0.00141  -0.00496  -0.00016
   S      4.68472   4.50824   7.60391  -0.00078   0.00353  -0.00125
   S      3.12184   7.21792   7.60387  -0.00292   0.00003   0.00250
   S      1.56306   0.89780   1.44776   0.01029   0.01053   0.00851
   S      0.01534   3.61542   1.46569   0.00830  -0.00562   0.00331
   S     -1.56299   6.31599   1.44722  -0.01711  -0.01292  -0.00689
   S      4.68840   0.90363   1.44573  -0.01622   0.02855  -0.00266
   S      3.11286   3.61638   1.46586  -0.01783   0.00321   0.01223
   S      1.56494   6.29940   1.46568   0.00289   0.02127  -0.01541
   S      7.80974   0.90463   1.44613   0.00997   0.01942  -0.01171
   S      6.24994   3.60829   1.44573  -0.01105   0.00036   0.01476
   S      4.69233   6.31784   1.44774   0.01678  -0.02497  -0.00185
   S     -0.00026   1.79581  10.71693  -0.00251  -0.00215   0.00176
   S     -1.56835   4.51385  10.71674   0.00166   0.00350  -0.00042
   S     -3.12176   7.21605  10.70497   0.00025  -0.00190   0.00002
   S      3.12501   1.79676  10.71705   0.00070  -0.00372   0.00243
   S      1.56314   4.51121  10.71114  -0.00163   0.00613   0.00005
   S     -0.00487   7.22185  10.71672   0.00441  -0.00180  -0.00254
   S      6.24804   1.80638  10.70763   0.00185  -0.00576   0.00023
   S      4.69486   4.51582  10.71704   0.00016   0.00466   0.00068
   S      3.13305   7.22286  10.71691  -0.00488   0.00017  -0.00212
   S      1.56299   0.89924   4.56329   0.00665   0.00551   0.00471
   S     -0.06471   3.56968   4.59761   0.00137  -0.00560  -0.00148
   S     -1.56181   6.31532   4.56305  -0.00982  -0.00951  -0.00374
   S      4.68514   0.90176   4.55661  -0.02155   0.03527   0.00175
   S      3.19294   3.57016   4.59822   0.00445  -0.00734  -0.00570
   S      1.56454   6.39162   4.59760   0.00184  -0.00926   0.00704
   S      7.81265   0.90297   4.55678   0.01720   0.02180   0.00719
   S      6.24994   3.61207   4.55660  -0.01342  -0.00574  -0.00920
   S      4.69105   6.31719   4.56327   0.01038  -0.01627  -0.00073
freq: 366.42 cm-1
PRIMCOORD108
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00002   0.00003   0.00815
   Mo     0.00516   1.79433   3.00064  -0.00067   0.00092   0.00024
   Mo    -1.56638   4.51841   3.00023   0.00055  -0.00097   0.00030
   Mo    -3.12139   7.21575   3.00890  -0.00005   0.00007  -0.00110
   Mo     3.12065   1.79512   3.00058   0.00061   0.00083   0.00027
   Mo     1.56384   4.51072   3.02403   0.00013  -0.00008   0.00371
   Mo    -0.00793   7.21773   3.00021   0.00106  -0.00004   0.00030
   Mo     6.24888   1.80581   3.00563   0.00003  -0.00005  -0.00133
   Mo     4.69403   4.52027   3.00057  -0.00037  -0.00092   0.00027
   Mo     3.13697   7.21877   3.00061  -0.00110   0.00007   0.00026
   Mo     1.56258   0.90457   9.15540   0.00006   0.00025   0.00220
   Mo    -0.01173   3.60062   9.16982   0.00965   0.00554  -0.00616
   Mo    -1.55765   6.31300   9.15500   0.00046  -0.00023   0.00216
   Mo     4.68445   0.90214   9.15562  -0.00340  -0.00193   0.00187
   Mo     3.13859   3.60162   9.17010  -0.00985   0.00573  -0.00621
   Mo     1.56430   6.33038   9.16981   0.00009  -0.01112  -0.00608
   Mo     7.81237   0.90321   9.15602   0.00330  -0.00193   0.00192
   Mo     6.24934   3.61261   9.15561  -0.00006   0.00395   0.00194
   Mo     4.68630   6.31501   9.15538  -0.00015  -0.00014   0.00212
   S     -0.00160   1.80798   7.60389  -0.01424  -0.00798   0.00513
   S     -1.55807   4.50636   7.60358  -0.01401  -0.00822   0.00492
   S     -3.12173   7.21602   7.59858  -0.00026   0.00007   0.00971
   S      3.12649   1.80932   7.60392   0.01422  -0.00806   0.00515
   S      1.56349   4.51099   7.64304   0.00038  -0.00052  -0.01573
   S      0.00674   7.21667   7.60357  -0.00014   0.01651   0.00503
   S      6.24834   1.80620   7.60043   0.00006  -0.00024   0.00692
   S      4.68472   4.50824   7.60391   0.01399  -0.00831   0.00508
   S      3.12184   7.21792   7.60387  -0.00011   0.01650   0.00519
   S      1.56306   0.89780   1.44776   0.00031  -0.00381   0.00087
   S      0.01534   3.61542   1.46569  -0.00568  -0.00319   0.00145
   S     -1.56299   6.31599   1.44722  -0.00316   0.00195   0.00084
   S      4.68840   0.90363   1.44573  -0.00077  -0.00018   0.00081
   S      3.11286   3.61638   1.46586   0.00532  -0.00314   0.00169
   S      1.56494   6.29940   1.46568  -0.00008   0.00658   0.00133
   S      7.80974   0.90463   1.44613   0.00058  -0.00029   0.00052
   S      6.24994   3.60829   1.44573  -0.00021   0.00078   0.00082
   S      4.69233   6.31784   1.44774   0.00331   0.00166   0.00078
   S     -0.00026   1.79581  10.71693  -0.01471  -0.02747   0.00371
   S     -1.56835   4.51385  10.71674  -0.03106   0.00114   0.00397
   S     -3.12176   7.21605  10.70497  -0.00022   0.00019  -0.02070
   S      3.12501   1.79676  10.71705   0.01466  -0.02756   0.00376
   S      1.56314   4.51121  10.71114   0.00022  -0.00015  -0.01430
   S     -0.00487   7.22185  10.71672  -0.01674   0.02643   0.00392
   S      6.24804   1.80638  10.70763   0.00023  -0.00019  -0.01778
   S      4.69486   4.51582  10.71704   0.03106   0.00098   0.00389
   S      3.13305   7.22286  10.71691   0.01642   0.02649   0.00377
   S      1.56299   0.89924   4.56329   0.00031  -0.00046  -0.00183
   S     -0.06471   3.56968   4.59761   0.00459   0.00279  -0.00139
   S     -1.56181   6.31532   4.56305  -0.00027   0.00023  -0.00207
   S      4.68514   0.90176   4.55661  -0.00320  -0.00153  -0.00199
   S      3.19294   3.57016   4.59822  -0.00466   0.00256  -0.00149
   S      1.56454   6.39162   4.59760  -0.00017  -0.00540  -0.00137
   S      7.81265   0.90297   4.55678   0.00301  -0.00168  -0.00173
   S      6.24994   3.61207   4.55660  -0.00025   0.00356  -0.00199
   S      4.69105   6.31719   4.56327   0.00050   0.00002  -0.00183
freq: 372.07 cm-1
PRIMCOORD109
     55   1
   Ni     1.56384   4.51074   5.57619   0.00003  -0.00002  -0.01028
   Mo     0.00516   1.79433   3.00064  -0.00044   0.00376   0.00781
   Mo    -1.56638   4.51841   3.00023   0.00217  -0.00235   0.00757
   Mo    -3.12139   7.21575   3.00890   0.00005   0.00010  -0.01465
   Mo     3.12065   1.79512   3.00058   0.00096   0.00328   0.00763
   Mo     1.56384   4.51072   3.02403  -0.00000  -0.00001  -0.00193
   Mo    -0.00793   7.21773   3.00021   0.00343  -0.00149   0.00789
   Mo     6.24888   1.80581   3.00563  -0.00006   0.00012  -0.01750
   Mo     4.69403   4.52027   3.00057  -0.00310  -0.00216   0.00790
   Mo     3.13697   7.21877   3.00061  -0.00311  -0.00087   0.00753
   Mo     1.56258   0.90457   9.15540   0.00012  -0.00016  -0.00009
   Mo    -0.01173   3.60062   9.16982  -0.00141  -0.00075   0.00078
   Mo    -1.55765   6.31300   9.15500  -0.00066   0.00020  -0.00030
   Mo     4.68445   0.90214   9.15562   0.00058   0.00003  -0.00001
   Mo     3.13859   3.60162   9.17010   0.00147  -0.00080   0.00058
   Mo     1.56430   6.33038   9.16981  -0.00014   0.00161   0.00079
   Mo     7.81237   0.90321   9.15602  -0.00029   0.00009  -0.00016
   Mo     6.24934   3.61261   9.15561   0.00003  -0.00056  -0.00001
   Mo     4.68630   6.31501   9.15538   0.00038   0.00025  -0.00011
   S     -0.00160   1.80798   7.60389   0.00139   0.00111  -0.00140
   S     -1.55807   4.50636   7.60358   0.00192   0.00068  -0.00154
   S     -3.12173   7.21602   7.59858   0.00023  -0.00034   0.00016
   S      3.12649   1.80932   7.60392  -0.00184   0.00152  -0.00138
   S      1.56349   4.51099   7.64304   0.00021  -0.00022  -0.00146
   S      0.00674   7.21667   7.60357   0.00051  -0.00170  -0.00153
   S      6.24834   1.80620   7.60043  -0.00014   0.00019   0.00083
   S      4.68472   4.50824   7.60391  -0.00216   0.00048  -0.00145
   S      3.12184   7.21792   7.60387  -0.00022  -0.00165  -0.00141
   S      1.56306   0.89780   1.44776  -0.00041  -0.02899   0.00249
   S      0.01534   3.61542   1.46569   0.00729   0.00361   0.01803
   S     -1.56299   6.31599   1.44722  -0.02487   0.01445   0.00231
   S      4.68840   0.90363   1.44573   0.01342   0.00876  -0.00566
   S      3.11286   3.61638   1.46586  -0.00686   0.00385   0.01818
   S      1.56494   6.29940   1.46568  -0.00025  -0.00795   0.01787
   S      7.80974   0.90463   1.44613  -0.01391   0.00724  -0.00548
   S      6.24994   3.60829   1.44573   0.00095  -0.01630  -0.00564
   S      4.69233   6.31784   1.44774   0.02474   0.01476   0.00236
   S     -0.00026   1.79581  10.71693   0.00086   0.00165  -0.00006
   S     -1.56835   4.51385  10.71674   0.00197  -0.00039   0.00009
   S     -3.12176   7.21605  10.70497  -0.00006  -0.00020   0.00221
   S      3.12501   1.79676  10.71705  -0.00121   0.00163  -0.00009
   S      1.56314   4.51121  10.71114  -0.00004  -0.00002   0.00314
   S     -0.00487   7.22185  10.71672   0.00154  -0.00120   0.00008
   S      6.24804   1.80638  10.70763  -0.00029   0.00027   0.00311
   S      4.69486   4.51582  10.71704  -0.00191  -0.00015  -0.00001
   S      3.13305   7.22286  10.71691  -0.00099  -0.00147   0.00003
   S      1.56299   0.89924   4.56329  -0.00043   0.01222  -0.01114
   S     -0.06471   3.56968   4.59761   0.01668   0.00867  -0.01042
   S     -1.56181   6.31532   4.56305   0.01072  -0.00562  -0.01076
   S      4.68514   0.90176   4.55661  -0.02320  -0.01299  -0.00066
   S      3.19294   3.57016   4.59822  -0.01623   0.00973  -0.01052
   S      1.56454   6.39162   4.59760  -0.00045  -0.01879  -0.01043
   S      7.81265   0.90297   4.55678   0.02274  -0.01343  -0.00064
   S      6.24994   3.61207   4.55660   0.00070   0.02625  -0.00051
   S      4.69105   6.31719   4.56327  -0.01044  -0.00653  -0.01097
freq: 372.11 cm-1
PRIMCOORD110
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00017  -0.00024  -0.00029
   Mo     0.00516   1.79433   3.00064  -0.01091  -0.01260  -0.00571
   Mo    -1.56638   4.51841   3.00023   0.01684   0.00376   0.00678
   Mo    -3.12139   7.21575   3.00890   0.00003  -0.00002  -0.00040
   Mo     3.12065   1.79512   3.00058  -0.01084   0.01234   0.00640
   Mo     1.56384   4.51072   3.02403  -0.00065  -0.00082  -0.00006
   Mo    -0.00793   7.21773   3.00021  -0.00493   0.01656  -0.00634
   Mo     6.24888   1.80581   3.00563   0.00048   0.00070  -0.00047
   Mo     4.69403   4.52027   3.00057   0.01585  -0.00339  -0.00605
   Mo     3.13697   7.21877   3.00061  -0.00547  -0.01590   0.00616
   Mo     1.56258   0.90457   9.15540  -0.00137  -0.00013  -0.00008
   Mo    -0.01173   3.60062   9.16982  -0.00014   0.00004   0.00009
   Mo    -1.55765   6.31300   9.15500   0.00072   0.00130  -0.00001
   Mo     4.68445   0.90214   9.15562  -0.00044   0.00112   0.00009
   Mo     3.13859   3.60162   9.17010  -0.00006  -0.00018   0.00002
   Mo     1.56430   6.33038   9.16981   0.00008   0.00000  -0.00003
   Mo     7.81237   0.90321   9.15602  -0.00060  -0.00102  -0.00000
   Mo     6.24934   3.61261   9.15561   0.00122   0.00013  -0.00009
   Mo     4.68630   6.31501   9.15538   0.00056  -0.00126   0.00008
   S     -0.00160   1.80798   7.60389   0.00182   0.00020   0.00028
   S     -1.55807   4.50636   7.60358  -0.00112  -0.00157  -0.00035
   S     -3.12173   7.21602   7.59858   0.00016   0.00024   0.00001
   S      3.12649   1.80932   7.60392   0.00146  -0.00001  -0.00041
   S      1.56349   4.51099   7.64304   0.00009   0.00009  -0.00004
   S      0.00674   7.21667   7.60357  -0.00078  -0.00186   0.00025
   S      6.24834   1.80620   7.60043  -0.00004  -0.00005   0.00001
   S      4.68472   4.50824   7.60391  -0.00087   0.00137   0.00032
   S      3.12184   7.21792   7.60387  -0.00068   0.00158  -0.00033
   S      1.56306   0.89780   1.44776   0.00159  -0.00087  -0.00035
   S      0.01534   3.61542   1.46569  -0.00385   0.00921   0.00145
   S     -1.56299   6.31599   1.44722  -0.00170  -0.00140   0.00004
   S      4.68840   0.90363   1.44573   0.01738  -0.03207   0.00047
   S      3.11286   3.61638   1.46586  -0.00424  -0.00728   0.00029
   S      1.56494   6.29940   1.46568   0.00975   0.00063  -0.00032
   S      7.80974   0.90463   1.44613   0.01704   0.03065  -0.00021
   S      6.24994   3.60829   1.44573  -0.03611  -0.00169  -0.00074
   S      4.69233   6.31784   1.44774  -0.00035   0.00199   0.00048
   S     -0.00026   1.79581  10.71693   0.00154   0.00025   0.00013
   S     -1.56835   4.51385  10.71674  -0.00076  -0.00154  -0.00015
   S     -3.12176   7.21605  10.70497   0.00004   0.00008   0.00007
   S      3.12501   1.79676  10.71705   0.00157   0.00010  -0.00010
   S      1.56314   4.51121  10.71114   0.00005   0.00004   0.00011
   S     -0.00487   7.22185  10.71672  -0.00084  -0.00153   0.00015
   S      6.24804   1.80638  10.70763  -0.00014  -0.00023   0.00010
   S      4.69486   4.51582  10.71704  -0.00084   0.00149   0.00011
   S      3.13305   7.22286  10.71691  -0.00056   0.00137  -0.00012
   S      1.56299   0.89924   4.56329   0.01959   0.00070  -0.00049
   S     -0.06471   3.56968   4.59761  -0.01057   0.02083  -0.00065
   S     -1.56181   6.31532   4.56305  -0.01061  -0.01912  -0.00030
   S      4.68514   0.90176   4.55661   0.00809  -0.01726   0.00010
   S      3.19294   3.57016   4.59822  -0.01147  -0.01899  -0.00020
   S      1.56454   6.39162   4.59760   0.02312   0.00018   0.00000
   S      7.81265   0.90297   4.55678   0.00975   0.01574  -0.00007
   S      6.24994   3.61207   4.55660  -0.01840  -0.00005  -0.00007
   S      4.69105   6.31719   4.56327  -0.00990   0.01734  -0.00009
freq: 374.39 cm-1
PRIMCOORD111
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00196  -0.00381  -0.00000
   Mo     0.00516   1.79433   3.00064   0.00451  -0.00384   0.00499
   Mo    -1.56638   4.51841   3.00023   0.00952   0.00861   0.00450
   Mo    -3.12139   7.21575   3.00890  -0.00333  -0.00624  -0.00001
   Mo     3.12065   1.79512   3.00058   0.00644  -0.01016  -0.00037
   Mo     1.56384   4.51072   3.02403  -0.00794  -0.01542  -0.00001
   Mo    -0.00793   7.21773   3.00021   0.00317   0.01218  -0.00476
   Mo     6.24888   1.80581   3.00563   0.01138   0.02157  -0.00002
   Mo     4.69403   4.52027   3.00057  -0.01244   0.00116   0.00093
   Mo     3.13697   7.21877   3.00061  -0.00546   0.00309  -0.00529
   Mo     1.56258   0.90457   9.15540   0.00026  -0.00297  -0.00048
   Mo    -0.01173   3.60062   9.16982   0.00029  -0.00051   0.00004
   Mo    -1.55765   6.31300   9.15500   0.00117   0.00150   0.00005
   Mo     4.68445   0.90214   9.15562   0.00187   0.00153   0.00039
   Mo     3.13859   3.60162   9.17010  -0.00126  -0.00205   0.00001
   Mo     1.56430   6.33038   9.16981  -0.00034  -0.00001  -0.00006
   Mo     7.81237   0.90321   9.15602   0.00035   0.00095   0.00005
   Mo     6.24934   3.61261   9.15561   0.00025   0.00256  -0.00041
   Mo     4.68630   6.31501   9.15538  -0.00259  -0.00105   0.00045
   S     -0.00160   1.80798   7.60389  -0.00107   0.00088  -0.00033
   S     -1.55807   4.50636   7.60358  -0.00249  -0.00241   0.00001
   S     -3.12173   7.21602   7.59858   0.00186   0.00378   0.00001
   S      3.12649   1.80932   7.60392  -0.00097   0.00299  -0.00037
   S      1.56349   4.51099   7.64304   0.00050   0.00096  -0.00003
   S      0.00674   7.21667   7.60357  -0.00134  -0.00326   0.00001
   S      6.24834   1.80620   7.60043  -0.00134  -0.00266  -0.00004
   S      4.68472   4.50824   7.60391   0.00346   0.00051   0.00036
   S      3.12184   7.21792   7.60387   0.00133  -0.00094   0.00025
   S      1.56306   0.89780   1.44776   0.00031   0.00733  -0.00802
   S      0.01534   3.61542   1.46569   0.00825   0.01771   0.01133
   S     -1.56299   6.31599   1.44722  -0.00183  -0.00271   0.00044
   S      4.68840   0.90363   1.44573  -0.02273  -0.02352   0.01151
   S      3.11286   3.61638   1.46586   0.01130   0.02152   0.00064
   S      1.56494   6.29940   1.46568   0.00947   0.01691  -0.01206
   S      7.80974   0.90463   1.44613  -0.00924  -0.01891   0.00060
   S      6.24994   3.60829   1.44573  -0.00742  -0.03286  -0.01224
   S      4.69233   6.31784   1.44774   0.00608   0.00376   0.00749
   S     -0.00026   1.79581  10.71693  -0.00181   0.00118   0.00048
   S     -1.56835   4.51385  10.71674  -0.00191  -0.00231   0.00021
   S     -3.12176   7.21605  10.70497   0.00151   0.00305  -0.00002
   S      3.12501   1.79676  10.71705   0.00002   0.00292   0.00043
   S      1.56314   4.51121  10.71114   0.00075   0.00137   0.00004
   S     -0.00487   7.22185  10.71672  -0.00171  -0.00280  -0.00020
   S      6.24804   1.80638  10.70763  -0.00154  -0.00306   0.00002
   S      4.69486   4.51582  10.71704   0.00285   0.00125  -0.00034
   S      3.13305   7.22286  10.71691   0.00196  -0.00129  -0.00042
   S      1.56299   0.89924   4.56329  -0.00844   0.01282  -0.00120
   S     -0.06471   3.56968   4.59761   0.00628   0.01270  -0.00473
   S     -1.56181   6.31532   4.56305  -0.00966  -0.01577   0.00008
   S      4.68514   0.90176   4.55661  -0.02067  -0.01688   0.00015
   S      3.19294   3.57016   4.59822   0.00962   0.01806  -0.00028
   S      1.56454   6.39162   4.59760   0.00642   0.01245   0.00508
   S      7.81265   0.90297   4.55678  -0.00361  -0.00861   0.00006
   S      6.24994   3.61207   4.55660  -0.00366  -0.02742  -0.00008
   S      4.69105   6.31719   4.56327   0.01558  -0.00239   0.00115
freq: 374.44 cm-1
PRIMCOORD112
     55   1
   Ni     1.56384   4.51074   5.57619   0.00411  -0.00218  -0.00013
   Mo     0.00516   1.79433   3.00064  -0.01108  -0.00748  -0.00356
   Mo    -1.56638   4.51841   3.00023   0.00662  -0.00337  -0.00308
   Mo    -3.12139   7.21575   3.00890   0.00571  -0.00291   0.00006
   Mo     3.12065   1.79512   3.00058  -0.01002   0.00077   0.00620
   Mo     1.56384   4.51072   3.02403   0.01680  -0.00890   0.00027
   Mo    -0.00793   7.21773   3.00021   0.00579  -0.00505  -0.00274
   Mo     6.24888   1.80581   3.00563  -0.02060   0.01065   0.00001
   Mo     4.69403   4.52027   3.00057  -0.00450   0.00832   0.00613
   Mo     3.13697   7.21877   3.00061   0.00128   0.01306  -0.00316
   Mo     1.56258   0.90457   9.15540  -0.00123  -0.00135  -0.00024
   Mo    -0.01173   3.60062   9.16982   0.00080  -0.00105   0.00005
   Mo    -1.55765   6.31300   9.15500   0.00228  -0.00151   0.00046
   Mo     4.68445   0.90214   9.15562  -0.00136  -0.00020  -0.00023
   Mo     3.13859   3.60162   9.17010   0.00036  -0.00011  -0.00000
   Mo     1.56430   6.33038   9.16981   0.00112  -0.00007   0.00002
   Mo     7.81237   0.90321   9.15602  -0.00209   0.00125   0.00043
   Mo     6.24934   3.61261   9.15561  -0.00049   0.00119  -0.00023
   Mo     4.68630   6.31501   9.15538   0.00050   0.00189  -0.00024
   S     -0.00160   1.80798   7.60389   0.00238   0.00162  -0.00022
   S     -1.55807   4.50636   7.60358  -0.00175   0.00098   0.00046
   S     -3.12173   7.21602   7.59858  -0.00301   0.00169  -0.00007
   S      3.12649   1.80932   7.60392   0.00220   0.00018  -0.00026
   S      1.56349   4.51099   7.64304  -0.00106   0.00057  -0.00005
   S      0.00674   7.21667   7.60357  -0.00131   0.00111   0.00040
   S      6.24834   1.80620   7.60043   0.00204  -0.00112  -0.00006
   S      4.68472   4.50824   7.60391   0.00084  -0.00214  -0.00027
   S      3.12184   7.21792   7.60387  -0.00002  -0.00306  -0.00024
   S      1.56306   0.89780   1.44776   0.00148   0.00316  -0.00474
   S      0.01534   3.61542   1.46569  -0.02001   0.01122  -0.00813
   S     -1.56299   6.31599   1.44722  -0.00591   0.00370   0.00988
   S      4.68840   0.90363   1.44573   0.02553  -0.00576  -0.00746
   S      3.11286   3.61638   1.46586  -0.01896   0.00966   0.01558
   S      1.56494   6.29940   1.46568  -0.02025   0.01043  -0.00718
   S      7.80974   0.90463   1.44613   0.03137  -0.01706   0.01449
   S      6.24994   3.60829   1.44573   0.01820  -0.01640  -0.00654
   S      4.69233   6.31784   1.44774  -0.00259  -0.00337  -0.00528
   S     -0.00026   1.79581  10.71693   0.00173   0.00140   0.00007
   S     -1.56835   4.51385  10.71674  -0.00123   0.00169  -0.00055
   S     -3.12176   7.21605  10.70497  -0.00248   0.00137   0.00010
   S      3.12501   1.79676  10.71705   0.00239   0.00055   0.00038
   S      1.56314   4.51121  10.71114  -0.00173   0.00087   0.00012
   S     -0.00487   7.22185  10.71672  -0.00168   0.00033  -0.00052
   S      6.24804   1.80638  10.70763   0.00242  -0.00134   0.00013
   S      4.69486   4.51582  10.71704   0.00064  -0.00247   0.00043
   S      3.13305   7.22286  10.71691  -0.00007  -0.00236   0.00008
   S      1.56299   0.89924   4.56329   0.01747   0.00607  -0.00062
   S     -0.06471   3.56968   4.59761  -0.01484   0.00972   0.00318
   S     -1.56181   6.31532   4.56305  -0.01145   0.00758   0.00159
   S      4.68514   0.90176   4.55661   0.01730   0.00169  -0.00032
   S      3.19294   3.57016   4.59822  -0.01379   0.00689  -0.00668
   S      1.56454   6.39162   4.59760  -0.01608   0.00706   0.00282
   S      7.81265   0.90297   4.55678   0.02549  -0.01422   0.00027
   S      6.24994   3.61207   4.55660   0.00736  -0.01342  -0.00030
   S      4.69105   6.31719   4.56327   0.00208  -0.01816  -0.00070
freq: 375.25 cm-1
PRIMCOORD113
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00022  -0.00029   0.00003
   Mo     0.00516   1.79433   3.00064   0.00063  -0.00126   0.00034
   Mo    -1.56638   4.51841   3.00023   0.00123  -0.00050   0.00040
   Mo    -3.12139   7.21575   3.00890  -0.00009  -0.00011   0.00005
   Mo     3.12065   1.79512   3.00058   0.00081   0.00083  -0.00007
   Mo     1.56384   4.51072   3.02403  -0.00072  -0.00090  -0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00109   0.00095  -0.00039
   Mo     6.24888   1.80581   3.00563   0.00070   0.00084   0.00007
   Mo     4.69403   4.52027   3.00057   0.00039   0.00101  -0.00010
   Mo     3.13697   7.21877   3.00061  -0.00134  -0.00026  -0.00032
   Mo     1.56258   0.90457   9.15540   0.01670   0.00315   0.00034
   Mo    -0.01173   3.60062   9.16982   0.00777  -0.01643  -0.00045
   Mo    -1.55765   6.31300   9.15500  -0.00780  -0.01535   0.00015
   Mo     4.68445   0.90214   9.15562  -0.00340   0.00095  -0.00033
   Mo     3.13859   3.60162   9.17010   0.01024   0.01833   0.00014
   Mo     1.56430   6.33038   9.16981  -0.01724  -0.00118   0.00031
   Mo     7.81237   0.90321   9.15602  -0.00276  -0.00372   0.00011
   Mo     6.24934   3.61261   9.15561   0.00187  -0.00190   0.00022
   Mo     4.68630   6.31501   9.15538  -0.00487   0.01666  -0.00051
   S     -0.00160   1.80798   7.60389  -0.01193   0.02028  -0.00133
   S     -1.55807   4.50636   7.60358  -0.00771   0.02442   0.00116
   S     -3.12173   7.21602   7.59858  -0.00417  -0.00445  -0.00001
   S      3.12649   1.80932   7.60392  -0.01380  -0.02367   0.00115
   S      1.56349   4.51099   7.64304   0.00057   0.00076   0.00002
   S      0.00674   7.21667   7.60357   0.02390   0.00562  -0.00119
   S      6.24834   1.80620   7.60043   0.00249   0.00281  -0.00001
   S      4.68472   4.50824   7.60391  -0.01259  -0.02485  -0.00122
   S      3.12184   7.21792   7.60387   0.02269  -0.00141   0.00139
   S      1.56306   0.89780   1.44776  -0.00088   0.00006  -0.00055
   S      0.01534   3.61542   1.46569   0.00005   0.00257   0.00092
   S     -1.56299   6.31599   1.44722   0.00058   0.00080  -0.00010
   S      4.68840   0.90363   1.44573  -0.00085  -0.00223   0.00087
   S      3.11286   3.61638   1.46586  -0.00017  -0.00074  -0.00024
   S      1.56494   6.29940   1.46568   0.00232   0.00113  -0.00090
   S      7.80974   0.90463   1.44613  -0.00035  -0.00009  -0.00016
   S      6.24994   3.60829   1.44573  -0.00167  -0.00134  -0.00076
   S      4.69233   6.31784   1.44774   0.00045  -0.00076   0.00059
   S     -0.00026   1.79581  10.71693  -0.01145   0.01985   0.00051
   S     -1.56835   4.51385  10.71674  -0.00920   0.02480  -0.00037
   S     -3.12176   7.21605  10.70497  -0.00345  -0.00383   0.00001
   S      3.12501   1.79676  10.71705  -0.01446  -0.02413  -0.00067
   S      1.56314   4.51121  10.71114   0.00120   0.00132  -0.00000
   S     -0.00487   7.22185  10.71672   0.02442   0.00423   0.00026
   S      6.24804   1.80638  10.70763   0.00318   0.00343  -0.00002
   S      4.69486   4.51582  10.71704  -0.01321  -0.02597   0.00072
   S      3.13305   7.22286  10.71691   0.02201  -0.00070  -0.00048
   S      1.56299   0.89924   4.56329  -0.00164   0.00028  -0.00007
   S     -0.06471   3.56968   4.59761  -0.00039   0.00239  -0.00038
   S     -1.56181   6.31532   4.56305  -0.00005  -0.00016   0.00002
   S      4.68514   0.90176   4.55661  -0.00061  -0.00151   0.00005
   S      3.19294   3.57016   4.59822  -0.00038  -0.00109   0.00016
   S      1.56454   6.39162   4.59760   0.00229   0.00086   0.00047
   S      7.81265   0.90297   4.55678  -0.00008   0.00054   0.00003
   S      6.24994   3.61207   4.55660  -0.00092  -0.00113   0.00004
   S      4.69105   6.31719   4.56327   0.00116  -0.00089   0.00021
freq: 375.96 cm-1
PRIMCOORD114
     55   1
   Ni     1.56384   4.51074   5.57619   0.00026   0.00043   0.00001
   Mo     0.00516   1.79433   3.00064  -0.00038   0.00032  -0.00057
   Mo    -1.56638   4.51841   3.00023  -0.00123  -0.00119  -0.00068
   Mo    -3.12139   7.21575   3.00890   0.00033   0.00110  -0.00009
   Mo     3.12065   1.79512   3.00058  -0.00027   0.00135   0.00013
   Mo     1.56384   4.51072   3.02403   0.00115   0.00202  -0.00004
   Mo    -0.00793   7.21773   3.00021  -0.00072  -0.00168   0.00079
   Mo     6.24888   1.80581   3.00563  -0.00112  -0.00276  -0.00011
   Mo     4.69403   4.52027   3.00057   0.00148   0.00013  -0.00002
   Mo     3.13697   7.21877   3.00061   0.00034  -0.00052   0.00069
   Mo     1.56258   0.90457   9.15540   0.00369  -0.02133  -0.00347
   Mo    -0.01173   3.60062   9.16982   0.00990  -0.00725   0.00272
   Mo    -1.55765   6.31300   9.15500   0.00191   0.00065   0.00026
   Mo     4.68445   0.90214   9.15562   0.00970   0.01337   0.00225
   Mo     3.13859   3.60162   9.17010  -0.00557  -0.00907   0.00020
   Mo     1.56430   6.33038   9.16981  -0.00991   0.00517  -0.00297
   Mo     7.81237   0.90321   9.15602   0.00311   0.00739   0.00019
   Mo     6.24934   3.61261   9.15561   0.00597   0.01610  -0.00246
   Mo     4.68630   6.31501   9.15538  -0.01937  -0.00649   0.00321
   S     -0.00160   1.80798   7.60389  -0.01358   0.00980  -0.00003
   S     -1.55807   4.50636   7.60358  -0.02230  -0.00406  -0.00052
   S     -3.12173   7.21602   7.59858   0.01571   0.03123  -0.00002
   S      3.12649   1.80932   7.60392  -0.00359   0.01297   0.00102
   S      1.56349   4.51099   7.64304   0.00135   0.00251  -0.00001
   S      0.00674   7.21667   7.60357   0.00620  -0.02092   0.00042
   S      6.24834   1.80620   7.60043  -0.01209  -0.02385   0.00002
   S      4.68472   4.50824   7.60391   0.01407   0.00205  -0.00091
   S      3.12184   7.21792   7.60387   0.01439  -0.00894   0.00003
   S      1.56306   0.89780   1.44776  -0.00059  -0.00164   0.00082
   S      0.01534   3.61542   1.46569  -0.00134  -0.00212  -0.00173
   S     -1.56299   6.31599   1.44722   0.00042   0.00010   0.00006
   S      4.68840   0.90363   1.44573   0.00266   0.00363  -0.00170
   S      3.11286   3.61638   1.46586  -0.00181  -0.00283   0.00014
   S      1.56494   6.29940   1.46568  -0.00069  -0.00238   0.00190
   S      7.80974   0.90463   1.44613   0.00092   0.00299  -0.00002
   S      6.24994   3.60829   1.44573   0.00129   0.00440   0.00172
   S      4.69233   6.31784   1.44774  -0.00058  -0.00103  -0.00082
   S     -0.00026   1.79581  10.71693  -0.01746   0.01677   0.00109
   S     -1.56835   4.51385  10.71674  -0.01567  -0.00345   0.00035
   S     -3.12176   7.21605  10.70497   0.01237   0.02446   0.00000
   S      3.12501   1.79676  10.71705   0.00344   0.01464   0.00061
   S      1.56314   4.51121  10.71114  -0.00212  -0.00444  -0.00009
   S     -0.00487   7.22185  10.71672   0.00238  -0.01527  -0.00043
   S      6.24804   1.80638  10.70763  -0.01513  -0.02995  -0.00001
   S      4.69486   4.51582  10.71704   0.01123   0.00845  -0.00061
   S      3.13305   7.22286  10.71691   0.02240  -0.00783  -0.00106
   S      1.56299   0.89924   4.56329   0.00050  -0.00215   0.00016
   S     -0.06471   3.56968   4.59761  -0.00095  -0.00130   0.00071
   S     -1.56181   6.31532   4.56305   0.00183   0.00201  -0.00005
   S      4.68514   0.90176   4.55661   0.00203   0.00237  -0.00012
   S      3.19294   3.57016   4.59822  -0.00127  -0.00205  -0.00008
   S      1.56454   6.39162   4.59760  -0.00029  -0.00158  -0.00079
   S      7.81265   0.90297   4.55678   0.00037   0.00147  -0.00003
   S      6.24994   3.61207   4.55660   0.00046   0.00372   0.00015
   S      4.69105   6.31719   4.56327  -0.00202  -0.00053  -0.00026
freq: 376.06 cm-1
PRIMCOORD115
     55   1
   Ni     1.56384   4.51074   5.57619   0.00070  -0.00032   0.00010
   Mo     0.00516   1.79433   3.00064  -0.00083  -0.00065  -0.00077
   Mo    -1.56638   4.51841   3.00023   0.00047  -0.00001  -0.00072
   Mo    -3.12139   7.21575   3.00890   0.00000  -0.00026   0.00020
   Mo     3.12065   1.79512   3.00058  -0.00075   0.00021   0.00094
   Mo     1.56384   4.51072   3.02403   0.00273  -0.00126   0.00014
   Mo    -0.00793   7.21773   3.00021   0.00004  -0.00035  -0.00049
   Mo     6.24888   1.80581   3.00563  -0.00145   0.00102   0.00023
   Mo     4.69403   4.52027   3.00057  -0.00056   0.00055   0.00099
   Mo     3.13697   7.21877   3.00061  -0.00023   0.00126  -0.00066
   Mo     1.56258   0.90457   9.15540   0.00360   0.01134   0.00193
   Mo    -0.01173   3.60062   9.16982  -0.00257   0.01102   0.00175
   Mo    -1.55765   6.31300   9.15500  -0.02124   0.01206  -0.00397
   Mo     4.68445   0.90214   9.15562   0.01232  -0.00148   0.00147
   Mo     3.13859   3.60162   9.17010   0.00554  -0.00277  -0.00347
   Mo     1.56430   6.33038   9.16981  -0.01369  -0.00302   0.00158
   Mo     7.81237   0.90321   9.15602   0.01540  -0.00917  -0.00276
   Mo     6.24934   3.61261   9.15561   0.00931  -0.00824   0.00138
   Mo     4.68630   6.31501   9.15538  -0.01014  -0.00879   0.00213
   S     -0.00160   1.80798   7.60389  -0.01218  -0.01614  -0.00063
   S     -1.55807   4.50636   7.60358   0.00623  -0.01110   0.00049
   S     -3.12173   7.21602   7.59858   0.03162  -0.01664   0.00024
   S      3.12649   1.80932   7.60392  -0.01734   0.00389   0.00022
   S      1.56349   4.51099   7.64304   0.00203  -0.00059  -0.00013
   S      0.00674   7.21667   7.60357   0.01526  -0.00303   0.00060
   S      6.24834   1.80620   7.60043  -0.02349   0.01185   0.00009
   S      4.68472   4.50824   7.60391  -0.01275   0.01226   0.00008
   S      3.12184   7.21792   7.60387   0.01137   0.01887  -0.00047
   S      1.56306   0.89780   1.44776  -0.00062   0.00047  -0.00068
   S      0.01534   3.61542   1.46569  -0.00326   0.00048  -0.00202
   S     -1.56299   6.31599   1.44722   0.00050  -0.00018   0.00159
   S      4.68840   0.90363   1.44573   0.00254  -0.00152  -0.00136
   S      3.11286   3.61638   1.46586  -0.00322   0.00165   0.00290
   S      1.56494   6.29940   1.46568  -0.00173   0.00189  -0.00146
   S      7.80974   0.90463   1.44613   0.00324  -0.00197   0.00247
   S      6.24994   3.60829   1.44573   0.00265  -0.00162  -0.00100
   S      4.69233   6.31784   1.44774  -0.00005   0.00045  -0.00099
   S     -0.00026   1.79581  10.71693  -0.00601  -0.01312  -0.00035
   S     -1.56835   4.51385  10.71674   0.00734  -0.01905   0.00115
   S     -3.12176   7.21605  10.70497   0.02482  -0.01297  -0.00036
   S      3.12501   1.79676  10.71705  -0.01738  -0.00401  -0.00044
   S      1.56314   4.51121  10.71114  -0.00475   0.00297   0.00006
   S     -0.00487   7.22185  10.71672   0.02260   0.00028   0.00099
   S      6.24804   1.80638  10.70763  -0.02958   0.01513  -0.00025
   S      4.69486   4.51582  10.71704  -0.00598   0.01657  -0.00059
   S      3.13305   7.22286  10.71691   0.01232   0.01215  -0.00050
   S      1.56299   0.89924   4.56329   0.00203   0.00040  -0.00006
   S     -0.06471   3.56968   4.59761  -0.00196   0.00031   0.00087
   S     -1.56181   6.31532   4.56305  -0.00081   0.00095   0.00043
   S      4.68514   0.90176   4.55661   0.00142   0.00005  -0.00010
   S      3.19294   3.57016   4.59822  -0.00210   0.00112  -0.00127
   S      1.56454   6.39162   4.59760  -0.00104   0.00113   0.00063
   S      7.81265   0.90297   4.55678   0.00159  -0.00121   0.00012
   S      6.24994   3.61207   4.55660   0.00035  -0.00161  -0.00010
   S      4.69105   6.31719   4.56327   0.00115  -0.00181  -0.00008
freq: 376.62 cm-1
PRIMCOORD116
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00230  -0.00355   0.00001
   Mo     0.00516   1.79433   3.00064  -0.00200   0.00308   0.00550
   Mo    -1.56638   4.51841   3.00023  -0.00119  -0.00452   0.00343
   Mo    -3.12139   7.21575   3.00890   0.00539   0.00830   0.00000
   Mo     3.12065   1.79512   3.00058   0.00340   0.00530  -0.00108
   Mo     1.56384   4.51072   3.02403  -0.00651  -0.00993  -0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00269  -0.00321  -0.00314
   Mo     6.24888   1.80581   3.00563  -0.00379  -0.00573  -0.00000
   Mo     4.69403   4.52027   3.00057   0.00284   0.00607   0.00057
   Mo     3.13697   7.21877   3.00061   0.00393  -0.00001  -0.00523
   Mo     1.56258   0.90457   9.15540  -0.00784   0.00236   0.00204
   Mo    -0.01173   3.60062   9.16982  -0.00202  -0.00808  -0.00227
   Mo    -1.55765   6.31300   9.15500   0.00746   0.01228   0.00011
   Mo     4.68445   0.90214   9.15562  -0.00316   0.01430  -0.00187
   Mo     3.13859   3.60162   9.17010   0.00247   0.00481   0.00012
   Mo     1.56430   6.33038   9.16981  -0.00574  -0.00547   0.00215
   Mo     7.81237   0.90321   9.15602  -0.00936  -0.01596   0.00009
   Mo     6.24934   3.61261   9.15561   0.01363   0.00454   0.00175
   Mo     4.68630   6.31501   9.15538   0.00636  -0.00554  -0.00218
   S     -0.00160   1.80798   7.60389   0.01743   0.01639  -0.00054
   S     -1.55807   4.50636   7.60358  -0.01295  -0.01351  -0.00026
   S     -3.12173   7.21602   7.59858  -0.00502  -0.00733   0.00003
   S      3.12649   1.80932   7.60392   0.01334  -0.01123  -0.00103
   S      1.56349   4.51099   7.64304   0.00452   0.00727   0.00004
   S      0.00674   7.21667   7.60357  -0.00518  -0.01804   0.00016
   S      6.24834   1.80620   7.60043  -0.00356  -0.00659   0.00004
   S      4.68472   4.50824   7.60391  -0.01585   0.00585   0.00114
   S      3.12184   7.21792   7.60387   0.00495   0.02281   0.00064
   S      1.56306   0.89780   1.44776   0.00179  -0.01663  -0.00867
   S      0.01534   3.61542   1.46569   0.01357   0.01076   0.01276
   S     -1.56299   6.31599   1.44722   0.00416   0.00923  -0.00056
   S      4.68840   0.90363   1.44573   0.00463   0.00147   0.00861
   S      3.11286   3.61638   1.46586  -0.00182  -0.00522  -0.00081
   S      1.56494   6.29940   1.46568   0.00233   0.01600  -0.01186
   S      7.80974   0.90463   1.44613  -0.00499  -0.00920  -0.00052
   S      6.24994   3.60829   1.44573  -0.00153   0.00430  -0.00812
   S      4.69233   6.31784   1.44774  -0.01592  -0.00781   0.00918
   S     -0.00026   1.79581  10.71693   0.01975   0.01137  -0.00011
   S     -1.56835   4.51385  10.71674  -0.01804  -0.01268   0.00142
   S     -3.12176   7.21605  10.70497  -0.00199  -0.00260  -0.00003
   S      3.12501   1.79676  10.71705   0.00760  -0.01072   0.00130
   S      1.56314   4.51121  10.71114   0.00676   0.01071  -0.00004
   S     -0.00487   7.22185  10.71672  -0.00238  -0.02232  -0.00139
   S      6.24804   1.80638  10.70763  -0.00094  -0.00245  -0.00003
   S      4.69486   4.51582  10.71704  -0.01301   0.00079  -0.00146
   S      3.13305   7.22286  10.71691  -0.00059   0.02281  -0.00002
   S      1.56299   0.89924   4.56329  -0.00783  -0.01263  -0.00133
   S     -0.06471   3.56968   4.59761   0.00962   0.00580  -0.00613
   S     -1.56181   6.31532   4.56305  -0.00069   0.00024  -0.00003
   S      4.68514   0.90176   4.55661   0.00639   0.00596  -0.00081
   S      3.19294   3.57016   4.59822  -0.00089  -0.00293   0.00039
   S      1.56454   6.39162   4.59760  -0.00003   0.01061   0.00578
   S      7.81265   0.90297   4.55678   0.00253   0.00332   0.00008
   S      6.24994   3.61207   4.55660   0.00264   0.00787   0.00082
   S      4.69105   6.31719   4.56327  -0.00807  -0.01298   0.00144
freq: 376.70 cm-1
PRIMCOORD117
     55   1
   Ni     1.56384   4.51074   5.57619   0.00071   0.00546  -0.00000
   Mo     0.00516   1.79433   3.00064   0.00535  -0.00721  -0.00403
   Mo    -1.56638   4.51841   3.00023   0.00317  -0.00090  -0.00414
   Mo    -3.12139   7.21575   3.00890  -0.00167  -0.01347  -0.00005
   Mo     3.12065   1.79512   3.00058  -0.00331  -0.00663  -0.00301
   Mo     1.56384   4.51072   3.02403   0.00209   0.01604   0.00003
   Mo    -0.00793   7.21773   3.00021   0.00443   0.00210   0.00698
   Mo     6.24888   1.80581   3.00563   0.00057   0.00997  -0.00003
   Mo     4.69403   4.52027   3.00057  -0.00394  -0.00132  -0.00218
   Mo     3.13697   7.21877   3.00061  -0.00662   0.00354   0.00647
   Mo     1.56258   0.90457   9.15540  -0.00743  -0.00060  -0.00125
   Mo    -0.01173   3.60062   9.16982   0.00367  -0.00290   0.00071
   Mo    -1.55765   6.31300   9.15500   0.00290   0.00345   0.00074
   Mo     4.68445   0.90214   9.15562  -0.00863   0.01050   0.00040
   Mo     3.13859   3.60162   9.17010   0.00094   0.00599   0.00081
   Mo     1.56430   6.33038   9.16981  -0.00451   0.00383  -0.00156
   Mo     7.81237   0.90321   9.15602  -0.00382  -0.00994   0.00060
   Mo     6.24934   3.61261   9.15561   0.01171  -0.00389  -0.00099
   Mo     4.68630   6.31501   9.15538   0.00517  -0.00868   0.00053
   S     -0.00160   1.80798   7.60389   0.01127   0.00670   0.00121
   S     -1.55807   4.50636   7.60358  -0.01320  -0.00285  -0.00045
   S     -3.12173   7.21602   7.59858  -0.00072   0.00389  -0.00003
   S      3.12649   1.80932   7.60392   0.01379  -0.01146   0.00077
   S      1.56349   4.51099   7.64304  -0.00008  -0.00623  -0.00003
   S      0.00674   7.21667   7.60357   0.00484  -0.01520  -0.00050
   S      6.24834   1.80620   7.60043   0.00038   0.00527  -0.00008
   S      4.68472   4.50824   7.60391  -0.01345   0.00909  -0.00034
   S      3.12184   7.21792   7.60387  -0.00282   0.01372  -0.00094
   S      1.56306   0.89780   1.44776  -0.00230   0.02703   0.01388
   S      0.01534   3.61542   1.46569  -0.01544  -0.00487  -0.01165
   S     -1.56299   6.31599   1.44722  -0.01380  -0.00236  -0.00534
   S      4.68840   0.90363   1.44573  -0.00826   0.00607  -0.00787
   S      3.11286   3.61638   1.46586   0.00979  -0.00355  -0.00760
   S      1.56494   6.29940   1.46568   0.00039  -0.02600   0.01953
   S      7.80974   0.90463   1.44613   0.00767   0.00528  -0.00502
   S      6.24994   3.60829   1.44573   0.00233  -0.00790   0.01296
   S      4.69233   6.31784   1.44774   0.01906   0.00002  -0.00843
   S     -0.00026   1.79581  10.71693   0.00821   0.00801  -0.00174
   S     -1.56835   4.51385  10.71674  -0.01042  -0.00113   0.00048
   S     -3.12176   7.21605  10.70497  -0.00057   0.00061  -0.00001
   S      3.12501   1.79676  10.71705   0.01605  -0.00967  -0.00014
   S      1.56314   4.51121  10.71114   0.00006  -0.00852  -0.00002
   S     -0.00487   7.22185  10.71672   0.00190  -0.01361   0.00038
   S      6.24804   1.80638  10.70763   0.00059   0.00278   0.00008
   S      4.69486   4.51582  10.71704  -0.01589   0.01000  -0.00058
   S      3.13305   7.22286  10.71691   0.00012   0.01511   0.00195
   S      1.56299   0.89924   4.56329  -0.00068   0.02072   0.00199
   S     -0.06471   3.56968   4.59761  -0.01042  -0.00266   0.00561
   S     -1.56181   6.31532   4.56305  -0.00319   0.01074  -0.00089
   S      4.68514   0.90176   4.55661  -0.00448  -0.00778   0.00066
   S      3.19294   3.57016   4.59822   0.00685  -0.00113   0.00361
   S      1.56454   6.39162   4.59760  -0.00021  -0.01704  -0.00951
   S      7.81265   0.90297   4.55678   0.00236  -0.00839   0.00055
   S      6.24994   3.61207   4.55660  -0.00019  -0.01356  -0.00137
   S      4.69105   6.31719   4.56327   0.00904   0.00927  -0.00123
freq: 376.72 cm-1
PRIMCOORD118
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00602   0.00160  -0.00003
   Mo     0.00516   1.79433   3.00064  -0.00327  -0.00294   0.00508
   Mo    -1.56638   4.51841   3.00023   0.00455  -0.00904   0.00580
   Mo    -3.12139   7.21575   3.00890   0.01523  -0.00412   0.00000
   Mo     3.12065   1.79512   3.00058  -0.00543  -0.00187  -0.00734
   Mo     1.56384   4.51072   3.02403  -0.01788   0.00472   0.00010
   Mo    -0.00793   7.21773   3.00021   0.00925  -0.00094   0.00215
   Mo     6.24888   1.80581   3.00563  -0.01264   0.00398   0.00009
   Mo     4.69403   4.52027   3.00057   0.00140   0.00832  -0.00766
   Mo     3.13697   7.21877   3.00061   0.00566   0.00281   0.00178
   Mo     1.56258   0.90457   9.15540   0.00690  -0.00051  -0.00073
   Mo    -0.01173   3.60062   9.16982  -0.00404   0.00075  -0.00129
   Mo    -1.55765   6.31300   9.15500  -0.00080  -0.00200   0.00179
   Mo     4.68445   0.90214   9.15562   0.00466  -0.00078  -0.00086
   Mo     3.13859   3.60162   9.17010  -0.00561   0.00066   0.00208
   Mo     1.56430   6.33038   9.16981   0.00056   0.00210  -0.00079
   Mo     7.81237   0.90321   9.15602   0.00705   0.00105   0.00151
   Mo     6.24934   3.61261   9.15561  -0.00623  -0.00191  -0.00062
   Mo     4.68630   6.31501   9.15538   0.00011  -0.00050  -0.00105
   S     -0.00160   1.80798   7.60389  -0.00850  -0.00073   0.00005
   S     -1.55807   4.50636   7.60358   0.00858   0.00116  -0.00117
   S     -3.12173   7.21602   7.59858  -0.00401   0.00214   0.00007
   S      3.12649   1.80932   7.60392  -0.00727  -0.00146   0.00059
   S      1.56349   4.51099   7.64304   0.00778  -0.00295  -0.00003
   S      0.00674   7.21667   7.60357   0.00115   0.00223  -0.00113
   S      6.24834   1.80620   7.60043  -0.00749   0.00279  -0.00010
   S      4.68472   4.50824   7.60391   0.00923   0.00194   0.00086
   S      3.12184   7.21792   7.60387  -0.00293  -0.00356   0.00074
   S      1.56306   0.89780   1.44776   0.01180   0.00830   0.00410
   S      0.01534   3.61542   1.46569   0.01664   0.01380   0.01626
   S     -1.56299   6.31599   1.44722  -0.02525   0.01807  -0.01545
   S      4.68840   0.90363   1.44573   0.00230   0.01070   0.01056
   S      3.11286   3.61638   1.46586   0.02534  -0.01521  -0.02197
   S      1.56494   6.29940   1.46568  -0.00458  -0.00776   0.00612
   S      7.80974   0.90463   1.44613   0.00887  -0.00804  -0.01442
   S      6.24994   3.60829   1.44573  -0.01183  -0.00347   0.00384
   S      4.69233   6.31784   1.44774  -0.01512  -0.01860   0.01129
   S     -0.00026   1.79581  10.71693  -0.01156  -0.00361   0.00074
   S     -1.56835   4.51385  10.71674   0.00800   0.00549   0.00105
   S     -3.12176   7.21605  10.70497   0.00014   0.00043  -0.00006
   S      3.12501   1.79676  10.71705  -0.00732   0.00298  -0.00122
   S      1.56314   4.51121  10.71114   0.01071  -0.00417   0.00002
   S     -0.00487   7.22185  10.71672  -0.00227  -0.00056   0.00122
   S      6.24804   1.80638  10.70763  -0.00433   0.00136   0.00006
   S      4.69486   4.51582  10.71704   0.00571  -0.00091  -0.00105
   S      3.13305   7.22286  10.71691  -0.00322   0.00077  -0.00055
   S      1.56299   0.89924   4.56329  -0.00692   0.00636   0.00071
   S     -0.06471   3.56968   4.59761   0.01006   0.01036  -0.00786
   S     -1.56181   6.31532   4.56305  -0.02174   0.00973  -0.00227
   S      4.68514   0.90176   4.55661   0.01321   0.00141  -0.00124
   S      3.19294   3.57016   4.59822   0.01584  -0.01010   0.01045
   S      1.56454   6.39162   4.59760  -0.00435  -0.00503  -0.00300
   S      7.81265   0.90297   4.55678   0.01636  -0.00711   0.00170
   S      6.24994   3.61207   4.55660   0.00714  -0.00525  -0.00058
   S      4.69105   6.31719   4.56327  -0.01755  -0.00376   0.00165
freq: 377.27 cm-1
PRIMCOORD119
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00065  -0.00147  -0.00001
   Mo     0.00516   1.79433   3.00064  -0.00165   0.00167   0.00264
   Mo    -1.56638   4.51841   3.00023  -0.00034  -0.00200   0.00222
   Mo    -3.12139   7.21575   3.00890   0.00219   0.00482  -0.00001
   Mo     3.12065   1.79512   3.00058   0.00228   0.00248  -0.00003
   Mo     1.56384   4.51072   3.02403  -0.00334  -0.00713   0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00220  -0.00138  -0.00249
   Mo     6.24888   1.80581   3.00563  -0.00133  -0.00312  -0.00001
   Mo     4.69403   4.52027   3.00057   0.00103   0.00267   0.00056
   Mo     3.13697   7.21877   3.00061   0.00207  -0.00079  -0.00290
   Mo     1.56258   0.90457   9.15540  -0.00683  -0.00615  -0.00745
   Mo    -0.01173   3.60062   9.16982   0.01217   0.00838   0.00641
   Mo    -1.55765   6.31300   9.15500  -0.00490  -0.00917   0.00051
   Mo     4.68445   0.90214   9.15562  -0.01684  -0.00173   0.00662
   Mo     3.13859   3.60162   9.17010   0.00174   0.00519   0.00045
   Mo     1.56430   6.33038   9.16981   0.00060   0.01580  -0.00686
   Mo     7.81237   0.90321   9.15602   0.00361   0.00371   0.00049
   Mo     6.24934   3.61261   9.15561   0.00619  -0.01670  -0.00709
   Mo     4.68630   6.31501   9.15538  -0.00098  -0.00996   0.00696
   S     -0.00160   1.80798   7.60389   0.00129  -0.01592   0.00131
   S     -1.55807   4.50636   7.60358  -0.01423   0.01209  -0.00022
   S     -3.12173   7.21602   7.59858   0.01161   0.02309  -0.00005
   S      3.12649   1.80932   7.60392   0.00898  -0.00477   0.00144
   S      1.56349   4.51099   7.64304  -0.01009  -0.02036  -0.00003
   S      0.00674   7.21667   7.60357   0.01862  -0.00740   0.00001
   S      6.24834   1.80620   7.60043   0.01350   0.02753  -0.00004
   S      4.68472   4.50824   7.60391  -0.00663   0.00721  -0.00138
   S      3.12184   7.21792   7.60387  -0.01567  -0.00645  -0.00126
   S      1.56306   0.89780   1.44776   0.00078  -0.01014  -0.00518
   S      0.01534   3.61542   1.46569   0.00782   0.00652   0.00758
   S     -1.56299   6.31599   1.44722   0.00385   0.00473   0.00050
   S      4.68840   0.90363   1.44573   0.00178  -0.00069   0.00512
   S      3.11286   3.61638   1.46586  -0.00132  -0.00017   0.00082
   S      1.56494   6.29940   1.46568   0.00200   0.01114  -0.00844
   S      7.80974   0.90463   1.44613  -0.00248  -0.00379   0.00054
   S      6.24994   3.60829   1.44573  -0.00105   0.00150  -0.00568
   S      4.69233   6.31784   1.44774  -0.00861  -0.00319   0.00469
   S     -0.00026   1.79581  10.71693  -0.00957  -0.00203  -0.00119
   S     -1.56835   4.51385  10.71674   0.00341   0.01283  -0.00010
   S     -3.12176   7.21605  10.70497   0.00369   0.00736   0.00005
   S      3.12501   1.79676  10.71705   0.02725  -0.00457  -0.00069
   S      1.56314   4.51121  10.71114  -0.01575  -0.03163   0.00002
   S     -0.00487   7.22185  10.71672   0.00864   0.00697   0.00025
   S      6.24804   1.80638  10.70763   0.00567   0.01187   0.00005
   S      4.69486   4.51582  10.71704  -0.01729   0.02200   0.00065
   S      3.13305   7.22286  10.71691   0.00190  -0.00671   0.00124
   S      1.56299   0.89924   4.56329  -0.00313  -0.00730  -0.00021
   S     -0.06471   3.56968   4.59761   0.00524   0.00372  -0.00365
   S     -1.56181   6.31532   4.56305   0.00013  -0.00122   0.00006
   S      4.68514   0.90176   4.55661   0.00218   0.00354  -0.00051
   S      3.19294   3.57016   4.59822  -0.00122  -0.00070  -0.00042
   S      1.56454   6.39162   4.59760   0.00096   0.00702   0.00402
   S      7.81265   0.90297   4.55678   0.00106   0.00282  -0.00008
   S      6.24994   3.61207   4.55660   0.00128   0.00425   0.00057
   S      4.69105   6.31719   4.56327  -0.00385  -0.00629   0.00012
freq: 377.33 cm-1
PRIMCOORD120
     55   1
   Ni     1.56384   4.51074   5.57619   0.00110  -0.00058  -0.00010
   Mo     0.00516   1.79433   3.00064   0.00031   0.00080  -0.00141
   Mo    -1.56638   4.51841   3.00023  -0.00103   0.00254  -0.00139
   Mo    -3.12139   7.21575   3.00890  -0.00391   0.00201   0.00001
   Mo     3.12065   1.79512   3.00058   0.00182   0.00126   0.00255
   Mo     1.56384   4.51072   3.02403   0.00616  -0.00310   0.00007
   Mo    -0.00793   7.21773   3.00021  -0.00267  -0.00031  -0.00111
   Mo     6.24888   1.80581   3.00563   0.00316  -0.00167  -0.00002
   Mo     4.69403   4.52027   3.00057  -0.00017  -0.00230   0.00256
   Mo     3.13697   7.21877   3.00061  -0.00088  -0.00065  -0.00119
   Mo     1.56258   0.90457   9.15540   0.01073  -0.00310  -0.00416
   Mo    -0.01173   3.60062   9.16982  -0.01043  -0.00186  -0.00477
   Mo    -1.55765   6.31300   9.15500   0.00629  -0.00280   0.00929
   Mo     4.68445   0.90214   9.15562   0.00590   0.01052  -0.00490
   Mo     3.13859   3.60162   9.17010  -0.01544   0.00841   0.00864
   Mo     1.56430   6.33038   9.16981  -0.00342   0.00792  -0.00384
   Mo     7.81237   0.90321   9.15602   0.01610  -0.00957   0.00887
   Mo     6.24934   3.61261   9.15561  -0.00727  -0.00829  -0.00395
   Mo     4.68630   6.31501   9.15538   0.00826  -0.00648  -0.00516
   S     -0.00160   1.80798   7.60389  -0.00637   0.01098   0.00082
   S     -1.55807   4.50636   7.60358   0.01345  -0.00360  -0.00130
   S     -3.12173   7.21602   7.59858  -0.02360   0.01170   0.00007
   S      3.12649   1.80932   7.60392  -0.00360  -0.02144   0.00031
   S      1.56349   4.51099   7.64304   0.01918  -0.00943   0.00001
   S      0.00674   7.21667   7.60357   0.00707  -0.00862  -0.00137
   S      6.24834   1.80620   7.60043  -0.02836   0.01409  -0.00030
   S      4.68472   4.50824   7.60391   0.01801   0.01300   0.00053
   S      3.12184   7.21792   7.60387  -0.01093   0.00076   0.00097
   S      1.56306   0.89780   1.44776  -0.00368  -0.00441  -0.00215
   S      0.01534   3.61542   1.46569  -0.00533  -0.00287  -0.00448
   S     -1.56299   6.31599   1.44722   0.00799  -0.00489   0.00490
   S      4.68840   0.90363   1.44573   0.00054  -0.00317  -0.00294
   S      3.11286   3.61638   1.46586  -0.00943   0.00517   0.00832
   S      1.56494   6.29940   1.46568  -0.00015   0.00497  -0.00370
   S      7.80974   0.90463   1.44613  -0.00182   0.00144   0.00537
   S      6.24994   3.60829   1.44573   0.00325   0.00103  -0.00240
   S      4.69233   6.31784   1.44774   0.00291   0.00559  -0.00265
   S     -0.00026   1.79581  10.71693  -0.02300  -0.00077  -0.00020
   S     -1.56835   4.51385  10.71674   0.01377   0.01671   0.00075
   S     -3.12176   7.21605  10.70497  -0.00609   0.00303  -0.00001
   S      3.12501   1.79676  10.71705  -0.00372  -0.00181  -0.00047
   S      1.56314   4.51121  10.71114   0.03226  -0.01594   0.00004
   S     -0.00487   7.22185  10.71672  -0.00910  -0.02112   0.00080
   S      6.24804   1.80638  10.70763  -0.01110   0.00551   0.00036
   S      4.69486   4.51582  10.71704   0.00229   0.00116  -0.00061
   S      3.13305   7.22286  10.71691  -0.01151   0.02120  -0.00038
   S      1.56299   0.89924   4.56329   0.00218  -0.00319  -0.00014
   S     -0.06471   3.56968   4.59761  -0.00278  -0.00233   0.00216
   S     -1.56181   6.31532   4.56305   0.00585  -0.00321   0.00004
   S      4.68514   0.90176   4.55661  -0.00333   0.00053   0.00029
   S      3.19294   3.57016   4.59822  -0.00589   0.00326  -0.00401
   S      1.56454   6.39162   4.59760   0.00065   0.00290   0.00178
   S      7.81265   0.90297   4.55678  -0.00413   0.00242  -0.00067
   S      6.24994   3.61207   4.55660  -0.00225   0.00227   0.00025
   S      4.69105   6.31719   4.56327   0.00435   0.00008  -0.00009
freq: 377.72 cm-1
PRIMCOORD121
     55   1
   Ni     1.56384   4.51074   5.57619   0.00015   0.00018  -0.00001
   Mo     0.00516   1.79433   3.00064   0.01315  -0.01339   0.00256
   Mo    -1.56638   4.51841   3.00023   0.00533  -0.01646  -0.00314
   Mo    -3.12139   7.21575   3.00890  -0.00072  -0.00101  -0.00001
   Mo     3.12065   1.79512   3.00058   0.01281   0.01203  -0.00282
   Mo     1.56384   4.51072   3.02403   0.00054   0.00068  -0.00000
   Mo    -0.00793   7.21773   3.00021  -0.01706  -0.00364   0.00309
   Mo     6.24888   1.80581   3.00563   0.00111   0.00144  -0.00001
   Mo     4.69403   4.52027   3.00057   0.00412   0.01687   0.00293
   Mo     3.13697   7.21877   3.00061  -0.01815   0.00450  -0.00260
   Mo     1.56258   0.90457   9.15540   0.00090   0.00011   0.00035
   Mo    -0.01173   3.60062   9.16982  -0.00118   0.00157  -0.00010
   Mo    -1.55765   6.31300   9.15500  -0.00028  -0.00048  -0.00021
   Mo     4.68445   0.90214   9.15562   0.00169  -0.00229  -0.00014
   Mo     3.13859   3.60162   9.17010  -0.00102  -0.00195  -0.00020
   Mo     1.56430   6.33038   9.16981   0.00211  -0.00031   0.00032
   Mo     7.81237   0.90321   9.15602   0.00121   0.00232  -0.00020
   Mo     6.24934   3.61261   9.15561  -0.00284   0.00041   0.00035
   Mo     4.68630   6.31501   9.15538  -0.00038   0.00086  -0.00013
   S     -0.00160   1.80798   7.60389  -0.00204  -0.00256  -0.00005
   S     -1.55807   4.50636   7.60358   0.00394   0.00016   0.00005
   S     -3.12173   7.21602   7.59858   0.00009  -0.00069  -0.00000
   S      3.12649   1.80932   7.60392  -0.00185   0.00329  -0.00000
   S      1.56349   4.51099   7.64304   0.00000   0.00021  -0.00000
   S      0.00674   7.21667   7.60357  -0.00246   0.00320   0.00000
   S      6.24834   1.80620   7.60043  -0.00012  -0.00092  -0.00000
   S      4.68472   4.50824   7.60391   0.00350  -0.00028  -0.00001
   S      3.12184   7.21792   7.60387  -0.00136  -0.00276  -0.00000
   S      1.56306   0.89780   1.44776  -0.02268   0.00196   0.00076
   S      0.01534   3.61542   1.46569  -0.01565   0.02423  -0.00121
   S     -1.56299   6.31599   1.44722   0.01074   0.01814   0.00006
   S      4.68840   0.90363   1.44573  -0.00370   0.00213  -0.00028
   S      3.11286   3.61638   1.46586  -0.01411  -0.02389   0.00015
   S      1.56494   6.29940   1.46568   0.02884  -0.00120   0.00104
   S      7.80974   0.90463   1.44613  -0.00203  -0.00291   0.00009
   S      6.24994   3.60829   1.44573   0.00363  -0.00186   0.00018
   S      4.69233   6.31784   1.44774   0.01310  -0.01827  -0.00081
   S     -0.00026   1.79581  10.71693  -0.00125  -0.00290   0.00030
   S     -1.56835   4.51385  10.71674   0.00341  -0.00050  -0.00035
   S     -3.12176   7.21605  10.70497  -0.00003   0.00002   0.00001
   S      3.12501   1.79676  10.71705  -0.00236   0.00298  -0.00029
   S      1.56314   4.51121  10.71114  -0.00007   0.00084   0.00002
   S     -0.00487   7.22185  10.71672  -0.00196   0.00293   0.00031
   S      6.24804   1.80638  10.70763  -0.00018  -0.00014   0.00001
   S      4.69486   4.51582  10.71704   0.00425  -0.00038   0.00035
   S      3.13305   7.22286  10.71691  -0.00208  -0.00321  -0.00027
   S      1.56299   0.89924   4.56329  -0.02929   0.00175  -0.00010
   S     -0.06471   3.56968   4.59761  -0.01122   0.01779   0.00059
   S     -1.56181   6.31532   4.56305   0.01472   0.02508   0.00006
   S      4.68514   0.90176   4.55661  -0.00107  -0.00308  -0.00005
   S      3.19294   3.57016   4.59822  -0.01020  -0.01738  -0.00008
   S      1.56454   6.39162   4.59760   0.02101  -0.00070  -0.00054
   S      7.81265   0.90297   4.55678   0.00033   0.00122  -0.00002
   S      6.24994   3.61207   4.55660  -0.00243  -0.00211   0.00006
   S      4.69105   6.31719   4.56327   0.01623  -0.02428   0.00002
freq: 378.48 cm-1
PRIMCOORD122
     55   1
   Ni     1.56384   4.51074   5.57619   0.00027   0.00062  -0.00007
   Mo     0.00516   1.79433   3.00064  -0.00116  -0.00041   0.00040
   Mo    -1.56638   4.51841   3.00023   0.00036  -0.00034  -0.00036
   Mo    -3.12139   7.21575   3.00890   0.00031   0.00091   0.00001
   Mo     3.12065   1.79512   3.00058   0.00022  -0.00046  -0.00051
   Mo     1.56384   4.51072   3.02403  -0.00013  -0.00053   0.00011
   Mo    -0.00793   7.21773   3.00021  -0.00046  -0.00014   0.00030
   Mo     6.24888   1.80581   3.00563   0.00014   0.00021   0.00001
   Mo     4.69403   4.52027   3.00057  -0.00044  -0.00035   0.00057
   Mo     3.13697   7.21877   3.00061   0.00033  -0.00122  -0.00050
   Mo     1.56258   0.90457   9.15540  -0.00177  -0.00712   0.01607
   Mo    -0.01173   3.60062   9.16982   0.00723   0.00356  -0.01330
   Mo    -1.55765   6.31300   9.15500  -0.00169  -0.00528  -0.00247
   Mo     4.68445   0.90214   9.15562  -0.00530   0.00132  -0.01322
   Mo     3.13859   3.60162   9.17010  -0.00134   0.00076  -0.00238
   Mo     1.56430   6.33038   9.16981  -0.00047   0.00971   0.01575
   Mo     7.81237   0.90321   9.15602   0.00346   0.00438  -0.00240
   Mo     6.24934   3.61261   9.15561   0.00227  -0.00476   0.01561
   Mo     4.68630   6.31501   9.15538  -0.00353  -0.00572  -0.01362
   S     -0.00160   1.80798   7.60389  -0.01734   0.01288   0.00184
   S     -1.55807   4.50636   7.60358   0.01578   0.00818   0.00044
   S     -3.12173   7.21602   7.59858  -0.00199  -0.00423  -0.00001
   S      3.12649   1.80932   7.60392   0.02576   0.00367   0.00143
   S      1.56349   4.51099   7.64304  -0.01408  -0.03547   0.00001
   S      0.00674   7.21667   7.60357  -0.00627   0.01292  -0.00088
   S      6.24834   1.80620   7.60043  -0.00554  -0.01344  -0.00001
   S      4.68472   4.50824   7.60391  -0.01295   0.02177  -0.00100
   S      3.12184   7.21792   7.60387   0.01794  -0.00248  -0.00175
   S      1.56306   0.89780   1.44776   0.00119  -0.00145  -0.00026
   S      0.01534   3.61542   1.46569  -0.00049   0.00159   0.00052
   S     -1.56299   6.31599   1.44722   0.00031  -0.00013   0.00016
   S      4.68840   0.90363   1.44573  -0.00094   0.00050   0.00074
   S      3.11286   3.61638   1.46586   0.00047   0.00103   0.00023
   S      1.56494   6.29940   1.46568   0.00121   0.00086  -0.00062
   S      7.80974   0.90463   1.44613   0.00074   0.00110   0.00029
   S      6.24994   3.60829   1.44573   0.00065  -0.00055  -0.00074
   S      4.69233   6.31784   1.44774  -0.00178   0.00080   0.00029
   S     -0.00026   1.79581  10.71693   0.00532  -0.01758  -0.00270
   S     -1.56835   4.51385  10.71674  -0.02192   0.00257  -0.00056
   S     -3.12176   7.21605  10.70497   0.01272   0.03221   0.00005
   S      3.12501   1.79676  10.71705  -0.01132  -0.00242  -0.00201
   S      1.56314   4.51121  10.71114   0.00144   0.00308   0.00006
   S     -0.00487   7.22185  10.71672   0.01724  -0.01733   0.00121
   S      6.24804   1.80638  10.70763   0.00838   0.02103   0.00004
   S      4.69486   4.51582  10.71704   0.00978  -0.00796   0.00134
   S      3.13305   7.22286  10.71691  -0.01994  -0.00898   0.00257
   S      1.56299   0.89924   4.56329   0.00014  -0.00128  -0.00007
   S     -0.06471   3.56968   4.59761   0.00049   0.00026   0.00035
   S     -1.56181   6.31532   4.56305   0.00070   0.00076  -0.00002
   S      4.68514   0.90176   4.55661  -0.00014  -0.00034   0.00031
   S      3.19294   3.57016   4.59822   0.00054   0.00139  -0.00010
   S      1.56454   6.39162   4.59760  -0.00024   0.00064  -0.00063
   S      7.81265   0.90297   4.55678   0.00116   0.00210  -0.00003
   S      6.24994   3.61207   4.55660  -0.00059  -0.00029  -0.00057
   S      4.69105   6.31719   4.56327  -0.00096  -0.00017  -0.00006
freq: 378.52 cm-1
PRIMCOORD123
     55   1
   Ni     1.56384   4.51074   5.57619   0.00062  -0.00022  -0.00020
   Mo     0.00516   1.79433   3.00064  -0.00012   0.00045   0.00025
   Mo    -1.56638   4.51841   3.00023  -0.00056  -0.00065  -0.00011
   Mo    -3.12139   7.21575   3.00890   0.00092  -0.00044   0.00003
   Mo     3.12065   1.79512   3.00058  -0.00070   0.00006  -0.00029
   Mo     1.56384   4.51072   3.02403  -0.00068   0.00033   0.00028
   Mo    -0.00793   7.21773   3.00021  -0.00010   0.00079   0.00007
   Mo     6.24888   1.80581   3.00563   0.00028  -0.00005   0.00001
   Mo     4.69403   4.52027   3.00057  -0.00048   0.00076  -0.00007
   Mo     3.13697   7.21877   3.00061  -0.00068  -0.00036   0.00008
   Mo     1.56258   0.90457   9.15540  -0.00539   0.00310  -0.00623
   Mo    -0.01173   3.60062   9.16982   0.00597   0.00350  -0.01029
   Mo    -1.55765   6.31300   9.15500  -0.00723   0.00319   0.01675
   Mo     4.68445   0.90214   9.15562  -0.00080  -0.00605  -0.01022
   Mo     3.13859   3.60162   9.17010   0.00964  -0.00550   0.01635
   Mo     1.56430   6.33038   9.16981  -0.00020  -0.00422  -0.00608
   Mo     7.81237   0.90321   9.15602  -0.00479   0.00369   0.01632
   Mo     6.24934   3.61261   9.15561   0.00580   0.00223  -0.00605
   Mo     4.68630   6.31501   9.15538  -0.00657   0.00152  -0.01053
   S     -0.00160   1.80798   7.60389   0.01972   0.00690  -0.00002
   S     -1.55807   4.50636   7.60358  -0.00268  -0.02378   0.00178
   S     -3.12173   7.21602   7.59858  -0.00321   0.00098  -0.00005
   S      3.12649   1.80932   7.60392   0.00195  -0.01305  -0.00119
   S      1.56349   4.51099   7.64304  -0.03612   0.01436  -0.00013
   S      0.00674   7.21667   7.60357   0.01840   0.01871   0.00161
   S      6.24834   1.80620   7.60043  -0.01179   0.00458   0.00007
   S      4.68472   4.50824   7.60391   0.00879   0.01166  -0.00159
   S      3.12184   7.21792   7.60387   0.00931  -0.02216  -0.00058
   S      1.56306   0.89780   1.44776   0.00102   0.00053   0.00025
   S      0.01534   3.61542   1.46569   0.00068  -0.00078   0.00080
   S     -1.56299   6.31599   1.44722  -0.00158   0.00109  -0.00039
   S      4.68840   0.90363   1.44573  -0.00006  -0.00100   0.00062
   S      3.11286   3.61638   1.46586   0.00124  -0.00080  -0.00059
   S      1.56494   6.29940   1.46568   0.00189  -0.00008   0.00070
   S      7.80974   0.90463   1.44613  -0.00059   0.00046  -0.00097
   S      6.24994   3.60829   1.44573   0.00111   0.00026   0.00045
   S      4.69233   6.31784   1.44774  -0.00019  -0.00118   0.00029
   S     -0.00026   1.79581  10.71693  -0.00945  -0.01664  -0.00009
   S     -1.56835   4.51385  10.71674  -0.00874   0.01295  -0.00259
   S     -3.12176   7.21605  10.70497   0.03200  -0.01282   0.00005
   S      3.12501   1.79676  10.71705  -0.00352   0.02433   0.00189
   S      1.56314   4.51121  10.71114   0.00140  -0.00038   0.00008
   S     -0.00487   7.22185  10.71672  -0.01100  -0.00391  -0.00236
   S      6.24804   1.80638  10.70763   0.02157  -0.00850  -0.00009
   S      4.69486   4.51582  10.71704  -0.02112  -0.01171   0.00242
   S      3.13305   7.22286  10.71691   0.00418   0.01453   0.00072
   S      1.56299   0.89924   4.56329   0.00044   0.00046  -0.00011
   S     -0.06471   3.56968   4.59761   0.00100  -0.00012   0.00007
   S     -1.56181   6.31532   4.56305  -0.00112   0.00112  -0.00022
   S      4.68514   0.90176   4.55661   0.00028  -0.00118   0.00020
   S      3.19294   3.57016   4.59822   0.00055  -0.00027  -0.00065
   S      1.56454   6.39162   4.59760   0.00088  -0.00068  -0.00011
   S      7.81265   0.90297   4.55678  -0.00007   0.00038  -0.00064
   S      6.24994   3.61207   4.55660   0.00094   0.00010   0.00005
   S      4.69105   6.31719   4.56327  -0.00014  -0.00100  -0.00013
freq: 380.46 cm-1
PRIMCOORD124
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00000   0.00012   0.00001
   Mo     0.00516   1.79433   3.00064  -0.00669  -0.00286   0.01494
   Mo    -1.56638   4.51841   3.00023   0.00553   0.00442  -0.01538
   Mo    -3.12139   7.21575   3.00890   0.00012  -0.00004  -0.00000
   Mo     3.12065   1.79512   3.00058  -0.00691   0.00292  -0.01518
   Mo     1.56384   4.51072   3.02403   0.00016   0.00037  -0.00002
   Mo    -0.00793   7.21773   3.00021   0.00118   0.00720   0.01539
   Mo     6.24888   1.80581   3.00563  -0.00005  -0.00019  -0.00000
   Mo     4.69403   4.52027   3.00057   0.00590  -0.00437   0.01515
   Mo     3.13697   7.21877   3.00061   0.00093  -0.00726  -0.01491
   Mo     1.56258   0.90457   9.15540   0.00008   0.00015  -0.00051
   Mo    -0.01173   3.60062   9.16982  -0.00017  -0.00001   0.00050
   Mo    -1.55765   6.31300   9.15500   0.00003  -0.00001  -0.00001
   Mo     4.68445   0.90214   9.15562   0.00028  -0.00032   0.00049
   Mo     3.13859   3.60162   9.17010  -0.00003  -0.00005  -0.00001
   Mo     1.56430   6.33038   9.16981   0.00005  -0.00016  -0.00049
   Mo     7.81237   0.90321   9.15602   0.00014   0.00022  -0.00001
   Mo     6.24934   3.61261   9.15561  -0.00042   0.00008  -0.00048
   Mo     4.68630   6.31501   9.15538   0.00010   0.00018   0.00052
   S     -0.00160   1.80798   7.60389   0.00011  -0.00079  -0.00012
   S     -1.55807   4.50636   7.60358  -0.00022   0.00013   0.00006
   S     -3.12173   7.21602   7.59858   0.00014   0.00030   0.00000
   S      3.12649   1.80932   7.60392  -0.00104   0.00021   0.00006
   S      1.56349   4.51099   7.64304   0.00050   0.00086   0.00000
   S      0.00674   7.21667   7.60357   0.00019  -0.00016  -0.00003
   S      6.24834   1.80620   7.60043   0.00028   0.00046   0.00000
   S      4.68472   4.50824   7.60391   0.00069  -0.00085  -0.00006
   S      3.12184   7.21792   7.60387  -0.00071  -0.00024   0.00009
   S      1.56306   0.89780   1.44776   0.02656   0.00046   0.00047
   S      0.01534   3.61542   1.46569  -0.01046   0.01743  -0.00027
   S     -1.56299   6.31599   1.44722  -0.01385  -0.02372  -0.00004
   S      4.68840   0.90363   1.44573  -0.00338   0.00663  -0.00049
   S      3.11286   3.61638   1.46586  -0.01067  -0.01852  -0.00011
   S      1.56494   6.29940   1.46568   0.02017  -0.00044   0.00033
   S      7.80974   0.90463   1.44613  -0.00353  -0.00582  -0.00006
   S      6.24994   3.60829   1.44573   0.00780   0.00052   0.00052
   S      4.69233   6.31784   1.44774  -0.01295   0.02306  -0.00045
   S     -0.00026   1.79581  10.71693  -0.00053   0.00041  -0.00059
   S     -1.56835   4.51385  10.71674   0.00105   0.00016   0.00062
   S     -3.12176   7.21605  10.70497  -0.00056  -0.00088  -0.00000
   S      3.12501   1.79676  10.71705   0.00023   0.00016   0.00070
   S      1.56314   4.51121  10.71114  -0.00020  -0.00032  -0.00000
   S     -0.00487   7.22185  10.71672  -0.00039   0.00099  -0.00064
   S      6.24804   1.80638  10.70763  -0.00039  -0.00063  -0.00000
   S      4.69486   4.51582  10.71704   0.00005   0.00025  -0.00065
   S      3.13305   7.22286  10.71691   0.00065  -0.00025   0.00057
   S      1.56299   0.89924   4.56329  -0.01142   0.00001   0.00002
   S     -0.06471   3.56968   4.59761   0.00923  -0.01689   0.00031
   S     -1.56181   6.31532   4.56305   0.00577   0.01021   0.00002
   S      4.68514   0.90176   4.55661   0.01627  -0.02828   0.00009
   S      3.19294   3.57016   4.59822   0.00947   0.01623   0.00002
   S      1.56454   6.39162   4.59760  -0.01944  -0.00050  -0.00028
   S      7.81265   0.90297   4.55678   0.01642   0.02866   0.00003
   S      6.24994   3.61207   4.55660  -0.03211   0.00007  -0.00008
   S      4.69105   6.31719   4.56327   0.00558  -0.00990  -0.00001
freq: 381.08 cm-1
PRIMCOORD125
     55   1
   Ni     1.56384   4.51074   5.57619   0.00002   0.00003   0.01317
   Mo     0.00516   1.79433   3.00064   0.00104  -0.00791   0.00397
   Mo    -1.56638   4.51841   3.00023  -0.00622   0.00486   0.00397
   Mo    -3.12139   7.21575   3.00890  -0.00043  -0.00026  -0.00677
   Mo     3.12065   1.79512   3.00058  -0.00119  -0.00772   0.00397
   Mo     1.56384   4.51072   3.02403  -0.00018  -0.00012  -0.02444
   Mo    -0.00793   7.21773   3.00021  -0.00714   0.00294   0.00386
   Mo     6.24888   1.80581   3.00563  -0.00059  -0.00004  -0.00745
   Mo     4.69403   4.52027   3.00057   0.00648   0.00459   0.00396
   Mo     3.13697   7.21877   3.00061   0.00712   0.00355   0.00390
   Mo     1.56258   0.90457   9.15540   0.00013   0.00015   0.00038
   Mo    -0.01173   3.60062   9.16982   0.00236   0.00151  -0.00135
   Mo    -1.55765   6.31300   9.15500   0.00005   0.00011   0.00061
   Mo     4.68445   0.90214   9.15562  -0.00026  -0.00014   0.00009
   Mo     3.13859   3.60162   9.17010  -0.00240   0.00159  -0.00095
   Mo     1.56430   6.33038   9.16981   0.00010  -0.00288  -0.00115
   Mo     7.81237   0.90321   9.15602   0.00028   0.00011   0.00046
   Mo     6.24934   3.61261   9.15561   0.00018   0.00000   0.00027
   Mo     4.68630   6.31501   9.15538  -0.00033  -0.00019   0.00020
   S     -0.00160   1.80798   7.60389  -0.00234  -0.00078   0.00107
   S     -1.55807   4.50636   7.60358  -0.00155  -0.00186   0.00106
   S     -3.12173   7.21602   7.59858   0.00003   0.00002   0.00083
   S      3.12649   1.80932   7.60392   0.00220  -0.00132   0.00103
   S      1.56349   4.51099   7.64304  -0.00017   0.00010   0.00566
   S      0.00674   7.21667   7.60357   0.00045   0.00248   0.00105
   S      6.24834   1.80620   7.60043  -0.00016   0.00015   0.00213
   S      4.68472   4.50824   7.60391   0.00160  -0.00093   0.00105
   S      3.12184   7.21792   7.60387  -0.00022   0.00177   0.00108
   S      1.56306   0.89780   1.44776  -0.00013   0.00608  -0.00546
   S      0.01534   3.61542   1.46569   0.03124   0.01840  -0.01466
   S     -1.56299   6.31599   1.44722   0.00523  -0.00315  -0.00558
   S      4.68840   0.90363   1.44573   0.00941   0.00526  -0.00769
   S      3.11286   3.61638   1.46586  -0.03086   0.01777  -0.01513
   S      1.56494   6.29940   1.46568  -0.00038  -0.03575  -0.01495
   S      7.80974   0.90463   1.44613  -0.00809   0.00416  -0.00774
   S      6.24994   3.60829   1.44573  -0.00031  -0.00986  -0.00771
   S      4.69233   6.31784   1.44774  -0.00444  -0.00261  -0.00543
   S     -0.00026   1.79581  10.71693  -0.00211  -0.00322  -0.00000
   S     -1.56835   4.51385  10.71674  -0.00339  -0.00002   0.00000
   S     -3.12176   7.21605  10.70497   0.00060  -0.00003  -0.00272
   S      3.12501   1.79676  10.71705   0.00155  -0.00285   0.00006
   S      1.56314   4.51121  10.71114   0.00034   0.00005  -0.00680
   S     -0.00487   7.22185  10.71672  -0.00180   0.00274  -0.00001
   S      6.24804   1.80638  10.70763   0.00030   0.00012  -0.00449
   S      4.69486   4.51582  10.71704   0.00288  -0.00007  -0.00000
   S      3.13305   7.22286  10.71691   0.00148   0.00288  -0.00010
   S      1.56299   0.89924   4.56329   0.00006   0.01948   0.00719
   S     -0.06471   3.56968   4.59761  -0.01236  -0.00716   0.01707
   S     -1.56181   6.31532   4.56305   0.01651  -0.00975   0.00736
   S      4.68514   0.90176   4.55661  -0.00287  -0.00194   0.01181
   S      3.19294   3.57016   4.59822   0.01235  -0.00731   0.01726
   S      1.56454   6.39162   4.59760  -0.00010   0.01435   0.01731
   S      7.81265   0.90297   4.55678   0.00397  -0.00268   0.01181
   S      6.24994   3.61207   4.55660  -0.00004   0.00443   0.01166
   S      4.69105   6.31719   4.56327  -0.01589  -0.00945   0.00719
freq: 382.35 cm-1
PRIMCOORD126
     55   1
   Ni     1.56384   4.51074   5.57619   0.00184  -0.00121  -0.00019
   Mo     0.00516   1.79433   3.00064  -0.00559  -0.00616   0.00024
   Mo    -1.56638   4.51841   3.00023   0.01119   0.01056   0.00120
   Mo    -3.12139   7.21575   3.00890  -0.01991   0.01358   0.00017
   Mo     3.12065   1.79512   3.00058   0.01132   0.00184  -0.00209
   Mo     1.56384   4.51072   3.02403  -0.00890   0.00621   0.00026
   Mo    -0.00793   7.21773   3.00021  -0.00439  -0.01493   0.00161
   Mo     6.24888   1.80581   3.00563  -0.01298   0.00888   0.00006
   Mo     4.69403   4.52027   3.00057   0.00257  -0.00967  -0.00189
   Mo     3.13697   7.21877   3.00061   0.00353   0.00586   0.00050
   Mo     1.56258   0.90457   9.15540   0.00462   0.00292  -0.00029
   Mo    -0.01173   3.60062   9.16982   0.00024  -0.00495  -0.00029
   Mo    -1.55765   6.31300   9.15500  -0.00481   0.00230   0.00046
   Mo     4.68445   0.90214   9.15562   0.00072  -0.00519  -0.00026
   Mo     3.13859   3.60162   9.17010  -0.00442   0.00219   0.00087
   Mo     1.56430   6.33038   9.16981   0.00404   0.00277  -0.00038
   Mo     7.81237   0.90321   9.15602  -0.00421   0.00198   0.00053
   Mo     6.24934   3.61261   9.15561   0.00442   0.00253  -0.00031
   Mo     4.68630   6.31501   9.15538   0.00059  -0.00542  -0.00025
   S     -0.00160   1.80798   7.60389   0.00053   0.00647  -0.00010
   S     -1.55807   4.50636   7.60358  -0.00598  -0.00386  -0.00050
   S     -3.12173   7.21602   7.59858   0.00456  -0.00315   0.00019
   S      3.12649   1.80932   7.60392  -0.00699  -0.00326   0.00024
   S      1.56349   4.51099   7.64304   0.00562  -0.00368  -0.00000
   S      0.00674   7.21667   7.60357   0.00134   0.00735  -0.00048
   S      6.24834   1.80620   7.60043   0.00460  -0.00316   0.00017
   S      4.68472   4.50824   7.60391   0.00017   0.00754   0.00026
   S      3.12184   7.21792   7.60387  -0.00593  -0.00273  -0.00021
   S      1.56306   0.89780   1.44776  -0.00657  -0.01700   0.00144
   S      0.01534   3.61542   1.46569   0.00102   0.01040   0.00530
   S     -1.56299   6.31599   1.44722   0.02642  -0.01479  -0.00244
   S      4.68840   0.90363   1.44573  -0.00059   0.02235  -0.00011
   S      3.11286   3.61638   1.46586   0.01389  -0.00741  -0.01168
   S      1.56494   6.29940   1.46568  -0.00775  -0.00839   0.00701
   S      7.80974   0.90463   1.44613   0.02230  -0.01089   0.00073
   S      6.24994   3.60829   1.44573  -0.01799  -0.01393  -0.00015
   S      4.69233   6.31784   1.44774   0.00772   0.01283   0.00113
   S     -0.00026   1.79581  10.71693  -0.00041   0.00603  -0.00027
   S     -1.56835   4.51385  10.71674  -0.00586  -0.00221   0.00097
   S     -3.12176   7.21605  10.70497   0.00572  -0.00390  -0.00004
   S      3.12501   1.79676  10.71705  -0.00631  -0.00155  -0.00048
   S      1.56314   4.51121  10.71114   0.00684  -0.00450   0.00004
   S     -0.00487   7.22185  10.71672  -0.00016   0.00649   0.00092
   S      6.24804   1.80638  10.70763   0.00518  -0.00354  -0.00007
   S      4.69486   4.51582  10.71704  -0.00101   0.00624  -0.00043
   S      3.13305   7.22286  10.71691  -0.00578  -0.00174  -0.00009
   S      1.56299   0.89924   4.56329  -0.00906  -0.01886  -0.00000
   S     -0.06471   3.56968   4.59761  -0.00419   0.00805  -0.00375
   S     -1.56181   6.31532   4.56305   0.02866  -0.01554  -0.00021
   S      4.68514   0.90176   4.55661   0.00288   0.01690   0.00012
   S      3.19294   3.57016   4.59822   0.00066   0.00048   0.00808
   S      1.56454   6.39162   4.59760  -0.00855  -0.00066  -0.00495
   S      7.81265   0.90297   4.55678   0.02222  -0.01137  -0.00094
   S      6.24994   3.61207   4.55660  -0.01248  -0.01433   0.00035
   S      4.69105   6.31719   4.56327   0.00769   0.01574  -0.00013
freq: 382.40 cm-1
PRIMCOORD127
     55   1
   Ni     1.56384   4.51074   5.57619   0.00098   0.00139  -0.00035
   Mo     0.00516   1.79433   3.00064   0.01416   0.00056   0.00264
   Mo    -1.56638   4.51841   3.00023  -0.00144   0.00573   0.00205
   Mo    -3.12139   7.21575   3.00890  -0.01327  -0.01943   0.00010
   Mo     3.12065   1.79512   3.00058  -0.01032   0.00601   0.00032
   Mo     1.56384   4.51072   3.02403  -0.00678  -0.01013   0.00061
   Mo    -0.00793   7.21773   3.00021   0.00550  -0.00079  -0.00190
   Mo     6.24888   1.80581   3.00563  -0.00881  -0.01297   0.00007
   Mo     4.69403   4.52027   3.00057   0.01055  -0.00773  -0.00074
   Mo     3.13697   7.21877   3.00061  -0.00643   0.01339  -0.00267
   Mo     1.56258   0.90457   9.15540   0.00330  -0.00443   0.00034
   Mo    -0.01173   3.60062   9.16982  -0.00493  -0.00031  -0.00069
   Mo    -1.55765   6.31300   9.15500   0.00248   0.00509   0.00002
   Mo     4.68445   0.90214   9.15562  -0.00480   0.00006  -0.00047
   Mo     3.13859   3.60162   9.17010   0.00212   0.00449   0.00009
   Mo     1.56430   6.33038   9.16981   0.00292  -0.00384   0.00069
   Mo     7.81237   0.90321   9.15602   0.00240   0.00498   0.00003
   Mo     6.24934   3.61261   9.15561   0.00317  -0.00375   0.00040
   Mo     4.68630   6.31501   9.15538  -0.00546  -0.00022  -0.00042
   S     -0.00160   1.80798   7.60389  -0.00790   0.00085  -0.00069
   S     -1.55807   4.50636   7.60358   0.00245  -0.00675  -0.00012
   S     -3.12173   7.21602   7.59858   0.00316   0.00462   0.00002
   S      3.12649   1.80932   7.60392   0.00323  -0.00578  -0.00011
   S      1.56349   4.51099   7.64304   0.00379   0.00526  -0.00014
   S      0.00674   7.21667   7.60357  -0.00705  -0.00020   0.00001
   S      6.24834   1.80620   7.60043   0.00317   0.00457  -0.00001
   S      4.68472   4.50824   7.60391  -0.00666   0.00122   0.00012
   S      3.12184   7.21792   7.60387   0.00379  -0.00720   0.00061
   S      1.56306   0.89780   1.44776  -0.00392   0.02404  -0.00193
   S      0.01534   3.61542   1.46569   0.01459   0.00453   0.01171
   S     -1.56299   6.31599   1.44722  -0.00157  -0.00673  -0.00006
   S      4.68840   0.90363   1.44573   0.02372   0.00256   0.00013
   S      3.11286   3.61638   1.46586  -0.00261  -0.00840  -0.00043
   S      1.56494   6.29940   1.46568  -0.00470   0.01536  -0.01000
   S      7.80974   0.90463   1.44613  -0.00951  -0.02037   0.00023
   S      6.24994   3.60829   1.44573  -0.01248   0.02035   0.00027
   S      4.69233   6.31784   1.44774   0.02455   0.01091   0.00242
   S     -0.00026   1.79581  10.71693  -0.00680  -0.00056   0.00106
   S     -1.56835   4.51385  10.71674   0.00140  -0.00615   0.00005
   S     -3.12176   7.21605  10.70497   0.00393   0.00574   0.00005
   S      3.12501   1.79676  10.71705   0.00200  -0.00582   0.00054
   S      1.56314   4.51121  10.71114   0.00460   0.00645   0.00009
   S     -0.00487   7.22185  10.71672  -0.00615  -0.00097   0.00005
   S      6.24804   1.80638  10.70763   0.00353   0.00511   0.00008
   S      4.69486   4.51582  10.71704  -0.00629  -0.00012  -0.00065
   S      3.13305   7.22286  10.71691   0.00195  -0.00683  -0.00112
   S      1.56299   0.89924   4.56329  -0.00664   0.02660  -0.00134
   S     -0.06471   3.56968   4.59761   0.00400  -0.00222  -0.00861
   S     -1.56181   6.31532   4.56305  -0.00379  -0.01073  -0.00025
   S      4.68514   0.90176   4.55661   0.02278   0.00611   0.00106
   S      3.19294   3.57016   4.59822  -0.00505  -0.00806   0.00010
   S      1.56454   6.39162   4.59760  -0.00540   0.00148   0.00698
   S      7.81265   0.90297   4.55678  -0.00544  -0.01312  -0.00030
   S      6.24994   3.61207   4.55660  -0.00803   0.02101  -0.00154
   S      4.69105   6.31719   4.56327   0.02830   0.01045   0.00096
freq: 385.79 cm-1
PRIMCOORD128
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00062  -0.00131   0.00001
   Mo     0.00516   1.79433   3.00064  -0.00568  -0.00815   0.00064
   Mo    -1.56638   4.51841   3.00023   0.00100  -0.01556   0.00203
   Mo    -3.12139   7.21575   3.00890  -0.00596  -0.01293  -0.00004
   Mo     3.12065   1.79512   3.00058  -0.00514  -0.01422  -0.00119
   Mo     1.56384   4.51072   3.02403  -0.00328  -0.00719  -0.00003
   Mo    -0.00793   7.21773   3.00021  -0.01203  -0.00799  -0.00196
   Mo     6.24888   1.80581   3.00563  -0.00386  -0.00856  -0.00005
   Mo     4.69403   4.52027   3.00057  -0.00872  -0.01341   0.00154
   Mo     3.13697   7.21877   3.00061  -0.00124  -0.00964  -0.00099
   Mo     1.56258   0.90457   9.15540  -0.00267   0.00543  -0.00027
   Mo    -0.01173   3.60062   9.16982   0.00629  -0.00091   0.00014
   Mo    -1.55765   6.31300   9.15500  -0.00383  -0.00550   0.00003
   Mo     4.68445   0.90214   9.15562   0.00622  -0.00110   0.00032
   Mo     3.13859   3.60162   9.17010  -0.00352  -0.00506   0.00003
   Mo     1.56430   6.33038   9.16981  -0.00255   0.00553  -0.00013
   Mo     7.81237   0.90321   9.15602  -0.00373  -0.00543   0.00004
   Mo     6.24934   3.61261   9.15561  -0.00263   0.00534  -0.00035
   Mo     4.68630   6.31501   9.15538   0.00637  -0.00117   0.00025
   S     -0.00160   1.80798   7.60389   0.00906   0.00103   0.00025
   S     -1.55807   4.50636   7.60358  -0.00483   0.00728   0.00004
   S     -3.12173   7.21602   7.59858  -0.00291  -0.00627   0.00004
   S      3.12649   1.80932   7.60392  -0.00564   0.00672  -0.00035
   S      1.56349   4.51099   7.64304  -0.00369  -0.00765   0.00000
   S      0.00674   7.21667   7.60357   0.00852   0.00145  -0.00005
   S      6.24834   1.80620   7.60043  -0.00312  -0.00679   0.00003
   S      4.68472   4.50824   7.60391   0.00827   0.00068   0.00043
   S      3.12184   7.21792   7.60387  -0.00563   0.00776  -0.00036
   S      1.56306   0.89780   1.44776   0.01168   0.01689  -0.00243
   S      0.01534   3.61542   1.46569   0.00092   0.01769   0.00774
   S     -1.56299   6.31599   1.44722   0.01214   0.02470   0.00015
   S      4.68840   0.90363   1.44573   0.00556   0.01251   0.00469
   S      3.11286   3.61638   1.46586   0.01134   0.02209   0.00085
   S      1.56494   6.29940   1.46568   0.01084   0.01061  -0.00878
   S      7.80974   0.90463   1.44613   0.00576   0.01273   0.00050
   S      6.24994   3.60829   1.44573   0.00596   0.01245  -0.00520
   S      4.69233   6.31784   1.44774   0.00540   0.02158   0.00205
   S     -0.00026   1.79581  10.71693   0.00818   0.00138  -0.00072
   S     -1.56835   4.51385  10.71674  -0.00476   0.00730   0.00024
   S     -3.12176   7.21605  10.70497  -0.00342  -0.00741   0.00001
   S      3.12501   1.79676  10.71705  -0.00477   0.00698  -0.00019
   S      1.56314   4.51121  10.71114  -0.00349  -0.00728   0.00001
   S     -0.00487   7.22185  10.71672   0.00835   0.00140  -0.00009
   S      6.24804   1.80638  10.70763  -0.00341  -0.00733  -0.00002
   S      4.69486   4.51582  10.71704   0.00805   0.00144   0.00014
   S      3.13305   7.22286  10.71691  -0.00496   0.00718   0.00073
   S      1.56299   0.89924   4.56329   0.00927   0.01679   0.00464
   S     -0.06471   3.56968   4.59761  -0.00405   0.01491  -0.00506
   S     -1.56181   6.31532   4.56305   0.00961   0.02018  -0.00035
   S      4.68514   0.90176   4.55661   0.00683   0.01543  -0.00015
   S      3.19294   3.57016   4.59822   0.01227   0.02209  -0.00061
   S      1.56454   6.39162   4.59760   0.01083   0.00448   0.00564
   S      7.81265   0.90297   4.55678   0.00742   0.01608   0.00005
   S      6.24994   3.61207   4.55660   0.00724   0.01545   0.00018
   S      4.69105   6.31719   4.56327   0.00684   0.01864  -0.00407
freq: 386.12 cm-1
PRIMCOORD129
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00110   0.00047   0.00001
   Mo     0.00516   1.79433   3.00064  -0.01136   0.01085   0.00199
   Mo    -1.56638   4.51841   3.00023  -0.00962   0.00455  -0.00005
   Mo    -3.12139   7.21575   3.00890  -0.01330   0.00599   0.00003
   Mo     3.12065   1.79512   3.00058  -0.01099  -0.00152  -0.00182
   Mo     1.56384   4.51072   3.02403  -0.00749   0.00341   0.00012
   Mo    -0.00793   7.21773   3.00021  -0.01136   0.00464  -0.00042
   Mo     6.24888   1.80581   3.00563  -0.00885   0.00407  -0.00002
   Mo     4.69403   4.52027   3.00057  -0.00587   0.00796  -0.00154
   Mo     3.13697   7.21877   3.00061  -0.01576   0.00267   0.00181
   Mo     1.56258   0.90457   9.15540  -0.00772  -0.00248   0.00013
   Mo    -0.01173   3.60062   9.16982  -0.00011   0.00773   0.00003
   Mo    -1.55765   6.31300   9.15500   0.00512  -0.00357  -0.00021
   Mo     4.68445   0.90214   9.15562  -0.00054   0.00784   0.00017
   Mo     3.13859   3.60162   9.17010   0.00531  -0.00366  -0.00022
   Mo     1.56430   6.33038   9.16981  -0.00727  -0.00265   0.00001
   Mo     7.81237   0.90321   9.15602   0.00504  -0.00354  -0.00022
   Mo     6.24934   3.61261   9.15561  -0.00758  -0.00243   0.00012
   Mo     4.68630   6.31501   9.15538  -0.00058   0.00797   0.00017
   S     -0.00160   1.80798   7.60389   0.00191  -0.01017   0.00033
   S     -1.55807   4.50636   7.60358   0.00953   0.00552   0.00018
   S     -3.12173   7.21602   7.59858  -0.00625   0.00285  -0.00035
   S      3.12649   1.80932   7.60392   0.00995   0.00467  -0.00005
   S      1.56349   4.51099   7.64304  -0.00877   0.00387  -0.00009
   S      0.00674   7.21667   7.60357   0.00138  -0.01114   0.00015
   S      6.24834   1.80620   7.60043  -0.00690   0.00317  -0.00034
   S      4.68472   4.50824   7.60391   0.00246  -0.01125  -0.00009
   S      3.12184   7.21792   7.60387   0.00892   0.00480   0.00035
   S      1.56306   0.89780   1.44776   0.02372  -0.00780   0.00114
   S      0.01534   3.61542   1.46569   0.01540  -0.01279   0.00589
   S     -1.56299   6.31599   1.44722   0.01782  -0.00724  -0.00262
   S      4.68840   0.90363   1.44573   0.01212  -0.00443   0.00330
   S      3.11286   3.61638   1.46586   0.01175  -0.00428  -0.00995
   S      1.56494   6.29940   1.46568   0.02150  -0.00494   0.00422
   S      7.80974   0.90463   1.44613   0.01294  -0.00596  -0.00519
   S      6.24994   3.60829   1.44573   0.01132  -0.00603   0.00232
   S      4.69233   6.31784   1.44774   0.02017  -0.01264   0.00163
   S     -0.00026   1.79581  10.71693   0.00209  -0.01049  -0.00007
   S     -1.56835   4.51385  10.71674   0.00926   0.00461  -0.00087
   S     -3.12176   7.21605  10.70497  -0.00732   0.00335   0.00020
   S      3.12501   1.79676  10.71705   0.00935   0.00448   0.00044
   S      1.56314   4.51121  10.71114  -0.00784   0.00346   0.00011
   S     -0.00487   7.22185  10.71672   0.00202  -0.01045  -0.00080
   S      6.24804   1.80638  10.70763  -0.00727   0.00329   0.00020
   S      4.69486   4.51582  10.71704   0.00228  -0.01049   0.00054
   S      3.13305   7.22286  10.71691   0.00938   0.00469   0.00002
   S      1.56299   0.89924   4.56329   0.01885  -0.00779  -0.00201
   S     -0.06471   3.56968   4.59761   0.01203  -0.01508  -0.00386
   S     -1.56181   6.31532   4.56305   0.01753  -0.00764   0.00469
   S      4.68514   0.90176   4.55661   0.01530  -0.00620  -0.00007
   S      3.19294   3.57016   4.59822   0.00506  -0.00037   0.00638
   S      1.56454   6.39162   4.59760   0.02175  -0.00207  -0.00280
   S      7.81265   0.90297   4.55678   0.01586  -0.00720  -0.00023
   S      6.24994   3.61207   4.55660   0.01474  -0.00735  -0.00000
   S      4.69105   6.31719   4.56327   0.01803  -0.00896  -0.00292
freq: 387.16 cm-1
PRIMCOORD130
     55   1
   Ni     1.56384   4.51074   5.57619   0.00076   0.00140   0.00008
   Mo     0.00516   1.79433   3.00064   0.00685   0.00348   0.00073
   Mo    -1.56638   4.51841   3.00023  -0.00083   0.00757  -0.00011
   Mo    -3.12139   7.21575   3.00890  -0.00089  -0.00132   0.00003
   Mo     3.12065   1.79512   3.00058  -0.00102   0.00735   0.00080
   Mo     1.56384   4.51072   3.02403  -0.00079  -0.00127  -0.00013
   Mo    -0.00793   7.21773   3.00021   0.00653   0.00352   0.00004
   Mo     6.24888   1.80581   3.00563  -0.00069  -0.00108   0.00005
   Mo     4.69403   4.52027   3.00057   0.00665   0.00340  -0.00086
   Mo     3.13697   7.21877   3.00061  -0.00093   0.00773  -0.00069
   Mo     1.56258   0.90457   9.15540  -0.00910   0.00100   0.00016
   Mo    -0.01173   3.60062   9.16982   0.00581  -0.00820  -0.00001
   Mo    -1.55765   6.31300   9.15500  -0.00929  -0.01660   0.00001
   Mo     4.68445   0.90214   9.15562   0.00589  -0.00842  -0.00060
   Mo     3.13859   3.60162   9.17010  -0.00897  -0.01594  -0.00002
   Mo     1.56430   6.33038   9.16981  -0.00889   0.00062  -0.00000
   Mo     7.81237   0.90321   9.15602  -0.00925  -0.01647  -0.00003
   Mo     6.24934   3.61261   9.15561  -0.00898   0.00066   0.00065
   Mo     4.68630   6.31501   9.15538   0.00610  -0.00835  -0.00013
   S     -0.00160   1.80798   7.60389   0.02063   0.01275   0.00111
   S     -1.55807   4.50636   7.60358   0.00088   0.02352  -0.00021
   S     -3.12173   7.21602   7.59858   0.00002   0.00087  -0.00019
   S      3.12649   1.80932   7.60392  -0.00105   0.02236   0.00013
   S      1.56349   4.51099   7.64304  -0.00221  -0.00331   0.00003
   S      0.00674   7.21667   7.60357   0.01864   0.01395   0.00024
   S      6.24834   1.80620   7.60043  -0.00056  -0.00025   0.00001
   S      4.68472   4.50824   7.60391   0.01864   0.01171  -0.00010
   S      3.12184   7.21792   7.60387  -0.00065   0.02474  -0.00112
   S      1.56306   0.89780   1.44776  -0.00634   0.00122  -0.00074
   S      0.01534   3.61542   1.46569   0.00476  -0.00489   0.00108
   S     -1.56299   6.31599   1.44722  -0.00655  -0.01192   0.00005
   S      4.68840   0.90363   1.44573   0.00533  -0.00489  -0.00137
   S      3.11286   3.61638   1.46586  -0.00616  -0.01066  -0.00010
   S      1.56494   6.29940   1.46568  -0.00576   0.00139  -0.00112
   S      7.80974   0.90463   1.44613  -0.00653  -0.01144  -0.00015
   S      6.24994   3.60829   1.44573  -0.00609   0.00207   0.00134
   S      4.69233   6.31784   1.44774   0.00463  -0.00579   0.00086
   S     -0.00026   1.79581  10.71693   0.01969   0.01276  -0.00267
   S     -1.56835   4.51385  10.71674  -0.00085   0.02280  -0.00079
   S     -3.12176   7.21605  10.70497  -0.00017   0.00055   0.00015
   S      3.12501   1.79676  10.71705  -0.00147   0.02334  -0.00059
   S      1.56314   4.51121  10.71114  -0.00036   0.00007  -0.00000
   S     -0.00487   7.22185  10.71672   0.01880   0.01215   0.00082
   S      6.24804   1.80638  10.70763   0.00013   0.00111  -0.00003
   S      4.69486   4.51582  10.71704   0.01985   0.01183   0.00052
   S      3.13305   7.22286  10.71691  -0.00016   0.02382   0.00275
   S      1.56299   0.89924   4.56329  -0.00593   0.00211  -0.00165
   S     -0.06471   3.56968   4.59761   0.00260  -0.00639  -0.00113
   S     -1.56181   6.31532   4.56305  -0.00619  -0.01112   0.00001
   S      4.68514   0.90176   4.55661   0.00406  -0.00450   0.00009
   S      3.19294   3.57016   4.59822  -0.00629  -0.01122   0.00017
   S      1.56454   6.39162   4.59760  -0.00598  -0.00091   0.00138
   S      7.81265   0.90297   4.55678  -0.00565  -0.00988   0.00001
   S      6.24994   3.61207   4.55660  -0.00511   0.00093  -0.00002
   S      4.69105   6.31719   4.56327   0.00525  -0.00479   0.00143
freq: 387.36 cm-1
PRIMCOORD131
     55   1
   Ni     1.56384   4.51074   5.57619   0.00175  -0.00094   0.00006
   Mo     0.00516   1.79433   3.00064   0.00505  -0.00824  -0.00079
   Mo    -1.56638   4.51841   3.00023   0.00901   0.00030   0.00089
   Mo    -3.12139   7.21575   3.00890  -0.00005  -0.00006  -0.00006
   Mo     3.12065   1.79512   3.00058   0.00925   0.00086   0.00006
   Mo     1.56384   4.51072   3.02403  -0.00034   0.00010  -0.00002
   Mo    -0.00793   7.21773   3.00021   0.00487  -0.00769   0.00089
   Mo     6.24888   1.80581   3.00563  -0.00021   0.00003  -0.00008
   Mo     4.69403   4.52027   3.00057   0.00445  -0.00819   0.00000
   Mo     3.13697   7.21877   3.00061   0.00962   0.00038  -0.00088
   Mo     1.56258   0.90457   9.15540  -0.01610  -0.00104  -0.00008
   Mo    -0.01173   3.60062   9.16982  -0.00607   0.01347  -0.00005
   Mo    -1.55765   6.31300   9.15500   0.00199  -0.00192   0.00030
   Mo     4.68445   0.90214   9.15562  -0.00646   0.01348  -0.00033
   Mo     3.13859   3.60162   9.17010   0.00201  -0.00190  -0.00020
   Mo     1.56430   6.33038   9.16981  -0.01536  -0.00114  -0.00007
   Mo     7.81237   0.90321   9.15602   0.00173  -0.00169   0.00076
   Mo     6.24934   3.61261   9.15561  -0.01550  -0.00083  -0.00030
   Mo     4.68630   6.31501   9.15538  -0.00654   0.01401  -0.00009
   S     -0.00160   1.80798   7.60389   0.01123  -0.01766   0.00008
   S     -1.55807   4.50636   7.60358   0.02169   0.00238   0.00114
   S     -3.12173   7.21602   7.59858  -0.00106   0.00039  -0.00042
   S      3.12649   1.80932   7.60392   0.02283   0.00088  -0.00036
   S      1.56349   4.51099   7.64304  -0.00621   0.00318  -0.00011
   S      0.00674   7.21667   7.60357   0.01028  -0.01932   0.00111
   S      6.24834   1.80620   7.60043  -0.00231   0.00103  -0.00047
   S      4.68472   4.50824   7.60391   0.01202  -0.01956  -0.00046
   S      3.12184   7.21792   7.60387   0.02067   0.00067  -0.00004
   S      1.56306   0.89780   1.44776  -0.01561   0.00035   0.00034
   S      0.01534   3.61542   1.46569  -0.00656   0.01166   0.00011
   S     -1.56299   6.31599   1.44722  -0.00103  -0.00007  -0.00086
   S      4.68840   0.90363   1.44573  -0.00578   0.01129  -0.00103
   S      3.11286   3.61638   1.46586  -0.00037  -0.00034  -0.00013
   S      1.56494   6.29940   1.46568  -0.01401   0.00002   0.00002
   S      7.80974   0.90463   1.44613   0.00038  -0.00078   0.00206
   S      6.24994   3.60829   1.44573  -0.01322  -0.00041  -0.00096
   S      4.69233   6.31784   1.44774  -0.00766   0.01284   0.00041
   S     -0.00026   1.79581  10.71693   0.01008  -0.01892  -0.00052
   S     -1.56835   4.51385  10.71674   0.02176   0.00193  -0.00249
   S     -3.12176   7.21605  10.70497  -0.00137   0.00053   0.00022
   S      3.12501   1.79676  10.71705   0.02146   0.00135   0.00213
   S      1.56314   4.51121  10.71114  -0.00255   0.00124   0.00024
   S     -0.00487   7.22185  10.71672   0.01070  -0.01925  -0.00236
   S      6.24804   1.80638  10.70763  -0.00105   0.00035   0.00026
   S      4.69486   4.51582  10.71704   0.01099  -0.01856   0.00229
   S      3.13305   7.22286  10.71691   0.02126   0.00224  -0.00024
   S      1.56299   0.89924   4.56329  -0.01391   0.00001   0.00091
   S     -0.06471   3.56968   4.59761  -0.00782   0.01153  -0.00040
   S     -1.56181   6.31532   4.56305   0.00002  -0.00063  -0.00183
   S      4.68514   0.90176   4.55661  -0.00619   0.00989  -0.00019
   S      3.19294   3.57016   4.59822  -0.00193   0.00054   0.00052
   S      1.56454   6.39162   4.59760  -0.01459   0.00096  -0.00029
   S      7.81265   0.90297   4.55678  -0.00096   0.00013   0.00043
   S      6.24994   3.61207   4.55660  -0.01216   0.00057  -0.00019
   S      4.69105   6.31719   4.56327  -0.00642   0.01158   0.00104
freq: 388.79 cm-1
PRIMCOORD132
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00079  -0.00173   0.00005
   Mo     0.00516   1.79433   3.00064  -0.00478  -0.00279  -0.00037
   Mo    -1.56638   4.51841   3.00023   0.00077  -0.00537   0.00011
   Mo    -3.12139   7.21575   3.00890   0.00037   0.00084  -0.00002
   Mo     3.12065   1.79512   3.00058   0.00079  -0.00536  -0.00045
   Mo     1.56384   4.51072   3.02403   0.00063   0.00126   0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00470  -0.00281  -0.00000
   Mo     6.24888   1.80581   3.00563   0.00034   0.00068  -0.00006
   Mo     4.69403   4.52027   3.00057  -0.00465  -0.00271   0.00051
   Mo     3.13697   7.21877   3.00061   0.00077  -0.00549   0.00035
   Mo     1.56258   0.90457   9.15540  -0.00044  -0.01647  -0.00017
   Mo    -0.01173   3.60062   9.16982  -0.01470  -0.01047  -0.00072
   Mo    -1.55765   6.31300   9.15500   0.00064  -0.00200   0.00003
   Mo     4.68445   0.90214   9.15562  -0.01067  -0.00919  -0.00056
   Mo     3.13859   3.60162   9.17010  -0.00010  -0.00381  -0.00010
   Mo     1.56430   6.33038   9.16981  -0.00129  -0.01987   0.00073
   Mo     7.81237   0.90321   9.15602  -0.00113  -0.00478  -0.00007
   Mo     6.24934   3.61261   9.15561  -0.00192  -0.01521   0.00060
   Mo     4.68630   6.31501   9.15538  -0.01269  -0.00802   0.00017
   S     -0.00160   1.80798   7.60389  -0.00330   0.01481  -0.00143
   S     -1.55807   4.50636   7.60358   0.01397   0.00468   0.00013
   S     -3.12173   7.21602   7.59858   0.01032   0.02203  -0.00014
   S      3.12649   1.80932   7.60392   0.01208   0.00579  -0.00049
   S      1.56349   4.51099   7.64304   0.01566   0.03316   0.00000
   S      0.00674   7.21667   7.60357  -0.00520   0.01423   0.00010
   S      6.24834   1.80620   7.60043   0.01026   0.02182  -0.00002
   S      4.68472   4.50824   7.60391  -0.00368   0.01278   0.00042
   S      3.12184   7.21792   7.60387   0.01396   0.00673   0.00137
   S      1.56306   0.89780   1.44776   0.00425  -0.00063   0.00027
   S      0.01534   3.61542   1.46569  -0.00360   0.00357  -0.00108
   S     -1.56299   6.31599   1.44722   0.00492   0.00833   0.00005
   S      4.68840   0.90363   1.44573  -0.00355   0.00399   0.00084
   S      3.11286   3.61638   1.46586   0.00438   0.00740  -0.00002
   S      1.56494   6.29940   1.46568   0.00378  -0.00146   0.00137
   S      7.80974   0.90463   1.44613   0.00467   0.00804   0.00024
   S      6.24994   3.60829   1.44573   0.00393  -0.00141  -0.00064
   S      4.69233   6.31784   1.44774  -0.00325   0.00445  -0.00008
   S     -0.00026   1.79581  10.71693  -0.00233   0.01491   0.00370
   S     -1.56835   4.51385  10.71674   0.01289   0.00466   0.00078
   S     -3.12176   7.21605  10.70497   0.01065   0.02273   0.00007
   S      3.12501   1.79676  10.71705   0.01074   0.00668   0.00183
   S      1.56314   4.51121  10.71114   0.01377   0.02923  -0.00009
   S     -0.00487   7.22185  10.71672  -0.00475   0.01356  -0.00137
   S      6.24804   1.80638  10.70763   0.01096   0.02330   0.00004
   S      4.69486   4.51582  10.71704  -0.00209   0.01218  -0.00148
   S      3.13305   7.22286  10.71691   0.01360   0.00744  -0.00360
   S      1.56299   0.89924   4.56329   0.00391  -0.00133   0.00083
   S     -0.06471   3.56968   4.59761  -0.00254   0.00491   0.00072
   S     -1.56181   6.31532   4.56305   0.00468   0.00765  -0.00010
   S      4.68514   0.90176   4.55661  -0.00287   0.00372  -0.00041
   S      3.19294   3.57016   4.59822   0.00489   0.00856  -0.00001
   S      1.56454   6.39162   4.59760   0.00426   0.00033  -0.00100
   S      7.81265   0.90297   4.55678   0.00425   0.00725  -0.00014
   S      6.24994   3.61207   4.55660   0.00342  -0.00067   0.00026
   S      4.69105   6.31719   4.56327  -0.00370   0.00357  -0.00097
freq: 389.00 cm-1
PRIMCOORD133
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00154   0.00077  -0.00003
   Mo     0.00516   1.79433   3.00064  -0.00240   0.00390   0.00025
   Mo    -1.56638   4.51841   3.00023  -0.00453  -0.00072  -0.00033
   Mo    -3.12139   7.21575   3.00890   0.00077  -0.00041  -0.00002
   Mo     3.12065   1.79512   3.00058  -0.00459  -0.00065   0.00000
   Mo     1.56384   4.51072   3.02403   0.00107  -0.00048   0.00004
   Mo    -0.00793   7.21773   3.00021  -0.00244   0.00393  -0.00031
   Mo     6.24888   1.80581   3.00563   0.00066  -0.00033   0.00002
   Mo     4.69403   4.52027   3.00057  -0.00242   0.00392   0.00008
   Mo     3.13697   7.21877   3.00061  -0.00459  -0.00062   0.00032
   Mo     1.56258   0.90457   9.15540  -0.00316   0.00753   0.00006
   Mo    -0.01173   3.60062   9.16982  -0.01272  -0.00248  -0.00044
   Mo    -1.55765   6.31300   9.15500  -0.01582   0.00855  -0.00025
   Mo     4.68445   0.90214   9.15562  -0.01080   0.00002  -0.00043
   Mo     3.13859   3.60162   9.17010  -0.01897   0.01026   0.00094
   Mo     1.56430   6.33038   9.16981  -0.00483   0.00927  -0.00031
   Mo     7.81237   0.90321   9.15602  -0.01475   0.00775   0.00066
   Mo     6.24934   3.61261   9.15561  -0.00620   0.00703  -0.00033
   Mo     4.68630   6.31501   9.15538  -0.01013  -0.00263   0.00008
   S     -0.00160   1.80798   7.60389   0.01469   0.00298  -0.00004
   S     -1.55807   4.50636   7.60358   0.00927  -0.01208  -0.00121
   S     -3.12173   7.21602   7.59858   0.02187  -0.01032   0.00043
   S      3.12649   1.80932   7.60392   0.00837  -0.01417   0.00038
   S      1.56349   4.51099   7.64304   0.03246  -0.01540   0.00005
   S      0.00674   7.21667   7.60357   0.01519   0.00089  -0.00115
   S      6.24834   1.80620   7.60043   0.02145  -0.01021   0.00028
   S      4.68472   4.50824   7.60391   0.01678   0.00236   0.00054
   S      3.12184   7.21792   7.60387   0.00712  -0.01257   0.00011
   S      1.56306   0.89780   1.44776   0.00754   0.00035  -0.00005
   S      0.01534   3.61542   1.46569   0.00236  -0.00561  -0.00080
   S     -1.56299   6.31599   1.44722  -0.00031   0.00104   0.00024
   S      4.68840   0.90363   1.44573   0.00247  -0.00574   0.00028
   S      3.11286   3.61638   1.46586  -0.00068   0.00115   0.00139
   S      1.56494   6.29940   1.46568   0.00680   0.00057  -0.00063
   S      7.80974   0.90463   1.44613  -0.00075   0.00110  -0.00047
   S      6.24994   3.60829   1.44573   0.00680   0.00064   0.00024
   S      4.69233   6.31784   1.44774   0.00308  -0.00611  -0.00008
   S     -0.00026   1.79581  10.71693   0.01364   0.00195   0.00020
   S     -1.56835   4.51385  10.71674   0.01045  -0.01145   0.00317
   S     -3.12176   7.21605  10.70497   0.02242  -0.01058  -0.00030
   S      3.12501   1.79676  10.71705   0.00832  -0.01347  -0.00227
   S      1.56314   4.51121  10.71114   0.02894  -0.01372  -0.00015
   S     -0.00487   7.22185  10.71672   0.01533  -0.00063   0.00289
   S      6.24804   1.80638  10.70763   0.02309  -0.01096  -0.00017
   S      4.69486   4.51582  10.71704   0.01642   0.00196  -0.00256
   S      3.13305   7.22286  10.71691   0.00746  -0.01105  -0.00029
   S      1.56299   0.89924   4.56329   0.00680   0.00060  -0.00015
   S     -0.06471   3.56968   4.59761   0.00360  -0.00593   0.00045
   S     -1.56181   6.31532   4.56305  -0.00085   0.00135   0.00054
   S      4.68514   0.90176   4.55661   0.00254  -0.00512  -0.00005
   S      3.19294   3.57016   4.59822   0.00073   0.00047  -0.00085
   S      1.56454   6.39162   4.59760   0.00778  -0.00017   0.00036
   S      7.81265   0.90297   4.55678  -0.00030   0.00073   0.00006
   S      6.24994   3.61207   4.55660   0.00619   0.00033  -0.00004
   S      4.69105   6.31719   4.56327   0.00238  -0.00570  -0.00031
freq: 401.20 cm-1
PRIMCOORD134
     55   1
   Ni     1.56384   4.51074   5.57619   0.00008   0.00014  -0.00004
   Mo     0.00516   1.79433   3.00064  -0.00010   0.00042  -0.00075
   Mo    -1.56638   4.51841   3.00023   0.00046  -0.00004  -0.00057
   Mo    -3.12139   7.21575   3.00890  -0.00025  -0.00042   0.00007
   Mo     3.12065   1.79512   3.00058   0.00060   0.00003   0.00007
   Mo     1.56384   4.51072   3.02403  -0.00001  -0.00002  -0.00010
   Mo    -0.00793   7.21773   3.00021  -0.00025   0.00034   0.00056
   Mo     6.24888   1.80581   3.00563  -0.00021  -0.00037   0.00009
   Mo     4.69403   4.52027   3.00057  -0.00032   0.00055  -0.00011
   Mo     3.13697   7.21877   3.00061   0.00039   0.00008   0.00074
   Mo     1.56258   0.90457   9.15540  -0.00903  -0.00042  -0.00012
   Mo    -0.01173   3.60062   9.16982   0.00491  -0.00881   0.00013
   Mo    -1.55765   6.31300   9.15500   0.00465   0.00828  -0.00007
   Mo     4.68445   0.90214   9.15562   0.00500  -0.00878  -0.00011
   Mo     3.13859   3.60162   9.17010   0.00522   0.00916   0.00012
   Mo     1.56430   6.33038   9.16981  -0.01010  -0.00036   0.00013
   Mo     7.81237   0.90321   9.15602   0.00517   0.00922  -0.00006
   Mo     6.24934   3.61261   9.15561  -0.01014  -0.00040   0.00000
   Mo     4.68630   6.31501   9.15538   0.00444  -0.00779  -0.00003
   S     -0.00160   1.80798   7.60389  -0.00132  -0.00044   0.02703
   S     -1.55807   4.50636   7.60358   0.00077   0.00048  -0.02758
   S     -3.12173   7.21602   7.59858   0.00020   0.00044   0.00064
   S      3.12649   1.80932   7.60392  -0.00097  -0.00017  -0.02749
   S      1.56349   4.51099   7.64304   0.00024   0.00048   0.00004
   S      0.00674   7.21667   7.60357  -0.00016   0.00087   0.02705
   S      6.24834   1.80620   7.60043   0.00019   0.00038   0.00057
   S      4.68472   4.50824   7.60391   0.00041  -0.00087   0.02694
   S      3.12184   7.21792   7.60387   0.00047  -0.00133  -0.02751
   S      1.56306   0.89780   1.44776   0.00053   0.00018  -0.00085
   S      0.01534   3.61542   1.46569  -0.00092   0.00039   0.00195
   S     -1.56299   6.31599   1.44722  -0.00065  -0.00121  -0.00004
   S      4.68840   0.90363   1.44573  -0.00065   0.00112   0.00071
   S      3.11286   3.61638   1.46586  -0.00053  -0.00087   0.00019
   S      1.56494   6.29940   1.46568   0.00079  -0.00065  -0.00160
   S      7.80974   0.90463   1.44613  -0.00016  -0.00039  -0.00014
   S      6.24994   3.60829   1.44573   0.00129   0.00013  -0.00099
   S      4.69233   6.31784   1.44774  -0.00013   0.00047   0.00082
   S     -0.00026   1.79581  10.71693  -0.00104   0.00080  -0.02737
   S     -1.56835   4.51385  10.71674  -0.00018   0.00066   0.02785
   S     -3.12176   7.21605  10.70497   0.00017   0.00039  -0.00036
   S      3.12501   1.79676  10.71705  -0.00067  -0.00100   0.02802
   S      1.56314   4.51121  10.71114   0.00021   0.00044  -0.00051
   S     -0.00487   7.22185  10.71672   0.00080   0.00000  -0.02737
   S      6.24804   1.80638  10.70763   0.00021   0.00043  -0.00036
   S      4.69486   4.51582  10.71704  -0.00074  -0.00124  -0.02751
   S      3.13305   7.22286  10.71691   0.00106  -0.00062   0.02781
   S      1.56299   0.89924   4.56329   0.00121  -0.00018   0.00176
   S     -0.06471   3.56968   4.59761  -0.00089   0.00095  -0.00010
   S     -1.56181   6.31532   4.56305  -0.00021  -0.00031  -0.00005
   S      4.68514   0.90176   4.55661  -0.00063   0.00070  -0.00175
   S      3.19294   3.57016   4.59822  -0.00077  -0.00123   0.00006
   S      1.56454   6.39162   4.59760   0.00125  -0.00039   0.00020
   S      7.81265   0.90297   4.55678  -0.00085  -0.00140   0.00003
   S      6.24994   3.61207   4.55660   0.00093  -0.00026   0.00182
   S      4.69105   6.31719   4.56327  -0.00065   0.00097  -0.00187
freq: 401.28 cm-1
PRIMCOORD135
     55   1
   Ni     1.56384   4.51074   5.57619   0.00009  -0.00005  -0.00168
   Mo     0.00516   1.79433   3.00064   0.00064   0.00058  -0.00048
   Mo    -1.56638   4.51841   3.00023   0.00065  -0.00014  -0.00043
   Mo    -3.12139   7.21575   3.00890  -0.00021   0.00014   0.00200
   Mo     3.12065   1.79512   3.00058  -0.00042   0.00029   0.00006
   Mo     1.56384   4.51072   3.02403  -0.00001  -0.00000  -0.00147
   Mo    -0.00793   7.21773   3.00021   0.00046  -0.00052  -0.00046
   Mo     6.24888   1.80581   3.00563  -0.00014   0.00011   0.00128
   Mo     4.69403   4.52027   3.00057  -0.00043   0.00018   0.00008
   Mo     3.13697   7.21877   3.00061  -0.00021  -0.00083  -0.00049
   Mo     1.56258   0.90457   9.15540  -0.00006  -0.01024  -0.00485
   Mo    -0.01173   3.60062   9.16982   0.00478   0.00313   0.00875
   Mo    -1.55765   6.31300   9.15500  -0.00856   0.00474  -0.00499
   Mo     4.68445   0.90214   9.15562   0.00899   0.00558  -0.00356
   Mo     3.13859   3.60162   9.17010  -0.00469   0.00247   0.00858
   Mo     1.56430   6.33038   9.16981  -0.00003  -0.00568   0.00877
   Mo     7.81237   0.90321   9.15602  -0.00899   0.00497  -0.00315
   Mo     6.24934   3.61261   9.15561  -0.00004  -0.01061  -0.00356
   Mo     4.68630   6.31501   9.15538   0.00869   0.00539  -0.00484
   S     -0.00160   1.80798   7.60389   0.00279  -0.00525  -0.01681
   S     -1.55807   4.50636   7.60358  -0.00292   0.00521  -0.01560
   S     -3.12173   7.21602   7.59858  -0.00017   0.00010   0.04158
   S      3.12649   1.80932   7.60392  -0.00231  -0.00474  -0.01551
   S      1.56349   4.51099   7.64304  -0.00026   0.00015   0.00212
   S      0.00674   7.21667   7.60357  -0.00591  -0.00007  -0.01642
   S      6.24834   1.80620   7.60043  -0.00034   0.00022   0.03830
   S      4.68472   4.50824   7.60391   0.00300   0.00448  -0.01644
   S      3.12184   7.21792   7.60387   0.00595   0.00030  -0.01592
   S      1.56306   0.89780   1.44776  -0.00027   0.00143  -0.00065
   S      0.01534   3.61542   1.46569  -0.00067  -0.00028   0.00403
   S     -1.56299   6.31599   1.44722   0.00137  -0.00076  -0.00151
   S      4.68840   0.90363   1.44573  -0.00128  -0.00101  -0.00257
   S      3.11286   3.61638   1.46586   0.00022  -0.00010   0.00259
   S      1.56494   6.29940   1.46568  -0.00011   0.00078   0.00408
   S      7.80974   0.90463   1.44613   0.00144  -0.00085  -0.00307
   S      6.24994   3.60829   1.44573   0.00016   0.00162  -0.00245
   S      4.69233   6.31784   1.44774  -0.00138  -0.00050  -0.00076
   S     -0.00026   1.79581  10.71693   0.00143   0.00698   0.01554
   S     -1.56835   4.51385  10.71674   0.00745  -0.00207   0.01495
   S     -3.12176   7.21605  10.70497  -0.00036   0.00020  -0.02216
   S      3.12501   1.79676  10.71705  -0.00139   0.00763   0.01500
   S      1.56314   4.51121  10.71114  -0.00025   0.00015  -0.03249
   S     -0.00487   7.22185  10.71672   0.00556  -0.00540   0.01574
   S      6.24804   1.80638  10.70763   0.00003   0.00002  -0.02397
   S      4.69486   4.51582  10.71704  -0.00721  -0.00251   0.01594
   S      3.13305   7.22286  10.71691  -0.00536  -0.00468   0.01460
   S      1.56299   0.89924   4.56329   0.00021  -0.00052  -0.00206
   S     -0.06471   3.56968   4.59761   0.00027   0.00026   0.00059
   S     -1.56181   6.31532   4.56305  -0.00050   0.00029  -0.00049
   S      4.68514   0.90176   4.55661  -0.00013   0.00013   0.00090
   S      3.19294   3.57016   4.59822  -0.00056   0.00036   0.00074
   S      1.56454   6.39162   4.59760  -0.00012  -0.00035   0.00058
   S      7.81265   0.90297   4.55678  -0.00013   0.00007   0.00221
   S      6.24994   3.61207   4.55660  -0.00025   0.00006   0.00072
   S      4.69105   6.31719   4.56327   0.00056   0.00003  -0.00196
freq: 401.60 cm-1
PRIMCOORD136
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00139  -0.00271  -0.00002
   Mo     0.00516   1.79433   3.00064   0.00416  -0.00749   0.01150
   Mo    -1.56638   4.51841   3.00023  -0.00907  -0.00169   0.01215
   Mo    -3.12139   7.21575   3.00890   0.00423   0.00834   0.00002
   Mo     3.12065   1.79512   3.00058  -0.00915  -0.00103   0.00019
   Mo     1.56384   4.51072   3.02403   0.00056   0.00110   0.00004
   Mo    -0.00793   7.21773   3.00021   0.00396  -0.00821  -0.01292
   Mo     6.24888   1.80581   3.00563   0.00341   0.00670  -0.00004
   Mo     4.69403   4.52027   3.00057   0.00455  -0.00800   0.00141
   Mo     3.13697   7.21877   3.00061  -0.00854  -0.00124  -0.01234
   Mo     1.56258   0.90457   9.15540  -0.00059   0.00003   0.00061
   Mo    -0.01173   3.60062   9.16982   0.00063  -0.00034   0.00026
   Mo    -1.55765   6.31300   9.15500   0.00022   0.00033  -0.00005
   Mo     4.68445   0.90214   9.15562   0.00047  -0.00069   0.00052
   Mo     3.13859   3.60162   9.17010   0.00027   0.00048  -0.00000
   Mo     1.56430   6.33038   9.16981  -0.00061   0.00043  -0.00028
   Mo     7.81237   0.90321   9.15602   0.00010   0.00011   0.00007
   Mo     6.24934   3.61261   9.15561  -0.00079   0.00013  -0.00055
   Mo     4.68630   6.31501   9.15538   0.00029  -0.00052  -0.00057
   S     -0.00160   1.80798   7.60389  -0.00035   0.00052   0.00058
   S     -1.55807   4.50636   7.60358   0.00011   0.00037  -0.00120
   S     -3.12173   7.21602   7.59858  -0.00058  -0.00115  -0.00004
   S      3.12649   1.80932   7.60392   0.00052   0.00060  -0.00271
   S      1.56349   4.51099   7.64304  -0.00061  -0.00118  -0.00002
   S      0.00674   7.21667   7.60357   0.00020   0.00029   0.00149
   S      6.24834   1.80620   7.60043  -0.00019  -0.00034  -0.00011
   S      4.68472   4.50824   7.60391   0.00025   0.00069   0.00281
   S      3.12184   7.21792   7.60387   0.00054  -0.00001  -0.00062
   S      1.56306   0.89780   1.44776   0.00539  -0.00316   0.01658
   S      0.01534   3.61542   1.46569   0.00841   0.00666  -0.03294
   S     -1.56299   6.31599   1.44722   0.00604   0.01012  -0.00107
   S      4.68840   0.90363   1.44573   0.00136  -0.00521  -0.01395
   S      3.11286   3.61638   1.46586   0.00093   0.00297  -0.00223
   S      1.56494   6.29940   1.46568   0.00134   0.01141   0.03511
   S      7.80974   0.90463   1.44613  -0.00475  -0.00830  -0.00096
   S      6.24994   3.60829   1.44573  -0.00420  -0.00156   0.01487
   S      4.69233   6.31784   1.44774  -0.00580   0.00408  -0.01557
   S     -0.00026   1.79581  10.71693  -0.00005   0.00091  -0.00181
   S     -1.56835   4.51385  10.71674   0.00089   0.00008   0.00200
   S     -3.12176   7.21605  10.70497  -0.00019  -0.00036   0.00007
   S      3.12501   1.79676  10.71705   0.00040   0.00009   0.00100
   S      1.56314   4.51121  10.71114  -0.00089  -0.00175   0.00005
   S     -0.00487   7.22185  10.71672  -0.00044   0.00085  -0.00206
   S      6.24804   1.80638  10.70763  -0.00033  -0.00064   0.00006
   S      4.69486   4.51582  10.71704  -0.00019   0.00033  -0.00105
   S      3.13305   7.22286  10.71691   0.00081   0.00054   0.00159
   S      1.56299   0.89924   4.56329  -0.00446   0.00198  -0.03417
   S     -0.06471   3.56968   4.59761   0.00406   0.00435   0.00313
   S     -1.56181   6.31532   4.56305  -0.00505  -0.00842   0.00216
   S      4.68514   0.90176   4.55661   0.00108   0.00666   0.03206
   S      3.19294   3.57016   4.59822   0.00130   0.00297   0.00016
   S      1.56454   6.39162   4.59760   0.00152   0.00600  -0.00335
   S      7.81265   0.90297   4.55678   0.00446   0.00834   0.00221
   S      6.24994   3.61207   4.55660   0.00431   0.00459  -0.03407
   S      4.69105   6.31719   4.56327   0.00435  -0.00380   0.03196
freq: 401.68 cm-1
PRIMCOORD137
     55   1
   Ni     1.56384   4.51074   5.57619   0.00252  -0.00125  -0.00028
   Mo     0.00516   1.79433   3.00064   0.00849   0.00472  -0.00836
   Mo    -1.56638   4.51841   3.00023   0.00085  -0.00881  -0.00759
   Mo    -3.12139   7.21575   3.00890  -0.00801   0.00401   0.00106
   Mo     3.12065   1.79512   3.00058   0.00100  -0.00858   0.01419
   Mo     1.56384   4.51072   3.02403  -0.00094   0.00047  -0.00155
   Mo    -0.00793   7.21773   3.00021   0.00769   0.00461  -0.00619
   Mo     6.24888   1.80581   3.00563  -0.00616   0.00307   0.00127
   Mo     4.69403   4.52027   3.00057   0.00747   0.00435   0.01411
   Mo     3.13697   7.21877   3.00061   0.00114  -0.00963  -0.00699
   Mo     1.56258   0.90457   9.15540   0.00017   0.00032   0.00059
   Mo    -0.01173   3.60062   9.16982  -0.00042  -0.00026  -0.00067
   Mo    -1.55765   6.31300   9.15500   0.00021  -0.00014  -0.00046
   Mo     4.68445   0.90214   9.15562  -0.00013  -0.00051  -0.00013
   Mo     3.13859   3.60162   9.17010  -0.00031   0.00015  -0.00001
   Mo     1.56430   6.33038   9.16981   0.00008   0.00045  -0.00061
   Mo     7.81237   0.90321   9.15602   0.00009  -0.00005   0.00068
   Mo     6.24934   3.61261   9.15561   0.00046   0.00034  -0.00011
   Mo     4.68630   6.31501   9.15538  -0.00024  -0.00026   0.00064
   S     -0.00160   1.80798   7.60389  -0.00059   0.00071  -0.00031
   S     -1.55807   4.50636   7.60358  -0.00008   0.00043   0.00187
   S     -3.12173   7.21602   7.59858   0.00126  -0.00063  -0.00149
   S      3.12649   1.80932   7.60392  -0.00003   0.00044   0.00001
   S      1.56349   4.51099   7.64304   0.00123  -0.00062   0.00007
   S      0.00674   7.21667   7.60357  -0.00047  -0.00019   0.00168
   S      6.24834   1.80620   7.60043   0.00048  -0.00021  -0.00101
   S      4.68472   4.50824   7.60391  -0.00042  -0.00029  -0.00023
   S      3.12184   7.21792   7.60387  -0.00096   0.00015  -0.00027
   S      1.56306   0.89780   1.44776  -0.01018  -0.00083   0.00826
   S      0.01534   3.61542   1.46569  -0.00656  -0.00127   0.02386
   S     -1.56299   6.31599   1.44722   0.00278  -0.00239  -0.01848
   S      4.68840   0.90363   1.44573   0.00426  -0.00736   0.00712
   S      3.11286   3.61638   1.46586  -0.01212   0.00679  -0.03676
   S      1.56494   6.29940   1.46568  -0.00241   0.00505   0.02004
   S      7.80974   0.90463   1.44613   0.00172  -0.00036  -0.01825
   S      6.24994   3.60829   1.44573   0.00904   0.00015   0.00551
   S      4.69233   6.31784   1.44774  -0.00370   0.00879   0.01005
   S     -0.00026   1.79581  10.71693  -0.00052  -0.00083  -0.00079
   S     -1.56835   4.51385  10.71674  -0.00088   0.00057  -0.00011
   S     -3.12176   7.21605  10.70497   0.00040  -0.00019   0.00046
   S      3.12501   1.79676  10.71705  -0.00029   0.00055  -0.00039
   S      1.56314   4.51121  10.71114   0.00189  -0.00096   0.00137
   S     -0.00487   7.22185  10.71672  -0.00090   0.00039   0.00003
   S      6.24804   1.80638  10.70763   0.00069  -0.00033   0.00054
   S      4.69486   4.51582  10.71704  -0.00062  -0.00006  -0.00025
   S      3.13305   7.22286  10.71691   0.00037   0.00079  -0.00099
   S      1.56299   0.89924   4.56329   0.00935   0.00060  -0.01856
   S     -0.06471   3.56968   4.59761  -0.00320   0.00060  -0.00103
   S     -1.56181   6.31532   4.56305  -0.00281   0.00224   0.03737
   S      4.68514   0.90176   4.55661  -0.00618   0.00560  -0.02053
   S      3.19294   3.57016   4.59822  -0.00652   0.00354   0.00403
   S      1.56454   6.39162   4.59760  -0.00233   0.00179  -0.00065
   S      7.81265   0.90297   4.55678  -0.00578   0.00271   0.03785
   S      6.24994   3.61207   4.55660  -0.00843   0.00204  -0.01684
   S      4.69105   6.31719   4.56327   0.00365  -0.00797  -0.02228
freq: 402.03 cm-1
PRIMCOORD138
     55   1
   Ni     1.56384   4.51074   5.57619   0.00017  -0.00005   0.00372
   Mo     0.00516   1.79433   3.00064  -0.00289  -0.00199   0.00193
   Mo    -1.56638   4.51841   3.00023  -0.00371  -0.00249   0.00046
   Mo    -3.12139   7.21575   3.00890  -0.00044   0.00025  -0.00983
   Mo     3.12065   1.79512   3.00058   0.00376  -0.00290   0.00282
   Mo     1.56384   4.51072   3.02403  -0.00016   0.00010   0.02186
   Mo    -0.00793   7.21773   3.00021   0.00033   0.00459   0.00058
   Mo     6.24888   1.80581   3.00563  -0.00046   0.00026  -0.02077
   Mo     4.69403   4.52027   3.00057   0.00439  -0.00168   0.00281
   Mo     3.13697   7.21877   3.00061   0.00037   0.00356   0.00204
   Mo     1.56258   0.90457   9.15540  -0.00003  -0.00062  -0.00147
   Mo    -0.01173   3.60062   9.16982   0.00053   0.00021   0.00288
   Mo    -1.55765   6.31300   9.15500  -0.00059   0.00034  -0.00189
   Mo     4.68445   0.90214   9.15562  -0.00020  -0.00022  -0.00130
   Mo     3.13859   3.60162   9.17010  -0.00049   0.00031   0.00299
   Mo     1.56430   6.33038   9.16981  -0.00002  -0.00057   0.00284
   Mo     7.81237   0.90321   9.15602   0.00031  -0.00016  -0.00091
   Mo     6.24934   3.61261   9.15561  -0.00000   0.00033  -0.00132
   Mo     4.68630   6.31501   9.15538   0.00060   0.00029  -0.00148
   S     -0.00160   1.80798   7.60389  -0.00013  -0.00219  -0.00028
   S     -1.55807   4.50636   7.60358  -0.00221   0.00124   0.00005
   S     -3.12173   7.21602   7.59858   0.00025  -0.00022   0.00589
   S      3.12649   1.80932   7.60392   0.00016  -0.00233  -0.00034
   S      1.56349   4.51099   7.64304  -0.00002   0.00004  -0.00173
   S      0.00674   7.21667   7.60357  -0.00202   0.00132   0.00020
   S      6.24834   1.80620   7.60043  -0.00016   0.00005   0.00048
   S      4.68472   4.50824   7.60391   0.00221   0.00099  -0.00011
   S      3.12184   7.21792   7.60387   0.00176   0.00129  -0.00045
   S      1.56306   0.89780   1.44776  -0.00056  -0.00411  -0.00088
   S      0.01534   3.61542   1.46569  -0.01123  -0.00550  -0.03119
   S     -1.56299   6.31599   1.44722  -0.00282   0.00146  -0.00069
   S      4.68840   0.90363   1.44573   0.00840   0.00379   0.03127
   S      3.11286   3.61638   1.46586   0.00975  -0.00563  -0.03589
   S      1.56494   6.29940   1.46568  -0.00087   0.01230  -0.03153
   S      7.80974   0.90463   1.44613  -0.00852   0.00488   0.02767
   S      6.24994   3.60829   1.44573   0.00089  -0.00918   0.03119
   S      4.69233   6.31784   1.44774   0.00326   0.00238  -0.00074
   S     -0.00026   1.79581  10.71693   0.00029   0.00315  -0.00058
   S     -1.56835   4.51385  10.71674   0.00303  -0.00127   0.00019
   S     -3.12176   7.21605  10.70497  -0.00013   0.00002   0.00068
   S      3.12501   1.79676  10.71705  -0.00055   0.00339  -0.00008
   S      1.56314   4.51121  10.71114   0.00015  -0.00008  -0.00736
   S     -0.00487   7.22185  10.71672   0.00270  -0.00194   0.00006
   S      6.24804   1.80638  10.70763   0.00013  -0.00013   0.00255
   S      4.69486   4.51582  10.71704  -0.00319  -0.00120  -0.00025
   S      3.13305   7.22286  10.71691  -0.00258  -0.00178  -0.00032
   S      1.56299   0.89924   4.56329   0.00017   0.00788   0.01076
   S     -0.06471   3.56968   4.59761  -0.01150  -0.00707  -0.01094
   S     -1.56181   6.31532   4.56305   0.00614  -0.00358   0.01593
   S      4.68514   0.90176   4.55661  -0.00968  -0.00464  -0.00315
   S      3.19294   3.57016   4.59822   0.01108  -0.00641  -0.01048
   S      1.56454   6.39162   4.59760   0.00035   0.01338  -0.01084
   S      7.81265   0.90297   4.55678   0.00905  -0.00536  -0.00011
   S      6.24994   3.61207   4.55660  -0.00093   0.01063  -0.00290
   S      4.69105   6.31719   4.56327  -0.00690  -0.00419   0.01045
freq: 405.96 cm-1
PRIMCOORD139
     55   1
   Ni     1.56384   4.51074   5.57619   0.00048  -0.00028   0.00015
   Mo     0.00516   1.79433   3.00064  -0.00019   0.00134  -0.02117
   Mo    -1.56638   4.51841   3.00023  -0.00229   0.00047   0.02167
   Mo    -3.12139   7.21575   3.00890  -0.00021   0.00011  -0.00268
   Mo     3.12065   1.79512   3.00058  -0.00022   0.00045  -0.00046
   Mo     1.56384   4.51072   3.02403   0.00003  -0.00003   0.00107
   Mo    -0.00793   7.21773   3.00021  -0.00157   0.00173   0.02138
   Mo     6.24888   1.80581   3.00563  -0.00027   0.00020   0.00106
   Mo     4.69403   4.52027   3.00057  -0.00042  -0.00001   0.00014
   Mo     3.13697   7.21877   3.00061  -0.00120  -0.00047  -0.02085
   Mo     1.56258   0.90457   9.15540   0.00007  -0.00018  -0.00255
   Mo    -0.01173   3.60062   9.16982  -0.00009   0.00019  -0.00051
   Mo    -1.55765   6.31300   9.15500  -0.00000   0.00001   0.00227
   Mo     4.68445   0.90214   9.15562  -0.00001  -0.00031   0.00317
   Mo     3.13859   3.60162   9.17010   0.00001  -0.00000   0.00152
   Mo     1.56430   6.33038   9.16981  -0.00021   0.00000  -0.00056
   Mo     7.81237   0.90321   9.15602  -0.00008   0.00003  -0.00403
   Mo     6.24934   3.61261   9.15561   0.00024   0.00017   0.00320
   Mo     4.68630   6.31501   9.15538   0.00017   0.00003  -0.00256
   S     -0.00160   1.80798   7.60389  -0.00062  -0.00160   0.00402
   S     -1.55807   4.50636   7.60358   0.00149  -0.00074  -0.00210
   S     -3.12173   7.21602   7.59858  -0.00246   0.00146   0.00243
   S      3.12649   1.80932   7.60392  -0.00264  -0.00030  -0.00178
   S      1.56349   4.51099   7.64304  -0.00096   0.00055  -0.00006
   S      0.00674   7.21667   7.60357   0.00139  -0.00090  -0.00202
   S      6.24834   1.80620   7.60043   0.00317  -0.00184  -0.00180
   S      4.68472   4.50824   7.60391  -0.00106   0.00242  -0.00174
   S      3.12184   7.21792   7.60387   0.00106   0.00135   0.00415
   S      1.56306   0.89780   1.44776  -0.00875   0.00346   0.01706
   S      0.01534   3.61542   1.46569   0.00918  -0.01669  -0.00225
   S     -1.56299   6.31599   1.44722  -0.00867   0.00519  -0.02904
   S      4.68840   0.90363   1.44573   0.00062   0.00750  -0.01420
   S      3.11286   3.61638   1.46586   0.00000  -0.00033  -0.00053
   S      1.56494   6.29940   1.46568   0.01879   0.00042  -0.00234
   S      7.80974   0.90463   1.44613   0.00899  -0.00511   0.02956
   S      6.24994   3.60829   1.44573  -0.00611  -0.00453  -0.01471
   S      4.69233   6.31784   1.44774  -0.00728   0.00606   0.01648
   S     -0.00026   1.79581  10.71693   0.00071   0.00192   0.00509
   S     -1.56835   4.51385  10.71674  -0.00156   0.00069  -0.00385
   S     -3.12176   7.21605  10.70497   0.00289  -0.00166   0.00140
   S      3.12501   1.79676  10.71705   0.00269   0.00056  -0.00152
   S      1.56314   4.51121  10.71114   0.00049  -0.00032  -0.00044
   S     -0.00487   7.22185  10.71672  -0.00141   0.00100  -0.00383
   S      6.24804   1.80638  10.70763  -0.00336   0.00197  -0.00136
   S      4.69486   4.51582  10.71704   0.00090  -0.00264  -0.00155
   S      3.13305   7.22286  10.71691  -0.00129  -0.00154   0.00508
   S      1.56299   0.89924   4.56329   0.00900  -0.00392   0.01805
   S     -0.06471   3.56968   4.59761  -0.00730   0.01023   0.00004
   S     -1.56181   6.31532   4.56305   0.01020  -0.00599  -0.02894
   S      4.68514   0.90176   4.55661   0.00213  -0.01186  -0.01683
   S      3.19294   3.57016   4.59822  -0.00055   0.00050  -0.00200
   S      1.56454   6.39162   4.59760  -0.01233   0.00120   0.00012
   S      7.81265   0.90297   4.55678  -0.00840   0.00464   0.02909
   S      6.24994   3.61207   4.55660   0.01115   0.00423  -0.01761
   S      4.69105   6.31719   4.56327   0.00772  -0.00601   0.01729
freq: 406.11 cm-1
PRIMCOORD140
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00027  -0.00045  -0.00002
   Mo     0.00516   1.79433   3.00064   0.00053   0.00166  -0.01250
   Mo    -1.56638   4.51841   3.00023  -0.00021   0.00041   0.01170
   Mo    -3.12139   7.21575   3.00890   0.00003   0.00003   0.00004
   Mo     3.12065   1.79512   3.00058  -0.00025   0.00210  -0.02468
   Mo     1.56384   4.51072   3.02403  -0.00004  -0.00008   0.00003
   Mo    -0.00793   7.21773   3.00021   0.00054  -0.00006  -0.01221
   Mo     6.24888   1.80581   3.00563   0.00016   0.00033  -0.00003
   Mo     4.69403   4.52027   3.00057   0.00187   0.00076   0.02468
   Mo     3.13697   7.21877   3.00061   0.00114   0.00123   0.01300
   Mo     1.56258   0.90457   9.15540  -0.00002  -0.00013  -0.00217
   Mo    -0.01173   3.60062   9.16982  -0.00006   0.00010   0.00158
   Mo    -1.55765   6.31300   9.15500  -0.00003  -0.00006  -0.00014
   Mo     4.68445   0.90214   9.15562   0.00019  -0.00006  -0.00395
   Mo     3.13859   3.60162   9.17010   0.00012   0.00017  -0.00000
   Mo     1.56430   6.33038   9.16981   0.00012   0.00007  -0.00154
   Mo     7.81237   0.90321   9.15602  -0.00014  -0.00028   0.00014
   Mo     6.24934   3.61261   9.15561  -0.00012   0.00015   0.00389
   Mo     4.68630   6.31501   9.15538  -0.00009  -0.00005   0.00217
   S     -0.00160   1.80798   7.60389   0.00130  -0.00111  -0.00054
   S     -1.55807   4.50636   7.60358   0.00129   0.00133  -0.00324
   S     -3.12173   7.21602   7.59858   0.00125   0.00210   0.00024
   S      3.12649   1.80932   7.60392   0.00056  -0.00166   0.00315
   S      1.56349   4.51099   7.64304   0.00065   0.00105  -0.00002
   S      0.00674   7.21667   7.60357   0.00040   0.00176   0.00372
   S      6.24834   1.80620   7.60043  -0.00181  -0.00294   0.00001
   S      4.68472   4.50824   7.60391  -0.00173  -0.00037  -0.00290
   S      3.12184   7.21792   7.60387  -0.00162   0.00042   0.00062
   S      1.56306   0.89780   1.44776   0.00504   0.00782   0.02613
   S      0.01534   3.61542   1.46569   0.00534  -0.00927   0.00140
   S     -1.56299   6.31599   1.44722   0.00511   0.00869   0.00028
   S      4.68840   0.90363   1.44573  -0.00920  -0.00122   0.02570
   S      3.11286   3.61638   1.46586  -0.01084  -0.01885   0.00004
   S      1.56494   6.29940   1.46568  -0.01113   0.00008  -0.00135
   S      7.80974   0.90463   1.44613   0.00348   0.00625  -0.00053
   S      6.24994   3.60829   1.44573   0.00371  -0.00851  -0.02553
   S      4.69233   6.31784   1.44774   0.00448   0.00822  -0.02680
   S     -0.00026   1.79581  10.71693  -0.00129   0.00136   0.00045
   S     -1.56835   4.51385  10.71674  -0.00140  -0.00146  -0.00394
   S     -3.12176   7.21605  10.70497  -0.00148  -0.00238  -0.00006
   S      3.12501   1.79676  10.71705  -0.00073   0.00197   0.00441
   S      1.56314   4.51121  10.71114  -0.00045  -0.00081  -0.00006
   S     -0.00487   7.22185  10.71672  -0.00040  -0.00191   0.00383
   S      6.24804   1.80638  10.70763   0.00191   0.00317  -0.00012
   S      4.69486   4.51582  10.71704   0.00198   0.00035  -0.00458
   S      3.13305   7.22286  10.71691   0.00180  -0.00035  -0.00098
   S      1.56299   0.89924   4.56329  -0.00518  -0.00896   0.02753
   S     -0.06471   3.56968   4.59761  -0.00252   0.00660  -0.00127
   S     -1.56181   6.31532   4.56305  -0.00521  -0.00867   0.00039
   S      4.68514   0.90176   4.55661   0.01016  -0.00168   0.02720
   S      3.19294   3.57016   4.59822   0.00713   0.01234  -0.00002
   S      1.56454   6.39162   4.59760   0.00730   0.00105   0.00125
   S      7.81265   0.90297   4.55678  -0.00649  -0.01153  -0.00013
   S      6.24994   3.61207   4.55660  -0.00679   0.00785  -0.02656
   S      4.69105   6.31719   4.56327  -0.00532  -0.00871  -0.02771
freq: 406.78 cm-1
PRIMCOORD141
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00007   0.00003  -0.00004
   Mo     0.00516   1.79433   3.00064  -0.00022  -0.00002  -0.00188
   Mo    -1.56638   4.51841   3.00023  -0.00019   0.00035   0.00145
   Mo    -3.12139   7.21575   3.00890   0.00031  -0.00020   0.01230
   Mo     3.12065   1.79512   3.00058   0.00004  -0.00008  -0.00016
   Mo     1.56384   4.51072   3.02403  -0.00013   0.00010  -0.00146
   Mo    -0.00793   7.21773   3.00021  -0.00035  -0.00003   0.00130
   Mo     6.24888   1.80581   3.00563   0.00014  -0.00012  -0.00971
   Mo     4.69403   4.52027   3.00057   0.00008   0.00005  -0.00002
   Mo     3.13697   7.21877   3.00061  -0.00011   0.00016  -0.00189
   Mo     1.56258   0.90457   9.15540  -0.00014   0.00085   0.01869
   Mo    -0.01173   3.60062   9.16982   0.00043   0.00021  -0.00305
   Mo    -1.55765   6.31300   9.15500   0.00093  -0.00053   0.01253
   Mo     4.68445   0.90214   9.15562   0.00190   0.00106  -0.01547
   Mo     3.13859   3.60162   9.17010  -0.00045   0.00028   0.00332
   Mo     1.56430   6.33038   9.16981   0.00005  -0.00047  -0.00302
   Mo     7.81237   0.90321   9.15602  -0.00168   0.00099  -0.01535
   Mo     6.24934   3.61261   9.15561   0.00004  -0.00214  -0.01538
   Mo     4.68630   6.31501   9.15538  -0.00078  -0.00027   0.01879
   S     -0.00160   1.80798   7.60389  -0.01302   0.00146  -0.00434
   S     -1.55807   4.50636   7.60358  -0.00521  -0.00918  -0.00014
   S     -3.12173   7.21602   7.59858   0.00219  -0.00124  -0.04173
   S      3.12649   1.80932   7.60392   0.01300  -0.00149  -0.00919
   S      1.56349   4.51099   7.64304  -0.00244   0.00135   0.00019
   S      0.00674   7.21667   7.60357   0.00528   0.00912  -0.00015
   S      6.24834   1.80620   7.60043  -0.00007  -0.00000   0.03520
   S      4.68472   4.50824   7.60391   0.00775  -0.01061  -0.00931
   S      3.12184   7.21792   7.60387  -0.00779   0.01053  -0.00447
   S      1.56306   0.89780   1.44776  -0.00074   0.00659  -0.00663
   S      0.01534   3.61542   1.46569   0.00118  -0.00109   0.00183
   S     -1.56299   6.31599   1.44722   0.00481  -0.00271  -0.00892
   S      4.68840   0.90363   1.44573   0.00419   0.00294   0.00640
   S      3.11286   3.61638   1.46586  -0.00047   0.00015   0.00152
   S      1.56494   6.29940   1.46568   0.00143  -0.00041   0.00209
   S      7.80974   0.90463   1.44613  -0.00346   0.00204   0.01075
   S      6.24994   3.60829   1.44573  -0.00043  -0.00516   0.00608
   S      4.69233   6.31784   1.44774  -0.00604  -0.00257  -0.00664
   S     -0.00026   1.79581  10.71693   0.01447  -0.00315   0.00409
   S     -1.56835   4.51385  10.71674   0.00427   0.01141   0.00872
   S     -3.12176   7.21605  10.70497  -0.00251   0.00137  -0.02767
   S      3.12501   1.79676  10.71705  -0.01427  -0.00010   0.00031
   S      1.56314   4.51121  10.71114   0.00253  -0.00149   0.00489
   S     -0.00487   7.22185  10.71672  -0.00775  -0.00949   0.00879
   S      6.24804   1.80638  10.70763  -0.00032   0.00022   0.02781
   S      4.69486   4.51582  10.71704  -0.00698   0.01236   0.00016
   S      3.13305   7.22286  10.71691   0.00997  -0.01097   0.00401
   S      1.56299   0.89924   4.56329   0.00069  -0.00639  -0.00695
   S     -0.06471   3.56968   4.59761   0.00009   0.00087   0.00082
   S     -1.56181   6.31532   4.56305  -0.00494   0.00279  -0.01210
   S      4.68514   0.90176   4.55661  -0.00412  -0.00290   0.00490
   S      3.19294   3.57016   4.59822  -0.00005   0.00003   0.00059
   S      1.56454   6.39162   4.59760  -0.00071  -0.00050   0.00079
   S      7.81265   0.90297   4.55678   0.00364  -0.00204   0.00774
   S      6.24994   3.61207   4.55660   0.00050   0.00509   0.00482
   S      4.69105   6.31719   4.56327   0.00589   0.00254  -0.00710
freq: 407.47 cm-1
PRIMCOORD142
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00002   0.00002  -0.00043
   Mo     0.00516   1.79433   3.00064   0.00065   0.00087  -0.00104
   Mo    -1.56638   4.51841   3.00023   0.00115   0.00019  -0.00028
   Mo    -3.12139   7.21575   3.00890  -0.00004   0.00002   0.03106
   Mo     3.12065   1.79512   3.00058  -0.00090   0.00075  -0.00058
   Mo     1.56384   4.51072   3.02403  -0.00007   0.00004  -0.00364
   Mo    -0.00793   7.21773   3.00021   0.00039  -0.00109  -0.00020
   Mo     6.24888   1.80581   3.00563   0.00022  -0.00011  -0.02375
   Mo     4.69403   4.52027   3.00057  -0.00109   0.00040  -0.00064
   Mo     3.13697   7.21877   3.00061  -0.00042  -0.00099  -0.00103
   Mo     1.56258   0.90457   9.15540   0.00024  -0.00005  -0.00958
   Mo    -0.01173   3.60062   9.16982  -0.00042  -0.00006   0.00231
   Mo    -1.55765   6.31300   9.15500  -0.00044   0.00027   0.00321
   Mo     4.68445   0.90214   9.15562  -0.00101  -0.00048   0.00715
   Mo     3.13859   3.60162   9.17010   0.00043  -0.00025  -0.00520
   Mo     1.56430   6.33038   9.16981  -0.00015   0.00042   0.00249
   Mo     7.81237   0.90321   9.15602   0.00065  -0.00040   0.00159
   Mo     6.24934   3.61261   9.15561  -0.00011   0.00109   0.00715
   Mo     4.68630   6.31501   9.15538   0.00015  -0.00018  -0.00940
   S     -0.00160   1.80798   7.60389   0.00375  -0.00243   0.00595
   S     -1.55807   4.50636   7.60358   0.00214  -0.00020  -0.00638
   S     -3.12173   7.21602   7.59858  -0.00465   0.00275   0.01447
   S      3.12649   1.80932   7.60392  -0.00596   0.00234   0.00848
   S      1.56349   4.51099   7.64304   0.00292  -0.00180   0.00005
   S      0.00674   7.21667   7.60357   0.00117  -0.00172  -0.00644
   S      6.24834   1.80620   7.60043   0.00232  -0.00131  -0.01264
   S      4.68472   4.50824   7.60391  -0.00498   0.00393   0.00835
   S      3.12184   7.21792   7.60387   0.00399  -0.00192   0.00579
   S      1.56306   0.89780   1.44776  -0.00004   0.01344  -0.02099
   S      0.01534   3.61542   1.46569   0.00078  -0.00017   0.00560
   S     -1.56299   6.31599   1.44722   0.01116  -0.00648  -0.02202
   S      4.68840   0.90363   1.44573   0.00885   0.00551   0.01308
   S      3.11286   3.61638   1.46586  -0.00045   0.00031   0.00521
   S      1.56494   6.29940   1.46568   0.00058  -0.00065   0.00549
   S      7.80974   0.90463   1.44613  -0.00883   0.00511   0.01469
   S      6.24994   3.60829   1.44573  -0.00034  -0.01040   0.01323
   S      4.69233   6.31784   1.44774  -0.01167  -0.00672  -0.02094
   S     -0.00026   1.79581  10.71693  -0.00422   0.00272   0.00188
   S     -1.56835   4.51385  10.71674  -0.00158  -0.00089  -0.01148
   S     -3.12176   7.21605  10.70497   0.00526  -0.00311   0.00898
   S      3.12501   1.79676  10.71705   0.00618  -0.00207   0.00237
   S      1.56314   4.51121  10.71114  -0.00299   0.00178  -0.00108
   S     -0.00487   7.22185  10.71672   0.00003   0.00175  -0.01168
   S      6.24804   1.80638  10.70763  -0.00180   0.00107  -0.00974
   S      4.69486   4.51582  10.71704   0.00489  -0.00424   0.00225
   S      3.13305   7.22286  10.71691  -0.00445   0.00221   0.00153
   S      1.56299   0.89924   4.56329   0.00045  -0.01547  -0.02102
   S     -0.06471   3.56968   4.59761   0.00124   0.00096   0.00220
   S     -1.56181   6.31532   4.56305  -0.01324   0.00769  -0.02136
   S      4.68514   0.90176   4.55661  -0.00851  -0.00508   0.02145
   S      3.19294   3.57016   4.59822  -0.00141   0.00080   0.00239
   S      1.56454   6.39162   4.59760  -0.00023  -0.00156   0.00220
   S      7.81265   0.90297   4.55678   0.00818  -0.00475   0.02157
   S      6.24994   3.61207   4.55660   0.00012   0.00986   0.02150
   S      4.69105   6.31719   4.56327   0.01361   0.00738  -0.02098
freq: 407.65 cm-1
PRIMCOORD143
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00027   0.00017  -0.00014
   Mo     0.00516   1.79433   3.00064  -0.00041   0.00066  -0.00247
   Mo    -1.56638   4.51841   3.00023   0.00059   0.00102   0.00178
   Mo    -3.12139   7.21575   3.00890   0.00116  -0.00080   0.00753
   Mo     3.12065   1.79512   3.00058   0.00002   0.00052   0.00028
   Mo     1.56384   4.51072   3.02403  -0.00048   0.00035  -0.00105
   Mo    -0.00793   7.21773   3.00021  -0.00051  -0.00097   0.00163
   Mo     6.24888   1.80581   3.00563   0.00030  -0.00026  -0.00539
   Mo     4.69403   4.52027   3.00057  -0.00051  -0.00012   0.00035
   Mo     3.13697   7.21877   3.00061  -0.00076  -0.00008  -0.00255
   Mo     1.56258   0.90457   9.15540  -0.00060  -0.00037   0.00987
   Mo    -0.01173   3.60062   9.16982   0.00019  -0.00066  -0.00646
   Mo    -1.55765   6.31300   9.15500   0.00075  -0.00042  -0.03136
   Mo     4.68445   0.90214   9.15562  -0.00064  -0.00041  -0.00154
   Mo     3.13859   3.60162   9.17010   0.00003  -0.00007   0.01723
   Mo     1.56430   6.33038   9.16981   0.00062   0.00016  -0.00769
   Mo     7.81237   0.90321   9.15602   0.00145  -0.00083   0.01485
   Mo     6.24934   3.61261   9.15561   0.00005   0.00070  -0.00278
   Mo     4.68630   6.31501   9.15538  -0.00006   0.00068   0.00749
   S     -0.00160   1.80798   7.60389   0.00157   0.00896  -0.00780
   S     -1.55807   4.50636   7.60358   0.00105   0.01172   0.03135
   S     -3.12173   7.21602   7.59858   0.01423  -0.00917   0.01259
   S      3.12649   1.80932   7.60392   0.00498  -0.00572  -0.01595
   S      1.56349   4.51099   7.64304  -0.00926   0.00588  -0.00036
   S      0.00674   7.21667   7.60357  -0.00911  -0.00760   0.03146
   S      6.24834   1.80620   7.60043  -0.00666   0.00442  -0.00825
   S      4.68472   4.50824   7.60391   0.00797  -0.00063  -0.01352
   S      3.12184   7.21792   7.60387  -0.00649  -0.00662  -0.00527
   S      1.56306   0.89780   1.44776  -0.00110   0.00328  -0.00578
   S      0.01534   3.61542   1.46569   0.00094  -0.00145   0.00226
   S     -1.56299   6.31599   1.44722   0.00189  -0.00109  -0.00542
   S      4.68840   0.90363   1.44573   0.00226   0.00163  -0.00010
   S      3.11286   3.61638   1.46586  -0.00013   0.00002   0.00048
   S      1.56494   6.29940   1.46568   0.00170  -0.00012   0.00269
   S      7.80974   0.90463   1.44613  -0.00113   0.00070   0.00738
   S      6.24994   3.60829   1.44573  -0.00025  -0.00279  -0.00068
   S      4.69233   6.31784   1.44774  -0.00334  -0.00066  -0.00540
   S     -0.00026   1.79581  10.71693  -0.00212  -0.00782  -0.01769
   S     -1.56835   4.51385  10.71674  -0.00222  -0.01118   0.02602
   S     -3.12176   7.21605  10.70497  -0.01605   0.01039   0.00746
   S      3.12501   1.79676  10.71705  -0.00353   0.00665  -0.02080
   S      1.56314   4.51121  10.71114   0.00916  -0.00584  -0.00491
   S     -0.00487   7.22185  10.71672   0.00806   0.00832   0.02592
   S      6.24804   1.80638  10.70763   0.00538  -0.00358  -0.00652
   S      4.69486   4.51582  10.71704  -0.00794  -0.00095  -0.01808
   S      3.13305   7.22286  10.71691   0.00541   0.00655  -0.01506
   S      1.56299   0.89924   4.56329   0.00069  -0.00372  -0.00114
   S     -0.06471   3.56968   4.59761   0.00096   0.00073   0.00089
   S     -1.56181   6.31532   4.56305  -0.00343   0.00191  -0.01188
   S      4.68514   0.90176   4.55661  -0.00204  -0.00092   0.00473
   S      3.19294   3.57016   4.59822   0.00044  -0.00035   0.00024
   S      1.56454   6.39162   4.59760  -0.00024  -0.00132   0.00085
   S      7.81265   0.90297   4.55678   0.00160  -0.00075   0.00812
   S      6.24994   3.61207   4.55660  -0.00010   0.00221   0.00491
   S      4.69105   6.31719   4.56327   0.00374   0.00130  -0.00165
freq: 407.84 cm-1
PRIMCOORD144
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00019  -0.00028   0.00001
   Mo     0.00516   1.79433   3.00064   0.00069  -0.00018   0.00018
   Mo    -1.56638   4.51841   3.00023  -0.00004  -0.00030  -0.00136
   Mo    -3.12139   7.21575   3.00890   0.00078   0.00129   0.00021
   Mo     3.12065   1.79512   3.00058  -0.00094  -0.00030   0.00170
   Mo     1.56384   4.51072   3.02403  -0.00032  -0.00059  -0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00033  -0.00017   0.00155
   Mo     6.24888   1.80581   3.00563   0.00024   0.00051  -0.00017
   Mo     4.69403   4.52027   3.00057   0.00016  -0.00100  -0.00175
   Mo     3.13697   7.21877   3.00061  -0.00047   0.00047  -0.00034
   Mo     1.56258   0.90457   9.15540  -0.00044   0.00066  -0.02414
   Mo    -0.01173   3.60062   9.16982  -0.00021   0.00029  -0.01648
   Mo    -1.55765   6.31300   9.15500  -0.00033  -0.00063  -0.00153
   Mo     4.68445   0.90214   9.15562   0.00050   0.00025  -0.00929
   Mo     3.13859   3.60162   9.17010   0.00034   0.00067   0.00106
   Mo     1.56430   6.33038   9.16981   0.00042  -0.00005   0.01536
   Mo     7.81237   0.90321   9.15602   0.00008  -0.00005   0.00049
   Mo     6.24934   3.61261   9.15561   0.00002   0.00061   0.00954
   Mo     4.68630   6.31501   9.15538   0.00078   0.00010   0.02495
   S     -0.00160   1.80798   7.60389   0.00966   0.00184   0.02884
   S     -1.55807   4.50636   7.60358   0.01029  -0.00088   0.00779
   S     -3.12173   7.21602   7.59858   0.00963   0.01497   0.00048
   S      3.12649   1.80932   7.60392  -0.00560  -0.00830   0.02117
   S      1.56349   4.51099   7.64304  -0.00666  -0.01013   0.00000
   S      0.00674   7.21667   7.60357  -0.00664   0.00749  -0.00515
   S      6.24834   1.80620   7.60043  -0.00399  -0.00650  -0.00076
   S      4.68472   4.50824   7.60391  -0.00367  -0.00895  -0.02383
   S      3.12184   7.21792   7.60387  -0.00404   0.00876  -0.02914
   S      1.56306   0.89780   1.44776  -0.00063  -0.00029   0.00108
   S      0.01534   3.61542   1.46569  -0.00043   0.00053   0.00165
   S     -1.56299   6.31599   1.44722  -0.00043  -0.00097  -0.00016
   S      4.68840   0.90363   1.44573   0.00061   0.00031  -0.00400
   S      3.11286   3.61638   1.46586   0.00070   0.00122   0.00018
   S      1.56494   6.29940   1.46568   0.00075  -0.00011  -0.00169
   S      7.80974   0.90463   1.44613  -0.00004   0.00003   0.00016
   S      6.24994   3.60829   1.44573   0.00003   0.00047   0.00428
   S      4.69233   6.31784   1.44774  -0.00017  -0.00068  -0.00117
   S     -0.00026   1.79581  10.71693  -0.00889  -0.00311   0.02849
   S     -1.56835   4.51385  10.71674  -0.01005   0.00133   0.00491
   S     -3.12176   7.21605  10.70497  -0.01084  -0.01694   0.00054
   S      3.12501   1.79676  10.71705   0.00548   0.00707   0.02432
   S      1.56314   4.51121  10.71114   0.00673   0.01022  -0.00001
   S     -0.00487   7.22185  10.71672   0.00683  -0.00695  -0.00208
   S      6.24804   1.80638  10.70763   0.00309   0.00518  -0.00028
   S      4.69486   4.51582  10.71704   0.00266   0.00795  -0.02626
   S      3.13305   7.22286  10.71691   0.00244  -0.00874  -0.02908
   S      1.56299   0.89924   4.56329   0.00035  -0.00057  -0.00539
   S     -0.06471   3.56968   4.59761   0.00093   0.00075   0.00034
   S     -1.56181   6.31532   4.56305   0.00033   0.00065  -0.00048
   S      4.68514   0.90176   4.55661   0.00009  -0.00050  -0.00096
   S      3.19294   3.57016   4.59822   0.00019   0.00021  -0.00005
   S      1.56454   6.39162   4.59760   0.00008   0.00112  -0.00027
   S      7.81265   0.90297   4.55678  -0.00039  -0.00076   0.00033
   S      6.24994   3.61207   4.55660  -0.00035  -0.00007   0.00099
   S      4.69105   6.31719   4.56327  -0.00051   0.00015   0.00525
freq: 408.31 cm-1
PRIMCOORD145
     55   1
   Ni     1.56384   4.51074   5.57619   0.00017  -0.00009  -0.00001
   Mo     0.00516   1.79433   3.00064   0.00085   0.00042  -0.00236
   Mo    -1.56638   4.51841   3.00023  -0.00061  -0.00043   0.00342
   Mo    -3.12139   7.21575   3.00890  -0.00058   0.00042   0.00060
   Mo     3.12065   1.79512   3.00058  -0.00027   0.00075  -0.00145
   Mo     1.56384   4.51072   3.02403   0.00048  -0.00033  -0.00009
   Mo    -0.00793   7.21773   3.00021  -0.00003   0.00074   0.00354
   Mo     6.24888   1.80581   3.00563  -0.00086   0.00061  -0.00008
   Mo     4.69403   4.52027   3.00057  -0.00070  -0.00024  -0.00123
   Mo     3.13697   7.21877   3.00061   0.00011  -0.00081  -0.00200
   Mo     1.56258   0.90457   9.15540   0.00112   0.00069   0.00150
   Mo    -0.01173   3.60062   9.16982   0.00011   0.00076   0.01253
   Mo    -1.55765   6.31300   9.15500   0.00124  -0.00084  -0.00221
   Mo     4.68445   0.90214   9.15562  -0.00097  -0.00069  -0.01437
   Mo     3.13859   3.60162   9.17010   0.00011   0.00003  -0.02048
   Mo     1.56430   6.33038   9.16981  -0.00053  -0.00054   0.01503
   Mo     7.81237   0.90321   9.15602  -0.00020   0.00011   0.02279
   Mo     6.24934   3.61261   9.15561   0.00010   0.00129  -0.01667
   Mo     4.68630   6.31501   9.15538  -0.00004  -0.00143   0.00172
   S     -0.00160   1.80798   7.60389   0.00796  -0.00025  -0.02485
   S     -1.55807   4.50636   7.60358  -0.01222  -0.00012   0.01004
   S     -3.12173   7.21602   7.59858   0.00096  -0.00040  -0.00097
   S      3.12649   1.80932   7.60392   0.00628   0.00539   0.02879
   S      1.56349   4.51099   7.64304   0.01141  -0.00757  -0.00090
   S      0.00674   7.21667   7.60357  -0.00693   0.01024   0.00621
   S      6.24834   1.80620   7.60043  -0.01369   0.00884   0.00646
   S      4.68472   4.50824   7.60391  -0.00065  -0.00876   0.03068
   S      3.12184   7.21792   7.60387   0.00501  -0.00611  -0.02679
   S      1.56306   0.89780   1.44776   0.00005   0.00054   0.00277
   S      0.01534   3.61542   1.46569   0.00110  -0.00178  -0.00080
   S     -1.56299   6.31599   1.44722  -0.00110   0.00055  -0.00734
   S      4.68840   0.90363   1.44573  -0.00018   0.00139  -0.00170
   S      3.11286   3.61638   1.46586   0.00094  -0.00057   0.00388
   S      1.56494   6.29940   1.46568   0.00207  -0.00025  -0.00144
   S      7.80974   0.90463   1.44613   0.00042  -0.00018   0.00005
   S      6.24994   3.60829   1.44573  -0.00123  -0.00055  -0.00145
   S      4.69233   6.31784   1.44774  -0.00034  -0.00041   0.00211
   S     -0.00026   1.79581  10.71693  -0.00881  -0.00001  -0.02753
   S     -1.56835   4.51385  10.71674   0.01080  -0.00052  -0.00058
   S     -3.12176   7.21605  10.70497  -0.00253   0.00144  -0.00074
   S      3.12501   1.79676  10.71705  -0.00657  -0.00685   0.01812
   S      1.56314   4.51121  10.71114  -0.01249   0.00831  -0.00914
   S     -0.00487   7.22185  10.71672   0.00686  -0.00853  -0.00362
   S      6.24804   1.80638  10.70763   0.01528  -0.00990   0.00476
   S      4.69486   4.51582  10.71704   0.00169   0.00974   0.01927
   S      3.13305   7.22286  10.71691  -0.00534   0.00706  -0.02941
   S      1.56299   0.89924   4.56329  -0.00031  -0.00179   0.00164
   S     -0.06471   3.56968   4.59761  -0.00087   0.00137   0.00038
   S     -1.56181   6.31532   4.56305   0.00155  -0.00077  -0.00327
   S      4.68514   0.90176   4.55661   0.00159  -0.00341  -0.00179
   S      3.19294   3.57016   4.59822  -0.00136   0.00092  -0.00029
   S      1.56454   6.39162   4.59760  -0.00149   0.00015   0.00047
   S      7.81265   0.90297   4.55678  -0.00067   0.00002   0.00730
   S      6.24994   3.61207   4.55660   0.00345   0.00030  -0.00231
   S      4.69105   6.31719   4.56327   0.00110   0.00115   0.00150
freq: 408.53 cm-1
PRIMCOORD146
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00009  -0.00011   0.00000
   Mo     0.00516   1.79433   3.00064   0.00041   0.00066  -0.00268
   Mo    -1.56638   4.51841   3.00023   0.00007  -0.00042   0.00025
   Mo    -3.12139   7.21575   3.00890   0.00029   0.00049  -0.00011
   Mo     3.12065   1.79512   3.00058  -0.00077   0.00041  -0.00327
   Mo     1.56384   4.51072   3.02403  -0.00029  -0.00047   0.00002
   Mo    -0.00793   7.21773   3.00021  -0.00040  -0.00019  -0.00065
   Mo     6.24888   1.80581   3.00563   0.00059   0.00093   0.00005
   Mo     4.69403   4.52027   3.00057   0.00080  -0.00043   0.00333
   Mo     3.13697   7.21877   3.00061   0.00041   0.00080   0.00303
   Mo     1.56258   0.90457   9.15540  -0.00072  -0.00061   0.00351
   Mo    -0.01173   3.60062   9.16982  -0.00055   0.00007  -0.02014
   Mo    -1.55765   6.31300   9.15500  -0.00076  -0.00112   0.00034
   Mo     4.68445   0.90214   9.15562   0.00081   0.00040   0.02409
   Mo     3.13859   3.60162   9.17010   0.00037   0.00060   0.00094
   Mo     1.56430   6.33038   9.16981   0.00034  -0.00041   0.01858
   Mo     7.81237   0.90321   9.15602  -0.00004  -0.00005  -0.00129
   Mo     6.24934   3.61261   9.15561  -0.00008   0.00074  -0.02234
   Mo     4.68630   6.31501   9.15538  -0.00009  -0.00079  -0.00369
   S     -0.00160   1.80798   7.60389  -0.00153   0.00934   0.01238
   S     -1.55807   4.50636   7.60358  -0.00095  -0.00929   0.03192
   S     -3.12173   7.21602   7.59858  -0.00109  -0.00154  -0.00016
   S      3.12649   1.80932   7.60392  -0.00821   0.00612  -0.02321
   S      1.56349   4.51099   7.64304  -0.00712  -0.01094   0.00007
   S      0.00674   7.21667   7.60357  -0.00662  -0.00660  -0.03339
   S      6.24834   1.80620   7.60043   0.00930   0.01423  -0.00046
   S      4.68472   4.50824   7.60391   0.00930  -0.00320   0.01995
   S      3.12184   7.21792   7.60387   0.00832   0.00411  -0.00996
   S      1.56306   0.89780   1.44776  -0.00007   0.00098   0.00544
   S      0.01534   3.61542   1.46569  -0.00019  -0.00128   0.00304
   S     -1.56299   6.31599   1.44722  -0.00002  -0.00019   0.00043
   S      4.68840   0.90363   1.44573  -0.00089   0.00024   0.00112
   S      3.11286   3.61638   1.46586  -0.00122  -0.00206  -0.00013
   S      1.56494   6.29940   1.46568  -0.00135  -0.00082  -0.00309
   S      7.80974   0.90463   1.44613   0.00069   0.00128  -0.00009
   S      6.24994   3.60829   1.44573   0.00081  -0.00054  -0.00085
   S      4.69233   6.31784   1.44774   0.00103   0.00040  -0.00550
   S     -0.00026   1.79581  10.71693   0.00241  -0.00958   0.01245
   S     -1.56835   4.51385  10.71674   0.00098   0.01026   0.02787
   S     -3.12176   7.21605  10.70497   0.00227   0.00342  -0.00003
   S      3.12501   1.79676  10.71705   0.00803  -0.00561  -0.01784
   S      1.56314   4.51121  10.71114   0.00797   0.01232   0.00079
   S     -0.00487   7.22185  10.71672   0.00755   0.00684  -0.02767
   S      6.24804   1.80638  10.70763  -0.01033  -0.01580  -0.00019
   S      4.69486   4.51582  10.71704  -0.00899   0.00318   0.01626
   S      3.13305   7.22286  10.71691  -0.00894  -0.00349  -0.00879
   S      1.56299   0.89924   4.56329   0.00026  -0.00180   0.00316
   S     -0.06471   3.56968   4.59761   0.00035   0.00111  -0.00057
   S     -1.56181   6.31532   4.56305   0.00029   0.00053   0.00029
   S      4.68514   0.90176   4.55661   0.00138  -0.00145   0.00552
   S      3.19294   3.57016   4.59822   0.00096   0.00144  -0.00000
   S      1.56454   6.39162   4.59760   0.00092   0.00087   0.00051
   S      7.81265   0.90297   4.55678  -0.00209  -0.00368  -0.00052
   S      6.24994   3.61207   4.55660  -0.00224   0.00036  -0.00537
   S      4.69105   6.31719   4.56327  -0.00194  -0.00076  -0.00336
freq: 408.77 cm-1
PRIMCOORD147
     55   1
   Ni     1.56384   4.51074   5.57619   0.00000   0.00001  -0.00069
   Mo     0.00516   1.79433   3.00064   0.00046   0.00203   0.00044
   Mo    -1.56638   4.51841   3.00023   0.00225  -0.00063  -0.00073
   Mo    -3.12139   7.21575   3.00890  -0.00009   0.00002  -0.00109
   Mo     3.12065   1.79512   3.00058  -0.00067   0.00199   0.00023
   Mo     1.56384   4.51072   3.02403  -0.00006   0.00001   0.00110
   Mo    -0.00793   7.21773   3.00021   0.00160  -0.00168  -0.00054
   Mo     6.24888   1.80581   3.00563   0.00026   0.00001   0.00183
   Mo     4.69403   4.52027   3.00057  -0.00200  -0.00045   0.00007
   Mo     3.13697   7.21877   3.00061  -0.00147  -0.00139   0.00046
   Mo     1.56258   0.90457   9.15540  -0.00010   0.00286  -0.00334
   Mo    -0.01173   3.60062   9.16982  -0.00023  -0.00020   0.00806
   Mo    -1.55765   6.31300   9.15500   0.00226  -0.00129   0.00019
   Mo     4.68445   0.90214   9.15562  -0.00189  -0.00110  -0.00506
   Mo     3.13859   3.60162   9.17010   0.00010  -0.00009   0.01246
   Mo     1.56430   6.33038   9.16981   0.00004   0.00035   0.00842
   Mo     7.81237   0.90321   9.15602   0.00196  -0.00117  -0.01292
   Mo     6.24934   3.61261   9.15561  -0.00002   0.00212  -0.00524
   Mo     4.68630   6.31501   9.15538  -0.00256  -0.00135  -0.00312
   S     -0.00160   1.80798   7.60389  -0.00437  -0.00875   0.02732
   S     -1.55807   4.50636   7.60358  -0.00672   0.00074   0.01882
   S     -3.12173   7.21602   7.59858  -0.00105   0.00069   0.01311
   S      3.12649   1.80932   7.60392   0.00141  -0.00889   0.01829
   S      1.56349   4.51099   7.64304  -0.00144   0.00065  -0.00331
   S      0.00674   7.21667   7.60357  -0.00408   0.00548   0.01863
   S      6.24834   1.80620   7.60043   0.00297  -0.00160   0.02758
   S      4.68472   4.50824   7.60391   0.00850   0.00317   0.01821
   S      3.12184   7.21792   7.60387   0.00545   0.00832   0.02706
   S      1.56306   0.89780   1.44776   0.00010  -0.00302  -0.00479
   S      0.01534   3.61542   1.46569  -0.00252  -0.00085   0.00155
   S     -1.56299   6.31599   1.44722  -0.00231   0.00129  -0.00360
   S      4.68840   0.90363   1.44573  -0.00037  -0.00042  -0.00997
   S      3.11286   3.61638   1.46586   0.00217  -0.00109   0.00075
   S      1.56494   6.29940   1.46568  -0.00037   0.00240   0.00122
   S      7.80974   0.90463   1.44613   0.00024  -0.00017  -0.00998
   S      6.24994   3.60829   1.44573   0.00015   0.00052  -0.00924
   S      4.69233   6.31784   1.44774   0.00263   0.00135  -0.00456
   S     -0.00026   1.79581  10.71693   0.00307   0.00664  -0.01575
   S     -1.56835   4.51385  10.71674   0.00445  -0.00084  -0.02338
   S     -3.12176   7.21605  10.70497   0.00154  -0.00098  -0.00551
   S      3.12501   1.79676  10.71705   0.00007   0.00684  -0.02404
   S      1.56314   4.51121  10.71114   0.00176  -0.00088  -0.03755
   S     -0.00487   7.22185  10.71672   0.00314  -0.00338  -0.02392
   S      6.24804   1.80638  10.70763  -0.00308   0.00172   0.00450
   S      4.69486   4.51582  10.71704  -0.00598  -0.00322  -0.02401
   S      3.13305   7.22286  10.71691  -0.00422  -0.00612  -0.01629
   S      1.56299   0.89924   4.56329   0.00018  -0.00108   0.00488
   S     -0.06471   3.56968   4.59761   0.00146   0.00061   0.00002
   S     -1.56181   6.31532   4.56305  -0.00130   0.00087   0.00657
   S      4.68514   0.90176   4.55661   0.00025   0.00074   0.00740
   S      3.19294   3.57016   4.59822  -0.00126   0.00072   0.00021
   S      1.56454   6.39162   4.59760   0.00020  -0.00159   0.00008
   S      7.81265   0.90297   4.55678  -0.00050   0.00021   0.00533
   S      6.24994   3.61207   4.55660  -0.00059  -0.00074   0.00715
   S      4.69105   6.31719   4.56327   0.00101   0.00049   0.00486
freq: 410.58 cm-1
PRIMCOORD148
     55   1
   Ni     1.56384   4.51074   5.57619   0.00055  -0.00044   0.00047
   Mo     0.00516   1.79433   3.00064   0.00920  -0.00223   0.00500
   Mo    -1.56638   4.51841   3.00023  -0.00777  -0.00407   0.00348
   Mo    -3.12139   7.21575   3.00890  -0.00537   0.00407   0.00153
   Mo     3.12065   1.79512   3.00058   0.00048   0.00442  -0.01056
   Mo     1.56384   4.51072   3.02403   0.00728  -0.00535  -0.00169
   Mo    -0.00793   7.21773   3.00021  -0.00187   0.00812   0.00567
   Mo     6.24888   1.80581   3.00563  -0.01050   0.00763   0.00001
   Mo     4.69403   4.52027   3.00057  -0.00251  -0.00424  -0.01075
   Mo     3.13697   7.21877   3.00061   0.00717  -0.00563   0.00704
   Mo     1.56258   0.90457   9.15540  -0.00309   0.00073  -0.00080
   Mo    -0.01173   3.60062   9.16982   0.00071   0.00046   0.00165
   Mo    -1.55765   6.31300   9.15500   0.00261  -0.00109  -0.00234
   Mo     4.68445   0.90214   9.15562   0.00122  -0.00379  -0.00031
   Mo     3.13859   3.60162   9.17010  -0.00422   0.00253   0.00459
   Mo     1.56430   6.33038   9.16981   0.00007  -0.00031   0.00097
   Mo     7.81237   0.90321   9.15602   0.00210  -0.00173  -0.00256
   Mo     6.24934   3.61261   9.15561   0.00344   0.00070  -0.00015
   Mo     4.68630   6.31501   9.15538  -0.00267   0.00242  -0.00132
   S     -0.00160   1.80798   7.60389  -0.00065  -0.00159   0.00326
   S     -1.55807   4.50636   7.60358  -0.00364   0.00137   0.00416
   S     -3.12173   7.21602   7.59858   0.00155  -0.00115  -0.00429
   S      3.12649   1.80932   7.60392   0.00165  -0.00183  -0.01414
   S      1.56349   4.51099   7.64304   0.00091  -0.00051  -0.00055
   S      0.00674   7.21667   7.60357  -0.00293   0.00217   0.00623
   S      6.24834   1.80620   7.60043  -0.00130   0.00098  -0.00410
   S      4.68472   4.50824   7.60391   0.00269  -0.00027  -0.01337
   S      3.12184   7.21792   7.60387   0.00129   0.00113   0.00613
   S      1.56306   0.89780   1.44776   0.00219  -0.00078   0.01636
   S      0.01534   3.61542   1.46569  -0.00145   0.00626  -0.01438
   S     -1.56299   6.31599   1.44722   0.00451  -0.00295  -0.01688
   S      4.68840   0.90363   1.44573   0.00118  -0.00323   0.02053
   S      3.11286   3.61638   1.46586   0.00056   0.00065   0.04169
   S      1.56494   6.29940   1.46568  -0.00533  -0.00222  -0.02220
   S      7.80974   0.90463   1.44613  -0.00269   0.00113  -0.03627
   S      6.24994   3.60829   1.44573   0.00310   0.00107   0.02799
   S      4.69233   6.31784   1.44774   0.00129  -0.00224   0.01196
   S     -0.00026   1.79581  10.71693   0.00014   0.00128  -0.00019
   S     -1.56835   4.51385  10.71674  -0.00156  -0.00112  -0.00293
   S     -3.12176   7.21605  10.70497   0.00095  -0.00037   0.01059
   S      3.12501   1.79676  10.71705   0.00192   0.00171   0.00829
   S      1.56314   4.51121  10.71114   0.00197  -0.00162  -0.01054
   S     -0.00487   7.22185  10.71672  -0.00014   0.00183  -0.00358
   S      6.24804   1.80638  10.70763  -0.00241   0.00163   0.00848
   S      4.69486   4.51582  10.71704  -0.00030  -0.00274   0.00793
   S      3.13305   7.22286  10.71691  -0.00084  -0.00054  -0.00124
   S      1.56299   0.89924   4.56329  -0.00939  -0.00489  -0.01091
   S     -0.06471   3.56968   4.59761  -0.00405   0.00486   0.00292
   S     -1.56181   6.31532   4.56305   0.00832  -0.00330   0.00196
   S      4.68514   0.90176   4.55661   0.00930  -0.01287  -0.01358
   S      3.19294   3.57016   4.59822  -0.00392   0.00323  -0.00479
   S      1.56454   6.39162   4.59760  -0.00537   0.00201   0.00388
   S      7.81265   0.90297   4.55678   0.00100  -0.00280   0.01917
   S      6.24994   3.61207   4.55660   0.01407  -0.00216  -0.01764
   S      4.69105   6.31719   4.56327  -0.00255   0.01079  -0.00911
freq: 410.63 cm-1
PRIMCOORD149
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00015   0.00022   0.00195
   Mo     0.00516   1.79433   3.00064  -0.00277  -0.00417  -0.00015
   Mo    -1.56638   4.51841   3.00023  -0.00180   0.00407   0.00008
   Mo    -3.12139   7.21575   3.00890   0.00141  -0.00188   0.00277
   Mo     3.12065   1.79512   3.00058   0.00115  -0.00550   0.00273
   Mo     1.56384   4.51072   3.02403  -0.00144   0.00229  -0.00628
   Mo    -0.00793   7.21773   3.00021  -0.00255   0.00042  -0.00283
   Mo     6.24888   1.80581   3.00563   0.00176  -0.00320   0.00232
   Mo     4.69403   4.52027   3.00057   0.00377   0.00373   0.00316
   Mo     3.13697   7.21877   3.00061   0.00132   0.00298  -0.00265
   Mo     1.56258   0.90457   9.15540   0.00028   0.00572  -0.00552
   Mo    -0.01173   3.60062   9.16982   0.00653   0.00349   0.00833
   Mo    -1.55765   6.31300   9.15500   0.00373  -0.00281  -0.00427
   Mo     4.68445   0.90214   9.15562  -0.00515  -0.00151  -0.00339
   Mo     3.13859   3.60162   9.17010  -0.00588   0.00351   0.00871
   Mo     1.56430   6.33038   9.16981   0.00035  -0.00813   0.00884
   Mo     7.81237   0.90321   9.15602   0.00497  -0.00215  -0.00479
   Mo     6.24934   3.61261   9.15561  -0.00066   0.00570  -0.00369
   Mo     4.68630   6.31501   9.15538  -0.00420  -0.00337  -0.00526
   S     -0.00160   1.80798   7.60389  -0.00390  -0.00935  -0.00277
   S     -1.55807   4.50636   7.60358  -0.00867   0.00102  -0.00617
   S     -3.12173   7.21602   7.59858  -0.00022   0.00041  -0.01546
   S      3.12649   1.80932   7.60392   0.00299  -0.00949  -0.00300
   S      1.56349   4.51099   7.64304  -0.00062   0.00044  -0.00188
   S      0.00674   7.21667   7.60357  -0.00525   0.00722  -0.00952
   S      6.24834   1.80620   7.60043   0.00070  -0.00080  -0.01568
   S      4.68472   4.50824   7.60391   0.00936   0.00173  -0.00290
   S      3.12184   7.21792   7.60387   0.00567   0.00807  -0.00598
   S      1.56306   0.89780   1.44776  -0.00063   0.00487   0.00661
   S      0.01534   3.61542   1.46569   0.00562   0.00090   0.00681
   S     -1.56299   6.31599   1.44722   0.00270  -0.00104   0.01900
   S      4.68840   0.90363   1.44573  -0.00030   0.00085   0.01374
   S      3.11286   3.61638   1.46586  -0.00558   0.00198  -0.00407
   S      1.56494   6.29940   1.46568   0.00093  -0.00483   0.01677
   S      7.80974   0.90463   1.44613   0.00080   0.00013   0.02328
   S      6.24994   3.60829   1.44573  -0.00041  -0.00076   0.00345
   S      4.69233   6.31784   1.44774  -0.00394  -0.00094   0.01148
   S     -0.00026   1.79581  10.71693  -0.00415   0.00221   0.00538
   S     -1.56835   4.51385  10.71674   0.00000  -0.00466   0.00547
   S     -3.12176   7.21605  10.70497   0.00048  -0.00016   0.03654
   S      3.12501   1.79676  10.71705   0.00445   0.00189   0.00333
   S      1.56314   4.51121  10.71114  -0.00009   0.00038  -0.03810
   S     -0.00487   7.22185  10.71672   0.00419   0.00254   0.00738
   S      6.24804   1.80638  10.70763  -0.00048  -0.00025   0.03284
   S      4.69486   4.51582  10.71704   0.00016  -0.00497   0.00337
   S      3.13305   7.22286  10.71691  -0.00450   0.00236   0.00729
   S      1.56299   0.89924   4.56329   0.00155   0.00400  -0.01424
   S     -0.06471   3.56968   4.59761   0.00314  -0.00061   0.00174
   S     -1.56181   6.31532   4.56305  -0.00148  -0.00115  -0.01915
   S      4.68514   0.90176   4.55661  -0.00075   0.00557  -0.01684
   S      3.19294   3.57016   4.59822  -0.00124  -0.00027   0.00305
   S      1.56454   6.39162   4.59760   0.00121  -0.00352   0.00051
   S      7.81265   0.90297   4.55678  -0.00100   0.00338  -0.02269
   S      6.24994   3.61207   4.55660  -0.00284  -0.00128  -0.01126
   S      4.69105   6.31719   4.56327  -0.00010  -0.00379  -0.01619
freq: 410.78 cm-1
PRIMCOORD150
     55   1
   Ni     1.56384   4.51074   5.57619   0.00050   0.00067  -0.00025
   Mo     0.00516   1.79433   3.00064  -0.00181  -0.00533   0.01002
   Mo    -1.56638   4.51841   3.00023  -0.00143   0.00683   0.01077
   Mo    -3.12139   7.21575   3.00890  -0.00439  -0.00562  -0.00031
   Mo     3.12065   1.79512   3.00058   0.00923   0.00005  -0.00246
   Mo     1.56384   4.51072   3.02403   0.00580   0.00739   0.00086
   Mo    -0.00793   7.21773   3.00021   0.00722   0.00390  -0.00938
   Mo     6.24888   1.80581   3.00563  -0.00822  -0.01050  -0.00036
   Mo     4.69403   4.52027   3.00057  -0.00662   0.00667  -0.00065
   Mo     3.13697   7.21877   3.00061  -0.00264  -0.00684  -0.00836
   Mo     1.56258   0.90457   9.15540  -0.00231   0.00073  -0.00060
   Mo    -0.01173   3.60062   9.16982  -0.00313  -0.00184  -0.00298
   Mo    -1.55765   6.31300   9.15500  -0.00213  -0.00310   0.00043
   Mo     4.68445   0.90214   9.15562   0.00087   0.00234   0.00151
   Mo     3.13859   3.60162   9.17010   0.00028  -0.00040  -0.00086
   Mo     1.56430   6.33038   9.16981  -0.00007  -0.00148   0.00098
   Mo     7.81237   0.90321   9.15602   0.00161   0.00407   0.00041
   Mo     6.24934   3.61261   9.15561   0.00269   0.00020  -0.00049
   Mo     4.68630   6.31501   9.15538   0.00225  -0.00032   0.00168
   S     -0.00160   1.80798   7.60389   0.00149  -0.00015   0.01293
   S     -1.55807   4.50636   7.60358   0.00152   0.00067   0.01207
   S     -3.12173   7.21602   7.59858   0.00124   0.00161   0.00157
   S      3.12649   1.80932   7.60392  -0.00046  -0.00029   0.00043
   S      1.56349   4.51099   7.64304   0.00085   0.00071   0.00020
   S      0.00674   7.21667   7.60357   0.00042   0.00019  -0.00874
   S      6.24834   1.80620   7.60043  -0.00124  -0.00153   0.00252
   S      4.68472   4.50824   7.60391  -0.00227  -0.00083  -0.00206
   S      3.12184   7.21792   7.60387  -0.00183  -0.00091  -0.01021
   S      1.56306   0.89780   1.44776   0.00201   0.00269  -0.01846
   S      0.01534   3.61542   1.46569   0.00218  -0.00213  -0.03984
   S     -1.56299   6.31599   1.44722   0.00149   0.00234  -0.00416
   S      4.68840   0.90363   1.44573  -0.00258   0.00007   0.03690
   S      3.11286   3.61638   1.46586  -0.00276  -0.00670   0.00492
   S      1.56494   6.29940   1.46568  -0.00450   0.00212   0.03221
   S      7.80974   0.90463   1.44613   0.00138   0.00334  -0.00741
   S      6.24994   3.60829   1.44573   0.00231  -0.00206  -0.03435
   S      4.69233   6.31784   1.44774   0.00284   0.00311   0.01951
   S     -0.00026   1.79581  10.71693   0.00080  -0.00171  -0.00767
   S     -1.56835   4.51385  10.71674   0.00002   0.00189  -0.00670
   S     -3.12176   7.21605  10.70497   0.00043   0.00033  -0.00371
   S      3.12501   1.79676  10.71705   0.00052  -0.00117  -0.00100
   S      1.56314   4.51121  10.71114   0.00153   0.00219   0.00422
   S     -0.00487   7.22185  10.71672   0.00023   0.00061   0.00363
   S      6.24804   1.80638  10.70763  -0.00156  -0.00212  -0.00462
   S      4.69486   4.51582  10.71704  -0.00132   0.00086   0.00177
   S      3.13305   7.22286  10.71691  -0.00078  -0.00107   0.00525
   S      1.56299   0.89924   4.56329  -0.00731   0.00680   0.00831
   S     -0.06471   3.56968   4.59761  -0.00270  -0.00477   0.00499
   S     -1.56181   6.31532   4.56305  -0.00510  -0.01105   0.00270
   S      4.68514   0.90176   4.55661  -0.00100   0.00703  -0.01954
   S      3.19294   3.57016   4.59822  -0.00384  -0.00591  -0.00100
   S      1.56454   6.39162   4.59760  -0.00444  -0.00351  -0.00452
   S      7.81265   0.90297   4.55678   0.00929   0.01502   0.00562
   S      6.24994   3.61207   4.55660   0.01105   0.00262   0.02048
   S      4.69105   6.31719   4.56327   0.00949   0.00033  -0.00643
freq: 412.97 cm-1
PRIMCOORD151
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00004   0.00001   0.00025
   Mo     0.00516   1.79433   3.00064   0.00366  -0.00538  -0.00016
   Mo    -1.56638   4.51841   3.00023  -0.00248   0.00584  -0.00012
   Mo    -3.12139   7.21575   3.00890   0.00005   0.00006  -0.00005
   Mo     3.12065   1.79512   3.00058  -0.00415  -0.00544   0.00018
   Mo     1.56384   4.51072   3.02403  -0.00020  -0.00002  -0.00021
   Mo    -0.00793   7.21773   3.00021  -0.00654  -0.00086   0.00007
   Mo     6.24888   1.80581   3.00563   0.00046  -0.00006  -0.00119
   Mo     4.69403   4.52027   3.00057   0.00276   0.00609   0.00022
   Mo     3.13697   7.21877   3.00061   0.00660  -0.00036   0.00006
   Mo     1.56258   0.90457   9.15540   0.00037   0.00355   0.00070
   Mo    -0.01173   3.60062   9.16982  -0.00335  -0.00133  -0.00271
   Mo    -1.55765   6.31300   9.15500   0.00339  -0.00197   0.00056
   Mo     4.68445   0.90214   9.15562   0.00723   0.00406   0.00201
   Mo     3.13859   3.60162   9.17010   0.00316  -0.00173  -0.00280
   Mo     1.56430   6.33038   9.16981  -0.00050   0.00358  -0.00277
   Mo     7.81237   0.90321   9.15602  -0.00756   0.00442   0.00227
   Mo     6.24934   3.61261   9.15561   0.00012  -0.00821   0.00201
   Mo     4.68630   6.31501   9.15538  -0.00282  -0.00204   0.00072
   S     -0.00160   1.80798   7.60389   0.00492   0.00020   0.00634
   S     -1.55807   4.50636   7.60358   0.00266   0.00383   0.00874
   S     -3.12173   7.21602   7.59858  -0.00039   0.00016  -0.00544
   S      3.12649   1.80932   7.60392  -0.00503   0.00041   0.00810
   S      1.56349   4.51099   7.64304   0.00035  -0.00019   0.00271
   S      0.00674   7.21667   7.60357  -0.00188  -0.00429   0.00864
   S      6.24834   1.80620   7.60043  -0.00001  -0.00006   0.03357
   S      4.68472   4.50824   7.60391  -0.00288   0.00391   0.00821
   S      3.12184   7.21792   7.60387   0.00208  -0.00445   0.00626
   S      1.56306   0.89780   1.44776   0.00011   0.00523   0.02733
   S      0.01534   3.61542   1.46569   0.00079   0.00058  -0.00138
   S     -1.56299   6.31599   1.44722   0.00433  -0.00243   0.02697
   S      4.68840   0.90363   1.44573   0.00329   0.00201   0.01113
   S      3.11286   3.61638   1.46586  -0.00065   0.00052  -0.00282
   S      1.56494   6.29940   1.46568   0.00001  -0.00100  -0.00227
   S      7.80974   0.90463   1.44613  -0.00336   0.00188   0.01342
   S      6.24994   3.60829   1.44573  -0.00017  -0.00383   0.01199
   S      4.69233   6.31784   1.44774  -0.00455  -0.00271   0.02688
   S     -0.00026   1.79581  10.71693   0.00365  -0.00286  -0.00705
   S     -1.56835   4.51385  10.71674  -0.00035   0.00426  -0.00881
   S     -3.12176   7.21605  10.70497  -0.00047   0.00020   0.00248
   S      3.12501   1.79676  10.71705  -0.00381  -0.00258  -0.00827
   S      1.56314   4.51121  10.71114   0.00025  -0.00019   0.01155
   S     -0.00487   7.22185  10.71672  -0.00387  -0.00184  -0.00860
   S      6.24804   1.80638  10.70763   0.00017  -0.00017  -0.04323
   S      4.69486   4.51582  10.71704   0.00021   0.00449  -0.00842
   S      3.13305   7.22286  10.71691   0.00423  -0.00181  -0.00690
   S      1.56299   0.89924   4.56329   0.00034   0.00440  -0.02624
   S     -0.06471   3.56968   4.59761  -0.00077  -0.00032  -0.00002
   S     -1.56181   6.31532   4.56305   0.00368  -0.00196  -0.02578
   S      4.68514   0.90176   4.55661   0.00263   0.00170  -0.00928
   S      3.19294   3.57016   4.59822   0.00107  -0.00040   0.00020
   S      1.56454   6.39162   4.59760   0.00007   0.00096   0.00017
   S      7.81265   0.90297   4.55678  -0.00289   0.00141  -0.01103
   S      6.24994   3.61207   4.55660  -0.00039  -0.00317  -0.00990
   S      4.69105   6.31719   4.56327  -0.00390  -0.00249  -0.02613
freq: 413.50 cm-1
PRIMCOORD152
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00037   0.00032   0.00118
   Mo     0.00516   1.79433   3.00064  -0.00596  -0.00075   0.00032
   Mo    -1.56638   4.51841   3.00023  -0.00614  -0.00253   0.00005
   Mo    -3.12139   7.21575   3.00890   0.00271  -0.00214   0.00345
   Mo     3.12065   1.79512   3.00058   0.00823  -0.00179   0.00132
   Mo     1.56384   4.51072   3.02403  -0.00043   0.00044  -0.01068
   Mo    -0.00793   7.21773   3.00021  -0.00072   0.00632  -0.00039
   Mo     6.24888   1.80581   3.00563  -0.00235   0.00164   0.00396
   Mo     4.69403   4.52027   3.00057   0.00591  -0.00579   0.00133
   Mo     3.13697   7.21877   3.00061  -0.00200   0.00525  -0.00012
   Mo     1.56258   0.90457   9.15540  -0.00122  -0.00802   0.00185
   Mo    -0.01173   3.60062   9.16982  -0.00159  -0.00336  -0.00183
   Mo    -1.55765   6.31300   9.15500  -0.00820   0.00495   0.00250
   Mo     4.68445   0.90214   9.15562  -0.00375  -0.00147  -0.00020
   Mo     3.13859   3.60162   9.17010   0.00230  -0.00170  -0.00258
   Mo     1.56430   6.33038   9.16981   0.00179   0.00319  -0.00166
   Mo     7.81237   0.90321   9.15602   0.00493  -0.00280  -0.00004
   Mo     6.24934   3.61261   9.15561  -0.00057   0.00367  -0.00028
   Mo     4.68630   6.31501   9.15538   0.00641   0.00533   0.00199
   S     -0.00160   1.80798   7.60389  -0.00184   0.00661   0.01110
   S     -1.55807   4.50636   7.60358   0.00435  -0.00401   0.00239
   S     -3.12173   7.21602   7.59858   0.00085  -0.00068   0.03222
   S      3.12649   1.80932   7.60392   0.00224   0.00595   0.00642
   S      1.56349   4.51099   7.64304  -0.00071   0.00041   0.00373
   S      0.00674   7.21667   7.60357   0.00582  -0.00191   0.00323
   S      6.24834   1.80620   7.60043  -0.00034   0.00035  -0.00978
   S      4.68472   4.50824   7.60391  -0.00381  -0.00480   0.00521
   S      3.12184   7.21792   7.60387  -0.00657  -0.00174   0.01073
   S      1.56306   0.89780   1.44776  -0.00220   0.00303  -0.01054
   S      0.01534   3.61542   1.46569   0.01050   0.00433   0.01213
   S     -1.56299   6.31599   1.44722   0.00305  -0.00139   0.00466
   S      4.68840   0.90363   1.44573  -0.00339  -0.00348   0.02467
   S      3.11286   3.61638   1.46586  -0.01093   0.00601   0.01035
   S      1.56494   6.29940   1.46568   0.00124  -0.01108   0.01321
   S      7.80974   0.90463   1.44613   0.00558  -0.00341   0.01588
   S      6.24994   3.60829   1.44573   0.00112   0.00429   0.02527
   S      4.69233   6.31784   1.44774  -0.00385   0.00069  -0.00818
   S     -0.00026   1.79581  10.71693  -0.00048   0.00461  -0.01135
   S     -1.56835   4.51385  10.71674   0.00321  -0.00108  -0.00317
   S     -3.12176   7.21605  10.70497   0.00127  -0.00101  -0.04200
   S      3.12501   1.79676  10.71705   0.00074   0.00322  -0.00529
   S      1.56314   4.51121  10.71114  -0.00118   0.00082   0.00663
   S     -0.00487   7.22185  10.71672   0.00279  -0.00238  -0.00438
   S      6.24804   1.80638  10.70763  -0.00019   0.00021   0.01030
   S      4.69486   4.51582  10.71704  -0.00231  -0.00188  -0.00415
   S      3.13305   7.22286  10.71691  -0.00410  -0.00210  -0.01141
   S      1.56299   0.89924   4.56329  -0.00152   0.00055   0.00418
   S     -0.06471   3.56968   4.59761   0.00192  -0.00061  -0.00046
   S     -1.56181   6.31532   4.56305  -0.00051   0.00027  -0.00826
   S      4.68514   0.90176   4.55661  -0.00148  -0.00062  -0.03032
   S      3.19294   3.57016   4.59822   0.00019  -0.00038  -0.00208
   S      1.56454   6.39162   4.59760   0.00123  -0.00181  -0.00019
   S      7.81265   0.90297   4.55678   0.00295  -0.00148  -0.02086
   S      6.24994   3.61207   4.55660  -0.00005   0.00137  -0.03147
   S      4.69105   6.31719   4.56327  -0.00089   0.00121   0.00241
freq: 413.82 cm-1
PRIMCOORD153
     55   1
   Ni     1.56384   4.51074   5.57619   0.00182  -0.00080   0.00044
   Mo     0.00516   1.79433   3.00064  -0.00387  -0.00566   0.00262
   Mo    -1.56638   4.51841   3.00023   0.00095  -0.00842   0.00277
   Mo    -3.12139   7.21575   3.00890  -0.01213   0.00537   0.00098
   Mo     3.12065   1.79512   3.00058  -0.00462  -0.00035  -0.00425
   Mo     1.56384   4.51072   3.02403   0.00274  -0.00118  -0.00268
   Mo    -0.00793   7.21773   3.00021   0.00789   0.00229   0.00188
   Mo     6.24888   1.80581   3.00563   0.00918  -0.00415   0.00079
   Mo     4.69403   4.52027   3.00057  -0.00103   0.00527  -0.00424
   Mo     3.13697   7.21877   3.00061   0.00428   0.00539   0.00178
   Mo     1.56258   0.90457   9.15540   0.00709  -0.00375   0.00084
   Mo    -0.01173   3.60062   9.16982  -0.00324   0.00718  -0.00139
   Mo    -1.55765   6.31300   9.15500   0.00160   0.00002  -0.00090
   Mo     4.68445   0.90214   9.15562  -0.00376  -0.00373   0.00007
   Mo     3.13859   3.60162   9.17010   0.00164  -0.00212   0.00181
   Mo     1.56430   6.33038   9.16981  -0.00883  -0.00043  -0.00108
   Mo     7.81237   0.90321   9.15602  -0.00336   0.00219  -0.00064
   Mo     6.24934   3.61261   9.15561   0.00157   0.00405   0.00004
   Mo     4.68630   6.31501   9.15538   0.00708  -0.00318   0.00108
   S     -0.00160   1.80798   7.60389  -0.00119  -0.00115  -0.01860
   S     -1.55807   4.50636   7.60358   0.00049  -0.00421   0.01330
   S     -3.12173   7.21602   7.59858  -0.00486   0.00209   0.00839
   S      3.12649   1.80932   7.60392  -0.00170   0.00268   0.00978
   S      1.56349   4.51099   7.64304   0.00245  -0.00105   0.00072
   S      0.00674   7.21667   7.60357   0.00412   0.00121   0.01660
   S      6.24834   1.80620   7.60043   0.00285  -0.00130  -0.00486
   S      4.68472   4.50824   7.60391  -0.00300   0.00059   0.00544
   S      3.12184   7.21792   7.60387   0.00054   0.00104  -0.01963
   S      1.56306   0.89780   1.44776   0.00944   0.00095   0.01348
   S      0.01534   3.61542   1.46569   0.00145   0.00710  -0.00262
   S     -1.56299   6.31599   1.44722   0.00099   0.00066  -0.03723
   S      4.68840   0.90363   1.44573  -0.00584   0.00119  -0.00564
   S      3.11286   3.61638   1.46586   0.00008  -0.00092   0.01209
   S      1.56494   6.29940   1.46568  -0.00618  -0.00423  -0.00069
   S      7.80974   0.90463   1.44613  -0.00410   0.00178   0.02507
   S      6.24994   3.60829   1.44573  -0.00446   0.00343  -0.00242
   S      4.69233   6.31784   1.44774   0.00336  -0.00774   0.02014
   S     -0.00026   1.79581  10.71693  -0.00016  -0.00313   0.02041
   S     -1.56835   4.51385  10.71674   0.00014  -0.00420  -0.01006
   S     -3.12176   7.21605  10.70497  -0.00627   0.00270  -0.01003
   S      3.12501   1.79676  10.71705  -0.00194   0.00415  -0.01393
   S      1.56314   4.51121  10.71114   0.00417  -0.00189   0.00035
   S     -0.00487   7.22185  10.71672   0.00425   0.00136  -0.01392
   S      6.24804   1.80638  10.70763   0.00224  -0.00098   0.00557
   S      4.69486   4.51582  10.71704  -0.00424   0.00030  -0.00987
   S      3.13305   7.22286  10.71691   0.00278   0.00104   0.02060
   S      1.56299   0.89924   4.56329   0.00488  -0.00106  -0.01241
   S     -0.06471   3.56968   4.59761  -0.00517   0.00268  -0.00277
   S     -1.56181   6.31532   4.56305   0.00248  -0.00090   0.02950
   S      4.68514   0.90176   4.55661  -0.00198  -0.00291   0.00773
   S      3.19294   3.57016   4.59822  -0.00521   0.00223   0.00419
   S      1.56454   6.39162   4.59760  -0.00546   0.00208  -0.00199
   S      7.81265   0.90297   4.55678  -0.00322   0.00211  -0.03144
   S      6.24994   3.61207   4.55660   0.00180   0.00241   0.00339
   S      4.69105   6.31719   4.56327   0.00362  -0.00304  -0.01789
freq: 414.00 cm-1
PRIMCOORD154
     55   1
   Ni     1.56384   4.51074   5.57619   0.00081   0.00173  -0.00006
   Mo     0.00516   1.79433   3.00064  -0.00601   0.00445   0.00347
   Mo    -1.56638   4.51841   3.00023  -0.00497  -0.00187   0.00326
   Mo    -3.12139   7.21575   3.00890  -0.00576  -0.01242  -0.00021
   Mo     3.12065   1.79512   3.00058   0.00189   0.00701   0.00047
   Mo     1.56384   4.51072   3.02403   0.00124   0.00260   0.00058
   Mo    -0.00793   7.21773   3.00021  -0.00081  -0.00612  -0.00369
   Mo     6.24888   1.80581   3.00563   0.00433   0.00955  -0.00020
   Mo     4.69403   4.52027   3.00057   0.00512   0.00456   0.00017
   Mo     3.13697   7.21877   3.00061   0.00645  -0.00460  -0.00381
   Mo     1.56258   0.90457   9.15540   0.00329   0.00415  -0.00124
   Mo    -0.01173   3.60062   9.16982   0.00448  -0.00414  -0.00153
   Mo    -1.55765   6.31300   9.15500   0.00413   0.00673  -0.00003
   Mo     4.68445   0.90214   9.15562  -0.00467  -0.00126   0.00040
   Mo     3.13859   3.60162   9.17010  -0.00534  -0.00846  -0.00010
   Mo     1.56430   6.33038   9.16981  -0.00417   0.00159   0.00197
   Mo     7.81237   0.90321   9.15602   0.00120   0.00158   0.00009
   Mo     6.24934   3.61261   9.15561   0.00081  -0.00576  -0.00044
   Mo     4.68630   6.31501   9.15538   0.00012   0.00518   0.00088
   S     -0.00160   1.80798   7.60389  -0.00287  -0.00006   0.00630
   S     -1.55807   4.50636   7.60358  -0.00292   0.00028  -0.01762
   S     -3.12173   7.21602   7.59858  -0.00238  -0.00506  -0.00208
   S      3.12649   1.80932   7.60392   0.00175   0.00175   0.01972
   S      1.56349   4.51099   7.64304   0.00126   0.00270  -0.00021
   S      0.00674   7.21667   7.60357   0.00040  -0.00256   0.01390
   S      6.24834   1.80620   7.60043   0.00141   0.00297   0.00056
   S      4.68472   4.50824   7.60391   0.00163   0.00263  -0.02147
   S      3.12184   7.21792   7.60387   0.00165  -0.00263  -0.00346
   S      1.56306   0.89780   1.44776   0.00443  -0.00030  -0.03309
   S      0.01534   3.61542   1.46569   0.00372  -0.00223  -0.00779
   S     -1.56299   6.31599   1.44722   0.00516   0.00910   0.00379
   S      4.68840   0.90363   1.44573  -0.00211  -0.00471  -0.01815
   S      3.11286   3.61638   1.46586  -0.00316  -0.00607  -0.00133
   S      1.56494   6.29940   1.46568  -0.00281   0.00369   0.00709
   S      7.80974   0.90463   1.44613  -0.00231  -0.00441  -0.00324
   S      6.24994   3.60829   1.44573  -0.00217  -0.00530   0.01793
   S      4.69233   6.31784   1.44774  -0.00305   0.00531   0.03071
   S     -0.00026   1.79581  10.71693  -0.00335  -0.00062  -0.00230
   S     -1.56835   4.51385  10.71674  -0.00421   0.00152   0.02068
   S     -3.12176   7.21605  10.70497  -0.00303  -0.00639   0.00267
   S      3.12501   1.79676  10.71705   0.00256   0.00273  -0.01840
   S      1.56314   4.51121  10.71114   0.00201   0.00444  -0.00039
   S     -0.00487   7.22185  10.71672   0.00245  -0.00311  -0.01744
   S      6.24804   1.80638  10.70763   0.00113   0.00226  -0.00063
   S      4.69486   4.51582  10.71704   0.00225   0.00372   0.02101
   S      3.13305   7.22286  10.71691   0.00070  -0.00322  -0.00089
   S      1.56299   0.89924   4.56329   0.00245   0.00252   0.02771
   S     -0.06471   3.56968   4.59761  -0.00209  -0.00518  -0.00339
   S     -1.56181   6.31532   4.56305   0.00288   0.00532  -0.00293
   S      4.68514   0.90176   4.55661  -0.00339  -0.00114   0.02237
   S      3.19294   3.57016   4.59822  -0.00270  -0.00565  -0.00033
   S      1.56454   6.39162   4.59760  -0.00249  -0.00477   0.00394
   S      7.81265   0.90297   4.55678   0.00100   0.00117   0.00389
   S      6.24994   3.61207   4.55660   0.00057  -0.00427  -0.02195
   S      4.69105   6.31719   4.56327   0.00014   0.00417  -0.02525
freq: 416.50 cm-1
PRIMCOORD155
     55   1
   Ni     1.56384   4.51074   5.57619   0.00012  -0.00012  -0.00069
   Mo     0.00516   1.79433   3.00064   0.00879  -0.00205  -0.00031
   Mo    -1.56638   4.51841   3.00023   0.00213   0.00831  -0.00023
   Mo    -3.12139   7.21575   3.00890   0.00022   0.00001  -0.00271
   Mo     3.12065   1.79512   3.00058  -0.00801  -0.00195  -0.00063
   Mo     1.56384   4.51072   3.02403   0.00029  -0.00018   0.00705
   Mo    -0.00793   7.21773   3.00021  -0.00612  -0.00582  -0.00018
   Mo     6.24888   1.80581   3.00563  -0.00085   0.00029  -0.00287
   Mo     4.69403   4.52027   3.00057  -0.00249   0.00782  -0.00062
   Mo     3.13697   7.21877   3.00061   0.00600  -0.00653  -0.00026
   Mo     1.56258   0.90457   9.15540   0.00175  -0.00774   0.00139
   Mo    -0.01173   3.60062   9.16982   0.00089  -0.00075  -0.00019
   Mo    -1.55765   6.31300   9.15500  -0.00848   0.00502   0.00144
   Mo     4.68445   0.90214   9.15562  -0.00845  -0.00161  -0.00150
   Mo     3.13859   3.60162   9.17010   0.00229  -0.00148   0.00014
   Mo     1.56430   6.33038   9.16981   0.00095  -0.00026  -0.00021
   Mo     7.81237   0.90321   9.15602   0.00656  -0.00382  -0.00169
   Mo     6.24934   3.61261   9.15561  -0.00287   0.00795  -0.00151
   Mo     4.68630   6.31501   9.15538   0.00756   0.00249   0.00138
   S     -0.00160   1.80798   7.60389  -0.00583   0.00437  -0.00051
   S     -1.55807   4.50636   7.60358   0.00277  -0.00620  -0.00557
   S     -3.12173   7.21602   7.59858  -0.00009  -0.00004   0.02614
   S      3.12649   1.80932   7.60392   0.00418   0.00343   0.00645
   S      1.56349   4.51099   7.64304  -0.00244   0.00146  -0.00115
   S      0.00674   7.21667   7.60357   0.00688   0.00058  -0.00492
   S      6.24834   1.80620   7.60043   0.00180  -0.00093  -0.02517
   S      4.68472   4.50824   7.60391  -0.00080  -0.00523   0.00596
   S      3.12184   7.21792   7.60387  -0.00668   0.00274  -0.00034
   S      1.56306   0.89780   1.44776  -0.00044   0.00260   0.02452
   S      0.01534   3.61542   1.46569  -0.00713  -0.00391  -0.01030
   S     -1.56299   6.31599   1.44722   0.00235  -0.00147   0.02441
   S      4.68840   0.90363   1.44573   0.00723   0.00376  -0.01025
   S      3.11286   3.61638   1.46586   0.00672  -0.00379  -0.00834
   S      1.56494   6.29940   1.46568  -0.00012   0.00804  -0.01028
   S      7.80974   0.90463   1.44613  -0.00671   0.00398  -0.01373
   S      6.24994   3.60829   1.44573   0.00043  -0.00804  -0.01097
   S      4.69233   6.31784   1.44774  -0.00235  -0.00097   0.02387
   S     -0.00026   1.79581  10.71693  -0.00378   0.00466   0.00110
   S     -1.56835   4.51385  10.71674   0.00367  -0.00459   0.00578
   S     -3.12176   7.21605  10.70497  -0.00005  -0.00007  -0.03360
   S      3.12501   1.79676  10.71705   0.00225   0.00430  -0.00646
   S      1.56314   4.51121  10.71114  -0.00177   0.00106   0.00180
   S     -0.00487   7.22185  10.71672   0.00592  -0.00098   0.00511
   S      6.24804   1.80638  10.70763   0.00166  -0.00085   0.03242
   S      4.69486   4.51582  10.71704  -0.00247  -0.00398  -0.00591
   S      3.13305   7.22286  10.71691  -0.00585   0.00089   0.00097
   S      1.56299   0.89924   4.56329  -0.00062   0.00368  -0.01874
   S     -0.06471   3.56968   4.59761  -0.00153  -0.00056   0.00166
   S     -1.56181   6.31532   4.56305   0.00336  -0.00208  -0.01942
   S      4.68514   0.90176   4.55661   0.00523   0.00227   0.01431
   S      3.19294   3.57016   4.59822   0.00092  -0.00047   0.00111
   S      1.56454   6.39162   4.59760  -0.00025   0.00177   0.00148
   S      7.81265   0.90297   4.55678  -0.00446   0.00259   0.01746
   S      6.24994   3.61207   4.55660   0.00064  -0.00556   0.01503
   S      4.69105   6.31719   4.56327  -0.00330  -0.00132  -0.01819
freq: 416.97 cm-1
PRIMCOORD156
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00014   0.00010  -0.00008
   Mo     0.00516   1.79433   3.00064  -0.00163  -0.00242  -0.00074
   Mo    -1.56638   4.51841   3.00023   0.00323  -0.00003  -0.00015
   Mo    -3.12139   7.21575   3.00890  -0.00256   0.00193  -0.00043
   Mo     3.12065   1.79512   3.00058  -0.00412  -0.00236   0.00094
   Mo     1.56384   4.51072   3.02403  -0.00133   0.00100   0.00092
   Mo    -0.00793   7.21773   3.00021   0.00207  -0.00203  -0.00045
   Mo     6.24888   1.80581   3.00563   0.00585  -0.00445  -0.00041
   Mo     4.69403   4.52027   3.00057  -0.00086   0.00476   0.00103
   Mo     3.13697   7.21877   3.00061   0.00045   0.00262  -0.00094
   Mo     1.56258   0.90457   9.15540  -0.01119  -0.00372   0.00010
   Mo    -0.01173   3.60062   9.16982  -0.00279  -0.00342   0.00058
   Mo    -1.55765   6.31300   9.15500   0.00243   0.00080   0.00070
   Mo     4.68445   0.90214   9.15562   0.00668  -0.01052  -0.00047
   Mo     3.13859   3.60162   9.17010  -0.00873   0.00459  -0.00197
   Mo     1.56430   6.33038   9.16981   0.00122   0.00644   0.00106
   Mo     7.81237   0.90321   9.15602   0.00495  -0.00480   0.00048
   Mo     6.24934   3.61261   9.15561   0.01084  -0.00186  -0.00072
   Mo     4.68630   6.31501   9.15538  -0.00385   0.01282   0.00017
   S     -0.00160   1.80798   7.60389   0.00402   0.00384   0.01382
   S     -1.55807   4.50636   7.60358  -0.00572   0.00018   0.01091
   S     -3.12173   7.21602   7.59858   0.00378  -0.00303   0.00542
   S      3.12649   1.80932   7.60392   0.00438   0.00551  -0.03067
   S      1.56349   4.51099   7.64304   0.00762  -0.00580   0.00001
   S      0.00674   7.21667   7.60357  -0.00387   0.00368   0.01844
   S      6.24834   1.80620   7.60043  -0.00887   0.00687  -0.00451
   S      4.68472   4.50824   7.60391  -0.00104  -0.00659  -0.03165
   S      3.12184   7.21792   7.60387   0.00019  -0.00510   0.02045
   S      1.56306   0.89780   1.44776   0.00395   0.00146   0.00883
   S      0.01534   3.61542   1.46569  -0.00053   0.00054   0.00159
   S     -1.56299   6.31599   1.44722  -0.00121  -0.00002  -0.00385
   S      4.68840   0.90363   1.44573  -0.00136   0.00332  -0.00839
   S      3.11286   3.61638   1.46586   0.00280  -0.00148  -0.00895
   S      1.56494   6.29940   1.46568  -0.00059  -0.00023   0.00330
   S      7.80974   0.90463   1.44613  -0.00250   0.00201   0.01701
   S      6.24994   3.60829   1.44573  -0.00301  -0.00003  -0.01242
   S      4.69233   6.31784   1.44774   0.00128  -0.00448   0.00713
   S     -0.00026   1.79581  10.71693   0.00377   0.00502  -0.01592
   S     -1.56835   4.51385  10.71674  -0.00441   0.00072  -0.01103
   S     -3.12176   7.21605  10.70497   0.00445  -0.00354  -0.00708
   S      3.12501   1.79676  10.71705   0.00418   0.00271   0.03356
   S      1.56314   4.51121  10.71114   0.00456  -0.00341   0.00072
   S     -0.00487   7.22185  10.71672  -0.00300   0.00207  -0.01958
   S      6.24804   1.80638  10.70763  -0.00839   0.00637   0.00560
   S      4.69486   4.51582  10.71704   0.00118  -0.00478   0.03494
   S      3.13305   7.22286  10.71691  -0.00147  -0.00586  -0.02315
   S      1.56299   0.89924   4.56329   0.00479   0.00151  -0.00836
   S     -0.06471   3.56968   4.59761  -0.00020   0.00056  -0.00099
   S     -1.56181   6.31532   4.56305  -0.00097  -0.00032   0.00545
   S      4.68514   0.90176   4.55661  -0.00209   0.00332   0.00784
   S      3.19294   3.57016   4.59822   0.00123  -0.00059   0.00308
   S      1.56454   6.39162   4.59760  -0.00043  -0.00031  -0.00164
   S      7.81265   0.90297   4.55678  -0.00268   0.00219  -0.01358
   S      6.24994   3.61207   4.55660  -0.00330   0.00077   0.01117
   S      4.69105   6.31719   4.56327   0.00170  -0.00538  -0.00651
freq: 417.16 cm-1
PRIMCOORD157
     55   1
   Ni     1.56384   4.51074   5.57619   0.00018   0.00008   0.00001
   Mo     0.00516   1.79433   3.00064   0.00206  -0.00271   0.00090
   Mo    -1.56638   4.51841   3.00023   0.00145   0.00296   0.00122
   Mo    -3.12139   7.21575   3.00890   0.00183   0.00292   0.00005
   Mo     3.12065   1.79512   3.00058   0.00222  -0.00270  -0.00060
   Mo     1.56384   4.51072   3.02403   0.00107   0.00124  -0.00019
   Mo    -0.00793   7.21773   3.00021   0.00171   0.00356  -0.00099
   Mo     6.24888   1.80581   3.00563  -0.00437  -0.00606   0.00009
   Mo     4.69403   4.52027   3.00057  -0.00330  -0.00055   0.00013
   Mo     3.13697   7.21877   3.00061  -0.00342   0.00004  -0.00060
   Mo     1.56258   0.90457   9.15540   0.00853  -0.00214  -0.00032
   Mo    -0.01173   3.60062   9.16982   0.00893   0.00376  -0.00168
   Mo    -1.55765   6.31300   9.15500   0.00686   0.01249  -0.00011
   Mo     4.68445   0.90214   9.15562  -0.00163  -0.00653   0.00083
   Mo     3.13859   3.60162   9.17010   0.00025  -0.00226   0.00022
   Mo     1.56430   6.33038   9.16981  -0.00073   0.00818   0.00156
   Mo     7.81237   0.90321   9.15602  -0.00741  -0.01124   0.00000
   Mo     6.24934   3.61261   9.15561  -0.00842  -0.00487  -0.00068
   Mo     4.68630   6.31501   9.15538  -0.00599   0.00311   0.00023
   S     -0.00160   1.80798   7.60389  -0.00226   0.00539  -0.02798
   S     -1.55807   4.50636   7.60358  -0.00127  -0.00490  -0.03120
   S     -3.12173   7.21602   7.59858  -0.00276  -0.00417  -0.00120
   S      3.12649   1.80932   7.60392  -0.00408   0.00391   0.00616
   S      1.56349   4.51099   7.64304  -0.00611  -0.00751   0.00000
   S      0.00674   7.21667   7.60357  -0.00312  -0.00499   0.02560
   S      6.24834   1.80620   7.60043   0.00696   0.00924   0.00108
   S      4.68472   4.50824   7.60391   0.00629   0.00032   0.00231
   S      3.12184   7.21792   7.60387   0.00590   0.00206   0.02510
   S      1.56306   0.89780   1.44776  -0.00285   0.00108   0.00660
   S      0.01534   3.61542   1.46569  -0.00170  -0.00046  -0.00701
   S     -1.56299   6.31599   1.44722  -0.00238  -0.00442  -0.00041
   S      4.68840   0.90363   1.44573   0.00056   0.00219   0.01753
   S      3.11286   3.61638   1.46586   0.00005   0.00100   0.00145
   S      1.56494   6.29940   1.46568   0.00028  -0.00191   0.00624
   S      7.80974   0.90463   1.44613   0.00222   0.00318  -0.00159
   S      6.24994   3.60829   1.44573   0.00227   0.00194  -0.01476
   S      4.69233   6.31784   1.44774   0.00229  -0.00113  -0.00802
   S     -0.00026   1.79581  10.71693  -0.00270   0.00293   0.03024
   S     -1.56835   4.51385  10.71674  -0.00338  -0.00334   0.03469
   S     -3.12176   7.21605  10.70497  -0.00322  -0.00480   0.00155
   S      3.12501   1.79676  10.71705  -0.00319   0.00439  -0.00773
   S      1.56314   4.51121  10.71114  -0.00381  -0.00446  -0.00012
   S     -0.00487   7.22185  10.71672  -0.00082  -0.00565  -0.02888
   S      6.24804   1.80638  10.70763   0.00650   0.00843  -0.00130
   S      4.69486   4.51582  10.71704   0.00571   0.00088  -0.00132
   S      3.13305   7.22286  10.71691   0.00415   0.00063  -0.02696
   S      1.56299   0.89924   4.56329  -0.00363   0.00086  -0.00715
   S     -0.06471   3.56968   4.59761  -0.00109  -0.00011   0.00262
   S     -1.56181   6.31532   4.56305  -0.00287  -0.00542  -0.00004
   S      4.68514   0.90176   4.55661   0.00122   0.00255  -0.01478
   S      3.19294   3.57016   4.59822   0.00004   0.00093  -0.00025
   S      1.56454   6.39162   4.59760   0.00020  -0.00077  -0.00242
   S      7.81265   0.90297   4.55678   0.00242   0.00353   0.00101
   S      6.24994   3.61207   4.55660   0.00265   0.00238   0.01217
   S      4.69105   6.31719   4.56327   0.00228  -0.00150   0.00857
freq: 417.71 cm-1
PRIMCOORD158
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00226   0.00159  -0.00008
   Mo     0.00516   1.79433   3.00064   0.00077   0.00338  -0.00088
   Mo    -1.56638   4.51841   3.00023  -0.00152   0.00540  -0.00192
   Mo    -3.12139   7.21575   3.00890   0.00711  -0.00503  -0.00027
   Mo     3.12065   1.79512   3.00058   0.00340   0.00068   0.00338
   Mo     1.56384   4.51072   3.02403  -0.00210   0.00159   0.00062
   Mo    -0.00793   7.21773   3.00021  -0.00529  -0.00179  -0.00246
   Mo     6.24888   1.80581   3.00563  -0.00481   0.00314  -0.00012
   Mo     4.69403   4.52027   3.00057   0.00140  -0.00256   0.00326
   Mo     3.13697   7.21877   3.00061  -0.00204  -0.00286  -0.00157
   Mo     1.56258   0.90457   9.15540   0.00373  -0.00551  -0.00009
   Mo    -0.01173   3.60062   9.16982  -0.00738   0.01134  -0.00014
   Mo    -1.55765   6.31300   9.15500   0.00645  -0.00354   0.00012
   Mo     4.68445   0.90214   9.15562   0.00186  -0.01039   0.00014
   Mo     3.13859   3.60162   9.17010  -0.00176   0.00257   0.00061
   Mo     1.56430   6.33038   9.16981  -0.01219   0.00186  -0.00012
   Mo     7.81237   0.90321   9.15602  -0.00540   0.00137  -0.00082
   Mo     6.24934   3.61261   9.15561   0.00843   0.00428   0.00019
   Mo     4.68630   6.31501   9.15538   0.00525  -0.00111  -0.00006
   S     -0.00160   1.80798   7.60389   0.00286  -0.00314  -0.02534
   S     -1.55807   4.50636   7.60358  -0.00301  -0.00552   0.02866
   S     -3.12173   7.21602   7.59858  -0.00689   0.00460   0.00227
   S      3.12649   1.80932   7.60392  -0.00293   0.00471  -0.00976
   S      1.56349   4.51099   7.64304   0.00892  -0.00679  -0.00025
   S      0.00674   7.21667   7.60357   0.00226   0.00542   0.02915
   S      6.24834   1.80620   7.60043  -0.00013   0.00058  -0.00287
   S      4.68472   4.50824   7.60391  -0.00494  -0.00090  -0.00426
   S      3.12184   7.21792   7.60387   0.00462   0.00025  -0.01937
   S      1.56306   0.89780   1.44776  -0.00566   0.00039  -0.01277
   S      0.01534   3.61542   1.46569   0.00120  -0.00495   0.00171
   S     -1.56299   6.31599   1.44722   0.00007   0.00054   0.02632
   S      4.68840   0.90363   1.44573   0.00323  -0.00079   0.00380
   S      3.11286   3.61638   1.46586  -0.00101  -0.00000  -0.00746
   S      1.56494   6.29940   1.46568   0.00454   0.00157   0.00344
   S      7.80974   0.90463   1.44613   0.00307  -0.00189  -0.01304
   S      6.24994   3.60829   1.44573   0.00225  -0.00300   0.00473
   S      4.69233   6.31784   1.44774  -0.00323   0.00523  -0.00888
   S     -0.00026   1.79581  10.71693   0.00319  -0.00420   0.02753
   S     -1.56835   4.51385  10.71674  -0.00188  -0.00593  -0.02955
   S     -3.12176   7.21605  10.70497  -0.00739   0.00493  -0.00239
   S      3.12501   1.79676  10.71705  -0.00247   0.00480   0.00874
   S      1.56314   4.51121  10.71114   0.00814  -0.00609  -0.00042
   S     -0.00487   7.22185  10.71672   0.00316   0.00460  -0.02991
   S      6.24804   1.80638  10.70763  -0.00084   0.00104   0.00365
   S      4.69486   4.51582  10.71704  -0.00504  -0.00140   0.00300
   S      3.13305   7.22286  10.71691   0.00548   0.00027   0.02147
   S      1.56299   0.89924   4.56329  -0.00277   0.00195   0.00958
   S     -0.06471   3.56968   4.59761   0.00501  -0.00298   0.00221
   S     -1.56181   6.31532   4.56305  -0.00195   0.00134  -0.01964
   S      4.68514   0.90176   4.55661   0.00034   0.00334  -0.00452
   S      3.19294   3.57016   4.59822   0.00549  -0.00382  -0.00423
   S      1.56454   6.39162   4.59760   0.00467  -0.00390   0.00256
   S      7.81265   0.90297   4.55678   0.00275  -0.00108   0.01536
   S      6.24994   3.61207   4.55660  -0.00227  -0.00243  -0.00590
   S      4.69105   6.31719   4.56327  -0.00249   0.00187   0.00686
freq: 417.86 cm-1
PRIMCOORD159
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00163  -0.00220   0.00002
   Mo     0.00516   1.79433   3.00064   0.00421  -0.00200  -0.00336
   Mo    -1.56638   4.51841   3.00023   0.00252   0.00169  -0.00283
   Mo    -3.12139   7.21575   3.00890   0.00514   0.00724   0.00003
   Mo     3.12065   1.79512   3.00058  -0.00130  -0.00404  -0.00023
   Mo     1.56384   4.51072   3.02403  -0.00158  -0.00222  -0.00005
   Mo    -0.00793   7.21773   3.00021  -0.00080   0.00292   0.00242
   Mo     6.24888   1.80581   3.00563  -0.00331  -0.00457   0.00003
   Mo     4.69403   4.52027   3.00057  -0.00258  -0.00394   0.00092
   Mo     3.13697   7.21877   3.00061  -0.00443   0.00226   0.00307
   Mo     1.56258   0.90457   9.15540   0.00217   0.00678   0.00011
   Mo    -0.01173   3.60062   9.16982   0.00056  -0.00666  -0.00038
   Mo    -1.55765   6.31300   9.15500   0.00258   0.00283   0.00000
   Mo     4.68445   0.90214   9.15562  -0.00716   0.00124   0.00059
   Mo     3.13859   3.60162   9.17010  -0.00759  -0.01257   0.00009
   Mo     1.56430   6.33038   9.16981  -0.00852  -0.00264   0.00041
   Mo     7.81237   0.90321   9.15602   0.00501   0.00984  -0.00009
   Mo     6.24934   3.61261   9.15561   0.00638  -0.00492  -0.00056
   Mo     4.68630   6.31501   9.15538   0.00583   0.00494  -0.00017
   S     -0.00160   1.80798   7.60389  -0.00442  -0.00358   0.01961
   S     -1.55807   4.50636   7.60358  -0.00428   0.00212  -0.00494
   S     -3.12173   7.21602   7.59858  -0.00488  -0.00669  -0.00003
   S      3.12649   1.80932   7.60392   0.00481   0.00212   0.02885
   S      1.56349   4.51099   7.64304   0.00666   0.00940  -0.00004
   S      0.00674   7.21667   7.60357   0.00441  -0.00160   0.01050
   S      6.24834   1.80620   7.60043  -0.00030  -0.00052  -0.00004
   S      4.68472   4.50824   7.60391  -0.00148   0.00531  -0.02999
   S      3.12184   7.21792   7.60387   0.00006  -0.00558  -0.02392
   S      1.56306   0.89780   1.44776  -0.00401  -0.00045   0.02039
   S      0.01534   3.61542   1.46569  -0.00229   0.00124   0.00646
   S     -1.56299   6.31599   1.44722  -0.00337  -0.00583   0.00233
   S      4.68840   0.90363   1.44573   0.00272   0.00276   0.01049
   S      3.11286   3.61638   1.46586   0.00258   0.00486  -0.00055
   S      1.56494   6.29940   1.46568   0.00327  -0.00127  -0.00576
   S      7.80974   0.90463   1.44613   0.00162   0.00191  -0.00113
   S      6.24994   3.60829   1.44573   0.00158   0.00338  -0.00927
   S      4.69233   6.31784   1.44774   0.00103  -0.00265  -0.02300
   S     -0.00026   1.79581  10.71693  -0.00395  -0.00300  -0.01924
   S     -1.56835   4.51385  10.71674  -0.00441   0.00276   0.00673
   S     -3.12176   7.21605  10.70497  -0.00519  -0.00714   0.00012
   S      3.12501   1.79676  10.71705   0.00491   0.00335  -0.03069
   S      1.56314   4.51121  10.71114   0.00602   0.00850  -0.00015
   S     -0.00487   7.22185  10.71672   0.00522  -0.00156  -0.01245
   S      6.24804   1.80638  10.70763  -0.00079  -0.00120   0.00014
   S      4.69486   4.51582  10.71704  -0.00051   0.00588   0.03163
   S      3.13305   7.22286  10.71691   0.00046  -0.00492   0.02401
   S      1.56299   0.89924   4.56329  -0.00190  -0.00244  -0.01521
   S     -0.06471   3.56968   4.59761   0.00417   0.00510   0.00386
   S     -1.56181   6.31532   4.56305  -0.00180  -0.00271  -0.00180
   S      4.68514   0.90176   4.55661   0.00326   0.00048  -0.01254
   S      3.19294   3.57016   4.59822   0.00345   0.00455  -0.00056
   S      1.56454   6.39162   4.59760   0.00334   0.00536  -0.00332
   S      7.81265   0.90297   4.55678  -0.00124  -0.00278   0.00135
   S      6.24994   3.61207   4.55660  -0.00165   0.00275   0.01096
   S      4.69105   6.31719   4.56327  -0.00149  -0.00245   0.01714
freq: 434.83 cm-1
PRIMCOORD160
     55   1
   Ni     1.56384   4.51074   5.57619  -0.01553  -0.01262   0.00001
   Mo     0.00516   1.79433   3.00064  -0.00224  -0.00854  -0.00824
   Mo    -1.56638   4.51841   3.00023  -0.00885   0.00303  -0.00829
   Mo    -3.12139   7.21575   3.00890  -0.00336  -0.00265  -0.00000
   Mo     3.12065   1.79512   3.00058   0.00050   0.00527   0.00324
   Mo     1.56384   4.51072   3.02403  -0.00325  -0.00266   0.00001
   Mo    -0.00793   7.21773   3.00021   0.00627  -0.00386   0.00548
   Mo     6.24888   1.80581   3.00563  -0.00067  -0.00062   0.00002
   Mo     4.69403   4.52027   3.00057  -0.00197   0.00108   0.00269
   Mo     3.13697   7.21877   3.00061  -0.00226  -0.00384   0.00512
   Mo     1.56258   0.90457   9.15540  -0.00004  -0.00017   0.00005
   Mo    -0.01173   3.60062   9.16982   0.00021   0.00018   0.00040
   Mo    -1.55765   6.31300   9.15500  -0.00014   0.00003   0.00003
   Mo     4.68445   0.90214   9.15562   0.00021  -0.00001  -0.00008
   Mo     3.13859   3.60162   9.17010   0.00031   0.00033  -0.00015
   Mo     1.56430   6.33038   9.16981   0.00038   0.00017  -0.00023
   Mo     7.81237   0.90321   9.15602  -0.00030  -0.00065   0.00004
   Mo     6.24934   3.61261   9.15561  -0.00061   0.00011   0.00003
   Mo     4.68630   6.31501   9.15538  -0.00025  -0.00015  -0.00009
   S     -0.00160   1.80798   7.60389   0.00048   0.00024  -0.00150
   S     -1.55807   4.50636   7.60358   0.00035   0.00015  -0.00120
   S     -3.12173   7.21602   7.59858   0.00012   0.00009   0.00001
   S      3.12649   1.80932   7.60392  -0.00027   0.00006  -0.00059
   S      1.56349   4.51099   7.64304  -0.00094  -0.00083  -0.00003
   S      0.00674   7.21667   7.60357  -0.00009   0.00002  -0.00011
   S      6.24834   1.80620   7.60043   0.00015   0.00013   0.00002
   S      4.68472   4.50824   7.60391   0.00043  -0.00035   0.00164
   S      3.12184   7.21792   7.60387  -0.00002   0.00061   0.00178
   S      1.56306   0.89780   1.44776  -0.00142   0.00233  -0.00203
   S      0.01534   3.61542   1.46569   0.00605   0.00313  -0.00906
   S     -1.56299   6.31599   1.44722   0.00031  -0.00213  -0.00129
   S      4.68840   0.90363   1.44573   0.00005   0.00134  -0.00548
   S      3.11286   3.61638   1.46586   0.00119  -0.00290   0.00329
   S      1.56494   6.29940   1.46568  -0.00165   0.00430   0.00569
   S      7.80974   0.90463   1.44613   0.00367   0.00585   0.00223
   S      6.24994   3.60829   1.44573   0.00569   0.00049   0.00350
   S      4.69233   6.31784   1.44774   0.00336   0.00155   0.00325
   S     -0.00026   1.79581  10.71693   0.00023   0.00046   0.00055
   S     -1.56835   4.51385  10.71674   0.00048  -0.00008   0.00032
   S     -3.12176   7.21605  10.70497   0.00022   0.00017  -0.00000
   S      3.12501   1.79676  10.71705  -0.00014  -0.00017   0.00086
   S      1.56314   4.51121  10.71114  -0.00072  -0.00057  -0.00000
   S     -0.00487   7.22185  10.71672  -0.00027   0.00014   0.00064
   S      6.24804   1.80638  10.70763   0.00002  -0.00003  -0.00001
   S      4.69486   4.51582  10.71704   0.00025  -0.00017  -0.00121
   S      3.13305   7.22286  10.71691   0.00011   0.00041  -0.00117
   S      1.56299   0.89924   4.56329   0.00380   0.00187   0.00663
   S     -0.06471   3.56968   4.59761   0.04997   0.02756   0.04637
   S     -1.56181   6.31532   4.56305   0.00318   0.00333   0.00384
   S      4.68514   0.90176   4.55661  -0.00020  -0.00132  -0.00164
   S      3.19294   3.57016   4.59822   0.01437  -0.01642  -0.01675
   S      1.56454   6.39162   4.59760  -0.00582   0.03637  -0.02959
   S      7.81265   0.90297   4.55678  -0.00352  -0.00545   0.00024
   S      6.24994   3.61207   4.55660  -0.00520  -0.00053   0.00106
   S      4.69105   6.31719   4.56327   0.00222   0.00221  -0.01033
freq: 434.90 cm-1
PRIMCOORD161
     55   1
   Ni     1.56384   4.51074   5.57619  -0.01260   0.01557   0.00008
   Mo     0.00516   1.79433   3.00064   0.00085  -0.00360  -0.00150
   Mo    -1.56638   4.51841   3.00023  -0.00010  -0.00179  -0.00103
   Mo    -3.12139   7.21575   3.00890  -0.00276   0.00332  -0.00002
   Mo     3.12065   1.79512   3.00058  -0.00233   0.00767   0.00763
   Mo     1.56384   4.51072   3.02403  -0.00263   0.00327  -0.00001
   Mo    -0.00793   7.21773   3.00021  -0.00359   0.00477  -0.00631
   Mo     6.24888   1.80581   3.00563  -0.00047   0.00069   0.00004
   Mo     4.69403   4.52027   3.00057  -0.00870  -0.00337   0.00783
   Mo     3.13697   7.21877   3.00061   0.00685   0.00489  -0.00661
   Mo     1.56258   0.90457   9.15540  -0.00003   0.00019  -0.00005
   Mo    -0.01173   3.60062   9.16982   0.00027  -0.00036   0.00007
   Mo    -1.55765   6.31300   9.15500  -0.00022   0.00014   0.00007
   Mo     4.68445   0.90214   9.15562  -0.00033   0.00066  -0.00003
   Mo     3.13859   3.60162   9.17010   0.00015  -0.00026  -0.00038
   Mo     1.56430   6.33038   9.16981   0.00032  -0.00020   0.00029
   Mo     7.81237   0.90321   9.15602   0.00026   0.00014   0.00011
   Mo     6.24934   3.61261   9.15561  -0.00049  -0.00014  -0.00007
   Mo     4.68630   6.31501   9.15538  -0.00008   0.00001  -0.00001
   S     -0.00160   1.80798   7.60389  -0.00033  -0.00009   0.00084
   S     -1.55807   4.50636   7.60358   0.00035   0.00032  -0.00138
   S     -3.12173   7.21602   7.59858   0.00009  -0.00010  -0.00002
   S      3.12649   1.80932   7.60392   0.00053  -0.00024   0.00162
   S      1.56349   4.51099   7.64304  -0.00076   0.00101  -0.00003
   S      0.00674   7.21667   7.60357  -0.00002  -0.00064  -0.00178
   S      6.24834   1.80620   7.60043   0.00010  -0.00013   0.00002
   S      4.68472   4.50824   7.60391   0.00025  -0.00009   0.00088
   S      3.12184   7.21792   7.60387  -0.00007  -0.00017  -0.00030
   S      1.56306   0.89780   1.44776  -0.00104  -0.00295   0.00247
   S      0.01534   3.61542   1.46569  -0.00010   0.00242  -0.00146
   S     -1.56299   6.31599   1.44722   0.00336  -0.00121  -0.00320
   S      4.68840   0.90363   1.44573   0.00363  -0.00620  -0.00105
   S      3.11286   3.61638   1.46586   0.00602  -0.00263   0.00868
   S      1.56494   6.29940   1.46568  -0.00138  -0.00540  -0.00711
   S      7.80974   0.90463   1.44613  -0.00073  -0.00264   0.00546
   S      6.24994   3.60829   1.44573   0.00463  -0.00050  -0.00438
   S      4.69233   6.31784   1.44774  -0.00031   0.00177   0.00057
   S     -0.00026   1.79581  10.71693  -0.00019   0.00007  -0.00099
   S     -1.56835   4.51385  10.71674   0.00016   0.00019   0.00119
   S     -3.12176   7.21605  10.70497   0.00016  -0.00020   0.00000
   S      3.12501   1.79676  10.71705   0.00026  -0.00041  -0.00071
   S      1.56314   4.51121  10.71114  -0.00059   0.00070   0.00004
   S     -0.00487   7.22185  10.71672   0.00014  -0.00045   0.00107
   S      6.24804   1.80638  10.70763   0.00002   0.00002  -0.00001
   S      4.69486   4.51582  10.71704   0.00042   0.00013  -0.00003
   S      3.13305   7.22286  10.71691  -0.00031  -0.00022  -0.00043
   S      1.56299   0.89924   4.56329   0.00306  -0.00247  -0.00792
   S     -0.06471   3.56968   4.59761   0.00402   0.01096   0.00720
   S     -1.56181   6.31532   4.56305   0.00160  -0.00293   0.00988
   S      4.68514   0.90176   4.55661  -0.00352   0.00577  -0.00004
   S      3.19294   3.57016   4.59822   0.04818  -0.02474  -0.04387
   S      1.56454   6.39162   4.59760  -0.00477  -0.04479   0.03630
   S      7.81265   0.90297   4.55678   0.00053   0.00254   0.00097
   S      6.24994   3.61207   4.55660  -0.00424   0.00068  -0.00117
   S      4.69105   6.31719   4.56327   0.00291  -0.00388  -0.00154
freq: 452.44 cm-1
PRIMCOORD162
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00002  -0.00001   0.01899
   Mo     0.00516   1.79433   3.00064   0.00198   0.00552  -0.00377
   Mo    -1.56638   4.51841   3.00023   0.00571  -0.00097  -0.00371
   Mo    -3.12139   7.21575   3.00890  -0.00001  -0.00000  -0.00663
   Mo     3.12065   1.79512   3.00058  -0.00193   0.00546  -0.00371
   Mo     1.56384   4.51072   3.02403   0.00005  -0.00002  -0.01342
   Mo    -0.00793   7.21773   3.00021   0.00375  -0.00445  -0.00369
   Mo     6.24888   1.80581   3.00563  -0.00004   0.00003  -0.00617
   Mo     4.69403   4.52027   3.00057  -0.00569  -0.00102  -0.00372
   Mo     3.13697   7.21877   3.00061  -0.00381  -0.00449  -0.00375
   Mo     1.56258   0.90457   9.15540   0.00002   0.00033   0.00020
   Mo    -0.01173   3.60062   9.16982   0.00054   0.00032  -0.00023
   Mo    -1.55765   6.31300   9.15500   0.00026  -0.00013   0.00023
   Mo     4.68445   0.90214   9.15562  -0.00004  -0.00005   0.00015
   Mo     3.13859   3.60162   9.17010  -0.00051   0.00030  -0.00026
   Mo     1.56430   6.33038   9.16981   0.00000  -0.00058  -0.00024
   Mo     7.81237   0.90321   9.15602   0.00006  -0.00005   0.00015
   Mo     6.24934   3.61261   9.15561   0.00001   0.00007   0.00014
   Mo     4.68630   6.31501   9.15538  -0.00025  -0.00014   0.00020
   S     -0.00160   1.80798   7.60389  -0.00042  -0.00075  -0.00023
   S     -1.55807   4.50636   7.60358  -0.00086   0.00006  -0.00014
   S     -3.12173   7.21602   7.59858  -0.00005  -0.00009  -0.00146
   S      3.12649   1.80932   7.60392   0.00027  -0.00076  -0.00012
   S      1.56349   4.51099   7.64304  -0.00002  -0.00005   0.00178
   S      0.00674   7.21667   7.60357  -0.00039   0.00069  -0.00010
   S      6.24834   1.80620   7.60043  -0.00001   0.00002  -0.00121
   S      4.68472   4.50824   7.60391   0.00087   0.00008  -0.00011
   S      3.12184   7.21792   7.60387   0.00039   0.00070  -0.00019
   S      1.56306   0.89780   1.44776  -0.00005  -0.00290   0.01256
   S      0.01534   3.61542   1.46569  -0.00047  -0.00022   0.02501
   S     -1.56299   6.31599   1.44722  -0.00240   0.00135   0.01264
   S      4.68840   0.90363   1.44573   0.00071   0.00042   0.00760
   S      3.11286   3.61638   1.46586   0.00038  -0.00013   0.02500
   S      1.56494   6.29940   1.46568   0.00003   0.00049   0.02507
   S      7.80974   0.90463   1.44613  -0.00070   0.00038   0.00744
   S      6.24994   3.60829   1.44573  -0.00006  -0.00083   0.00762
   S      4.69233   6.31784   1.44774   0.00248   0.00143   0.01261
   S     -0.00026   1.79581  10.71693  -0.00021  -0.00030  -0.00015
   S     -1.56835   4.51385  10.71674  -0.00037  -0.00002  -0.00021
   S     -3.12176   7.21605  10.70497   0.00005  -0.00010   0.00021
   S      3.12501   1.79676  10.71705   0.00018  -0.00031  -0.00017
   S      1.56314   4.51121  10.71114  -0.00006  -0.00004  -0.00147
   S     -0.00487   7.22185  10.71672  -0.00014   0.00030  -0.00024
   S      6.24804   1.80638  10.70763  -0.00003   0.00004  -0.00010
   S      4.69486   4.51582  10.71704   0.00038  -0.00002  -0.00017
   S      3.13305   7.22286  10.71691   0.00011   0.00033  -0.00018
   S      1.56299   0.89924   4.56329   0.00003  -0.00226   0.00583
   S     -0.06471   3.56968   4.59761  -0.03324  -0.01930  -0.02338
   S     -1.56181   6.31532   4.56305  -0.00185   0.00101   0.00564
   S      4.68514   0.90176   4.55661  -0.00032  -0.00024   0.01030
   S      3.19294   3.57016   4.59822   0.03315  -0.01912  -0.02342
   S      1.56454   6.39162   4.59760   0.00010   0.03861  -0.02351
   S      7.81265   0.90297   4.55678   0.00034  -0.00024   0.01068
   S      6.24994   3.61207   4.55660  -0.00002   0.00039   0.01030
   S      4.69105   6.31719   4.56327   0.00194   0.00100   0.00577
freq: 465.14 cm-1
PRIMCOORD163
     55   1
   Ni     1.56384   4.51074   5.57619   0.00000  -0.00001  -0.00375
   Mo     0.00516   1.79433   3.00064   0.00064   0.00072   0.00584
   Mo    -1.56638   4.51841   3.00023   0.00095   0.00019   0.00584
   Mo    -3.12139   7.21575   3.00890  -0.00000   0.00000   0.00581
   Mo     3.12065   1.79512   3.00058  -0.00063   0.00073   0.00584
   Mo     1.56384   4.51072   3.02403   0.00001  -0.00000   0.00354
   Mo    -0.00793   7.21773   3.00021   0.00031  -0.00092   0.00585
   Mo     6.24888   1.80581   3.00563  -0.00001   0.00001   0.00611
   Mo     4.69403   4.52027   3.00057  -0.00095   0.00019   0.00584
   Mo     3.13697   7.21877   3.00061  -0.00031  -0.00092   0.00584
   Mo     1.56258   0.90457   9.15540   0.00002   0.00026   0.01272
   Mo    -0.01173   3.60062   9.16982   0.00330   0.00193   0.00908
   Mo    -1.55765   6.31300   9.15500   0.00023  -0.00013   0.01270
   Mo     4.68445   0.90214   9.15562  -0.00035  -0.00021   0.01285
   Mo     3.13859   3.60162   9.17010  -0.00331   0.00190   0.00906
   Mo     1.56430   6.33038   9.16981  -0.00002  -0.00381   0.00908
   Mo     7.81237   0.90321   9.15602   0.00035  -0.00020   0.01287
   Mo     6.24934   3.61261   9.15561  -0.00000   0.00041   0.01284
   Mo     4.68630   6.31501   9.15538  -0.00021  -0.00014   0.01271
   S     -0.00160   1.80798   7.60389  -0.00073   0.00047  -0.01738
   S     -1.55807   4.50636   7.60358   0.00003  -0.00081  -0.01725
   S     -3.12173   7.21602   7.59858  -0.00004  -0.00001  -0.01942
   S      3.12649   1.80932   7.60392   0.00062   0.00047  -0.01726
   S      1.56349   4.51099   7.64304   0.00001  -0.00002   0.02287
   S      0.00674   7.21667   7.60357   0.00074   0.00037  -0.01724
   S      6.24834   1.80620   7.60043  -0.00002   0.00002  -0.01994
   S      4.68472   4.50824   7.60391  -0.00008  -0.00078  -0.01726
   S      3.12184   7.21792   7.60387  -0.00078   0.00038  -0.01737
   S      1.56306   0.89780   1.44776   0.00001  -0.00024  -0.00782
   S      0.01534   3.61542   1.46569  -0.00073  -0.00040  -0.00644
   S     -1.56299   6.31599   1.44722  -0.00017   0.00009  -0.00782
   S      4.68840   0.90363   1.44573   0.00031   0.00017  -0.00931
   S      3.11286   3.61638   1.46586   0.00075  -0.00040  -0.00641
   S      1.56494   6.29940   1.46568   0.00001   0.00080  -0.00643
   S      7.80974   0.90463   1.44613  -0.00026   0.00014  -0.00934
   S      6.24994   3.60829   1.44573  -0.00001  -0.00035  -0.00930
   S      4.69233   6.31784   1.44774   0.00021   0.00010  -0.00780
   S     -0.00026   1.79581  10.71693  -0.00089  -0.00095  -0.01896
   S     -1.56835   4.51385  10.71674  -0.00122  -0.00035  -0.01899
   S     -3.12176   7.21605  10.70497   0.00004  -0.00004  -0.01935
   S      3.12501   1.79676  10.71705   0.00093  -0.00094  -0.01900
   S      1.56314   4.51121  10.71114   0.00002  -0.00003  -0.02637
   S     -0.00487   7.22185  10.71672  -0.00030   0.00122  -0.01900
   S      6.24804   1.80638  10.70763   0.00002  -0.00001  -0.01912
   S      4.69486   4.51582  10.71704   0.00128  -0.00034  -0.01899
   S      3.13305   7.22286  10.71691   0.00036   0.00124  -0.01897
   S      1.56299   0.89924   4.56329  -0.00002  -0.00057  -0.00904
   S     -0.06471   3.56968   4.59761  -0.00893  -0.00511  -0.01127
   S     -1.56181   6.31532   4.56305  -0.00049   0.00027  -0.00904
   S      4.68514   0.90176   4.55661   0.00027   0.00015  -0.00818
   S      3.19294   3.57016   4.59822   0.00888  -0.00511  -0.01127
   S      1.56454   6.39162   4.59760  -0.00002   0.01033  -0.01129
   S      7.81265   0.90297   4.55678  -0.00029   0.00016  -0.00813
   S      6.24994   3.61207   4.55660  -0.00001  -0.00030  -0.00818
   S      4.69105   6.31719   4.56327   0.00047   0.00027  -0.00905
freq: 468.12 cm-1
PRIMCOORD164
     55   1
   Ni     1.56384   4.51074   5.57619  -0.00001   0.00001  -0.01430
   Mo     0.00516   1.79433   3.00064  -0.00090  -0.00103  -0.01166
   Mo    -1.56638   4.51841   3.00023  -0.00136  -0.00030  -0.01166
   Mo    -3.12139   7.21575   3.00890   0.00002  -0.00001  -0.01186
   Mo     3.12065   1.79512   3.00058   0.00091  -0.00102  -0.01164
   Mo     1.56384   4.51072   3.02403  -0.00000  -0.00000  -0.00372
   Mo    -0.00793   7.21773   3.00021  -0.00045   0.00133  -0.01166
   Mo     6.24888   1.80581   3.00563   0.00001  -0.00000  -0.01225
   Mo     4.69403   4.52027   3.00057   0.00134  -0.00030  -0.01164
   Mo     3.13697   7.21877   3.00061   0.00045   0.00131  -0.01166
   Mo     1.56258   0.90457   9.15540   0.00000   0.00011   0.00570
   Mo    -0.01173   3.60062   9.16982   0.00216   0.00126   0.00345
   Mo    -1.55765   6.31300   9.15500   0.00010  -0.00006   0.00569
   Mo     4.68445   0.90214   9.15562  -0.00023  -0.00012   0.00569
   Mo     3.13859   3.60162   9.17010  -0.00217   0.00123   0.00344
   Mo     1.56430   6.33038   9.16981  -0.00001  -0.00250   0.00345
   Mo     7.81237   0.90321   9.15602   0.00022  -0.00013   0.00569
   Mo     6.24934   3.61261   9.15561  -0.00001   0.00025   0.00569
   Mo     4.68630   6.31501   9.15538  -0.00010  -0.00006   0.00569
   S     -0.00160   1.80798   7.60389  -0.00042   0.00063  -0.00747
   S     -1.55807   4.50636   7.60358   0.00035  -0.00068  -0.00746
   S     -3.12173   7.21602   7.59858  -0.00002   0.00001  -0.00849
   S      3.12649   1.80932   7.60392   0.00042   0.00066  -0.00744
   S      1.56349   4.51099   7.64304   0.00000  -0.00002   0.02081
   S      0.00674   7.21667   7.60357   0.00073   0.00004  -0.00746
   S      6.24834   1.80620   7.60043  -0.00001   0.00001  -0.00869
   S      4.68472   4.50824   7.60391  -0.00036  -0.00067  -0.00746
   S      3.12184   7.21792   7.60387  -0.00073   0.00006  -0.00748
   S      1.56306   0.89780   1.44776  -0.00004   0.00033   0.01634
   S      0.01534   3.61542   1.46569  -0.00031  -0.00016   0.01259
   S     -1.56299   6.31599   1.44722   0.00021  -0.00011   0.01634
   S      4.68840   0.90363   1.44573  -0.00055  -0.00031   0.01852
   S      3.11286   3.61638   1.46586   0.00028  -0.00016   0.01260
   S      1.56494   6.29940   1.46568  -0.00001   0.00032   0.01257
   S      7.80974   0.90463   1.44613   0.00046  -0.00026   0.01856
   S      6.24994   3.60829   1.44573  -0.00000   0.00063   0.01852
   S      4.69233   6.31784   1.44774  -0.00030  -0.00012   0.01631
   S     -0.00026   1.79581  10.71693  -0.00040  -0.00058  -0.00880
   S     -1.56835   4.51385  10.71674  -0.00067  -0.00008  -0.00880
   S     -3.12176   7.21605  10.70497   0.00001   0.00000  -0.00911
   S      3.12501   1.79676  10.71705   0.00043  -0.00056  -0.00883
   S      1.56314   4.51121  10.71114   0.00000  -0.00002  -0.01411
   S     -0.00487   7.22185  10.71672  -0.00029   0.00063  -0.00880
   S      6.24804   1.80638  10.70763   0.00000   0.00001  -0.00888
   S      4.69486   4.51582  10.71704   0.00070  -0.00008  -0.00881
   S      3.13305   7.22286  10.71691   0.00032   0.00063  -0.00880
   S      1.56299   0.89924   4.56329   0.00000   0.00071   0.01863
   S     -0.06471   3.56968   4.59761   0.01704   0.00984   0.02061
   S     -1.56181   6.31532   4.56305   0.00061  -0.00035   0.01865
   S      4.68514   0.90176   4.55661  -0.00050  -0.00030   0.01719
   S      3.19294   3.57016   4.59822  -0.01693   0.00979   0.02052
   S      1.56454   6.39162   4.59760   0.00002  -0.01971   0.02063
   S      7.81265   0.90297   4.55678   0.00054  -0.00030   0.01720
   S      6.24994   3.61207   4.55660   0.00002   0.00059   0.01719
   S      4.69105   6.31719   4.56327  -0.00059  -0.00034   0.01865
freq: 503.26 cm-1
PRIMCOORD165
     55   1
   Ni     1.56384   4.51074   5.57619   0.00000   0.00000   0.01988
   Mo     0.00516   1.79433   3.00064  -0.00036  -0.00053  -0.00109
   Mo    -1.56638   4.51841   3.00023  -0.00064  -0.00004  -0.00110
   Mo    -3.12139   7.21575   3.00890   0.00000  -0.00000  -0.00084
   Mo     3.12065   1.79512   3.00058   0.00035  -0.00054  -0.00110
   Mo     1.56384   4.51072   3.02403  -0.00001   0.00000  -0.00241
   Mo    -0.00793   7.21773   3.00021  -0.00029   0.00057  -0.00110
   Mo     6.24888   1.80581   3.00563   0.00001  -0.00001  -0.00087
   Mo     4.69403   4.52027   3.00057   0.00065  -0.00004  -0.00110
   Mo     3.13697   7.21877   3.00061   0.00029   0.00058  -0.00109
   Mo     1.56258   0.90457   9.15540  -0.00001  -0.00052   0.00327
   Mo    -0.01173   3.60062   9.16982  -0.00524  -0.00305   0.00899
   Mo    -1.55765   6.31300   9.15500  -0.00045   0.00025   0.00328
   Mo     4.68445   0.90214   9.15562   0.00041   0.00023   0.00350
   Mo     3.13859   3.60162   9.17010   0.00524  -0.00302   0.00902
   Mo     1.56430   6.33038   9.16981   0.00002   0.00605   0.00899
   Mo     7.81237   0.90321   9.15602  -0.00042   0.00024   0.00347
   Mo     6.24934   3.61261   9.15561   0.00001  -0.00047   0.00350
   Mo     4.68630   6.31501   9.15538   0.00044   0.00025   0.00328
   S     -0.00160   1.80798   7.60389   0.00127  -0.00028  -0.00770
   S     -1.55807   4.50636   7.60358   0.00036   0.00125  -0.00779
   S     -3.12173   7.21602   7.59858   0.00000   0.00003  -0.00432
   S      3.12649   1.80932   7.60392  -0.00124  -0.00029  -0.00780
   S      1.56349   4.51099   7.64304  -0.00004   0.00004  -0.09113
   S      0.00674   7.21667   7.60357  -0.00093  -0.00093  -0.00780
   S      6.24834   1.80620   7.60043   0.00000  -0.00001  -0.00447
   S      4.68472   4.50824   7.60391  -0.00038   0.00124  -0.00779
   S      3.12184   7.21792   7.60387   0.00089  -0.00094  -0.00770
   S      1.56306   0.89780   1.44776  -0.00001   0.00010   0.00140
   S      0.01534   3.61542   1.46569   0.00096   0.00052   0.00120
   S     -1.56299   6.31599   1.44722   0.00007  -0.00003   0.00142
   S      4.68840   0.90363   1.44573  -0.00010  -0.00005   0.00179
   S      3.11286   3.61638   1.46586  -0.00096   0.00052   0.00115
   S      1.56494   6.29940   1.46568  -0.00000  -0.00105   0.00119
   S      7.80974   0.90463   1.44613   0.00008  -0.00005   0.00180
   S      6.24994   3.60829   1.44573   0.00001   0.00011   0.00179
   S      4.69233   6.31784   1.44774  -0.00009  -0.00003   0.00140
   S     -0.00026   1.79581  10.71693   0.00077   0.00134  -0.00536
   S     -1.56835   4.51385  10.71674   0.00151  -0.00002  -0.00537
   S     -3.12176   7.21605  10.70497  -0.00001   0.00002  -0.00478
   S      3.12501   1.79676  10.71705  -0.00074   0.00132  -0.00535
   S      1.56314   4.51121  10.71114   0.00003   0.00001   0.00675
   S     -0.00487   7.22185  10.71672   0.00076  -0.00129  -0.00537
   S      6.24804   1.80638  10.70763   0.00002  -0.00002  -0.00488
   S      4.69486   4.51582  10.71704  -0.00151  -0.00002  -0.00536
   S      3.13305   7.22286  10.71691  -0.00076  -0.00134  -0.00536
   S      1.56299   0.89924   4.56329   0.00001   0.00045   0.00115
   S     -0.06471   3.56968   4.59761   0.00363   0.00207   0.00534
   S     -1.56181   6.31532   4.56305   0.00037  -0.00020   0.00116
   S      4.68514   0.90176   4.55661   0.00003   0.00004   0.00102
   S      3.19294   3.57016   4.59822  -0.00364   0.00208   0.00540
   S      1.56454   6.39162   4.59760   0.00001  -0.00422   0.00536
   S      7.81265   0.90297   4.55678  -0.00003   0.00002   0.00098
   S      6.24994   3.61207   4.55660  -0.00001  -0.00005   0.00102
   S      4.69105   6.31719   4.56327  -0.00038  -0.00020   0.00116


==> anc/ModeVectorsAXSF/pristine.axsf <==
ANIMSTEPS  18
CRYSTAL
PRIMVEC
    3.122271328    0.000958288    0.000000009
   -1.560300767    2.704448316   -0.000000019
    0.000000031   -0.000000062   12.074627307
freq: -0.00 cm-1
PRIMCOORD  1
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00230  -0.00218  -0.04070
   Mo     1.56152   0.90206   9.05597  -0.00230  -0.00218  -0.04070
   S      0.00024   1.80347   7.50159  -0.00230  -0.00218  -0.04070
   S      1.56173   0.90194   1.46427  -0.00230  -0.00218  -0.04070
   S      0.00024   1.80347  10.61035  -0.00230  -0.00218  -0.04070
   S      1.56173   0.90194   4.57304  -0.00230  -0.00218  -0.04070
freq: -0.00 cm-1
PRIMCOORD  2
      6   1
   Mo     0.00045   1.80335   3.01866   0.01703  -0.03709   0.00102
   Mo     1.56152   0.90206   9.05597   0.01703  -0.03709   0.00102
   S      0.00024   1.80347   7.50159   0.01703  -0.03709   0.00102
   S      1.56173   0.90194   1.46427   0.01703  -0.03709   0.00102
   S      0.00024   1.80347  10.61035   0.01703  -0.03709   0.00102
   S      1.56173   0.90194   4.57304   0.01703  -0.03709   0.00102
freq: 0.00 cm-1
PRIMCOORD  3
      6   1
   Mo     0.00045   1.80335   3.01866   0.03703   0.01692  -0.00300
   Mo     1.56152   0.90206   9.05597   0.03703   0.01692  -0.00300
   S      0.00024   1.80347   7.50159   0.03703   0.01692  -0.00300
   S      1.56173   0.90194   1.46427   0.03703   0.01692  -0.00300
   S      0.00024   1.80347  10.61035   0.03703   0.01692  -0.00300
   S      1.56173   0.90194   4.57304   0.03703   0.01692  -0.00300
freq: 30.88 cm-1
PRIMCOORD  4
      6   1
   Mo     0.00045   1.80335   3.01866  -0.03410   0.02272   0.00107
   Mo     1.56152   0.90206   9.05597   0.03410  -0.02272  -0.00107
   S      0.00024   1.80347   7.50159   0.03392  -0.02259  -0.00108
   S      1.56173   0.90194   1.46427  -0.03388   0.02257   0.00103
   S      0.00024   1.80347  10.61035   0.03388  -0.02257  -0.00103
   S      1.56173   0.90194   4.57304  -0.03392   0.02259   0.00108
freq: 31.89 cm-1
PRIMCOORD  5
      6   1
   Mo     0.00045   1.80335   3.01866  -0.02273  -0.03410  -0.00054
   Mo     1.56152   0.90206   9.05597   0.02273   0.03410   0.00054
   S      0.00024   1.80347   7.50159   0.02258   0.03388   0.00053
   S      1.56173   0.90194   1.46427  -0.02260  -0.03391  -0.00053
   S      0.00024   1.80347  10.61035   0.02260   0.03391   0.00053
   S      1.56173   0.90194   4.57304  -0.02258  -0.03388  -0.00053
freq: 55.74 cm-1
PRIMCOORD  6
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00059   0.00105  -0.04124
   Mo     1.56152   0.90206   9.05597   0.00059  -0.00105   0.04124
   S      0.00024   1.80347   7.50159   0.00060  -0.00101   0.04060
   S      1.56173   0.90194   1.46427  -0.00058   0.00103  -0.04059
   S      0.00024   1.80347  10.61035   0.00058  -0.00103   0.04059
   S      1.56173   0.90194   4.57304  -0.00060   0.00101  -0.04060
freq: 288.04 cm-1
PRIMCOORD  7
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00000  -0.00001  -0.00001
   Mo     1.56152   0.90206   9.05597  -0.00000  -0.00001  -0.00001
   S      0.00024   1.80347   7.50159   0.01619   0.04732   0.00000
   S      1.56173   0.90194   1.46427  -0.01618  -0.04729   0.00002
   S      0.00024   1.80347  10.61035  -0.01618  -0.04729   0.00002
   S      1.56173   0.90194   4.57304   0.01619   0.04732   0.00000
freq: 288.20 cm-1
PRIMCOORD  8
      6   1
   Mo     0.00045   1.80335   3.01866   0.00000  -0.00000   0.00004
   Mo     1.56152   0.90206   9.05597   0.00000  -0.00000   0.00004
   S      0.00024   1.80347   7.50159   0.04731  -0.01618  -0.00006
   S      1.56173   0.90194   1.46427  -0.04731   0.01619  -0.00005
   S      0.00024   1.80347  10.61035  -0.04731   0.01619  -0.00005
   S      1.56173   0.90194   4.57304   0.04731  -0.01618  -0.00006
freq: 290.65 cm-1
PRIMCOORD  9
      6   1
   Mo     0.00045   1.80335   3.01866   0.00002  -0.00001  -0.00003
   Mo     1.56152   0.90206   9.05597  -0.00002   0.00001   0.00003
   S      0.00024   1.80347   7.50159   0.03601  -0.03471  -0.00004
   S      1.56173   0.90194   1.46427   0.03598  -0.03470   0.00005
   S      0.00024   1.80347  10.61035  -0.03598   0.03470  -0.00005
   S      1.56173   0.90194   4.57304  -0.03601   0.03471   0.00004
freq: 290.69 cm-1
PRIMCOORD 10
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00000  -0.00002  -0.00000
   Mo     1.56152   0.90206   9.05597   0.00000   0.00002   0.00000
   S      0.00024   1.80347   7.50159   0.03471   0.03599  -0.00002
   S      1.56173   0.90194   1.46427   0.03470   0.03600   0.00002
   S      0.00024   1.80347  10.61035  -0.03470  -0.03600  -0.00002
   S      1.56173   0.90194   4.57304  -0.03471  -0.03599   0.00002
freq: 388.97 cm-1
PRIMCOORD 11
      6   1
   Mo     0.00045   1.80335   3.01866  -0.01511  -0.02599  -0.00002
   Mo     1.56152   0.90206   9.05597   0.01511   0.02599   0.00002
   S      0.00024   1.80347   7.50159  -0.02275  -0.03914   0.00000
   S      1.56173   0.90194   1.46427   0.02274   0.03911   0.00001
   S      0.00024   1.80347  10.61035  -0.02274  -0.03911  -0.00001
   S      1.56173   0.90194   4.57304   0.02275   0.03914  -0.00000
freq: 389.46 cm-1
PRIMCOORD 12
      6   1
   Mo     0.00045   1.80335   3.01866   0.02599  -0.01511  -0.00001
   Mo     1.56152   0.90206   9.05597  -0.02599   0.01511   0.00001
   S      0.00024   1.80347   7.50159   0.03909  -0.02273  -0.00011
   S      1.56173   0.90194   1.46427  -0.03915   0.02276  -0.00010
   S      0.00024   1.80347  10.61035   0.03915  -0.02276   0.00010
   S      1.56173   0.90194   4.57304  -0.03909   0.02273   0.00011
freq: 389.81 cm-1
PRIMCOORD 13
      6   1
   Mo     0.00045   1.80335   3.01866  -0.02434  -0.01791   0.00003
   Mo     1.56152   0.90206   9.05597  -0.02434  -0.01791   0.00003
   S      0.00024   1.80347   7.50159   0.03640   0.02678  -0.00011
   S      1.56173   0.90194   1.46427   0.03641   0.02682   0.00002
   S      0.00024   1.80347  10.61035   0.03641   0.02682   0.00002
   S      1.56173   0.90194   4.57304   0.03640   0.02678  -0.00011
freq: 390.07 cm-1
PRIMCOORD 14
      6   1
   Mo     0.00045   1.80335   3.01866   0.01791  -0.02434   0.00002
   Mo     1.56152   0.90206   9.05597   0.01791  -0.02434   0.00002
   S      0.00024   1.80347   7.50159  -0.02680   0.03640   0.00014
   S      1.56173   0.90194   1.46427  -0.02679   0.03642  -0.00019
   S      0.00024   1.80347  10.61035  -0.02679   0.03642  -0.00019
   S      1.56173   0.90194   4.57304  -0.02680   0.03640   0.00014
freq: 408.96 cm-1
PRIMCOORD 15
      6   1
   Mo     0.00045   1.80335   3.01866   0.00007  -0.00004   0.00000
   Mo     1.56152   0.90206   9.05597   0.00007  -0.00004   0.00000
   S      0.00024   1.80347   7.50159  -0.00010   0.00006  -0.05000
   S      1.56173   0.90194   1.46427  -0.00010   0.00007   0.05000
   S      0.00024   1.80347  10.61035  -0.00010   0.00007   0.05000
   S      1.56173   0.90194   4.57304  -0.00010   0.00006  -0.05000
freq: 413.15 cm-1
PRIMCOORD 16
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00003   0.00001  -0.00001
   Mo     1.56152   0.90206   9.05597   0.00003  -0.00001   0.00001
   S      0.00024   1.80347   7.50159  -0.00007   0.00004  -0.05001
   S      1.56173   0.90194   1.46427   0.00008  -0.00004  -0.04999
   S      0.00024   1.80347  10.61035  -0.00008   0.00004   0.04999
   S      1.56173   0.90194   4.57304   0.00007  -0.00004   0.05001
freq: 471.33 cm-1
PRIMCOORD 17
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00001  -0.00003  -0.03022
   Mo     1.56152   0.90206   9.05597  -0.00001  -0.00003  -0.03022
   S      0.00024   1.80347   7.50159   0.00009   0.00000   0.04520
   S      1.56173   0.90194   1.46427  -0.00005   0.00009   0.04521
   S      0.00024   1.80347  10.61035  -0.00005   0.00009   0.04521
   S      1.56173   0.90194   4.57304   0.00009   0.00000   0.04520
freq: 474.89 cm-1
PRIMCOORD 18
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00000   0.00001  -0.02983
   Mo     1.56152   0.90206   9.05597   0.00000  -0.00001   0.02983
   S      0.00024   1.80347   7.50159  -0.00007   0.00005  -0.04531
   S      1.56173   0.90194   1.46427  -0.00006   0.00002   0.04536
   S      0.00024   1.80347  10.61035   0.00006  -0.00002  -0.04536
   S      1.56173   0.90194   4.57304   0.00007  -0.00005   0.04531


==> anc/xsfFiles/1x1.MoSubst.xsf <==
CRYSTAL
PRIMVEC
     3.3016057315   -0.0000462188    0.0000000000
    -1.6508391805    2.8592556660    0.0000000000
     0.0000000000    0.0000000000   11.2964911536
PRIMCOORD
 6 1
 Mo     -0.0002418246     1.9062811784     2.8241238100     -0.0000015700     0.0000009100     0.0000000000
 Ni      1.6512897387     0.9527667263     8.4723714300      0.0000005900    -0.0000003400     0.0000000000
  S      0.0001193640     1.9060723521     7.3146478786      0.0000024200    -0.0000013900    -0.0000183500
  S      1.6505096291     0.9532174039     1.2984440039     -0.0000019200     0.0000011100    -0.0000035300
  S      0.0001193640     1.9060723521     9.6300949814      0.0000024200    -0.0000013900     0.0000183500
  S      1.6505096291     0.9532174039     4.3498036161     -0.0000019200     0.0000011100     0.0000035300


==> anc/xsfFiles/1x1.SSubst.xsf <==
CRYSTAL
PRIMVEC
     3.1904461876   -0.0081133290    0.0014069910
    -1.6022436917    2.7589529984   -0.0014069910
     0.0035828818   -0.0020674153   10.8222939326
PRIMCOORD
 6 1
 Mo     -0.0023559577     1.8352565238     3.1119279014      0.0000042300    -0.0000024400     0.0000370700
 Mo      1.5912622351     0.9151784751     7.8259725157     -0.0000153500     0.0000088600    -0.0000121800
 Ni      0.0014036470     1.8330857332     5.8796289278     -0.0000029300     0.0000017000    -0.0000733600
  S      1.5941062077     0.9135368407     1.5574506865     -0.0000359700     0.0000207600     0.0000507100
  S     -0.0018673537     1.8349741151     9.3458396744      0.0000628700    -0.0000363100    -0.0000858700
  S      1.5928057566     0.9142874595     4.7460793722     -0.0000128600     0.0000074300     0.0000836300


==> anc/xsfFiles/1x1.oIntercal.xsf <==
CRYSTAL
PRIMVEC
     3.1823021707    0.0006841977   -0.0007319324
    -1.5905528102    2.7562984043    0.0007319324
    -0.0027813432    0.0016070690   12.4850169313
PRIMCOORD
 7 1
 Mo      0.0006866114     1.8375946435     3.0680449719      0.0000061800    -0.0000035600     0.0000026200
 Mo      1.5882802816     0.9209959275     9.4169767261     -0.0000061800     0.0000035600    -0.0000026200
  S     -0.0033635500     1.8399341750     7.7664009278      0.0000137800    -0.0000080000    -0.0000003200
  S      1.5909900533     0.9194308914     1.5280374616      0.0000240800    -0.0000139200     0.0000007000
  S     -0.0020231603     1.8391596796    10.9569842364     -0.0000240800     0.0000139200    -0.0000007000
  S      1.5923304430     0.9186563960     4.7186207702     -0.0000137800     0.0000080000     0.0000003200
 Ni     -0.0013906145     0.0008038765     6.2425106285      0.0000000000     0.0000000000     0.0000000000


==> anc/xsfFiles/1x1.tIntercal.xsf <==
CRYSTAL
PRIMVEC
     3.2209982678    0.0013302723   -0.0002641219
    -1.6093427955    2.7901349925    0.0002641219
    -0.0010178355    0.0005862217   12.6178001115
PRIMCOORD
 7 1
 Mo      0.0004170233     1.8607377282     3.0829681751      0.0000027200    -0.0000015700    -0.0000122800
 Mo      1.6100976619     0.9313863369     9.5629192449     -0.0000096100     0.0000055400     0.0000547000
  S     -0.0005413987     1.8612912400     7.9426676112      0.0000025100    -0.0000014800     0.0000037400
  S      1.6114164056     0.9306248823     1.5378599498     -0.0000110500     0.0000063800     0.0000227700
  S     -0.0005185022     1.8612778938    11.0994005323     -0.0000109600     0.0000063400    -0.0000058600
  S      1.6108668987     0.9309420536     4.6431886932      0.0000171200    -0.0000098800    -0.0000378800
 Ni      1.6105157231     0.9311449044     6.7979462167      0.0000092600    -0.0000053300    -0.0000252000


==> anc/xsfFiles/2x2.MoSubst.xsf <==
CRYSTAL
PRIMVEC
     6.3994688656   -0.0001024009   -0.0000960009
    -3.1998240336    5.5420275392   -0.0001792016
    -0.0001792016   -0.0003264029   12.3260054696
PRIMCOORD
 24 1
 Ni      0.0000199052     1.8489047259     3.0833162604     -0.0000189000    -0.0000081600     0.0000121600
 Mo     -1.6070526948     4.6168645875     3.0835462226     -0.0000047600     0.0000001600     0.0000055400
 Mo      3.1988414770     1.8566620904     3.0836486409     -0.0000058100    -0.0000075500    -0.0000281800
 Mo      1.6051102447     4.6168291689     3.0834587675     -0.0000023300     0.0000033900     0.0000135700
 Mo      1.6002476517     0.9238318809     9.2463771194     -0.0000000100     0.0000037200     0.0000034600
 Mo     -0.0001302294     3.6952985791     9.2462834270      0.0000001100     0.0000037700     0.0000049100
 Mo      4.7993547627     0.9239533040     9.2463263740     -0.0000003500     0.0000038500     0.0000039300
 Mo      3.1996995131     3.6950077281     9.2462441018      0.0000001600     0.0000042500     0.0000018700
  S      0.0002638664     1.8474781800     7.6911097455      0.0000008600     0.0000119000    -0.0000001600
  S     -1.5994005989     4.6189455273     7.6899420281      0.0000042800     0.0000118700     0.0000007500
  S      3.1997299585     1.8469897920     7.6899777579      0.0000039200     0.0000107700    -0.0000002400
  S      1.5992601775     4.6189187549     7.6898423735      0.0000005300     0.0000126000     0.0000015200
  S      1.5932170226     0.9290513106     1.5680170964      0.0000111700    -0.0000075900    -0.0000082300
  S      0.0000296429     3.6789746280     1.5723674926      0.0000120900     0.0000066400     0.0000061400
  S      4.8144111271     0.9335142039     1.5723625672     -0.0000052400     0.0000091700     0.0000111100
  S      3.1974628827     3.6974718178     1.5246636246     -0.0000059000    -0.0000074900    -0.0000004800
  S      0.0003127050     1.8476450591    10.8016273662     -0.0000020400    -0.0000049700     0.0000069800
  S     -1.5993453089     4.6191173479    10.8026186352     -0.0000006300    -0.0000071100     0.0000059100
  S      3.1997844390     1.8471506891    10.8026654465      0.0000002400    -0.0000037500     0.0000048600
  S      1.5993040751     4.6190870486    10.8026125970      0.0000002500    -0.0000044900     0.0000080900
  S      1.5932201878     0.9291899253     4.5992658228      0.0000019400    -0.0000086800    -0.0000087800
  S      0.0001385790     3.6791620693     4.5946950569     -0.0000029700     0.0000022900    -0.0000161200
  S      4.8144768015     0.9337409928     4.5947351205      0.0000179700    -0.0000180100    -0.0000167500
  S      3.1974853824     3.6976376142     4.6423841709     -0.0000046000    -0.0000066000    -0.0000118700


==> anc/xsfFiles/2x2.SSubst.xsf <==
CRYSTAL
PRIMVEC
     6.3509950236   -0.0001714772    0.0002476893
    -3.1756499360    5.5000997105    0.0001524242
     0.0004445705    0.0005525377   12.2569876378
PRIMCOORD
 24 1
 Mo      0.0001795792     1.8336656476     3.0973273682      0.0000020900     0.0000046700    -0.0000086000
 Mo     -1.5893179016     4.5827591295     3.1200083104      0.0000023000     0.0000046100     0.0000005200
 Mo      3.1756851184     1.8355902231     3.1199786081      0.0000022700     0.0000045800     0.0000009900
 Mo      1.5895499778     4.5826649491     3.1200990083      0.0000022000     0.0000046200     0.0000006100
 Mo      1.5849275456     0.9209691409     9.1656935205     -0.0000007100    -0.0000054100     0.0000043000
 Mo      0.0011615068     3.6641121960     9.1657084176     -0.0000025300    -0.0000026600     0.0000059000
 Mo      4.7685155903     0.9208648611     9.1656643958     -0.0000033700    -0.0000048400     0.0000058100
 Mo      3.1766432527     3.6685686371     9.1658051566     -0.0000020800    -0.0000046900    -0.0000064900
 Ni      0.0015501665     1.8356043477     7.3815882913     -0.0000036200    -0.0000093000    -0.0000003900
  S     -1.5965184988     4.5797225636     7.6089448958      0.0000017300    -0.0000044400    -0.0000062400
  S      3.1767330194     1.8468010316     7.6089387303     -0.0000018600    -0.0000109900    -0.0000065300
  S      1.5989252617     4.5795833174     7.6089098875     -0.0000075600    -0.0000032300    -0.0000057900
  S      1.5934146977     0.9139224932     1.5477003956      0.0000047700     0.0000013900    -0.0000064600
  S      0.0001506363     3.6733801362     1.5478120214      0.0000017100     0.0000066500    -0.0000068000
  S      4.7580476010     0.9138415203     1.5478130124     -0.0000016800     0.0000012000    -0.0000065100
  S      3.1756682976     3.6670867005     1.5538889804      0.0000018400     0.0000029000     0.0000006500
  S      0.0010797203     1.8353267701    10.6977002599     -0.0000008500    -0.0000022800     0.0000075600
  S     -1.5729732642     4.5931804594    10.7342692034     -0.0000091300    -0.0000066300     0.0000069000
  S      3.1767386006     1.8193384015    10.7342735491     -0.0000012300     0.0000047800     0.0000064200
  S      1.5752092144     4.5931460120    10.7343886877      0.0000053100    -0.0000058500     0.0000072300
  S      1.5733682521     0.9253514644     4.6770160138     -0.0000022700     0.0000086200     0.0000003800
  S      0.0000578383     3.6501324974     4.6771593508      0.0000026500     0.0000013900    -0.0000004500
  S      4.7778038851     0.9252102512     4.6770665337      0.0000074300     0.0000085600     0.0000005100
  S      3.1755411663     3.6669043170     4.6800012977      0.0000026000     0.0000063500     0.0000065000


==> anc/xsfFiles/2x2.oIntercal.xsf <==
CRYSTAL
PRIMVEC
     6.3867562394   -0.0003320675    0.0015262333
    -3.1936527140    5.5309352968   -0.0014879178
     0.0025479794   -0.0015453910   12.3681921758
PRIMCOORD
 25 1
 Ni      1.6017871600     2.7633013506     6.1858254796     -0.0000003800     0.0000003100    -0.0000004800
 Mo      0.0008873381     1.8406376564     3.0944095125     -0.0000007500     0.0000021500     0.0000015200
 Mo     -1.5928433237     4.6078468164     3.0876217424     -0.0000047600     0.0000025800     0.0000116000
 Mo      3.2008749580     1.8401855649     3.0949204012     -0.0000008400     0.0000004000     0.0000002900
 Mo      1.6004953946     4.6112312410     3.0944228860     -0.0000022900    -0.0000002500     0.0000023800
 Mo      1.6038384965     0.9151258324     9.2778053497      0.0000023500     0.0000004400    -0.0000018800
 Mo      0.0034598787     3.6861718731     9.2773099373      0.0000007100    -0.0000003800    -0.0000002400
 Mo      4.7971714845     0.9185140083     9.2845075830      0.0000048700    -0.0000028700    -0.0000118600
 Mo      3.2034447462     3.6857187530     9.2778219633      0.0000008800    -0.0000021500    -0.0000016900
  S      0.0313756428     1.8542566063     7.7001544924     -0.0000007300     0.0000045400    -0.0000017300
  S     -1.5894642324     4.6058613797     7.7059063927     -0.0000061900     0.0000036300     0.0000037000
  S      3.1771533593     1.8538487569     7.7008818142     -0.0000030800     0.0000019500    -0.0000058700
  S      1.6039175981     4.5779706527     7.7001702188     -0.0000041700    -0.0000017500    -0.0000016300
  S      1.6011391851     0.9174213292     1.5421743785     -0.0000053200    -0.0000041100     0.0000053800
  S      0.0015408076     3.6873358342     1.5411818891     -0.0000133400     0.0000082200     0.0000101100
  S      4.7945904873     0.9200640787     1.5379274700     -0.0000024000     0.0000011400     0.0000024400
  S      3.2001615116     3.6869965627     1.5421890695      0.0000002400     0.0000067700     0.0000059400
  S      0.0041639912     1.8393379145    10.8300215672     -0.0000003200    -0.0000066100    -0.0000055800
  S     -1.5902347324     4.6062862375    10.8343241107      0.0000023300    -0.0000011300    -0.0000023700
  S      3.2028335410     1.8390008307    10.8310288827      0.0000137500    -0.0000080000    -0.0000099900
  S      1.6032130728     4.6089648536    10.8300381749      0.0000054800     0.0000035300    -0.0000054100
  S      1.6004624511     0.9483068654     4.6720436789      0.0000040800     0.0000010000     0.0000013000
  S      0.0271405311     3.6725439839     4.6713221409      0.0000025700    -0.0000019400     0.0000057300
  S      4.7938177417     0.9204862436     4.6663414649      0.0000061100    -0.0000029800    -0.0000035700
  S      3.1730545281     3.6721162209     4.6720597015      0.0000012000    -0.0000044800     0.0000019000


==> anc/xsfFiles/2x2.tIntercal.xsf <==
CRYSTAL
PRIMVEC
     6.3941300034   -0.0001086985   -0.0001726387
    -3.1971545181    5.5374517783   -0.0000895164
    -0.0003644596   -0.0004411879   12.4842175957
PRIMCOORD
 25 1
 Ni      1.5987754283     0.9235510776     6.7464827494      0.0000030400     0.0000050900     0.0000105600
 Mo     -0.0090939211     1.8516737520     3.0807913297      0.0000033800     0.0000011300    -0.0000064900
 Mo     -1.5983281451     4.6042342336     3.0807499205      0.0000015300     0.0000052300    -0.0000058400
 Mo      3.2066316603     1.8516054062     3.0807113787      0.0000003400     0.0000015500    -0.0000074500
 Mo      1.5987365993     4.6149582234     3.0856945612      0.0000007300     0.0000011400     0.0000007300
 Mo      1.5988741924     0.9237020111     9.3598629598      0.0000004500     0.0000012300     0.0000078400
 Mo      0.0122755933     3.6993330847     9.3817206922     -0.0000068500    -0.0000046700     0.0000019000
 Mo      4.7959701524     0.9099303373     9.3816670272     -0.0000006200    -0.0000036500     0.0000042800
 Mo      3.1854916827     3.6992526402     9.3816471853      0.0000010200    -0.0000020200     0.0000031400
  S     -0.0562660096     1.8792779698     7.7787958024     -0.0000064400     0.0000025000     0.0000008500
  S     -1.5982463530     4.5498886505     7.7787673985     -0.0000002800    -0.0000011200     0.0000006500
  S      3.2539555331     1.8792026646     7.7787107978      0.0000129200     0.0000065600     0.0000017400
  S      1.5988527035     4.6152864348     7.8126349940     -0.0000023900    -0.0000045600     0.0000131800
  S      1.5987038892     0.9233214447     1.5358020780      0.0000033000     0.0000060500     0.0000153300
  S      0.0025832724     3.6934613980     1.5222115871      0.0000157900     0.0000122900    -0.0000099200
  S      4.7957758002     0.9204594198     1.5221708826      0.0000027400    -0.0000117400    -0.0000089700
  S      3.1947853919     3.6933866557     1.5221397385     -0.0000110300     0.0000126900    -0.0000091600
  S      0.0128949787     1.8395031676    10.9233227362     -0.0000161700    -0.0000002200    -0.0000030400
  S     -1.5981251019     4.6298151243    10.9232769482     -0.0000043000    -0.0000181300    -0.0000045400
  S      3.1849903859     1.8394010416    10.9232248787      0.0000102400     0.0000013500    -0.0000017800
  S      1.5989710090     4.6153756920    10.9420571079     -0.0000054600    -0.0000098100     0.0000193800
  S      1.5987829564     0.9234167730     4.6257867175      0.0000015500     0.0000030600    -0.0000027400
  S     -0.0024970480     3.6905695120     4.6438076379     -0.0000104100    -0.0000069500    -0.0000064700
  S      4.7958765018     0.9265278057     4.6437678850     -0.0000014700     0.0000105100    -0.0000066100
  S      3.2000474046     3.6905061372     4.6437296914      0.0000083800    -0.0000074800    -0.0000065800


==> anc/xsfFiles/3x3.MoSubst.xsf <==
CRYSTAL
PRIMVEC
     9.5693152151    0.0095691812   -0.0016363300
    -4.7765142343    8.3206901694   -0.0319897729
    -0.0020382356   -0.0487358401   12.3903959693
PRIMCOORD
 54 1
 Ni     -0.0236725585     1.3349996484     3.3356536960      0.0000202700     0.0000009300    -0.0000067100
 Mo     -1.5634422979     4.6214150706     2.9667556355      0.0000090100    -0.0000057300    -0.0000041100
 Mo     -3.1459393670     7.3852174528     3.1197248186     -0.0000025600    -0.0000073900    -0.0000027500
 Mo      3.2410241090     1.8862964891     3.1093093218      0.0000001400    -0.0000037200    -0.0000021500
 Mo      1.6003593090     4.6270726725     2.9723824150      0.0000040800     0.0000053900     0.0000070100
 Mo      0.0056374533     7.4007625080     3.0595340065      0.0000031100     0.0000006300     0.0000036000
 Mo      6.3315765917     1.8686601882     3.1086141798      0.0000008100     0.0000028100     0.0000010000
 Mo      4.8005347287     4.6388588466     3.0658003726      0.0000027700    -0.0000036100     0.0000041700
 Mo      3.1543018148     7.3817626194     3.1206849527     -0.0000043500    -0.0000070900    -0.0000019500
 Mo      1.5931765302     0.9007400034     9.2857752830      0.0000003000     0.0000006900    -0.0000013800
 Mo      0.0023094041     3.6747213687     9.2797333285      0.0000008600     0.0000008900     0.0000004200
 Mo     -1.5903058637     6.4466001869     9.2673481127      0.0000010300     0.0000024500    -0.0000004000
 Mo      4.7839751356     0.9020976094     9.2891414418      0.0000014600     0.0000028900    -0.0000006400
 Mo      3.1921293815     3.6775322385     9.2767694188      0.0000011100     0.0000017700    -0.0000007400
 Mo      1.6001970684     6.4495255098     9.2667662990      0.0000005700     0.0000028500    -0.0000005200
 Mo      7.9746024972     0.9065886398     9.2848947959      0.0000012400     0.0000008900    -0.0000011400
 Mo      6.3826064096     3.6807409328     9.2768705808      0.0000009400     0.0000015600    -0.0000010000
 Mo      4.7899765509     6.4549937010     9.2662393377      0.0000012000     0.0000001100     0.0000027100
  S     -0.0012174146     1.8224742827     7.7262405174     -0.0000008900     0.0000078400    -0.0000048800
  S     -1.5902692540     4.5918794258     7.7162000184      0.0000002200     0.0000072700    -0.0000044800
  S     -3.1839095365     7.3650765252     7.7065904143      0.0000022700     0.0000070400     0.0000001900
  S      3.1902639392     1.8239488183     7.7296213039      0.0000031300     0.0000057400    -0.0000072500
  S      1.5947848349     4.5947248146     7.7154623982     -0.0000013500     0.0000075600    -0.0000033100
  S      0.0047791216     7.3680339779     7.7069166204     -0.0000018900     0.0000134200    -0.0000067600
  S      6.3770533589     1.8274210550     7.7296737477     -0.0000032400     0.0000060400    -0.0000080800
  S      4.7877561312     4.5998220552     7.7166793069     -0.0000001600     0.0000034600    -0.0000009400
  S      3.1935485032     7.3705741666     7.7059716856     -0.0000027300     0.0000064400     0.0000008500
  S      1.4991640476     0.9997797360     1.7152899162      0.0000011200     0.0000027300     0.0000080500
  S      0.0124214871     3.9022780867     1.3397349436     -0.0000088100     0.0000093600    -0.0000021500
  S     -1.6085655093     6.5312460672     1.4916508524      0.0000099400    -0.0000036700     0.0000034900
  S      4.7800333722     0.9177334451     1.5295623555     -0.0000022900    -0.0000053000     0.0000097100
  S      3.2251373292     3.6869800131     1.4899252738     -0.0000003600     0.0000044600     0.0000059700
  S      1.6188339081     6.5285135243     1.4890580197     -0.0000098600     0.0000045700    -0.0000095300
  S      8.0455623730     0.9740537172     1.6986803194     -0.0000047000     0.0000012300     0.0000091200
  S      6.3745197910     3.6805759952     1.4918373169     -0.0000032800     0.0000053300    -0.0000104900
  S      4.7936288496     6.5139271637     1.5499463230      0.0000015500    -0.0000144500    -0.0000063200
  S     -0.0004915063     1.8304958102    10.8403325162     -0.0000011800    -0.0000048500     0.0000041100
  S     -1.5939441446     4.6058520753    10.8304684768     -0.0000024400     0.0000006900     0.0000014100
  S     -3.1851881418     7.3813159292    10.8211949787     -0.0000039100    -0.0000024500     0.0000080400
  S      3.1869786609     1.8323143891    10.8413611806     -0.0000060700     0.0000003200    -0.0000006100
  S      1.5998555796     4.6085714044    10.8291281219      0.0000001500     0.0000012100     0.0000020500
  S      0.0052334129     7.3795437473    10.8201267132     -0.0000008400    -0.0000035500    -0.0000004000
  S      6.3814921175     1.8350386950    10.8410323345      0.0000036000     0.0000011300    -0.0000001300
  S      4.7878010644     4.6134921859    10.8290565981     -0.0000013500     0.0000004000     0.0000078300
  S      3.1957014319     7.3869111005    10.8200809345      0.0000018300    -0.0000021600     0.0000079700
  S      1.6616699722     0.8643638877     4.7190217202     -0.0000141700     0.0000006800    -0.0000074100
  S      0.0173136943     3.4883991776     4.3737885399      0.0000070800    -0.0000030100     0.0000122800
  S     -1.5440536374     6.4017675773     4.6114866820      0.0000035500     0.0000052900    -0.0000044500
  S      4.7798803638     0.9155717626     4.6829105931      0.0000084100     0.0000007400     0.0000005500
  S      3.1793985241     3.7279120727     4.6125220762     -0.0000124100    -0.0000231100    -0.0000067600
  S      1.5544738166     6.4017394042     4.6156248163     -0.0000066800    -0.0000089100     0.0000067900
  S      7.8825083366     0.8483096610     4.7301843413      0.0000012800    -0.0000074100    -0.0000022300
  S      6.4225391521     3.7176355211     4.6065882680     -0.0000046100    -0.0000178800    -0.0000003900
  S      4.7963187342     6.4573604711     4.6562993001      0.0000071100    -0.0000025000     0.0000027100


==> anc/xsfFiles/3x3.SSubst.xsf <==
CRYSTAL
PRIMVEC
     9.5494918676    0.0021390177    0.0002769264
    -4.7728742933    8.2711327493   -0.0003628691
     0.0003628691   -0.0003246723   12.3422468911
PRIMCOORD
 54 1
 Mo      0.0009353827     1.8249213949     3.0994974257      0.0000017100     0.0000062800    -0.0000029900
 Mo     -1.6021922965     4.6032704867     3.0996221112      0.0000097900    -0.0000061800    -0.0000025800
 Mo     -3.1897299004     7.3473739185     3.0884584560     -0.0000172400    -0.0000137700     0.0000325900
 Mo      3.1816418045     1.8413659857     3.1155722405      0.0000049200    -0.0000082900    -0.0000099100
 Mo      1.6055023311     4.6040962439     3.0994837731     -0.0000074300    -0.0000067800    -0.0000018300
 Mo      0.0024761627     7.3507289756     3.1158665980     -0.0000002600     0.0000031100    -0.0000101400
 Mo      6.3702412546     1.8420354013     3.1162462089     -0.0000036300    -0.0000071800    -0.0000093200
 Mo      4.7770735308     4.6083354074     3.0889113182     -0.0000009300     0.0000030300     0.0000161400
 Mo      3.1941579294     7.3496477753     3.0885378781      0.0000128000    -0.0000121300     0.0000247200
 Mo      1.5904637431     0.9192055371     9.2318622485     -0.0000005500     0.0000004600    -0.0000001300
 Mo      0.0011311798     3.6766238210     9.2303833602     -0.0000005400     0.0000037000     0.0000056500
 Mo     -1.5910111960     6.4324563931     9.2315322343     -0.0000033400     0.0000053000    -0.0000001700
 Mo      4.7753713142     0.9202194474     9.2329092674     -0.0000004800     0.0000037100     0.0000000200
 Mo      3.1837969214     3.6789127501     9.2318701932      0.0000020500     0.0000051200    -0.0000004700
 Mo      1.5945350779     6.4331069914     9.2316145992      0.0000019900     0.0000053000    -0.0000000300
 Mo      7.9601245633     0.9205971114     9.2319593972     -0.0000007200     0.0000007300    -0.0000000500
 Mo      6.3679224519     3.6796637545     9.2318849400     -0.0000031200     0.0000050400    -0.0000005400
 Mo      4.7764542653     6.4351000956     9.2532965004     -0.0000005500     0.0000038800    -0.0000050500
  S      0.0004898964     1.8375426715     7.6720383657     -0.0000008400     0.0000062800    -0.0000014800
  S     -1.5913747318     4.5960250355     7.6718809822      0.0000018700     0.0000020500    -0.0000015200
  S     -3.1967137881     7.3438284401     7.6741624511     -0.0000026300     0.0000023100    -0.0000074400
  S      3.1832424862     1.8394259911     7.6738886917     -0.0000030000     0.0000045600    -0.0000015200
  S      1.5935117815     4.5966874794     7.6720181024     -0.0000032700     0.0000022100    -0.0000014200
  S      0.0017343022     7.3526302361     7.6734822546     -0.0000007100     0.0000008600    -0.0000013000
  S      6.3673792176     1.8402248296     7.6738376286      0.0000017300     0.0000046400    -0.0000019400
  S      4.7757835365     4.6144628121     7.6745435910     -0.0000006400     0.0000059900    -0.0000080800
  S      3.2001650674     7.3451774340     7.6743678240      0.0000009600     0.0000025400    -0.0000076100
  S      1.6023934484     0.9144721878     1.5361861607     -0.0000031100    -0.0000031500    -0.0000181900
  S      0.0016777668     3.6772643770     1.5483100991      0.0000011500    -0.0000023000    -0.0000176100
  S     -1.5886815393     6.4454199816     1.5361019389     -0.0000035500    -0.0000076300    -0.0000169900
  S      4.7761826684     0.9207461041     1.5638882930      0.0000001400    -0.0000036200    -0.0000197600
  S      3.1947730308     3.6724919130     1.5362259546     -0.0000028400     0.0000021200    -0.0000173800
  S      1.5937873871     6.4462890101     1.5359884721      0.0000046400    -0.0000089900    -0.0000170100
  S      7.9491451991     0.9161194357     1.5363380366      0.0000027400    -0.0000022600    -0.0000185000
  S      6.3586225321     3.6726755202     1.5364916838      0.0000028800    -0.0000001800    -0.0000177200
  S      4.7774305653     6.4355422832     1.5512919048      0.0000004300    -0.0000042300     0.0000190900
  S      0.0003769531     1.8396494916    10.7937320081      0.0000002600    -0.0000002800     0.0000035900
  S     -1.5897340146     4.5951330116    10.7935692292     -0.0000037300     0.0000063100     0.0000033500
  S     -3.1759809712     7.3558560524    10.8002268947      0.0000005900     0.0000041400     0.0000029800
  S      3.1830582853     1.8395318556    10.7934372546      0.0000010000     0.0000035100     0.0000034900
  S      1.5916268859     4.5957848961    10.7937161450      0.0000041000     0.0000062400     0.0000033800
  S      0.0016499464     7.3525787668    10.7931178993      0.0000000100     0.0000051100     0.0000037700
  S      6.3674016904     1.8403345597    10.7934791099     -0.0000009100     0.0000035400     0.0000034100
  S      4.7757493565     4.5906049680    10.8005738706      0.0000000300     0.0000035100     0.0000025700
  S      3.1792290005     7.3572827608    10.8004779720     -0.0000004800     0.0000041200     0.0000030200
  S      1.5666357941     0.8874403522     4.6604400378      0.0000137200     0.0000022700     0.0000178000
  S      0.0017650921     3.6772257570     4.6485091473      0.0000017800    -0.0000007700     0.0000295500
  S     -1.6308396719     6.4279411626     4.6608503021      0.0000116600     0.0000051400     0.0000170200
  S      4.7757849960     0.9209579984     4.6740151181      0.0000025900    -0.0000006800     0.0000154600
  S      3.2002312443     3.7169498564     4.6604716857      0.0000070000    -0.0000153300     0.0000093400
  S      1.6357633588     6.4285733810     4.6610975240     -0.0000084400     0.0000063200     0.0000130100
  S      7.9855392792     0.8886358696     4.6614527732     -0.0000122200     0.0000007400     0.0000142400
  S      6.3527970964     3.7179493998     4.6612370346     -0.0000049400    -0.0000153800     0.0000098200
 Ni      4.7780388008     6.4355166730     4.8767986691     -0.0000024000    -0.0000110300    -0.0000353400


==> anc/xsfFiles/3x3.oIntercal.xsf <==
CRYSTAL
PRIMVEC
     9.5755682618    0.0026332892   -0.0033418833
    -4.7854907754    8.2940182388    0.0035429709
    -0.0043664722    0.0028152255   12.3835067471
PRIMCOORD
 55 1
 Mo      0.0014386029     1.8394149524     3.1010147772     -0.0000045100     0.0000016300     0.0000024600
 Mo     -1.5962640311     4.6090859079     3.0778524217      0.0000115700     0.0000079200    -0.0000002700
 Mo     -3.1864183636     7.3636772122     3.0776313522      0.0000026800    -0.0000255000    -0.0000118200
 Mo      3.1977589118     1.8412657727     3.1007679874      0.0000045600     0.0000061100     0.0000011500
 Mo      1.6012069676     4.6103534015     3.1010721667      0.0000037600    -0.0000104300    -0.0000003500
 Mo      0.0039069036     7.3713823315     3.0969185023     -0.0000081200     0.0000021400    -0.0000021100
 Mo      6.3871638777     1.8448781276     3.0934317982      0.0000080500    -0.0000104300    -0.0000036900
 Mo      4.7988106326     4.6116141843     3.0741802410     -0.0000060200     0.0000078400     0.0000011400
 Mo      3.1981194742     7.3721358190     3.0954609437      0.0000155600     0.0000074200    -0.0000033200
 Mo      1.5926434295     0.9226860110     9.2868072530      0.0000008500     0.0000027500     0.0000153000
 Mo     -0.0028212531     3.6894758450     9.2881201733     -0.0000023200     0.0000029600    -0.0000031300
 Mo     -1.5953774018     6.4542688855     9.2760589794     -0.0000081800     0.0000048400    -0.0000013000
 Mo      4.7841360466     0.9257074074     9.2671930866     -0.0000184200     0.0000072800    -0.0000051900
 Mo      3.1910322001     3.6911538772     9.2868593146     -0.0000112100    -0.0000057100    -0.0000008500
 Mo      1.5947521777     6.4543192431     9.2708196473      0.0000010600    -0.0000051900     0.0000093700
 Mo      7.9771177281     0.9261469960     9.2673526039     -0.0000010100    -0.0000054100    -0.0000000000
 Mo      6.3820653229     3.6889140832     9.2726262411     -0.0000000800     0.0000007700     0.0000091600
 Mo      4.7857535861     6.4558555394     9.2741231885     -0.0000040300     0.0000118500    -0.0000037800
  S      0.0305019052     1.8659792856     7.7064256866      0.0000067600    -0.0000059100     0.0000022500
  S     -1.5944068706     4.6084241226     7.7201298016     -0.0000162800     0.0000040800     0.0000024200
  S     -3.1934822841     7.3791197064     7.7217077556     -0.0000115900     0.0000016400    -0.0000110300
  S      3.1513160099     1.8684850753     7.7037938616     -0.0000140700    -0.0000065900    -0.0000089200
  S      1.5930905560     4.5724232776     7.7064824050     -0.0000049400     0.0000050300     0.0000077900
  S     -0.0044210438     7.3744345532     7.7134202042     -0.0000062200     0.0000000700     0.0000186800
  S      6.3807132050     1.8510573695     7.7099669009     -0.0000046200     0.0000044600     0.0000054400
  S      4.7821141710     4.6105371984     7.7182184503     -0.0000023600     0.0000078700     0.0000135100
  S      3.1926759919     7.3756976506     7.7134466116     -0.0000098000     0.0000027500     0.0000036400
  S      1.5995500013     0.9263278181     1.5401522532     -0.0000044300    -0.0000213000     0.0000127300
  S      0.0098343754     3.6818745734     1.5419249058     -0.0000078400     0.0000031300    -0.0000015800
  S     -1.5876092974     6.4505142157     1.5260131702      0.0000151200    -0.0000007000    -0.0000256900
  S      4.7868450271     0.9238447543     1.5394272645      0.0000103500    -0.0000049400    -0.0000050900
  S      3.1911064390     3.6829292024     1.5402547009      0.0000076400     0.0000089100     0.0000028700
  S      1.6005223079     6.4471797487     1.5411717206     -0.0000009300     0.0000072500     0.0000115900
  S      7.9859148346     0.9242596530     1.5377631351     -0.0000056700    -0.0000010600    -0.0000068000
  S      6.3890160704     3.6836074977     1.5225158852      0.0000007700    -0.0000117400    -0.0000065800
  S      4.7893010697     6.4535951572     1.5230798287     -0.0000128700    -0.0000013900    -0.0000347500
  S     -0.0082529766     1.8419846786    10.8369315366      0.0000094700    -0.0000110800     0.0000044700
  S     -1.6018137545     4.6126052179    10.8384632898     -0.0000124700     0.0000066000    -0.0000064000
  S     -3.1921858792     7.3689542292    10.8398139638      0.0000022000     0.0000120500     0.0000004500
  S      3.1951922690     1.8430987916    10.8347606173     -0.0000144700    -0.0000073300     0.0000108000
  S      1.5944431242     4.6178342017    10.8369939066      0.0000008700     0.0000130000     0.0000008100
  S      0.0043561969     7.3795873895    10.8289443999      0.0000025000    -0.0000017800     0.0000007800
  S      6.3805789814     1.8407706700    10.8254529943     -0.0000007400     0.0000061700     0.0000031000
  S      4.7914734103     4.6143523852    10.8364233816      0.0000095800     0.0000018800    -0.0000087600
  S      3.1866262372     7.3791172847    10.8285438521     -0.0000009900    -0.0000034400    -0.0000010000
  S      1.5991335020     0.9132516676     4.6758258148      0.0000073100    -0.0000110800     0.0000005200
  S      0.0039175919     3.6852211032     4.6776408942      0.0000014800     0.0000031300    -0.0000024300
  S     -1.5953230914     6.4458281995     4.6429692607      0.0000071700     0.0000027900     0.0000120700
  S      4.7927728541     0.9203605927     4.6577761339      0.0000030600    -0.0000014200    -0.0000059400
  S      3.2021211682     3.6897038904     4.6758361220      0.0000176200     0.0000050900     0.0000043200
  S      1.6018311863     6.4516960474     4.6595024156      0.0000085700    -0.0000039800    -0.0000094500
  S      7.9825691733     0.9207512318     4.6559561700      0.0000155900     0.0000011100     0.0000095800
  S      6.3890921267     3.6925243261     4.6396094689      0.0000103500    -0.0000032300    -0.0000074300
  S      4.7994513224     6.4475917194     4.6401292211      0.0000074200     0.0000053600     0.0000082600
 Ni      1.6118209846     2.7568418519     6.0168247525      0.0000022600    -0.0000062400     0.0000030000


==> anc/xsfFiles/3x3.tIntercal.xsf <==
CRYSTAL
PRIMVEC
     9.5788265558    0.0024521796    0.0002011554
    -4.7872771996    8.2967868307   -0.0003927319
     0.0002490495   -0.0004502048   12.4653963595
PRIMCOORD
 55 1
 Mo     -0.0119443442     1.8515772261     3.0867792401      0.0000041100     0.0000003000    -0.0000007500
 Mo     -1.5929480410     4.6110362418     3.0996336803      0.0000052500     0.0000019400     0.0000028900
 Mo     -3.1907714363     7.3608070774     3.0865935023      0.0000029900     0.0000034900     0.0000006200
 Mo      3.2063569720     1.8523788572     3.0869281338      0.0000025700     0.0000007100    -0.0000026200
 Mo      1.5979539874     4.6081073162     3.0986635529      0.0000021700    -0.0000025300    -0.0000008400
 Mo     -0.0000911209     7.3775716005     3.0985730071     -0.0000002100     0.0000015200     0.0000007200
 Mo      6.3866335691     1.8435095289     3.0999034460      0.0000035100    -0.0000030000     0.0000019700
 Mo      4.7889123037     4.6126093814     3.0995694330      0.0000004300     0.0000027200     0.0000023100
 Mo      3.1973385303     7.3783384009     3.0985856328      0.0000057000     0.0000022200     0.0000016600
 Mo      1.5973435102     0.9229509722     9.3356067059     -0.0000042100    -0.0000040100     0.0000209400
 Mo      0.0055410639     3.6973068637     9.3632485127     -0.0000012300    -0.0000015700    -0.0000043800
 Mo     -1.5845460739     6.4532835033     9.3631593777     -0.0000014400    -0.0000034400    -0.0000024600
 Mo      4.7958424357     0.9158429136     9.3634861394     -0.0000026300     0.0000000900    -0.0000053700
 Mo      3.1906612697     3.6979443909     9.3631524008     -0.0000048300    -0.0000025400    -0.0000055100
 Mo      1.5989479018     6.4548402091     9.3549562285     -0.0000021700     0.0000009400    -0.0000047300
 Mo      7.9776345552     0.9167556188     9.3635164477     -0.0000062100     0.0000009700    -0.0000044100
 Mo      6.3874622688     3.6901746814     9.3606739159     -0.0000030100    -0.0000007300     0.0000031600
 Mo      4.7823463874     6.4548438542     9.3630931495     -0.0000044700    -0.0000058200    -0.0000025700
  S     -0.0655166619     1.8829699459     7.7561673078      0.0000031800    -0.0000046200    -0.0000086100
  S     -1.5937804309     4.6110733868     7.8042466080     -0.0000058100    -0.0000056100    -0.0000078500
  S     -3.1905334071     7.2995993532     7.7562565575     -0.0000024700     0.0000136600    -0.0000067400
  S      3.2598042044     1.8834245399     7.7565781790     -0.0000027800    -0.0000015100    -0.0000089400
  S      1.5980637303     4.6121164859     7.7975317197     -0.0000032500     0.0000017700    -0.0000120200
  S      0.0034079046     7.3760095992     7.7973688660     -0.0000027100    -0.0000014100    -0.0000094500
  S      6.3866021348     1.8448759129     7.8045219282     -0.0000038200     0.0000109100    -0.0000108800
  S      4.7899364277     4.6124990105     7.8042879615      0.0000027900    -0.0000081700    -0.0000097100
  S      3.1943167592     7.3769256206     7.7974600700     -0.0000010900     0.0000000600    -0.0000077500
  S      1.5973596960     0.9224001430     1.5416247158      0.0000046600     0.0000012000    -0.0000282500
  S      0.0004304662     3.6950115478     1.5342219925      0.0000016100    -0.0000011400    -0.0000034500
  S     -1.5887290431     6.4491514786     1.5340906711      0.0000003600     0.0000015700    -0.0000015200
  S      4.7968659515     0.9207574095     1.5344236311      0.0000014100     0.0000010400    -0.0000020100
  S      3.1956668618     3.6957934283     1.5342559503      0.0000051700    -0.0000007500    -0.0000025400
  S      1.5987269230     6.4544442655     1.5439222741      0.0000034100     0.0000012700    -0.0000087000
  S      7.9765810185     0.9215638825     1.5344834180      0.0000059200     0.0000003100    -0.0000035200
  S      6.3876132641     3.6895644563     1.5435562018      0.0000026000     0.0000010300    -0.0000034900
  S      4.7862446708     6.4507574379     1.5341843283      0.0000057000     0.0000022500    -0.0000020900
  S      0.0153582423     1.8363648078    10.9004780851     -0.0000211000     0.0000057600     0.0000089700
  S     -1.5952038062     4.6103042227    10.9230115705      0.0000006400    -0.0000059500     0.0000075100
  S     -3.1907993031     7.3929892436    10.9002488703     -0.0000046500    -0.0000287000     0.0000115200
  S      3.1789886458     1.8371609850    10.9005767418      0.0000075700     0.0000032700     0.0000082300
  S      1.5980169728     4.6150508238    10.9201005219     -0.0000020000     0.0000082400     0.0000035200
  S      0.0058787770     7.3746397138    10.9201558039      0.0000065100    -0.0000019300     0.0000051400
  S      6.3866363088     1.8466025745    10.9232787061     -0.0000078300     0.0000002700     0.0000050700
  S      4.7911178350     4.6119100760    10.9229725949     -0.0000089400    -0.0000103100     0.0000066000
  S      3.1918190116     7.3755936059    10.9200346675     -0.0000126700    -0.0000031500     0.0000066700
  S      1.5971356422     0.9225816767     4.6235156762      0.0000064600     0.0000061200    -0.0000017300
  S      0.0004376132     3.6839972984     4.6558707400      0.0000037400     0.0000026000     0.0000127400
  S     -1.5983204317     6.4548989649     4.6557714406      0.0000035200     0.0000006300     0.0000125900
  S      4.7871502185     0.9262753741     4.6561089809      0.0000026600     0.0000008300     0.0000104500
  S      3.1955737255     3.6850305833     4.6558965595      0.0000020500     0.0000016600     0.0000097200
  S      1.5986867010     6.4545446843     4.6581768051      0.0000020600    -0.0000000400    -0.0000051600
  S      7.9861890956     0.9271406266     4.6561293028      0.0000010700     0.0000007100     0.0000142800
  S      6.3874291133     3.6897404280     4.6588787625      0.0000015600     0.0000007800    -0.0000021500
  S      4.7955724032     6.4563310239     4.6558175053      0.0000019500    -0.0000005800     0.0000134600
 Ni      1.5973145979     0.9227297373     6.7408157188      0.0000061500     0.0000166900     0.0000095000


==> anc/xsfFiles/4x4.MoSubst.xsf <==
CRYSTAL
PRIMVEC
    12.7869979288    0.0110224143   -0.0247173164
    -6.3840109929   11.0575913611    0.0000639351
    -0.0237582897   -0.0136437541   12.3920579209
PRIMCOORD
 96 1
 Ni      0.4537293029     2.1065082345     2.8530129215      0.0000142000    -0.0000074800    -0.0000000800
 Mo     -1.6454575222     4.6189779176     3.0814242262      0.0000153400     0.0000171500     0.0000020100
 Mo     -3.2025023856     7.3662204404     3.0935141071     -0.0000008200     0.0000003300    -0.0000016700
 Mo     -4.8044390907    10.0875981353     3.0815266474      0.0000309400     0.0000100900     0.0000094100
 Mo      3.2324560195     1.8081450223     3.0239808042      0.0000141100     0.0000094100    -0.0000030900
 Mo      1.5861834848     4.6613931160     3.0240950138      0.0000130500    -0.0000021000    -0.0000060900
 Mo     -0.0058428867     7.3737573751     3.0784176210      0.0000131600     0.0000002400    -0.0000045700
 Mo     -1.5980044137    10.1310067611     3.0783431969      0.0000122500     0.0000079700    -0.0000012200
 Mo      6.3819315687     1.8437598291     3.0885288622      0.0000076100     0.0000016400     0.0000005800
 Mo      4.7917517358     4.6097385981     3.0695427736      0.0000003100     0.0000041900    -0.0000097200
 Mo      3.1912517900     7.3704563579     3.0886595276      0.0000022500     0.0000081100     0.0000035000
 Mo      1.5829184224    10.1289856380     3.1143196075      0.0000030300     0.0000057000     0.0000083400
 Mo      9.5842297494     1.8257662592     3.1990914712     -0.0000178000     0.0000132800     0.0000041700
 Mo      7.9833766447     4.5989066713     3.0971885164      0.0000067600     0.0000103600    -0.0000006900
 Mo      6.3782286806     7.3787669778     3.0970322462      0.0000106900     0.0000064500     0.0000036400
 Mo      4.7772689649    10.1511816061     3.1982969457      0.0000038200    -0.0000141400     0.0000031100
 Mo      1.5766963763     0.9119808798     9.2921312189     -0.0000051200    -0.0000016000    -0.0000007000
 Mo     -0.0182940634     3.6747787050     9.2921584251     -0.0000040200    -0.0000055400    -0.0000006100
 Mo     -1.6144196585     6.4399477390     9.2885804095     -0.0000075100    -0.0000064000    -0.0000016100
 Mo     -3.2106815887     9.2047228693     9.2885903809     -0.0000103100    -0.0000039300    -0.0000012200
 Mo      4.7741112165     0.9144096147     9.2815645250     -0.0000037500    -0.0000066200    -0.0000017500
 Mo      3.1775984983     3.6780795192     9.2788740316     -0.0000033300    -0.0000019600    -0.0000043500
 Mo      1.5825343507     6.4426464492     9.2816654738     -0.0000070100    -0.0000009900    -0.0000006700
 Mo     -0.0129147261     9.2077989493     9.2837527476     -0.0000037700    -0.0000027500    -0.0000023600
 Mo      7.9719233946     0.9173547190     9.2826883332     -0.0000042400    -0.0000025900    -0.0000009800
 Mo      6.3746726349     3.6811396078     9.2791138037     -0.0000038900    -0.0000072400     0.0000000300
 Mo      4.7787781949     6.4453340455     9.2791916176     -0.0000090000     0.0000019100    -0.0000012600
 Mo      3.1839395769     9.2105204861     9.2828338126     -0.0000043000    -0.0000028700    -0.0000008900
 Mo     11.1663879945     0.9187911179     9.2738585367      0.0000015200    -0.0000007500     0.0000012300
 Mo      9.5720593645     3.6825525397     9.2750660014     -0.0000069200    -0.0000031300    -0.0000025300
 Mo      7.9757206931     6.4483353898     9.2732708018     -0.0000121100    -0.0000071400    -0.0000002200
 Mo      6.3786681892     9.2137200073     9.2751885677     -0.0000068300    -0.0000044600    -0.0000032800
  S     -0.0249721036     1.8291092901     7.7375171522     -0.0000049800    -0.0000046300    -0.0000017600
  S     -1.6173148838     4.5919082583     7.7348625449     -0.0000082400    -0.0000112300    -0.0000007200
  S     -3.2164824080     7.3581641211     7.7343172108     -0.0000163900    -0.0000099400     0.0000042500
  S     -4.8125968168    10.1261760744     7.7348897695     -0.0000131400    -0.0000025600    -0.0000002800
  S      3.1703241090     1.8304131555     7.7240935190     -0.0000083800    -0.0000079300     0.0000006100
  S      1.5739142343     4.5957547963     7.7241260606     -0.0000120300    -0.0000055300     0.0000012900
  S     -0.0184828023     7.3616156466     7.7275711979     -0.0000131300    -0.0000059200     0.0000016900
  S     -1.6145699344    10.1259727054     7.7275242922     -0.0000114100    -0.0000109800     0.0000008600
  S      6.3719100335     1.8360896296     7.7247139537     -0.0000109200    -0.0000083500    -0.0000025400
  S      4.7744935943     4.6001074809     7.7215065122     -0.0000046500    -0.0000023700     0.0000038400
  S      3.1796039638     7.3655286556     7.7247992892     -0.0000143500    -0.0000054400    -0.0000020700
  S      1.5850662502    10.1303234702     7.7265873326     -0.0000059100    -0.0000035400     0.0000000300
  S      9.5651079372     1.8379739877     7.7214303019     -0.0000033800    -0.0000074300     0.0000029400
  S      7.9714067187     4.6015935505     7.7196846270     -0.0000144800    -0.0000087600    -0.0000019500
  S      6.3742402808     7.3679428660     7.7197356169     -0.0000133900    -0.0000083600    -0.0000024000
  S      4.7777917710    10.1299409256     7.7215641235     -0.0000090000    -0.0000016200     0.0000022000
  S      1.6836249320     0.8878918763     1.4556608642      0.0000083800    -0.0000065400     0.0000068600
  S      0.0146203493     3.7810858512     1.4555540451     -0.0000070200    -0.0000122300     0.0000123200
  S     -1.6155531956     6.4521225797     1.5236198646      0.0000115000    -0.0000004500     0.0000042100
  S     -3.2011715851     9.1977716636     1.5237306327      0.0000117500     0.0000088400     0.0000061700
  S      4.8413494453     0.8987747831     1.4980708587      0.0000190100     0.0000048400    -0.0000088700
  S      3.2120818026     3.6981550577     1.4901758516      0.0000049600    -0.0000020600     0.0000000200
  S      1.6026421958     6.5093178906     1.4980447250      0.0000161500     0.0000067300    -0.0000094400
  S      0.0051934855     9.2184076358     1.5266207581     -0.0000100000    -0.0000107700    -0.0000043000
  S      8.0280718482     0.9244721414     1.5736492159     -0.0000063000     0.0000014700     0.0000036700
  S      6.3976815396     3.6843006291     1.5256762641     -0.0000001100     0.0000009700    -0.0000071200
  S      4.7929909467     6.4631501134     1.5256650942     -0.0000010200     0.0000066300    -0.0000052900
  S      3.2181469090     9.2551069107     1.5732434996      0.0000025700     0.0000040500     0.0000125300
  S     11.3514941132     1.0249413227     1.7879601035     -0.0000034000     0.0000017300    -0.0000066300
  S      9.5788398832     3.6482529680     1.5557500233      0.0000127700    -0.0000007700    -0.0000008900
  S      7.9718665951     6.4456031663     1.5343377967     -0.0000064300    -0.0000015400    -0.0000048400
  S      6.3522927953     9.2352518365     1.5552430195      0.0000020900     0.0000221300     0.0000083200
  S     -0.0192572687     1.8323893985    10.8525748833      0.0000049500     0.0000022200     0.0000008300
  S     -1.6142133664     4.5988782165    10.8490043466     -0.0000048400    -0.0000036100    -0.0000036700
  S     -3.2094051223     7.3622343890    10.8487597144     -0.0000075800    -0.0000039600    -0.0000033200
  S     -4.8049084186    10.1254286055    10.8490794892     -0.0000081100    -0.0000015000    -0.0000034400
  S      3.1811125849     1.8374079920    10.8399419526      0.0000013600     0.0000004400    -0.0000058000
  S      1.5854203819     4.6015013145    10.8399653226     -0.0000004000     0.0000007400    -0.0000054000
  S     -0.0129605761     7.3641291758    10.8408644274     -0.0000071900     0.0000010600    -0.0000040200
  S     -1.6095984263    10.1295505986    10.8408743088     -0.0000040000    -0.0000065100    -0.0000048900
  S      6.3746169409     1.8387389022    10.8385230590     -0.0000038200    -0.0000043800     0.0000017700
  S      4.7775376725     4.6017755933    10.8354455635     -0.0000010500     0.0000025500    -0.0000081500
  S      3.1832716075     7.3664778774    10.8386523294     -0.0000065000     0.0000007500     0.0000015800
  S      1.5874071446    10.1317361791    10.8418789895     -0.0000004300     0.0000000500    -0.0000025300
  S      9.5747244437     1.8397235821    10.8382324772     -0.0000004100     0.0000012300    -0.0000043200
  S      7.9764403762     4.6056628956    10.8333784141     -0.0000041700    -0.0000031300     0.0000005400
  S      6.3803459891     7.3702103584    10.8334491715     -0.0000062900    -0.0000002600    -0.0000015600
  S      4.7841175182    10.1374632116    10.8383651737      0.0000002000    -0.0000011000    -0.0000039300
  S      1.5013042880     0.9740658516     4.4765434916      0.0000254000     0.0000046100     0.0000213200
  S     -0.0013154575     3.5802658663     4.4771862028      0.0000007000     0.0000034500     0.0000025200
  S     -1.5948120358     6.4464330141     4.6430289051      0.0000154200     0.0000128400    -0.0000096100
  S     -3.1958909099     9.2187426196     4.6428326909      0.0000230000     0.0000086800    -0.0000032900
  S      4.7719621319     0.9163623671     4.6339794126      0.0000173400     0.0000155000    -0.0000061900
  S      3.1664894549     3.6716720452     4.5849864878      0.0000027800    -0.0000007600    -0.0000151600
  S      1.5833875819     6.4404323574     4.6342926239      0.0000170800     0.0000000400    -0.0000089600
  S     -0.0224386118     9.2026310558     4.6511461364     -0.0000011800    -0.0000078900     0.0000048500
  S      7.9240194886     0.9083725956     4.6816748575      0.0000043200     0.0000042200     0.0000162000
  S      6.3718558249     3.6882668123     4.6454132721     -0.0000091800     0.0000113900    -0.0000037200
  S      4.7836659874     6.4389253624     4.6453351910      0.0000029500    -0.0000064400     0.0000005200
  S      3.1522972612     9.1736422935     4.6817873413      0.0000012600     0.0000069800     0.0000135200
  S     11.0112541075     0.8283214183     4.8219749097     -0.0000008000     0.0000030300     0.0000160200
  S      9.5914453448     3.7163623410     4.6752130606      0.0000058700     0.0000055500     0.0000056300
  S      7.9908258068     6.4566015866     4.6401191629      0.0000075200     0.0000047400     0.0000065600
  S      6.4173688681     9.2122176754     4.6751130702      0.0000063500     0.0000158500     0.0000068900


==> anc/xsfFiles/4x4.SSubst.xsf <==
CRYSTAL
PRIMVEC
    12.7462458362   -0.0001784467   -0.0000892234
    -6.3732758724   11.0385233962    0.0000892234
    -0.0001019696    0.0000637310   12.3715841847
PRIMCOORD
 96 1
 Mo      0.0010909681     1.8230746277     3.0959736162     -0.0000068300    -0.0000083200     0.0000196400
 Mo     -1.5940596605     4.5977815815     3.1027505713     -0.0000098900    -0.0000000200    -0.0000040900
 Mo     -3.1994818893     7.3665001329     3.0962742893     -0.0000135500     0.0000079900     0.0000113200
 Mo     -4.7912380958    10.1110227529     3.0801223637      0.0000092500     0.0000083500    -0.0000018500
 Mo      3.1821820576     1.8342176920     3.1112288671     -0.0000117800     0.0000031300    -0.0000077100
 Mo      1.5961935556     4.5977026418     3.1027010295     -0.0000007300     0.0000000100    -0.0000046300
 Mo      0.0010003414     7.3605073813     3.1027511487     -0.0000045000     0.0000096900    -0.0000040300
 Mo     -1.5992755036    10.1156958949     3.1113720066     -0.0000053100    -0.0000018100    -0.0000077800
 Mo      6.3741970623     1.8391092128     3.1155859925     -0.0000040500     0.0000025700    -0.0000343000
 Mo      4.7824290371     4.6059401934     3.1112526679     -0.0000081500     0.0000084200    -0.0000087600
 Mo      3.2015337970     7.3664227248     3.0960002354      0.0000048900     0.0000086700     0.0000183600
 Mo      1.6011914215    10.1156366542     3.1111957372      0.0000022600    -0.0000019500    -0.0000013700
 Mo      9.5662808645     1.8342255580     3.1111101514      0.0000031000    -0.0000009100    -0.0000013900
 Mo      7.9659958317     4.6058989367     3.1113103082     -0.0000005400     0.0000051700    -0.0000088500
 Mo      6.3740746654     7.3725877397     3.0800799503     -0.0000026000    -0.0000132200    -0.0000038500
 Mo      4.7929717885    10.1109372074     3.0796430937     -0.0000077000     0.0000042300     0.0000134900
 Mo      1.5917041103     0.9189743065     9.2612438457      0.0000034200    -0.0000016900     0.0000014400
 Mo      0.0001989361     3.6794212978     9.2642857758      0.0000034300    -0.0000009600    -0.0000018700
 Mo     -1.5930837099     6.4390024995     9.2642732322      0.0000039800    -0.0000024400    -0.0000021200
 Mo     -3.1880192173     9.1974638719     9.2612906490      0.0000033200    -0.0000019300     0.0000009300
 Mo      4.7795436575     0.9193879719     9.2659601895      0.0000031900    -0.0000016800    -0.0000022100
 Mo      3.1862521755     3.6796394456     9.2651481722      0.0000027800    -0.0000017300    -0.0000021800
 Mo      1.5934162069     6.4389619177     9.2642879979      0.0000024300    -0.0000025200    -0.0000019000
 Mo      0.0001180872     9.1979996360     9.2651807057      0.0000032100    -0.0000021100    -0.0000020100
 Mo      7.9671937001     0.9193498571     9.2659550666      0.0000033200    -0.0000018900    -0.0000018600
 Mo      6.3733366367     3.6799281801     9.2659645769      0.0000030600    -0.0000020000    -0.0000023200
 Mo      4.7797770082     6.4408949723     9.2612515072      0.0000030700    -0.0000021400     0.0000013200
 Mo      3.1882376394     9.1973807406     9.2613177095      0.0000032900    -0.0000023800     0.0000010800
 Mo     11.1550043394     0.9188672864     9.2612303181      0.0000038100    -0.0000016400     0.0000011500
 Mo      9.5604093816     3.6795621945     9.2650972438      0.0000035800    -0.0000018900    -0.0000020700
 Mo      7.9668073414     6.4408485212     9.2612108201      0.0000033300    -0.0000020600     0.0000008800
 Mo      6.3732264501     9.1985265372     9.2788063241      0.0000037800    -0.0000021000    -0.0000000000
  S      0.0002420710     1.8407947554     7.7029702724      0.0000045900    -0.0000025400     0.0000072100
  S     -1.5933006520     4.5991194025     7.7054433125      0.0000040300    -0.0000022800     0.0000051900
  S     -3.1853846472     7.3583220996     7.7029667484      0.0000039000    -0.0000021300     0.0000068800
  S     -4.7935566480    10.1105516941     7.7021205896      0.0000088600     0.0000007100     0.0000117700
  S      3.1871751809     1.8397084109     7.7056729926      0.0000032600    -0.0000030600     0.0000059800
  S      1.5937374879     4.5990838905     7.7054381689      0.0000041900    -0.0000021500     0.0000048500
  S      0.0001902996     7.3591316466     7.7054437161      0.0000040900    -0.0000020100     0.0000051500
  S     -1.5928760069    10.1187340626     7.7057229178      0.0000031900    -0.0000022000     0.0000061200
  S      6.3733839738     1.8395431519     7.7074030303      0.0000045000    -0.0000023600     0.0000043500
  S      4.7801376030     4.5988087004     7.7056773302      0.0000043900    -0.0000009600     0.0000060900
  S      3.1857322152     7.3582384794     7.7029749885      0.0000046500    -0.0000022600     0.0000073800
  S      1.5931422994    10.1186917988     7.7057213934      0.0000058300    -0.0000024000     0.0000067600
  S      9.5595820597     1.8396144951     7.7056356102      0.0000051800    -0.0000036700     0.0000067900
  S      7.9665373473     4.5987773258     7.7056412619      0.0000037400    -0.0000015300     0.0000063500
  S      6.3732858811     7.3747429449     7.7020425465      0.0000038300    -0.0000076800     0.0000119000
  S      4.7937385699    10.1104505977     7.7021492887     -0.0000002800     0.0000001900     0.0000118500
  S      1.6015764700     0.9132690102     1.5300093477     -0.0000194300    -0.0000193600     0.0000145300
  S      0.0010535455     3.6756581468     1.5441310378     -0.0000049500     0.0000025000     0.0000070600
  S     -1.5952440871     6.4402839020     1.5442515165     -0.0000004700     0.0000000600     0.0000050500
  S     -3.1872958257     9.2073792188     1.5302277813     -0.0000267200     0.0000023900     0.0000123900
  S      4.7799302574     0.9186613216     1.5560706393     -0.0000162100    -0.0000053400    -0.0000162500
  S      3.1931870489     3.6756889706     1.5510217565     -0.0000034000     0.0000012200    -0.0000085500
  S      1.5971476636     6.4401627754     1.5441408076     -0.0000054300     0.0000030700     0.0000067100
  S      0.0008546446     9.2045001309     1.5510578121      0.0000021600     0.0000070400    -0.0000056200
  S      7.9683730844     0.9187045812     1.5559739618      0.0000136100    -0.0000076000    -0.0000108100
  S      6.3741904386     3.6800268888     1.5560894275     -0.0000035600     0.0000162400    -0.0000168900
  S      4.7897008804     6.4352732033     1.5300491506      0.0000060000     0.0000255000     0.0000131100
  S      3.1889779359     9.2072808964     1.5298600397      0.0000280600     0.0000034300     0.0000226300
  S     11.1468214223     0.9133330583     1.5297636881      0.0000118400    -0.0000260700     0.0000234800
  S      9.5551623267     3.6757372810     1.5509817835     -0.0000041100    -0.0000060100    -0.0000059400
  S      7.9585951106     6.4353308644     1.5301715543     -0.0000148400     0.0000209200     0.0000111900
  S      6.3740855949     9.1980697103     1.5399695937     -0.0000044900     0.0000020000    -0.0000125200
  S      0.0002924492     1.8391217685    10.8229368935      0.0000021900     0.0000007800    -0.0000105300
  S     -1.5927767005     4.5994245542    10.8259927884      0.0000022100    -0.0000007300    -0.0000080100
  S     -3.1868006198     7.3591418110    10.8229468371      0.0000037700    -0.0000019200    -0.0000116200
  S     -4.7756332136    10.1208527365    10.8271297486      0.0000000300    -0.0000025000    -0.0000046000
  S      3.1848183625     1.8390288453    10.8244166283      0.0000028100    -0.0000004300    -0.0000093700
  S      1.5932484255     4.5993637236    10.8259767273      0.0000020200    -0.0000007000    -0.0000074900
  S      0.0001858109     7.3585253736    10.8259933898      0.0000020200    -0.0000010100    -0.0000079900
  S     -1.5946207802    10.1169884294    10.8244782116      0.0000029600    -0.0000006800    -0.0000099700
  S      6.3733880991     1.8395369684    10.8272198509      0.0000025400    -0.0000009800    -0.0000094800
  S      4.7795443697     4.6011847576    10.8244223769      0.0000021100    -0.0000016000    -0.0000097700
  S      3.1872023950     7.3590314030    10.8229427360      0.0000007600    -0.0000016100    -0.0000109400
  S      1.5948766587    10.1169557299    10.8244864750      0.0000022700    -0.0000010300    -0.0000096600
  S      9.5619530531     1.8389772931    10.8244006796      0.0000023200    -0.0000009800    -0.0000096600
  S      7.9671774343     4.6011583437    10.8243982885      0.0000024100    -0.0000018400    -0.0000104600
  S      6.3733268877     7.3540758853    10.8270509815      0.0000022800     0.0000016600    -0.0000050200
  S      4.7759335850    10.1207303436    10.8271152590      0.0000046700    -0.0000024900    -0.0000045800
  S      1.5648937043     0.8786912446     4.6561322280     -0.0000064200    -0.0000020700     0.0000137900
  S      0.0010827808     3.6707990914     4.6551698419     -0.0000056100    -0.0000001900    -0.0000037200
  S     -1.5992173638     6.4425785163     4.6553208468     -0.0000129900     0.0000073700    -0.0000076100
  S     -3.2356398765     9.1930812226     4.6562546804     -0.0000087000    -0.0000001300     0.0000097300
  S      4.7764295746     0.9166732142     4.6712435416      0.0000002700     0.0000071500    -0.0000284500
  S      3.1846298340     3.6806051155     4.6667859206      0.0000009100    -0.0000000500    -0.0000126300
  S      1.6013483694     6.4425550389     4.6551811597     -0.0000023200     0.0000056600    -0.0000043100
  S      0.0009962567     9.1946582826     4.6668375592     -0.0000059900     0.0000114800    -0.0000089800
  S      7.9720310471     0.9165902780     4.6710697167     -0.0000126200     0.0000076800    -0.0000230200
  S      6.3741595632     3.6840284175     4.6712621454     -0.0000059500    -0.0000031500    -0.0000292700
  S      4.8012897544     6.4843168623     4.6561673472     -0.0000015400     0.0000066700     0.0000113900
  S      3.2376348541     9.1929957840     4.6559829955      0.0000008500    -0.0000008700     0.0000199400
  S     11.1835424342     0.8783442325     4.6558893488      0.0000009500    -0.0000001500     0.0000199200
  S      9.5637749270     3.6805220967     4.6667607417     -0.0000127000    -0.0000004500    -0.0000092500
  S      7.9468372196     6.4843494274     4.6561958684     -0.0000051400     0.0000065500     0.0000080200
 Ni      6.3737489628     9.1983470553     4.8697932092      0.0000167300    -0.0000139300     0.0000669200


==> anc/xsfFiles/4x4.oIntercal.xsf <==
CRYSTAL
PRIMVEC
    12.7664920216   -0.0001149011   -0.0004723711
    -6.3833034613   11.0560363795    0.0000766007
    -0.0004468375   -0.0001659682   12.3939444493
PRIMCOORD
 97 1
 Mo      0.0039611937     1.8426699000     3.0976590089     -0.0000004200     0.0000121800    -0.0000124200
 Mo     -1.5923085709     4.6075672155     3.0977612793      0.0000111800     0.0000062900    -0.0000102100
 Mo     -3.1890721042     7.3696615234     3.0860126296     -0.0000063800    -0.0000065700     0.0000108000
 Mo     -4.7856099874    10.1348570893     3.0859777544     -0.0000145000    -0.0000019400     0.0000130100
 Mo      3.1940969958     1.8290884168     3.0819487425     -0.0000017700     0.0000000700    -0.0000100200
 Mo      1.5954131180     4.6046419373     3.1145506133     -0.0000176900     0.0000074900     0.0000069900
 Mo     -0.0089618470     7.3770388212     3.0821991791     -0.0000038100    -0.0000117500    -0.0000210300
 Mo     -1.5926562595    10.1347166160     3.0859086752     -0.0000008800     0.0000193300     0.0000163000
 Mo      6.3842065096     1.8426944947     3.0975339214     -0.0000092400     0.0000049200    -0.0000123900
 Mo      4.7928193992     4.6047383283     3.1145560763      0.0000100600    -0.0000094000    -0.0000016900
 Mo      3.1941927330     7.3737395814     3.1144697659     -0.0000141900     0.0000045100     0.0000067100
 Mo      1.5977979760    10.1328655439     3.0975718197     -0.0000017600     0.0000068800    -0.0000091100
 Mo      9.5774091585     1.8423386707     3.0966135209     -0.0000229200    -0.0000014600     0.0000108200
 Mo      7.9805062136     4.6075188174     3.0973939082     -0.0000186000    -0.0000007600    -0.0000077200
 Mo      6.3973170152     7.3770229425     3.0816116126     -0.0000121200     0.0000107100    -0.0000048700
 Mo      4.7903735078    10.1329587445     3.0973340698      0.0000007000    -0.0000085200    -0.0000112100
 Mo      1.5961766994     0.9234541080     9.2871503645      0.0000074500    -0.0000113800     0.0000244700
 Mo      0.0005758370     3.6854206426     9.2830299103     -0.0000045100    -0.0000062300    -0.0000136200
 Mo     -1.5936114004     6.4482330599     9.2871879141      0.0000160300    -0.0000057000     0.0000008600
 Mo     -3.1909604997     9.2134870682     9.2877084655      0.0000032900     0.0000024200     0.0000088000
 Mo      4.7884373155     0.9234216253     9.2870582816      0.0000143700     0.0000058400    -0.0000046800
 Mo      3.1922249718     3.6840401323     9.3017144952      0.0000005500    -0.0000023900    -0.0000056700
 Mo      1.5952812224     6.4501183443     9.3017321111     -0.0000030200    -0.0000009300    -0.0000134600
 Mo      0.0025435223     9.2127578340     9.2869958310      0.0000067500    -0.0000103600     0.0000132900
 Mo      7.9801144737     0.9216083988     9.2832516687     -0.0000114500     0.0000006400    -0.0000129000
 Mo      6.3838636076     3.6854879891     9.2825043849      0.0000261900    -0.0000278000    -0.0000015700
 Mo      4.7892890869     6.4501695171     9.3016087542      0.0000180900     0.0000067500     0.0000026400
 Mo      3.1922314506     9.2134564414     9.2826239197      0.0000175400     0.0000274400     0.0000182600
 Mo     11.1710074990     0.9215964603     9.2831361002      0.0000082200    -0.0000137500     0.0000135900
 Mo      9.5754985864     3.6849839552     9.2830841455      0.0000117400     0.0000078700     0.0000040800
 Mo      7.9781861594     6.4480926535     9.2867493293     -0.0000084300     0.0000067100     0.0000195600
 Mo      6.3820266401     9.2127047431     9.2870624081      0.0000061400    -0.0000052400    -0.0000326100
  S      0.0026789032     1.8423335387     7.7256407077      0.0000121400     0.0000115600     0.0000129800
  S     -1.5945164766     4.6087699223     7.7256793976      0.0000272400     0.0000052800     0.0000042200
  S     -3.1910018846     7.3706856678     7.7297256315      0.0000209000    -0.0000118700     0.0000128500
  S     -4.7870461088    10.1348560606     7.7299046221      0.0000174400     0.0000028300    -0.0000147000
  S      3.1922334776     1.8484185869     7.7315001746      0.0000147700     0.0000033600     0.0000231100
  S      1.6315835297     4.6269883376     7.7205805970     -0.0000150800    -0.0000036500    -0.0000030300
  S      0.0056012851     7.3678742770     7.7314970663      0.0000097700    -0.0000097500     0.0000098000
  S     -1.5951280756    10.1348676968     7.7296387882      0.0000230200     0.0000049900     0.0000175600
  S      6.3818425136     1.8422640481     7.7253638483     -0.0000013000     0.0000117600     0.0000066200
  S      4.7524132562     4.6273333571     7.7201470053      0.0000378500    -0.0000285500     0.0000278500
  S      3.1922907543     7.3299021079     7.7202925777     -0.0000051300     0.0000172400     0.0000093600
  S      1.5950459019    10.1332182409     7.7253500053      0.0000014000    -0.0000113500     0.0000204500
  S      9.5755592264     1.8426464668     7.7239241988     -0.0000031800     0.0000053100     0.0000186900
  S      7.9790471211     4.6087062845     7.7251152575     -0.0000109000    -0.0000085900     0.0000277500
  S      6.3789324829     7.3679867431     7.7314202484      0.0000056400    -0.0000063600    -0.0000174900
  S      4.7895367543    10.1331563037     7.7254346273      0.0000023700    -0.0000072600    -0.0000221600
  S      1.5942737838     0.9217686816     1.5289729461      0.0000353200     0.0000165200     0.0000146400
  S      0.0113250552     3.6902481443     1.5466948319      0.0000091200     0.0000063300    -0.0000160200
  S     -1.5946793999     6.4453492659     1.5291849758      0.0000166500     0.0000161900    -0.0000017900
  S     -3.1891899960     9.2130448205     1.5268275018     -0.0000009000     0.0000097900     0.0000096600
  S      4.7938715442     0.9215900125     1.5289624673     -0.0000350800     0.0000374300     0.0000062100
  S      3.1941156000     3.6911033540     1.5537779670     -0.0000181500     0.0000415700     0.0000099000
  S      1.6035067115     6.4460030372     1.5538950516      0.0000225300    -0.0000148800    -0.0000166000
  S      0.0049848568     9.2160676980     1.5290296473     -0.0000062600    -0.0000272600     0.0000228600
  S      7.9812015284     0.9208540314     1.5389501131      0.0000016800     0.0000049900    -0.0000195200
  S      6.3766318321     3.6902426428     1.5465420784     -0.0000085400    -0.0000032200    -0.0000180900
  S      4.7845855007     6.4459355600     1.5536259898     -0.0000245200    -0.0000027800     0.0000120400
  S      3.1939845240     9.2026602150     1.5464689068     -0.0000048000    -0.0000029300    -0.0000017800
  S     11.1733553146     0.9208459306     1.5386709473     -0.0000219100     0.0000089200     0.0000071800
  S      9.5772271778     3.6853148810     1.5387614193      0.0000104900    -0.0000101400     0.0000083400
  S      7.9830649935     6.4452251338     1.5286608501     -0.0000554900     0.0000139000     0.0000213200
  S      6.3830767307     9.2161543850     1.5286138150      0.0000010600    -0.0000333300     0.0000231500
  S     -0.0020683911     1.8454968158    10.8425723727     -0.0000022600     0.0000368600     0.0000143500
  S     -1.5942099525     4.6029662005    10.8426008121      0.0000254600    -0.0000025100    -0.0000114200
  S     -3.1909624228     7.3693630253    10.8449127709      0.0000327600    -0.0000029800     0.0000114200
  S     -4.7878988548    10.1356638704    10.8450108821      0.0000062500    -0.0000274700     0.0000177800
  S      3.1923515735     1.8363431880    10.8516988033      0.0000275900     0.0000053300    -0.0000124700
  S      1.5906940688     4.6033868962    10.8509177414     -0.0000318000    -0.0000043800    -0.0000401900
  S     -0.0048354216     7.3740936264    10.8516713662      0.0000114700    -0.0000233600    -0.0000084500
  S     -1.5937350508    10.1354897327    10.8448347368     -0.0000094200     0.0000131500    -0.0000001600
  S      6.3868768679     1.8456857880    10.8422716228      0.0000036400    -0.0000006400    -0.0000256000
  S      4.7939939992     4.6034227367    10.8506472708      0.0000455600    -0.0000306700    -0.0000326300
  S      3.1924090746     7.3776418412    10.8506705848     -0.0000226100     0.0000016600    -0.0000086000
  S      1.6003715961    10.1358145931    10.8423200849      0.0000130000     0.0000155500    -0.0000092200
  S      9.5756684251     1.8427773877    10.8415576320     -0.0000211000    -0.0000078700    -0.0000073300
  S      7.9787640803     4.6028594602    10.8420934340     -0.0000161200    -0.0000176800    -0.0000059600
  S      6.3896517510     7.3738491611    10.8514959178     -0.0000168000     0.0000078400     0.0000095000
  S      4.7841693914    10.1358405657    10.8422632167      0.0000124700    -0.0000150300     0.0000151600
  S      1.6004142036     0.9144655299     4.6481401583     -0.0000055700     0.0000131200    -0.0000140800
  S     -0.0012067042     3.6828747442     4.6666207393     -0.0000104200    -0.0000027000    -0.0000065700
  S     -1.5979708605     6.4542314272     4.6482703761      0.0000199400    -0.0000079600    -0.0000008300
  S     -3.1891282927     9.2131217042     4.6424523749     -0.0000106900     0.0000073700     0.0000019200
  S      4.7878090133     0.9143706719     4.6479963882     -0.0000072900     0.0000353300     0.0000082100
  S      3.1940158263     3.6681035225     4.6893564874     -0.0000118000    -0.0000082600    -0.0000285700
  S      1.5838107151     6.4573990289     4.6892842300     -0.0000080400     0.0000022800    -0.0000030100
  S     -0.0042872707     9.2146289600     4.6482068932      0.0000185400    -0.0000276700    -0.0000161200
  S      7.9811536819     0.9207317269     4.6540843293     -0.0000370700    -0.0000024400     0.0000077200
  S      6.3894880686     3.6829518329     4.6665170642      0.0000002300    -0.0000104700    -0.0000087200
  S      4.8048214669     6.4577885129     4.6891696202      0.0000091600     0.0000010200    -0.0000304500
  S      3.1941942739     9.2173666871     4.6664679015      0.0000030300     0.0000190200    -0.0000211800
  S     11.1737778232     0.9207004125     4.6540098323     -0.0000045100    -0.0000101100    -0.0000194300
  S      9.5773871311     3.6855971664     4.6540254486     -0.0000053800     0.0000248900    -0.0000094600
  S      7.9863201820     6.4542266923     4.6477960030     -0.0000470000     0.0000039300    -0.0000073000
  S      6.3925754499     9.2146007754     4.6477225708     -0.0000257800    -0.0000186000     0.0000050000
 Ni      3.1951919532     5.5279326409     5.9831456989     -0.0000001800    -0.0000085000     0.0000563300


==> anc/xsfFiles/4x4.tIntercal.xsf <==
CRYSTAL
PRIMVEC
    12.7687204656   -0.0001915304   -0.0000638435
    -6.3844751511   11.0579324131    0.0000383061
    -0.0000638435    0.0000255374   12.4471025778
PRIMCOORD
 97 1
 Mo     -0.0001139759     1.8415958256     3.0981569345     -0.0000023600    -0.0000064400    -0.0000202300
 Mo     -1.5965603394     4.6078515196     3.1055347540     -0.0000073000    -0.0000033000     0.0000045900
 Mo     -3.1940491783     7.3735045195     3.0981595521     -0.0000071400     0.0000026400    -0.0000188900
 Mo     -4.7750182003    10.1447840142     3.0819724856      0.0000086000     0.0000049500    -0.0000056000
 Mo      3.1919593247     1.8450998452     3.1020037679     -0.0000069500     0.0000027700    -0.0000085800
 Mo      1.5962590331     4.6078161055     3.1055150016      0.0000048100    -0.0000045600     0.0000049800
 Mo     -0.0001725176     7.3728621479     3.1055227049     -0.0000018700     0.0000056800     0.0000050100
 Mo     -1.5949660645    10.1360682130     3.1020362107     -0.0000009600    -0.0000070600    -0.0000088800
 Mo      6.3842339616     1.8434719150     3.1046605057     -0.0000022100     0.0000000700     0.0000073700
 Mo      4.7866970125     4.6072482191     3.1019760059     -0.0000071600     0.0000015900    -0.0000082900
 Mo      3.1937027200     7.3734156472     3.0981150818      0.0000037100     0.0000022300    -0.0000194100
 Mo      1.5945345005    10.1360297512     3.1020080374     -0.0000026100    -0.0000070900    -0.0000096100
 Mo      9.5765225220     1.8450352694     3.1019623896      0.0000035900     0.0000028600    -0.0000091900
 Mo      7.9817498196     4.6071981650     3.1019628507      0.0000042500     0.0000020100    -0.0000081800
 Mo      6.3841784509     7.3568326101     3.0818710112     -0.0000011300    -0.0000116800    -0.0000060600
 Mo      4.7745693483    10.1446590305     3.0818779253     -0.0000104500     0.0000046700    -0.0000048400
 Mo      1.5928531202     0.9331535471     9.3432764308      0.0000017500     0.0000004000     0.0000074200
 Mo     -0.0005190579     3.6882145060     9.3399704580      0.0000021500     0.0000018900     0.0000030000
 Mo     -1.5949672116     6.4498028755     9.3399924257      0.0000029400    -0.0000000600     0.0000029000
 Mo     -3.1843101143     9.2071931651     9.3432968759      0.0000001900     0.0000003200     0.0000060600
 Mo      4.7866215822     0.9211048344     9.3435511914      0.0000016600     0.0000010100     0.0000013100
 Mo      3.1919255639     3.6860925028     9.3458221541      0.0000015000    -0.0000000900     0.0000091200
 Mo      1.5938727638     6.4497590714     9.3399544353      0.0000005800    -0.0000005500     0.0000035700
 Mo     -0.0005994145     9.2155217976     9.3458331273     -0.0000016700     0.0000003900     0.0000096800
 Mo      7.9810926593     0.9210550321     9.3435002375     -0.0000001000     0.0000017900     0.0000032100
 Mo      6.3838242946     3.6875266859     9.3435337987      0.0000013400    -0.0000000800     0.0000016800
 Mo      4.7765211754     6.4473919000     9.3432374269      0.0000018200     0.0000005000     0.0000076700
 Mo      3.1831345956     9.2071191748     9.3432159476      0.0000016700    -0.0000004200     0.0000074800
 Mo     11.1748729581     0.9330180379     9.3431764148      0.0000027500     0.0000010500     0.0000074600
 Mo      9.5757344748     3.6860090512     9.3457757139      0.0000008800     0.0000030300     0.0000098600
 Mo      7.9911046602     6.4473502742     9.3432184886      0.0000012200     0.0000022300     0.0000062400
 Mo      6.3837510187     9.2151349090     9.3171242949      0.0000030300     0.0000004400     0.0000072100
  S     -0.0004742028     1.8469392213     7.7790272608      0.0000007600     0.0000029300     0.0000151800
  S     -1.5972722495     4.6074104243     7.7828963289      0.0000003100    -0.0000001300     0.0000176700
  S     -3.1895613359     7.3704465816     7.7790630570      0.0000041900    -0.0000003800     0.0000142400
  S     -4.7208248673    10.1760038612     7.7380264131      0.0000030800     0.0000028300     0.0000170200
  S      3.1947121577     1.8494714240     7.7847165838      0.0000014200     0.0000045200     0.0000193500
  S      1.5962312011     4.6073523427     7.7828769462      0.0000045400     0.0000002300     0.0000171600
  S     -0.0005611171     7.3729801766     7.7828871785      0.0000027900     0.0000041100     0.0000176400
  S     -1.5897585324    10.1362233007     7.7847147320      0.0000029700    -0.0000008900     0.0000182300
  S      6.3838383398     1.8432218461     7.7863301578      0.0000034500     0.0000008900     0.0000111700
  S      4.7838769352     4.6019684500     7.7846959183     -0.0000013100    -0.0000002400     0.0000204000
  S      3.1884823766     7.3703486953     7.7789963723      0.0000002100     0.0000011800     0.0000159900
  S      1.5885625261    10.1361819613     7.7846737623     -0.0000017200    -0.0000009200     0.0000212100
  S      9.5729898247     1.8494152776     7.7846292107      0.0000028500     0.0000055300     0.0000209600
  S      7.9838035186     4.6019012624     7.7846485442      0.0000049600     0.0000017200     0.0000193800
  S      6.3838366610     7.2936237178     7.7379399848      0.0000013500     0.0000015900     0.0000174300
  S      4.7196916361    10.1758782928     7.7379732162      0.0000033200     0.0000008300     0.0000188900
  S      1.5991626339     0.9325560120     1.5328988932      0.0000028100    -0.0000055900    -0.0000059100
  S     -0.0001744081     3.6891975042     1.5458267750     -0.0000010900     0.0000142600     0.0000154400
  S     -1.5939900767     6.4497067960     1.5458309270      0.0000108100    -0.0000078200     0.0000162600
  S     -3.1817290234     9.2130546813     1.5329163867     -0.0000033900     0.0000038200    -0.0000043500
  S      4.7895505402     0.9228426073     1.5450030378      0.0000027400     0.0000009500     0.0000157600
  S      3.1905477036     3.6873401842     1.5444781809     -0.0000039800     0.0000000400     0.0000017400
  S      1.5935833053     6.4496628998     1.5458062620     -0.0000138000    -0.0000081400     0.0000162000
  S     -0.0002389596     9.2138094016     1.5444909481     -0.0000009000    -0.0000053600     0.0000009100
  S      7.9788750117     0.9228038385     1.5449830433     -0.0000053700     0.0000016000     0.0000158400
  S      6.3841885702     3.6848046359     1.5449804793     -0.0000008100    -0.0000046300     0.0000165100
  S      4.7805835393     6.4429068139     1.5328481001      0.0000046700    -0.0000020200    -0.0000049100
  S      3.1812322568     9.2129608966     1.5328620202      0.0000009100     0.0000040700    -0.0000062800
  S     11.1692772672     0.9324443738     1.5328282929     -0.0000050600    -0.0000054800    -0.0000067700
  S      9.5778203152     3.6872483554     1.5444303027      0.0000019700    -0.0000000800     0.0000012900
  S      7.9877399698     6.4428727938     1.5328327251     -0.0000068600    -0.0000019100    -0.0000043800
  S      6.3841167303     9.2153935056     1.5354795180     -0.0000008000    -0.0000014800     0.0000238200
  S     -0.0004830916     1.8466824928    10.9016144628      0.0000012800     0.0000060900    -0.0000062500
  S     -1.5948819220     4.6087676232    10.9010306798      0.0000038600     0.0000019200    -0.0000053300
  S     -3.1897663755     7.3705612116    10.9016546540      0.0000059600    -0.0000013900    -0.0000083800
  S     -4.8021481095    10.1290614530    10.8804825908      0.0000015600     0.0000013100     0.0000056400
  S      3.1915744911     1.8429738674    10.9047362619      0.0000033000    -0.0000035600    -0.0000070600
  S      1.5938616109     4.6087398986    10.9010142110     -0.0000008700     0.0000019200    -0.0000058500
  S     -0.0005244794     7.3702430223    10.9010199348      0.0000015400    -0.0000012500    -0.0000050300
  S     -1.5969881663    10.1367439958    10.9047579108     -0.0000045700     0.0000045000    -0.0000064900
  S      6.3839020672     1.8432051919    10.9010372487      0.0000010400     0.0000009600    -0.0000087700
  S      4.7879515363     4.6079655869    10.9047165455      0.0000057900     0.0000008400    -0.0000074100
  S      3.1887200473     7.3704922571    10.9015845563     -0.0000031400    -0.0000012900    -0.0000058200
  S      1.5958636391    10.1366965061    10.9047079492      0.0000030900     0.0000037400    -0.0000064000
  S      9.5761985640     1.8428556490    10.9046615997      0.0000002600    -0.0000022900    -0.0000059800
  S      7.9797411690     4.6079259748    10.9046929526     -0.0000042600     0.0000040900    -0.0000067800
  S      6.3838302687     7.3875049621    10.8804090823      0.0000013400     0.0000007800     0.0000047500
  S      4.8010047527    10.1289337737    10.8804095685      0.0000001500     0.0000020200     0.0000040600
  S      1.5967086233     0.9162166905     4.6542271520     -0.0000090600     0.0000040800    -0.0000226100
  S     -0.0001528924     3.6826538630     4.6629691513     -0.0000022700    -0.0000166000    -0.0000213100
  S     -1.5996365959     6.4529803797     4.6629877026     -0.0000154100     0.0000060200    -0.0000207100
  S     -3.1971105952     9.2190692995     4.6542500535     -0.0000007400    -0.0000095300    -0.0000229200
  S      4.7874588993     0.9216152770     4.6626066180     -0.0000149900    -0.0000091800    -0.0000213600
  S      3.1925949913     3.6861893710     4.6633490151      0.0000064200    -0.0000076300    -0.0000101100
  S      1.5992878404     6.4529452413     4.6629484743      0.0000112800     0.0000063600    -0.0000205300
  S     -0.0002145948     9.2161219787     4.6633872119     -0.0000014300     0.0000087500    -0.0000109500
  S      7.9810069252     0.9215840211     4.6625801526      0.0000108600    -0.0000088900    -0.0000211800
  S      6.3842151938     3.6872654192     4.6625829665     -0.0000018600     0.0000138600    -0.0000207000
  S      4.7935223042     6.4532268541     4.6541810531     -0.0000093900     0.0000016000    -0.0000235800
  S      3.1966774859     9.2189915959     4.6541991523     -0.0000054700    -0.0000098200    -0.0000217400
  S     11.1717658565     0.9160580838     4.6541637065      0.0000045200     0.0000053600    -0.0000219100
  S      9.5758193374     3.6860960202     4.6633272234     -0.0000099100    -0.0000079600    -0.0000103400
  S      7.9748235371     6.4531991719     4.6541677743      0.0000047800     0.0000021700    -0.0000235300
  S      6.3840892760     9.2153744278     4.6138119463      0.0000007900    -0.0000042300    -0.0000070300
 Ni      6.3837525897     9.2151803069     6.7282706063      0.0000040400    -0.0000000200     0.0000104800


==> anc/xsfFiles/pristine.xsf <==
CRYSTAL
PRIMVEC
     3.1901747974    0.0007912164    0.0000000000
    -1.5943966796    2.7631700030    0.0000000000
     0.0000000000    0.0000000000   12.4159266603
PRIMCOORD
 6 1
 Mo      0.0003487232     1.8424426836     3.1039829060      0.0000043900    -0.0000025000     0.0000000000
 Mo      1.5954295118     0.9215204884     9.3119487180     -0.0000043900     0.0000025000     0.0000000000
  S      0.0002686932     1.8424888872     7.7530832838     -0.0000042000     0.0000024400     0.0000030100
  S      1.5955095418     0.9214742848     1.5451174718      0.0000042000    -0.0000024400     0.0000030100
  S      0.0002686932     1.8424888872    10.8708141522     -0.0000042000     0.0000024400    -0.0000030100
  S      1.5955095418     0.9214742848     4.6628483402      0.0000042000    -0.0000024400    -0.0000030100

